The random $k$-SAT threshold is at most the survey propagation prediction

We prove that the random $3$-SAT threshold is at most $4.26678429403$. More generally, we prove that for every $k\ge3$, the random $k$-SAT threshold is at most the value predicted by Survey Propagation. For all $k\ge 3$ and $b \ge 2$, we show how to compute an interval of width $10^{-b}$ containing this value in $O(k^2b^{10})$ bit operations.

==> anc/README.md <==
# The random k-SAT threshold is at most the survey propagation prediction

## Lean supplement to the paper by Dimitris Achlioptas and Fedor Vorobyev

This release accompanies the 29-page compact manuscript. Its proof proceeds from the DSS reduction, through an abstract SP criterion valid for every clause size, to a uniform realization for $k\ge11$ and then the finite cases $k=6,\ldots,10$, $k=5$, and $k=4,3$. The manuscript retains the mathematical arguments, bounds and exact trial inputs, without importing the standalone ancillary refinement proof or Lean declaration catalogs. The full supplementary refinement proof and formal-development details remain external to the paper, in this archive. All 317 Lean source files, exact certificate data and pinned dependencies are unchanged. See [REVISION-NOTES.txt](REVISION-NOTES.txt).

The introduction, recursion, DSS criterion and interpolation proof explicitly distinguish the finite random formula from the limiting random factor tree. The recursion's independence statements concern the tree; its fixed law supplies a trial order parameter for the finite-formula interpolation inequality. The introduction attributes the earlier 3-SAT upper bound $4.268$ to Vorobyev, separately from the results and interpolation argument of Ding, Sly and Sun.

The checks that read existing records are distinct from a new proof replay. `audit/audit/check_inputs.py` compares manuscript data with exact certificate inputs. `check_all.py` compares the manuscript with stored build, axiom and executable records. Neither command rebuilds Lean or runs the certificate executables. No new full Lean build is claimed by this manuscript revision; the historical build evidence retains its original provenance. `reproduce.py` remains the separate command for a fresh replay.

For every integer $k \ge 3$ and every density in the paper's interval $H_k$, the ordinary survey propagation iteration starting at the point mass at one half converges weakly to a fixed distribution. The functional evaluated at that limiting distribution has exactly one zero on $H_k$. The zero lies strictly between the endpoints in the formal statement. The eight explicit pairs of endpoints are reproduced below.

| k | Left endpoint | Right endpoint |
|---:|---:|---:|
| 3 | 4.2667842934 | 4.26678429403 |
| 4 | 9.93238 | 9.93239 |
| 5 | 21.1172328074 | 21.1172637876 |
| 6 | 43.3691402552 | 43.3724008191 |
| 7 | 87.7850548417 | 87.7853574542 |
| 8 | 176.5424396848 | 176.5426583813 |
| 9 | 354.0102059738 | 354.0102330105 |
| 10 | 708.9152881482 | 708.9152882644 |

The convergence and unique-zero theorem is `SurveyPropagation.allK` in `audit/supplement/analysis-lean/SPAnalysis/AllK.lean`. It applies `convergence_and_zero_of_variational_cover` to the proved theorems `families` and `signs`. The definitions of the update and initialization are in `SPAnalysis/Update.lean`. The limiting distribution and the statement proved by `allK` are in `SPAnalysis/Statement.lean`. The first row of the table uses `SurveyPropagation.three_sharper_bracket` in `SPAnalysis/ThreeSharper.lean`. The seven rows for k = 4 through 10 follow from `allK`. For $k=3$, $H_k=[4.20,4.28]$. For $k\ge 4$, it is the closed interval from $2^k\log 2-2$ to $2^k\log 2$. The paper derives its satisfiability upper-bound conclusion by applying the interpolation argument of Ding, Sly and Sun to the limiting law at this zero. The main-text section ‘Proof of the DSS reduction’ gives that argument. ‘Certified refinement’ gives the approximation construction and bit-complexity argument, with the full supplementary error analysis retained separately under `proofs/`. These interpolation and refinement arguments are outside the Lean formalization.

## Formal scope and the declared moment metrics

An SP survey law is a probability measure on $[0,1)$. It is different from the interpolation order parameter, which is a distribution on conditional bias measures. The formal `update` uses the actual independent Poisson fields and the separate conditioning in the SP recursion; `score` is the actual site expectation minus the clause expectation. `isSelection` requires convergence from the point mass at one half, the fixed-point identity, finite inverse moment and positive mean.

`finiteInverse` asserts integrability of $(1-v)^{-1}$, not a numerical bound on a potentially totalized integral. `finiteInverse_productLaw`, `admissible_of_finiteInverse`, `sign_inverse`, `log_factor_int` and `true_site_integrable` establish integrability of both score terms on the selected laws. These formal definitions, integrability details and final declarations are documented here and in the source files; the compact manuscript has no separate formal-scope subsection or theorem/file correspondence tables.

`SurveyPropagation.score_strict_ascent` in `SPAnalysis/ScoreGain.lean` assumes `finiteInverse x`. Its variational precursor, `variational_score_gain`, assumes finite inverse moments for both input laws. The paper's ascent lemma applies under the weaker finite-log admissibility hypothesis by the written truncation and dominated-convergence argument; that extension is not the statement of these Lean theorems. All invariant classes used in the final convergence and endpoint theorems already have finite inverse moments.

The metric is part of each contraction statement. In paper notation, a cap sequence $a_h$ gives the squared distance

$$D_a(x,y)^2=\sum_{h\ge1}\frac{a_h^{k-2}}{h}(x_h-y_h)^2.$$

- For $k\ge6$, `SurveyPropagation.Common.momentCap` in `SPAnalysis/CommonWeights.lean` is $\widehat u_h=\min\{b_h,1/h\}$. `Common.contraction_at_factor` in `SixContraction.lean` uses the weights $\beta_k\widehat u_h^{k-2}/h$, where $\beta_k=0.347k(k-1)2^k>0$. The common scalar cancels, giving contraction in $\widehat D_k$. The sharper analytic caps $\min\{b_h,\mathcal U(h,11/4)\}$ used for some written bounds are distinct; the written operator proof establishes its estimate separately for each choice. A comparison of the two metrics alone does not transfer the contraction factor.
- For $k=5$, `SPA.Global.fiveUpper` uses the upper rational endpoints of the checked head through moment order $256$ and the tail $7/(8h)$. `fiveMetric` multiplies the resulting weights $a_h^3/h$ by the common positive scalar $4\lambda$, where $\lambda=5r/2$. That factor cancels as well.
- For $k=3,4$, `SPA.Global.panelWeight` uses the checked panel or grouped-panel head bounds and the tail $(B_{\rm inv}-1)/(2h)$. Its final contraction theorem is directly in those weights. The factors are $0.98$ at $k=3$ and $0.99$ at $k=4$; ten consecutive $k=3$ panels share a metric.

All these caps are proved positive and their metric weights summable. `CommonResidual.lean` performs the scalar cancellations and proves the score correction in the same `residualWeight`; `CheckedResidual.lean` bounds that residual. The small-case endpoint theorems likewise use their panel weights. No transfer between unequal metrics is needed for convergence or for the certified endpoint signs.

## The small cases

The finite checks use 40 density panels for $k=3$ and 16 for $k=4$. The formal regions are $J\cap H_k$, as defined by `panelRegion` in `SPAnalysis/DensityPanels.lean`; the outer $k=4$ grid $[9.09,11.091]$ is trimmed at the ends of $H_4$. For every density in the corresponding region, `SPA.Global.Reference.real_orbit_image` in `SPAnalysis/OrbitOutput.lean` shows that each of the 64 output intervals of a successful numerical step contains the actual output moment for every input law satisfying the input box and inverse-moment cap. The proof accounts for interpolation, omitted moments, frequency truncation and integer rounding. The argument applies this result to successive initialized iterates and the image of the whole moment class, giving entry within 49 and 31 iterations respectively and invariance on $J\cap H_k$.

`SPA.Global.small_panel_contraction` likewise assumes density in `panelRegion`, proving contraction on $J\cap H_k$ with factors 0.98 and 0.99 in the declared moment metric. The endpoint proof compares the selected fixed distribution to the printed trial distribution. The corresponding left-endpoint error budgets are proved in `ThreeLeft.lean` and `FourLeft.lean`. The theorem `SurveyPropagation.signs` gives the strict signs at the original ten-decimal endpoints. For the current 3-SAT right endpoint the corresponding theorem is `SurveyPropagation.three_sharper_selected_positive`.

## The eight endpoint proofs

For each row in the endpoint table, the proof uses the same trial survey law at both printed endpoints. At the left endpoint the upper bound for the trial score plus the residual correction is strictly negative. The left-endpoint calculations for k = 3 and 4 are in `SPAnalysis/ThreeLeft.lean` and `SPAnalysis/FourLeft.lean`. For k = 5 through 10, `five_through_ten_left_checks` evaluates six rows at their printed left endpoints with 64 retained moments. The theorem `negative_of_certificate` relates each calculation to the limiting score, and `selected_left_negative_ge_five` applies it to the six rows. At the printed right endpoints, positivity of the actual trial score follows from `three_sharper_trial_positive` for k = 3 and `printed_right_trial_positive` for k = 4 through 10. Since the limiting score is at least the trial score, the limiting score is positive there as well.

The lower bounds in the main-text table ‘Certified lower bounds for the endpoint signs’ can be reproduced from an existing analysis build. From `audit/supplement/analysis-lean` run

```sh
lake env lean --run ../../audit/DirectMargins.lean
```

Each output row contains `k` and two integer lower bounds, in units of 10⁻²⁰, for the negative of the limiting score at the left endpoint and the trial score at the printed right endpoint. The program reads the same interval sums, omitted-term allowances and residual weights used by the direct endpoint proofs. Its output is in `logs/direct-endpoint-margins.log`. The paper rounds these lower bounds down to two significant figures.

### Independent test-density calculation for k = 5 through 10

The `audit` executable in `audit/supplement/endpoint-lean` also evaluates each of these six trials at its stored test density t. If the trial score is in [L,U], the correction to the limiting score is at most E, and its density derivative is at least μᵏ between the endpoints, the left and right margins are μᵏ(t − ℓ) − (U + E) and L + μᵏ(r − t), respectively. Strictly positive margins give both endpoint signs. For k = 6 the test density equals the printed right endpoint. For example, at k = 5 the check gives L > 4.15 × 10⁻⁸, U + E < 4.43 × 10⁻⁷ and μ⁵(t − ℓ) > 8.26 × 10⁻⁷ with μ = 31/64. The individual margins from this check are in `logs/audit.log` and, for k = 5 through 10, in `logs/intervals.json`. They belong to the independent test-density calculation. The direct endpoint proof above uses its own strict inequalities.

At $k=5$, the independent test density is $21.1172637875$, whereas the formally assembled zero bracket has right endpoint $21.1172637876$. The theorem `k5_endpoint_arithmetic` in `EndpointChecks.lean` certifies the Boolean arithmetic checks at the test density. The supplied instantiated theorem for positivity of the real SP score at the printed right endpoint is `printed_right_trial_positive`, at $21.1172637876$. The manuscript distinguishes the test density from the zero-bracket endpoint; the distinct formal claims and their certificates are documented here.

## Sharper 3-SAT endpoint

The theorem `SurveyPropagation.three_sharper_bracket` proves that the unique zero on [4.20, 4.28] for the ordinary iteration lies strictly between 4.2667842934 and 4.26678429403. The calculation uses the exact rational 426678429403 / 10^11. The endpoint table prints this full interval; the abstract states its upper bound. The archived ten-decimal row and its certificate outputs retain the previous right endpoint, 4.2667842941. The current manuscript checks use the exact interval in the sharper Lean theorem and the numerical output explicitly labeled `trial_score_at_4.26678429403`.

`EndpointAudit/ThreeSharperCheck.lean` verifies the 32-mode trial-score certificate at the sharper density. `SPAnalysis/ThreeSharper.lean` uses the error bound for the real score, the trial's membership in panel 34 and the variational comparison to give a positive limiting score. Continuity, the negative left-endpoint score and uniqueness on the entire density interval give the bracket.

From `audit/supplement/analysis-lean` with the pinned dependencies installed, run

```sh
lake build SPAnalysis.ThreeSharper
lake env lean ThreeSharperAxioms.lean
```

The supplied historical record states that these numerical and analytic modules were compiled with Lean 4.24.0 against the dependencies from the earlier clean build. The theorem statement and the four axiom lists are recorded in `logs/three-sharper-axioms.log`.

## Supplementary refinement proof

[An explicit error budget for refining the survey propagation zero](proofs/appendix-b3-refinement-analysis.pdf) is the standalone supplementary proof supporting the compact main-text section ‘Certified refinement’. It contains the full parameter and error analysis, including propagation through Poisson doubling, restoration of invariant-class constraints, the bit cost of exact division, and the certified arithmetic–geometric mean enclosure of log 2 used for large k. The [TeX source](proofs/appendix-b3-refinement-analysis.tex) is included. This supplementary article remains a separate file; it is not inserted into the manuscript.

## Run a fresh proof replay

Install Lean 4.24.0 with Lake, Python 3 and Poppler's `pdftotext`. The project manifests pin the dependencies. From the directory containing this README, run

```sh
python3 reproduce.py
```

With a local copy of the pinned mathlib packages and their compiled dependencies, use

```sh
python3 reproduce.py --packages /path/to/.lake/packages
```

Both commands check `SHA256SUMS`, create a fresh directory, rebuild both local projects, inspect the theorem dependencies and rerun the three certificate executables. The final comparison checks every pair of endpoints against the TeX and PDF and compares the executable outputs to the archived receipts. The `--output` option sets the parent directory for the fresh run.

## Historical build evidence

- `logs/all-k-axioms.log` prints the quantified theorem and the definition of the selected limit, followed by the axiom list for each principal result. The unconditional theorem uses Lean's `propext`, `Classical.choice` and `Quot.sound`, together with `Lean.ofReduceBool` and `Lean.trustCompiler` for the native finite computations.
- `logs/proof-families.log`, `logs/proof-signs.log` and `logs/proof-allK.log` record separate elaborations of the closed statements. The last invokes the global implication with those two proofs.
- `logs/revised-intervals.log` and `logs/intervals.json` retain the preceding release’s endpoint comparisons and the margins reported by the certificate executables. The clean-build record `logs/printed-intervals.log` gives the earlier 3-SAT endpoint. For k = 5 through 10 these are the independent test-density margins described above. `logs/globalAudit.log` gives the individual entry and invariance margins.
- `logs/clean-status.txt` records the outcome of each stage in the historical clean run. Each stage also has a JSON receipt with the command, exit code, elapsed time and SHA-256 hash of its log.

## Check the embedded manuscript against the stored evidence

The compact manuscript is in `audit/paper`. From the directory containing this README, run:

```sh
python3 -B audit/audit/check_inputs.py
python3 -B check_all.py --output-json logs/compact-intervals.json
```

The first command compares the TeX endpoints, every finite trial atom and mass, and the independent test densities with the exact certificate inputs. It also checks the two refinement anchors against all $128$ moment faces and the inverse cap of their respective panels, using exact rational arithmetic, and prints each smallest margin and the face attaining it. It verifies the SHA-256 hashes of `boxes3.json`, `boxes4.json` and `anchors.json` against the original record in `audit/supplement/receipts/verified-sources-sha256.txt`.

The second command checks the recorded stage exit codes and log hashes, axiom/declaration reports, exact agreement of the eight intervals in TeX and PDF, strict endpoint signs, all $56$ orbit records, all $22$ spectral tests, scalar bases, and equality of the stored executable outputs to their archived receipts. Its messages describe stored-record consistency. It does not establish that a new build has taken place. The direct-endpoint margins and the independent test-density margins remain the distinct quantities described above.

Both scripts retain their no-argument release paths for `reproduce.py`. They also accept explicit manuscript paths. For an external manuscript and a separate output file, use:

```sh
python3 -B audit/audit/check_inputs.py --package audit --paper /path/to/manuscript.tex
python3 -B check_all.py --paper /path/to/manuscript.tex --pdf /path/to/manuscript.pdf --output-json /path/to/checked-intervals.json
```

For this compact release, use `logs/compact-inputs.log`, `logs/compact-records.log` and `logs/compact-intervals.json`, with associated JSON command receipts for the source and stored-record comparisons. Current embedded-manuscript hashes belong in `audit/supplement/receipts/compact-manuscript-sha256.txt`. The preceding `reorganized-*` logs, receipts and manuscript-hash record are retained as history and are not relabeled as compact-release evidence.

## Manifests and retained history

The clean-build logs retain their original dates and hashes. `logs/clean-paper` contains the manuscript files identified as `audit/paper` in the historical `logs/clean-sources.sha256`. For source files changed in earlier manuscript releases, the corresponding clean-run bytes remain under `logs/clean-source-overrides`, using the paths from that original manifest. These historical records are not rewritten by the present manuscript revision.

`audit/supplement/receipts/verified-sources-sha256.txt`, `audit/supplement/receipts/manuscript-sha256.txt` and `audit/supplement/receipts/reorganized-manuscript-sha256.txt` are retained historical receipts. The separately named `compact-manuscript-sha256.txt` identifies the current embedded TeX and PDF. The top-level `SHA256SUMS` covers the present release, including its updated README, compatible manuscript parsers, compact manuscript, separately named comparison receipts and retained historical evidence. The Lean dependency manifests and exact certificate data are unchanged.


==> anc/README.txt <==
ANCILLARY MATERIAL FOR
The random k-SAT threshold is at most the survey propagation prediction
Dimitris Achlioptas and Fedor Vorobyev

AUTHORITATIVE MANUSCRIPT

AV.tex is the final manuscript accompanying this release. Its SHA-256 is:
39e394eedd52bbc9293f9babb13cea294b4794475a42ff676e98018087eb9035

The proof sections, from Section 2 through the end of the file, are
byte-identical to the manuscript used for the fresh verification replay.
The corresponding suffix SHA-256 is:
a402a93e8cbba70386aebc3c75ea4bfae464ff959010a5be2b7a6ae355416bec

The current Table 1 values, Table 2 certificate data and trial-law tables
have also been checked against the supplied sources and fresh direct
endpoint-margin output.

CONTENTS

1. proofs/appendix-b3-refinement-analysis.pdf
   The five-page supplementary proof cited in the bibliography:
   "An explicit error budget for refining the survey propagation zero."
   The two old references to Appendix B.3 have been relabeled to the
   corresponding Section 7/7.1 of the final paper. The obsolete
   contraction-lemma number now refers to the declared metric caps.
   Its mathematical content is unchanged. The original source and PDF are also retained
   inside verification.zip under proofs/.

2. verification.zip
   The immutable original verification release: 317 Lean source files,
   pinned dependency manifests, exact certificate data, reproduction
   programs, historical build records and the original supplementary
   proof. All 421 entries in its SHA256SUMS manifest have been checked.
   Its embedded manuscript snapshots and README describe the historical
   baseline, rather than the final AV.tex.

3. lean-replay-evidence.zip
   The successful fresh Lean 4.24.0 replay records: the proof-only
   OrbitReceipt patch, source-identity records, 17 stage receipts and
   their matching logs. These 41 files retain their original bytes.
   Workspace continuation instructions and experimental build attempts
   are omitted from this public subset.

4. uniform-k10-lean-check.zip
   The subsequent analytic k=10 add-on, preserved unchanged: four Lean
   modules, its axiom-report file, build logs, receipts and README.
   All 11 recorded source/log hashes have been checked. The add-on
   builds against the supplied baseline and its pinned dependencies;
   a precompiled external checkpoint is not required.

5. checks/
   Portable Python programs for current-manuscript correspondence,
   exact rational refinement of the decimal intervals and the scalar
   budgets in the uniform argument. The records/ subdirectory contains
   their results for final AV.tex. These programs do not run Lean.

6. REPRODUCE.txt and SHA256SUMS
   Instructions for assembling the replay and checking the current
   manuscript, and hashes of the files in this submission.

FORMAL VERIFICATION SCOPE

SurveyPropagation.allK proves weak convergence of the iteration started
from delta_(1/2), at every density in H_k, to a selected fixed law with
positive mean and finite inverse moment, for each integer k >= 3.
The selected score has a unique zero on H_k, within the stated bracket.
Here H_3 = [4.20, 4.28], and
H_k = [2^k log(2) - 2, 2^k log(2)] for k >= 4.

SurveyPropagation.three_sharper_bracket proves the strict 3-SAT interval
(4.2667842934, 4.26678429403). The finer Table 1 interval
(4.2667842934986, 4.2667842940288) additionally uses the manuscript's
derivative estimate and the accompanying exact rational refinement.

The original allK proof uses finite endpoint certificates through k=10
and the uniform analytic route from k=11. The later theorem
SurveyPropagation.UniformTen.uniform_bracket proves the analytic
uniform bracket at k=10. Its endpoint argument does not use the finite
k=10 certificate or the containment calculation. Its gain bound uses a
fixed-point moment-gap estimate; the paper's literal one-step residual
derivation remains a written argument.

The allK and three_sharper_bracket axiom reports list propext,
Classical.choice, Quot.sound, Lean.ofReduceBool and Lean.trustCompiler.
The last two arise from native finite computations. Neither report
lists sorryAx. The uniform-k10 add-on's reported intermediate and final
axiom dependencies are only propext, Classical.choice and Quot.sound.

For k>=6 the formal contraction and residual estimates use the moment
caps min(b_h,1/h). At k=5 the checked head extends through moment 256
and has tail 7/(8h). Small-case panels apply on J intersect H_k.
Lean score ascent assumes finite inverse moment; the invariant classes
used for the final theorem satisfy that assumption.

The extension to finite logarithmic integrability, the DSS interpolation
and zero-complexity argument, transfer between finite formula models,
the derivative estimate used for finer decimal refinements, the literal
residual derivation and the complete refinement/bit-complexity argument
retain written components. The DSS reduction gives the threshold upper
bound r_k <= r_1RSB(k); it is not a proof of equality for every k>=3.

PROVENANCE AND REPLAY

The original release is kept unchanged so that its historical hash
manifest remains valid. The fresh replay made a proof-only change to
OrbitReceipt.lean after a resource-related build failure. Its theorem
statement orbit_trace was preserved. Apply the supplied patch only to
a working copy, then add the UniformTen modules as in REPRODUCE.txt.
Do not run the baseline's unchanged-source manifest check on the
patched working copy.

This submission packaging checked archive identities, the successful
replay receipts, the add-on receipts, the proof patch correspondence
and the exact arithmetic against final AV.tex. It did not repeat the
Lean compiler runs already recorded in the enclosed fresh evidence.


==> anc/REPRODUCE.txt <==
REPRODUCING THE VERIFICATION MATERIAL

Run the following from the directory containing AV.tex and anc/.
Python 3 is needed for the current-manuscript checks. The Lean projects
pin Lean 4.24.0 and their dependency revisions. Install that toolchain
through elan and retain the supplied Lake manifests. Building from
source requires access to the pinned dependencies and can reuse the
official matching mathlib cache.

1. CHECK AND EXTRACT THE DISTRIBUTED MATERIAL

   shasum -a 256 -c anc/SHA256SUMS

   The equivalent Linux command is:
   sha256sum -c anc/SHA256SUMS

   mkdir -p reproduction
   unzip -q anc/verification.zip -d reproduction/baseline
   unzip -q anc/lean-replay-evidence.zip -d reproduction/replay-evidence

   From reproduction/baseline, check the original manifest:
   shasum -a 256 -c SHA256SUMS

   Keep reproduction/baseline unchanged. Its original README contains
   the full baseline theorem and certificate documentation.

2. CHECK FINAL AV.tex AND REPRODUCE ITS REFINED DECIMALS

   Return to the directory containing AV.tex, then run:

   python3 -B anc/checks/check_current_tables.py \
     --verification-dir reproduction/baseline \
     --paper AV.tex \
     --direct-margins reproduction/replay-evidence/replay-logs/direct-endpoint-margins.log \
     --output-dir reproduction/current-arithmetic

   python3 -B anc/checks/check_uniform10_scalars.py \
     --output-dir reproduction/current-arithmetic

   The first command compares final AV.tex with the recorded fresh
   endpoint output and the original exact certificate inputs. It also
   invokes refine_enclosures.py, which rounds the slope bounds upwards
   and the refined endpoints outwards using exact rational arithmetic.
   The second command checks scalar consequences of the manuscript's
   Taylor/moment estimates. Neither command executes Lean or proves
   those analytic estimates.

3. ASSEMBLE THE FRESH LEAN REPLAY SOURCE

   From the directory containing AV.tex:

   submission_root="$(pwd)"
   cp -R reproduction/baseline reproduction/replay
   cd reproduction/replay/audit/supplement/analysis-lean
   patch -p1 < "$submission_root/reproduction/replay-evidence/evidence/OrbitReceipt.patch"
   unzip -q "$submission_root/anc/uniform-k10-lean-check.zip" \
     'SPAnalysis/*' UniformTenAxioms.lean

   The patched SPAnalysis/OrbitReceipt.lean must have SHA-256:
   db61ffc85771936d0c9c113c2592ae5b955161517673e3b2a9853df6bb21d5bd

   The add-on's receipts.json records the hashes of its five source
   files and six logs. These were all checked when this package was
   assembled. The original OrbitReceipt theorem statement is unchanged
   by the proof-only patch.

4. BUILD AND INSPECT THE ANALYTIC RESULTS

   From the patched analysis-lean directory:

   lake exe cache get
   lake build
   lake build +SPAnalysis.ThreeSharper +SPAnalysis.UniformTen
   lake env lean AllKAxioms.lean
   lake env lean ThreeSharperAxioms.lean
   lake env lean UniformTenAxioms.lean
   lake env lean --run ../../audit/DirectMargins.lean
   lake --no-build build +SPAnalysis.UniformTen

   The UniformTen archive's README explains the analytic endpoint
   argument and how it differs from the printed residual proof.

5. BUILD AND RUN THE FINITE CERTIFICATES

   From the sibling endpoint-lean directory:

   lake build
   lake exe audit
   lake exe k3Residual
   lake exe globalAudit

   The baseline release also contains the certificate-generation code
   and its pinned Python dependency, python-flint==0.8.0. See its README
   before regenerating certificate data.

6. INTERPRET THE RECORDS

   verification.zip contains historical baseline logs.
   lean-replay-evidence.zip contains the fresh successful replay logs.
   uniform-k10-lean-check.zip contains the later analytic add-on logs.
   checks/records contains arithmetic checks against final AV.tex.

   To compare a new local replay with the manuscript, substitute its
   newly generated DirectMargins output for the --direct-margins input
   in step 2.

   The baseline's reproduce.py performs its own unchanged-source
   integrity check. It is a baseline runner, not a drop-in runner for
   the patched/add-on working copy assembled in step 3.


==> anc/REVISION-NOTES.txt <==
COMPACT MANUSCRIPT RELEASE — REVISION NOTES

Paper and organization
The 29-page paper retains the dependency order: DSS reduction; an abstract SP criterion for all k>=3; the uniform range k>=11; then k=6,...,10, k=5, and k=4,3. Repeated roadmaps and expanded formal catalogs have been removed. Exact trial inputs, mathematical estimates and certificate error allowances are retained. The standalone supplementary refinement proof is no longer imported into the paper; its full PDF/TeX and the formal-development details remain external in this archive.

Model and attribution corrections
The finite random formula and limiting random factor tree are explicitly separated in the introduction, recursion, DSS bridge and interpolation proof. Independent Poisson neighborhoods belong to the tree model; a tree fixed law supplies the trial order parameter for the finite-formula inequality. Vorobyev receives credit for the earlier 3-SAT upper bound 4.268, separately from the DSS results. Survey laws, distributions on conditional bias measures, sampled biases and Boolean values remain distinct. Density-window endpoints, zero-bracket endpoints and independent test densities are distinguished.

Declared metrics
For k>=6 the formal metric uses min(b_h,1/h); the written contraction proof treats the sharper analytic caps separately. For k=5 the metric uses the checked rational head through order 256 and tail 7/(8h); k=3,4 use their checked panel/grouped-panel heads and inverse-cap tails. Endpoint residuals use the same declared metrics. Exact formal scope, integrability, the sharper k=3 theorem and the distinct k=5 test-density/endpoint claims are documented in README.md and the proof sources. Formal score ascent assumes finite inverse moments; the paper's weaker finite-log hypothesis uses its written truncation extension. Small-case entry, invariance and contraction are stated on J intersect H_k, matching panelRegion, rather than on the entire outer computational panel.

Evidence and release records
All 317 Lean sources, exact certificate data, dependency pins and historical records are unchanged. The same compatible manuscript parsers are installed. They check exact inputs and stored evidence; no new full Lean build is claimed. Previous reorganized-* records remain historical. Compact-release comparisons use compact-inputs, compact-records and compact-intervals; current embedded-manuscript hashes use compact-manuscript-sha256.txt. reproduce.py remains the separate fresh-replay command.


==> anc/SHA256SUMS <==
fbc926242439e44f55ca92baf2e6bd7e57b283b819f697ad308c8d7ddcfbe730  README.md
273f6d465a94846028c3874046d3cb1f6a395d52e7ccb1d616fef42b5a73d386  REVISION-NOTES.txt
910219f9d5ebd2dbcef36d7f3b8e436abbb1425162fd55d9467fd5ead27553d1  audit/audit/DirectMargins.lean
b47219d46dc1ec30e7fabc03a6a70c37424c25fa7ef2e28736bfda4fbafe550d  audit/audit/check_inputs.py
d6e148e5cdb9fc8208ce0bcc866e1b58ec81303279a434aa61282570572f555a  audit/audit/check_margins.py
eeb25eeb59ffa9a092b6ce30e3f0e9b05be8a0b39df541ac5070bdb0e14564f4  audit/paper/achlioptas-vorobyev-sp-refined.pdf
4ecba406ca0fccfa94ba9362df2d380b143be04881f296c0e28e93f7a3effda4  audit/paper/achlioptas-vorobyev-sp-refined.tex
61d2868c6e6eb3dfe330216113f0d6028291ba13ad75b22756df0391ea44a44b  audit/supplement/analysis-lean/AllKAxioms.lean
826adb5f33cb2d72c958ec5e6100f9aa7d1797d5380d24563ac119a5f870bb04  audit/supplement/analysis-lean/LinkedAxioms.lean
80c161c2a878c84e9cc257b5d3993bae68da63abef34c65eac460288790e9760  audit/supplement/analysis-lean/PrintAxioms.lean
63c58c81a86c44957804be8e74dd4ccb27e4dc6baf4466fa67b045054a2b3745  audit/supplement/analysis-lean/SPAnalysis.lean
80d8faf1c9e06d03a865d7cb3afb97332b31e3421b84332acf296342c93243ac  audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean
3c72451a8386ef4888728cd7b1d304fa1f1a1271ecf42a3941593b7bbd290c4c  audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean
2beebf0d218c2607378afeffa5e3e56d09f9edac039a2c8bb35a47f6083987f4  audit/supplement/analysis-lean/SPAnalysis/AllK.lean
073d87087d7f5b05cdb47791555a3d2e52bbb00099d9898d9b2c029cfddb54a9  audit/supplement/analysis-lean/SPAnalysis/Binomial.lean
2756e57a8f1fa7786dc8c0a54e3ac15c43417941fbb5a7f9fce3f0b930e298fe  audit/supplement/analysis-lean/SPAnalysis/Caps.lean
ca967583ad0816210e6c52416b6c4a57126282123a43c96a3e759efadd15b263  audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean
74d7f91fe2c73eb30b8069f8300022c8a51c268f098dab47968dd8cd9251eec2  audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean
10e2155ba30b86146e7792273be5aa48721ab57f00a3ad386274e6027be7f591  audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean
5c60a1f972322d495c5bd5cc9d5cb6a9aba5c302aa67ef3594ca0d7ab9dd8a7e  audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean
06964dd479957dbc3f15490c0908ce02c172a05a006b877f6e284eaab2478b52  audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean
7ce0cb54341d486bf48bc98f3d70f12cca0fbfefa6c1da47d82bc86fdf86ce1d  audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean
280bcb00c62f4eae2ed6eddc242f2940189eb0175c827dbc76ccc22be6cd193c  audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean
47053226108b6ae39d37f4ba84ad69ac68830b7bf008870ca0404f19abeb02f0  audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean
055a56f38287413fc400a99793502b08f04ac9c1aa85a6ad89f0ca2f55211ac4  audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean
f90fb4a7f57425ff50481d61458e6933a1dbeda0fc671218b8d5cf1ac2a96c1a  audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean
85764429bf369e8b53d4ca43da846cdd77bf760b83d16e14759e079441f66351  audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean
0097610800588a43e99641a36a61d6ac9f5bc13ad18045ba82137ad7f88f5ae1  audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean
0da3ab4c8f1eebd147c2318658c88b2ab434b18ca0bc0078c13f42e3c7868c8e  audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean
15076f95c6e7cefb789d37e3597d38543497e0f9571754f7d77de70018a2e665  audit/supplement/analysis-lean/SPAnalysis/Checker.lean
cbec499450b41dbb6559d0a4a0065ba63b7392c94ba20261727966b3857e9a8b  audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean
1069b12e9e4259c27d8933d3033eecbd6c5e2e290a823849d74e2be79c1e09d5  audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean
a183c98eea203f7b7b2e510505aae0f502419f9be7e39a2ea5f2a5e3b9681c36  audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean
45ab79a12d0a8a01299df368ea220cf500a512af3952a0ee0bb89d4f4355f596  audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean
83d58299233b0d424106824b0fd33a54c730b8c7f9f93b9bd9a8fad5ee7701cf  audit/supplement/analysis-lean/SPAnalysis/Common.lean
4d9d3363aaa2f10eb90c06086106d88dba57d40b8ac2e208dfc45fa32bd044bc  audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean
0cd051712ecf3c80b3a201ea929aa08d3befb7f492b6bde4e2c54c756e8f302b  audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean
918ce27690820418599cc92f594e7ef5324c4081bd10ea0d8358dfa2cfd728a8  audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean
5c9d0a8d216c8906199461becc080889bdfe41ca0d6931a369dbbdf9aaaa1cc7  audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean
87eed3b221f0d9e9e98d9d77746bd48d5ca6efd0af0d7703e9db937885f5e3ba  audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean
9253c8e1ae4bdd3bc302e7099aec214a81228ba04dad2940a8182f63ba8c9e84  audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean
21b954a8c9562fdaa0b1113c7ba9ccb694f0db170bdda3fbbb6e079dfde88d59  audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean
73fdf80abb24c8a3e5e58eaf5509df3e446c9f6775352ad6735ed6fff9132e12  audit/supplement/analysis-lean/SPAnalysis/Compound.lean
df8204e657d2fc9addf839969459a2943bfe9c1d50e8819209aece23275f205f  audit/supplement/analysis-lean/SPAnalysis/Continuity.lean
53ac328f7f0304b906a43c62b73fa432e80595003acbb8b26fab51cf3523553c  audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean
4b6a73a32f571a828fd3e019f7eaae182e2569eaa6859ab933f391147aa119ba  audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean
d6d1c76b74b37267f4c5481717972b29a6885b206ac273e68a3040913da2ce45  audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean
7cac0206cb6c562e4e1dc127567c340113c776e87e915a6ff0b59bd1ab0f110e  audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean
d6a77e06a39579e5b36aa61d521301faf09f92ba4aad2ef778b6083d0f95e882  audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean
294c51ae99eb4784ee342e9da59830a291e353152a6ebfc2aa77af76701f998c  audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean
4899f7c9c1463eec20bc6d227385185ab17e51f1b19f63f381bf59f94dafcbd1  audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean
564b8ec3546783497f7f4dfa2ba6fb5738cab2aa7fe3b0d8a02b0568c2ff88c9  audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean
4ec8cfeb66d2d91650fe07bdcc86c204734e55c966b578cfdb77bc0e7a518bb4  audit/supplement/analysis-lean/SPAnalysis/Envelope.lean
5abf11dc5edaf1453a37e632f7f114dfd67beae0ae911d284b33477a0fb543f7  audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean
2b94d31da5fd8b5d0d87f6a5f09b14cda53b699b3136aed0172e368036c5b23e  audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean
271a0c6a4ba1315a705b74d1e410b4e5000eb642715c56df1c92f6a408afa720  audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean
178f47dc05c71ec5bb3be50b62d278260823e240b23d3241f2a0e23c7f01dacf  audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean
5ed237fa464f15be0e30c5fcba5603f0b642a3bac67dd2d98f9f64d7f9d0b0c3  audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean
f5fafa0dc769794a02cb179c1a37f196f407169aafc6467324a72c59209a4823  audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean
0042bf27be6d1e4d4c29252ee9e41d1d563da35540a82dabf5e077262eb17ff6  audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean
dc2175419db22329d9a930d96b37fc9ca9d368cc3878caa6ef5869edafdebcde  audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean
2b17c05ae01750ff3f29088eb91945c0f37d102b87891429b518b98ff6004aa7  audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean
446fcc46e6a841f21f54857e0fb14aaca58e651a9613cb6091b216fad51435f2  audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean
c46b3c281e22b1be0858b3dfa8e25fe67452850622feeebfb7f4828e6ec858af  audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean
7907d7568f74312646fca19b8aec93888091c25a084390c43f9573d4a1de7695  audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean
8e12d3d5fa3e347672b650ff9d60cdc11c57490c9261ae191b0cef1ccf17c41d  audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean
b13371910ced166339001fe6abbeb85737325278c22873571350ed9bd308e692  audit/supplement/analysis-lean/SPAnalysis/Fields.lean
164ca39664f286c7c38e35d7762a1da13703f67cb09c09ae4dd1793e3e413c0e  audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean
2f6a416b73b089b48af17dd1044096de67cd4491403109f28ce2ed718b205efa  audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean
c282dbf8cb2361b852da61495b385397c6716119829cc34ddd8253f3852bdc4c  audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean
54406a291c180e1a7ea030a41af1fab4d404600e5ace071ca30f8a55673923c8  audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean
864abcc269f93cfd09ca5c783009ce7a910c4c292986be08ebd4eb8025af74b7  audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean
5da5f9f640ed1b291e94662fbbb5bfa172aa3f786f3df6699ac39eb18cb47355  audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean
04dc6257621dab26a4384efe8e940c3b32080019880b3d981a70331230b21a9b  audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean
8663fcdea1455873a30a23ebb36a4a234f42e8dab0244504e7e34299065c253d  audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean
df45c5c64c520a36af21ad268cca463b195172b346dcf0cffd2bc9d83f4e9d97  audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean
775b20be6bc2eeb466d118c6a0513369635579807f07279657c08e60ba68ce12  audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean
8b323f5086e2aa21052a99c2af55353eebff2485431856ad59269d399fa9d214  audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean
85bda2a50f07b33e608f4d0d7673fa086460fceabf6e7fed52cda6408e0d6199  audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean
bc9234fedeeb772d52ade7f95f4ccf145ebb491b3e15371bf3f378a34f8d2f82  audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean
3eb9a6c4cddd6b722e3e5df5244133e278d1dac217058cbc2bd62275fbf3db8e  audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean
3ad49e8b1e09f4bcee1b0ed923d2bcb1512d40ed6227849ae2b0347e9f8c6a71  audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean
66e6fdf22db9935b7ba5299d9188d82664e3bfd4eaa31281664b467682dbece7  audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean
e796f714885aa78044f394ca8a54279312882891c14439d9d6f9996cf2e77588  audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean
0e52953212cfb58106ab29a7504acdbb4b915297b196978b5e754ba12046aac4  audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean
bbb7dbd422f2080e4281bc904b2b21be4ff2e94bb7090901c80b7d253872087d  audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean
fa1609bc8e2ec4744f4424d0fb45680038b8feb7541c5e6d5c6969f56f6b2850  audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean
d443b0d9e0c7159ade05c5c5c8b47b40e26763c2b06924bd8ac1905403d6178d  audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean
31e48f608e6c446bfbc70f44459251e283d2ef64772636fd8d383293a6ca764e  audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean
1834b161c77937eb1a952e4b52a4b5bd814781937ddfc24d899f97f17dae0362  audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean
3bb052b1c8fd2de3b4d9cb2ce8d54e774541458e00d5dfb782eb212353fa1b79  audit/supplement/analysis-lean/SPAnalysis/Global.lean
8ad9295d193e49a569e8197fcb8f3a662c2835fef8072081f6a723cd74d2b9aa  audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean
fea69ce343f33535738ad6ed48373cc25e16cbab916541488a22585666a5378a  audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean
17fcfe1ae41e3183d6292280008b1456aa67cb0c961cdbb5c66a1fa79e580d24  audit/supplement/analysis-lean/SPAnalysis/GramBound.lean
45b200540d5d12d97dc4d083052d25fd7a7b987e8dfb6d9e623abc6f03a29bcf  audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean
0282e755b7f250b1c1f3041df1bde64f70c4c3ce31ddb9b49827f3f13086a345  audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean
70015d04ebb9e1e249ac64dccde9ade602e567ee68ac6af5d6bc092035ea851c  audit/supplement/analysis-lean/SPAnalysis/GramChange.lean
9b0ef9a1282fbdcade73222bb38809dd46d13ff6edc54559ed1fbadc26010ea8  audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean
ae3af5d3230f9341de924c51a18d016f7c4c23f34ab844e5b38e51af0ada0973  audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean
1c007c7e3343f0c1c703b57a152031d7f6b95c61f5a665f7b213339a0ed9ca40  audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean
4fc3bc805d7e3481b51f4b9a73d2bf9070ec87bb1b2e2098b791d57a022ede96  audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean
f28f02c95bb07aeb239b8728e9ab15621a420b206839fb7896d075c598b7def1  audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean
3591451f20038787fc6e4aeffec05947f9f7110dfad85c6bef51fdab05d9bc1d  audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean
51c3e85ce9c3b45e1a8a7b5c10a01ff699b580bb24f9a3d1f70957e6b3504378  audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean
1211919dfc5d9298339462c385af40e908325382223141705d233f1b9a8fb601  audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean
6f4e5c15e853a0f67d5906c0343b0dda79d3f2e627b3f7b3ffef3e210c547369  audit/supplement/analysis-lean/SPAnalysis/Intervals.lean
34d579fdd365a442d37f115dfdb3a2bffba22d044ba23018793833112a70384d  audit/supplement/analysis-lean/SPAnalysis/Inverse.lean
699ed58a49808d68a04850b8b770984d77a4beaf65dd50856e6ca833e8bd1eb9  audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean
8d1b72a19f3f3c858a2e9605ff9b1da7881de5c01287defdcbecf031b011784a  audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean
e1fceb615a453757c6ba881ba700368c942199b71eccb269e55ba71f8863baef  audit/supplement/analysis-lean/SPAnalysis/Kernels.lean
05edd228fecabd8e6f75767f1e656af0fa29b1b4907f37dc9677379e0adb0151  audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean
510ebc3ecad991f00321d4bedc36885a921a2afcb8792c9da588abe50f6a3e5d  audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean
e4b029d6216c48fbc9224d31037e18229cc37d22de8c2cd6295e67095eedcdd0  audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean
847f3748cb9809301032e1e3ece0788b7416088d5e1ef6ae1f1d1d0d840fd54f  audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean
d6b85786d29797cf4859c75ba64c5f1fec4f58d2dd13444a6d247c170a59be70  audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean
ea6fb47b83b46fd2af0e233cb3f4059f452b1a6b785abd1fd84dc12075b42b2d  audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean
9a0b20337c41c60adefdf8258b1e6f43e77fef2edca894ed166e1977ab77f093  audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean
810c73a65d4897b54049cf9bfdb4bf41033a34bb4ce71f99e2ba26a4de00768e  audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean
df72f57201b9afd6eb58c5abb7900739d9c6b28015be679afd771795df7a6ea7  audit/supplement/analysis-lean/SPAnalysis/Limits.lean
e737af4fa56dc0210126023b3bae0f67020fbfabd3dc2a7f38f788df450edf75  audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean
b4c153976639816f07695e16aa6379b22cbcfe63a8f31780c6e13f9af3aa32eb  audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean
d924ef13387be6c15ec8487bf6fe8e446d90a26fea518c72e884ca9795e39a54  audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean
b035f083c8c79f63438ae847162e3be4095706497d44f53ef0a3619e6e92ca20  audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean
4be17dfadbb05891cd79a6c03e0a65d2a1556d9e9a641efbe2229143677c9077  audit/supplement/analysis-lean/SPAnalysis/Metric.lean
bb3620c4975ea0b1b80421fd918397b92f30442c70041c84caed4d8da535e3cd  audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean
aa41062a7aa317894b23e513156497f5fb2bbb99945f279a12e70cf30db48eb5  audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean
a3134ae0fe1cb7d078230ea2c6c1983ef269763dc0126d88279e9930e5e5fedc  audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean
f4c180fecfe9924922cfc65a88e8360788e98c908ba923d7cf6698d58b2fdb29  audit/supplement/analysis-lean/SPAnalysis/ModeData.lean
20d473105daa6b32bb781f2245328cb899c492a730e966a1f858d9773f38cb94  audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean
530babb15658938e8943652cda61fcd2471f67f2f8be7a193731daacb64341c4  audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean
c42b31a62f09c86edd9987e2025fbfe6a07613c460ff2a8d9b5c97cafd2d5d3b  audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean
3e48a16925db460d668ca7291fb59f5056b35ba8c31c72690b6512bd267a5653  audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean
72872ae1dedf89458fa25c1b1be5ab7072ce464438db1958c3d9f1496ca8d200  audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean
78b6a6ae61d45d691e46e86a186b9c3235e8c8a0730818b114ac9b5d2a432709  audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean
3189cb68c9dbb21dfda636f7a2b09c3d8855d974d0c657add6785d8b03a2f44d  audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean
cccab33ae99bf33c3defb1c6076829100524acfc6b37700f9fc6413bd5d2b069  audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean
6491faa0a70c16c5042c80ba8b3b7f58b763ddb05f0ae7151269f69bca8d265f  audit/supplement/analysis-lean/SPAnalysis/Moments.lean
3d0e044ee1cedb382ba2a8e438d50b510fdf4d41fcc18b260d674e82f129a7c1  audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean
4652725fc7e23593005cb391a83e66d9f5b8e27c1da1e85dacd1e794348578d6  audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean
3a1d0e4f571b58f28710423be26ba4b397b5ecd9f9a13b2e09bdc3e9af8092c4  audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean
85347ce71f96ab538061fd1356620b2c3544e7840bb162daa01c11005ca6b981  audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean
3391f18fb816004ddd47a4245ac469c3dc0b132ed4987d3c40aee16c8f78821d  audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean
42e0501901e2990c63c91660a90d482c77fc845c962699e98763625d78557e07  audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean
cf67a9cbd4fff3d0fac27c099cf60de86580dd04901270eadd999ce7de580998  audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean
9f790ce517f957e0b3b5bd0a976bc887b7726a8ecdcbf00df94bf5319e268041  audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean
011903b5ba0044ad3c885a6742ebdb90e5f675000767837eded674f7ba7e393a  audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean
b86b7824116a4ce8d8fceb99b46f9630e753668ba5df6f15b3b72eeebff0ead8  audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean
9d0795d88bed8f80abe48615b646580109bb9f1eb39aefe6c457b537a5ff501d  audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean
3ec9b82d83d285d271ce1a6fc503b26443d148e89bd25e16e48f690315578364  audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean
6fdfb2049b683c84e02508cf237ad510862f9694d2e55ebe9398724e7c557c17  audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean
bff01242a2972d317f82f14589cff22fa0f9fe66b73dc2f136c691b5f3610f58  audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean
d33064c13246c241ed49f3df5611f372203effb2ae0ec8491202535c83302fc7  audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean
4fe20774892e6f338c6040fd67c258adb1fa4e619834c24f0b2ac63a4db34370  audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean
0328166718471b569486eec51ab4bd87da91e0b83a24480662fbfde26ad94783  audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean
013238bec328329133695f988d6a2d2f64816628d043e49cfbd5f595f689f86b  audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean
f4efec1d7e3a9c42a855357f4a0042a87e0e0b4572e42e50044428ee7689e991  audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean
bd73af821157250b2cdcc20239d89505f373c18cfd478a6d4b69253fde18d845  audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean
59c9971c8eb2e62228c8e9b8090712dfe901427aae4f08e8b4aae0926d2fa79f  audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean
20dc737265514124765a8497fda256dc05c4b17ce192a957f5116395a8988cc6  audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean
b32abe500bcb780e6b722f5de39a38c11fa7ad0af0829de9706979ad7fd44db9  audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean
6424ce783f445c8a62e00a0fa6767eff806cc0130d091bce529d64091d16f42d  audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean
28cd59067a31077e9f93cdd3ca0242f8f065983f0232766e5bb9d45aac2c99ac  audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean
9c4ce6c9d6406c188a479e3e07713c76cd1f481538d321e2620342903c0899e7  audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean
29fb1ada95b9af88dfff655376f63150856d0c7202c10d2f96c8efe0d13565e0  audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean
6831b68526dd269ae4de8d63ad991d2aec8c8d12f41c81f1b3f6fa7ac3e7d9ef  audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean
d5aaf6a4de25b986813107b0da1840278f46490333296d6a93c646610dcec0e0  audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean
a8e6985ea9a3b10d696644c3dc16a841576ccbd11f53e3fd28a8937c5e5a6a86  audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean
487d58d892b97b410d175b198c0ac1db0a49f4e4eac72f0a142867a21208503d  audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean
f5e6d21095bee4e9ab2cf0cd0995ad06d87afa2fa6cef42b5e0980e233d626e0  audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean
a04a03e9e27ee7bc418fdf06fd45886bce6d5198e83d4f73d1791f46a10f7d84  audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean
dc385ae54fd0adb083e5a1827bf30a7121a7f44b6e3d8a5bb915a310569a3efa  audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean
bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67  audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean
5182e1d949c2734ea5a45c1e270dfe0c6ea079c69397c09595492379cc40e57a  audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean
a69e4f1dcea14a9b0757f90fda6229976b0da6f39256f2c1b0cad3ad0d5c8547  audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean
0683c94c41661e872b738ab978f2021657d65ff1fa136421dde194c64e76b37d  audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean
bd96a368d9e5cb47f46a8125fa3e59b64002fe96fea24dbb795f028f11fe843d  audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean
37125fa3b41ef2fcb094b4da053e69c4636d5b991ac68c39146cf2040259bbbd  audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean
015051920a650ad4e4ba9b8a4efe3932b60bd17cc3c6af434441046ecb779cd4  audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean
065a1a72116789968cfdba8374abca6d0ba3ffbdc18c7d65e9d62bfaeade9b0f  audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean
46190b2ea4d8a943529c3c434dddb00bc07238883fdd3a71636a1767bf6d2393  audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean
5247fc70dd10b92d1fffda1912cb52c01979e41d325c45770bfd6b5d11bd6855  audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean
1b871ada903b54f20f613e7ff1f82be9953be8747b2c93d6ffaf4a179c714cb9  audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean
aaaa031d041fafd8bf6779170fad3a867fcf3f2ee52e4471997c09dcc810aab1  audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean
4d527b1c68d72206662fe5cf20cb96d564fa525baf503f677dcf1d92651a943d  audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean
ddb07c52b1fc2240faf1eb27f9cea8d553f98c729b28dfb2529289192b44627b  audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean
17807f2e996e64d32cd8bca3ab6b7a26293281dc852369ce4de33fb24968aed3  audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean
f7660ab390630f2eb5115ba8df0b99d33547406932b5893cd5e80ccd91dfc363  audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean
df4b5f3a1266a84f8917d6e83588c3c306a7ccb3360898cccdc8ae9eff570123  audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean
b28d22259ee9213ca2c0ab9cec813455780c015562659f7d97a347a486b1e43b  audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean
74f864ffa98d1fd0b2d2895d58cacb1f3495ec48a40a55c3323a9049e624529d  audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean
8ce4a5b36684ca0bd9d98ef4f564afe0e301ae3a1506ce9e2ea59c5f3a392bf2  audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean
5593a60ea540a61fc4126c4ee58567645a7f619a29ffa8fd9b6968cb5dea1d38  audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean
dfa73401c00bb9b7f9b908d57711f8b4cb22f83afe4c9c80fd4c7ff849560f1e  audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean
0a0261b8cdaa13acd66653406a009ae8cd636320962d90a5463ce40dca3438ba  audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean
0cc865b7ca2013aaf2dafa28dd95ef9831b0239cbc4ef844629d32ce113375b7  audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean
b2e9295f1b37e45a268fb88c438192e02a5b6bec982621b1b73cb408962f768d  audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean
c59bded1c16deaa25f7d9e8990bdc3c6b0dffb96e5e425cd39450980cc9d1f32  audit/supplement/analysis-lean/SPAnalysis/Products.lean
c64aa5dd13aa8127b021f724b235cfdb46fc99f4ae8737f1b189ed79a39fe12e  audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean
c51c37125cf4ebeb906c94ce499f9082374805f5f2e12f0ad1418ddc028f0d2f  audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean
151de25c042efc491a079cda5da87fb9d2c68fb5fc703964f1f093bc904a5000  audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean
67cca540c8e3173fd4eff4d7fe7fb34bf4967e921db2c11bf40f683d45c1cda0  audit/supplement/analysis-lean/SPAnalysis/RateSections.lean
d830f373268db165515d1826d0e53b1773a941b6275a24116c49672f6678120a  audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean
3210e3f51b6e31e8ae43430e7b0f963ae3f0ee99b44b94fe532b36f3f8c2a495  audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean
debefad6500e6d511b87d3a99f3216ef398063bf074907d7d8dc855dc5065d72  audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean
0da1fe6a30a6054e5348d9c132d04290a04d69a9227dc6381b630d6e86204376  audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean
3cfe7c79c860c1175d3e35d0c21ef5a87cad4cb930be4f1561bef7a155e37299  audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean
cbeada5cebf313d18e2a29a2cb79b4722677a43028c02256a5e4d1058f724382  audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean
31679b00b8c71f330156bee710259ada01df8139b3a11ebd4477763870b638bb  audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean
499191046a72f08fe17f95bff82ec55bf0974faaf88642c720ce98243757d9df  audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean
ceb45137997cfbd4cd0a989e1d0bba32d9d6e39b3d6a3ba80ae84dfb959632ce  audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean
220e06cc6c7e9f217da9a3dec7df6b0f8cba1bb8188655911906883553958822  audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean
e8b3b6debc4553215a8c0e90efdf7e25c8365d5182efa652563b1cab44ba24e5  audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean
a53baa9a9cebd03aa6f2d7e0804f81564b68c9eba9836b730b3792681b6b8979  audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean
be38d8796109c9089f98133f68b80967cab149902dafd6d38b939b4dd61fe3f5  audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean
b28d0328ac45ec1807f516a7d20134d558b134e7a59d21c920907c53a11c1c2c  audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean
3a924fbef274fc0bb081c67a58ea2fbdf49d53883271000491f6dc73b7f36748  audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean
df599d948793bf3cfae462f3468fef44f3feac2994a0226e512609ad473d29e3  audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean
e047f6e6697522e51273bb170519efe17a2d90ef02fb260cc6c487786544452d  audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean
455842c84aeddda7e2e95bdcef975d5010acbc1f8ebc35f5425a8d2154eb7460  audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean
ab483ca7ad4d77bbcf737e7cb2d6b000e04ce215af9e2396f2d578693db7c752  audit/supplement/analysis-lean/SPAnalysis/Score.lean
7e2479208f851c6ddc34a6936583c0d9c7c5cbcbba37c94167c7da9d4813636f  audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean
01f75f09bea1db03ac84a7d99cc543b5c732cb177095623dc97cddb861da698a  audit/supplement/analysis-lean/SPAnalysis/Secant.lean
e0ef9001ff78189498a012dca9e354daa59bb9863bed129670edc5464c4d4bf6  audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean
114a53d5209ca891b7065fe33c2a811d59d2b7446c6db69f79a10ba69ad479c4  audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean
99cda8a974840e9297102ba2f582049dd1c626c854ae7c0118bcfaa4b9e20773  audit/supplement/analysis-lean/SPAnalysis/Selection.lean
b97500d00bbd767e7688e681581e104ac21c46a95ebb759103c8f747d81ff3ad  audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean
da38f4eb2680bc1585d0a211ad3b35a16df86ae9909c4ac1f6b395372b11e720  audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean
4f1afacc04718432003d378ed9ac90253ae5f2eb5a7868a448610366c48cc52f  audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean
714df38337c778b89013f908d09ce2ec0c0a8664a82238334d4c5e91d8055007  audit/supplement/analysis-lean/SPAnalysis/SignLog.lean
6754e704f4f66bc326a9a61f6ea7a4626a900907f17c95102d39ef3cd04a9ac1  audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean
b5774bebf5da9570f66c94fd9c8c8e959f1c816b71a5b49f05c0c6e4f4bf55b5  audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean
b854a179dd863bc6012b19890b090dcb317be0009a8a2f1df4130991de91a19c  audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean
a310893be5c85a3f41c6ecee31266a9babdee92b72994673c4c7a3835e9e4d42  audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean
7b37ef6c2587c296a795f6f897cfbc1ccbe9ad1629b19a224e5bba5712406121  audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean
900af3d0c56aad36c5468993bf1383b7075900525c555b0d4f8a8161c937b017  audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean
0c9495a71fc2772f19fa12b0afb934aa6ec21e2f5d3083d183280d2c6186f547  audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean
aa941b9e95e3bccec7f2b4c043a9d2df5d30c8e60281e8ad2fe3eff487ff421c  audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean
9447a5f58e4efca04f06b87abba908ccb6dfc11f5e2d50a9b4b9874ec1d1da3c  audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean
1cc06394bbd3f610ffeb14a5c185012b97c4242b703d6fafb127531706938dba  audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean
a598c65be9e8e1b9ed7bafafe77adb19a5ca871fbc330c66cbe0b2c2630750ca  audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean
a0152e3ee2546ca2341107eee862f12f24c65b7a7a2c500a57d965e6216c5d2b  audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean
0f649760679d3c63a13d35dc6c78b281c9b07a445aa08642e94bda1ab7af41d6  audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean
0e4be6757989692bcf181cfb2f1430a785d4238f81286efa088bf2ec6dba81dd  audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean
f884bec4acd22b691d49468167f5316f81d803fb0de4ff07a845943b8ab42188  audit/supplement/analysis-lean/SPAnalysis/SixCover.lean
9048eca6d0fb0fc916367690347ab55502ae4421deefdb392073a84c1cf3f020  audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean
77888642919e7d8836d296a0a294f94c740d002c57232bec5e67d311c5e3eab4  audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean
730e60cab0b0deddbdd11b5de82aba9fe70a63d903e36cf0e157e1188ed345df  audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean
6b9dddc7db44c956534932eae17cbec7db797fa3639db4d61f33e6cb12b4ebba  audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean
8433e9242fca211270627ba3cc0dd4259b4412d400b6a76043a5ba7a8b40ee5d  audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean
efe09af2d3731c953f76f54a4bfdbcc85c59ba0470af1423bd0b6627332023ed  audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean
2d5d0fe433ee760f2b5e0127027b7759a16a05b521080a44bb18c1866559a6ff  audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean
7eb154e6cb918700a83f7c8dac10b8943ac473574629e4893e08eff08a2712b0  audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean
b5dccf51d7efd3f50e0610150f62425fa5f2b8c7d13fd5d09c0836fcef19e83f  audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean
56ad8a3f2a296827f67a6dc3c05a22a78cde730b4341623d78f57cabd62c161f  audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean
8e21410a02686ad088e0a9ac051e6b8825e10d50340886abd0477c2dee7960ba  audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean
06dd723967857e69a53e31583e1d540b14fad1f5245cc11327be555427e6aca8  audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean
6a395a0dc28d0abcca044e394877ab018c447609bd17b617b6cfca71954babfa  audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean
b5f5c7e4c211c5c5fd4ac0b7d3cdad49a534c9b734696717cc5a0ee17f47167e  audit/supplement/analysis-lean/SPAnalysis/Spatial.lean
d297ca7782e87f9ec80bb49151ae5486e744d2f32052a976ab5a5fd501056e9d  audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean
a0102594ff5af4ce167a85fcaf9b1a98185539b38f74d3f950f46321284167cf  audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean
f2a62bf57b8749f06c012f49518d4fe7b4727919141441f8e0dbcc9b1a5c7883  audit/supplement/analysis-lean/SPAnalysis/Spectral.lean
fcde0822b5ed9b0f42d24b4b2895eaf66200d35d236d16daa89051e98c1f6e79  audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean
1daa1aa3c1794295c83bd8d898146e183b80c274af6dd9b7a29024757b0cb8d1  audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean
d02d7eb3ccfa0fa2d17260a2462dacf0e53d1a48c385946a7054bf6be2b1ee4c  audit/supplement/analysis-lean/SPAnalysis/Statement.lean
c631457938c8dad99464ecd93ed09aab4db1b17aced991c292fa5bde001924c0  audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean
9ce4a689f13625422ecac6620130e06b647656a822093b0837bdaec1e65e75e8  audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean
da2b0f314d66cbfd6b02f4613b8759489e1023e9262128b9654921f6e25b1e1d  audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean
827b81dcda326834e47caa31bf7d597031a95ae6771a67a84a060d33c9fdcfe0  audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean
035276b3db38bebc53abaea078a2f51c7e9d588623155937903353af550294ca  audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean
cfaaf11ea13a5b9adb4af51b1e8d69ae483cdb68313b047dd239ed0f058c0118  audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean
9428f0cdc1e18416198f9aead4d5a2483703c76543d34d3b95e305bcf1f41afb  audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean
fb820334da36b497894ff58f6227a110a19ce0c0e2315c3ae8b805639c320915  audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean
c4e21e5510f10df50dea952d2d07b425484c7c142ba92453df9a63ca928ec38f  audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean
183b3c5e5c6e74c7c359712a5d5e8db521b953d39decdfdb8109a138b11cabf5  audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean
0b5dc34d83d483abdcf2d79826a71a33c427aa1754b56f2748d0672520f17b6f  audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean
63a46004adeeb133e41a26518a823905fd5de2152d1a8b5dc0fbfbcea98238ca  audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean
89d8fbd9db851c1dac9b81e298b606312712bcfa6306b3777010882cdf525ac7  audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean
b52f775c8edac73fcc4b81e53f548ec6023f6983568ef560836bd1a3106bae65  audit/supplement/analysis-lean/SPAnalysis/ThreeSharper.lean
a91526aa77110ff3ae4e9c5a8cf33ca856711bb946e42fc759e7d5056fdd09b3  audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean
61052957df1779f1b3817bef16191c44232798224fb6bf61f606c9be5c79d235  audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean
4d739a6468897791520cd06f2908e4acedc47e2029ef2d5815615e81d954fd1f  audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean
6e2d4dbcc5f05a69b3b625b1ae7f4d4a277d509fc83f0bd3198ec4792ae4f82c  audit/supplement/analysis-lean/SPAnalysis/Update.lean
126051e470904b84d8a740ef39441a6f1989365a3b3b433f4d012472cc5dbbbd  audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean
4211e59bc0db1cc072f6f421bdd2962dd1104f1ff0db8f365273267364910cd4  audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean
274008329b74ce35cfaa16974381bdf68aa09a33d609bf1e2867f32d23cbd1f3  audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean
6899d7b1991d9fc7b1df150a612bfdaf5446ed40b2dd2efeb066164e3dc369e1  audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean
af5bb44aa676307f382e105aa6c0051b00bb55df291612c0dbe3b011f07b7a36  audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean
e83b3bc3c670e8d4fe2de9d1421be8dd6b9ce6b9b2ff7b020c299e6fbced3bd2  audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean
38bd47b5e51ed410ab6b881cb16eb3d5c3e8c681d6afd7b82951aa12132e0f0c  audit/supplement/analysis-lean/SixAxioms.lean
dbc48ce1f431a0a0ad07fb4071e2558fa17f1487381affb45729afff66598dbf  audit/supplement/analysis-lean/SmallKAxioms.lean
3ce2aa7b5e0bda8f7222c827cd788b66336f15bc424e7d3307dd45d68dbef20d  audit/supplement/analysis-lean/ThreeSharperAxioms.lean
30f44602175074274d1aa9b303b8df373f63d5da798fc6e5a0ef04f29f2e0ce1  audit/supplement/analysis-lean/UpdateAxioms.lean
1c30437cfb364e734681fd23662d0e9cfdd69231db775378df7adf096ad5dfc2  audit/supplement/analysis-lean/WorkingAxioms.lean
d6dbd5ba7d10bb9eb1b4ade5c5e6f63d45bd7e33c7080d98f06aba13f3b8fd9c  audit/supplement/analysis-lean/lake-manifest.json
a1fa71dc03c0a3dfb3beae598f2da8dab9c5e27c572d703079329c2b2dc80c28  audit/supplement/analysis-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  audit/supplement/analysis-lean/lean-toolchain
5b912df8f25799d9e9f47efa42420f769de2b16ae687da28d29d4ca5e8eea591  audit/supplement/certificate/anchors.json
ad840905a2f082ba894723cfff857fd2128f606d6351b24681768d09a15d2435  audit/supplement/certificate/boxes.cpp
978579e9a1fd9e1adbbf9523efbbda7ef7bf2aca04dee24037116c3039f6a236  audit/supplement/certificate/boxes3.json
4a1dfc666b6841213d3df1213169bfd04f4158ec454bcaf46dbe458fe15c3386  audit/supplement/certificate/boxes4.json
7133586ca0d43dd0637b03eccef5d6d5478f0791ada51bf717d984cabdda9ac4  audit/supplement/certificate/generate.py
344c62074867f0a884ad1cd23791b490b111d20cb2e66fde43948144d592161c  audit/supplement/certificate/prepare.py
a98869ee84ec316349fde0f110b1c02f2479d81073de3e0e758f9d88417566f3  audit/supplement/certificate/requirements.txt
57e3d89160015dc0b36acecb72269071abf4a05125aa21fffc0cb7b23d0aed90  audit/supplement/certificate/scalars.py
178feffad932c5cd3ac9a1b3742c279efef2044e654768a120b47a393e03a685  audit/supplement/certificate/spectral.py
a88926667be03527cc6fc46716140637f910c5669ca2df4126b7031e39367803  audit/supplement/certificate/verify.py
ec60ba03dce850d3d043ba55c654b761b8abcb0322ab50355ad881d6245e7d11  audit/supplement/endpoint-lean/EndpointAudit.lean
3bcfe1b827c0a89d308d17ae02badca79a03ad52a5ea52c83dd0fa0c0e73009e  audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean
2be09e1fa7a3409680fa6069d95aa159f7274a7b789ebd0f7da18570ad4bfc49  audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean
39cf88c440b68e5e725ff839deddef2647fdd49809dfd4c43311999bcfe45585  audit/supplement/endpoint-lean/EndpointAudit/Interval.lean
ff0cf28c88fc2e28d8b97adf4119243a972e3403a11c3efb455c292ee226536b  audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean
632788ca34863cca2227eb5704ce442eedbb963e0ec2a691582282879a6d7e92  audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean
8193ed40c5f3f8424ae99548f52bb4e6412708d8be98412ff97d229cae2d47d5  audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean
38ac2a07273f7dd126daa6986928e83b416840c0a2a9ee89c51b5e2e35ce603e  audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean
9e4e52096631ef3e90f6cb5f8e09c58d21dfa53a9f95dbea7ef7abe065b4cfa8  audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean
2bd2008660238cf2c31420131c28665ecfef06d24055da6c57319f3037cc9e16  audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean
e494034e76455eb0240b1d54d0a3745e9c51d0122d51ce6f497e73dece4ac9fe  audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean
7c07f351b37cb3e72f4272a9fbc55498d798efee9c5644d19c883337164779ce  audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean
e0b68da3ef54ab63962eb699eb1986d6ccb3342c584c6b35c3b56569d7ea32d3  audit/supplement/endpoint-lean/EndpointAudit/ThreeSharperCheck.lean
daec44cad0e53d31bb54764ac216dd277c1be5a29bcd6e223239f8e797a5e0f5  audit/supplement/endpoint-lean/EndpointAudit/Verify.lean
fe6bccbd5bf55b49985474fdf33ebd826c0c0ee8900ef667973ca5144c8c3a64  audit/supplement/endpoint-lean/EndpointChecks.lean
3aae4a6a1b2dcfa1016d4c077d4d8ffa5d9a3a051ea9dededc2312fcaeb87440  audit/supplement/endpoint-lean/GlobalAudit.lean
5869ec25b6dccf5bedb12dd4eebc4afcdae6189cd3be440f23bb05e6646de915  audit/supplement/endpoint-lean/GlobalAudit/GramData.lean
818193feb973d0250e750699029423b36229fd2b288984687a77c3aae6450cde  audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean
a41a52e5ff4a907eb114f8790bcf9598259abadb78aed59e2fa2ec4d10b88bde  audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean
21f304c4909172e09daabcad3610bb3b773923fbfc80df7eb67c780000ab9962  audit/supplement/endpoint-lean/GlobalAudit/Packed.lean
4547c6eeb47858b838f8c01af403bbe28de947591165999da6db61cf90bb10da  audit/supplement/endpoint-lean/GlobalAudit/Panels.lean
20a12a94c3112c51206e163fe396dd33acb8338a2fa3f17b606b0bbb7d8e36a1  audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean
2acbd5149f48c0c98961c6e3ed8fe1e85fc59318712ffabf6d29b278c85c1f63  audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean
4b9d15abf3c450bbe857fbf00191258df36023dad9ca98b43f4983d103d48f0f  audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean
157d280ce865f4ae6419d0c76d0fca4f07c08fdf2de1c26824b0f0141201a5e4  audit/supplement/endpoint-lean/GlobalChecks.lean
55793a461b1b36c0acd9753fec5d43582762c9beacbfe54498e18bde18180047  audit/supplement/endpoint-lean/GlobalMain.lean
1e8533e97641f3c89338e63d4dec676f372e137263e18bfdd455b9245cca78a6  audit/supplement/endpoint-lean/Main.lean
c6e701c4888a4b45f4f8363b5417e90dcf8ebc54f534e2a8a5d8fa5908dc8ca4  audit/supplement/endpoint-lean/PanelChecks.lean
1299109dd94c06b1c111f6498f6a07d03c0e956b45b9c759c888d8d42f3bf4b3  audit/supplement/endpoint-lean/PrintNumericAxioms.lean
707074e505354d3438a240f60aba9c07fd850227c19d89823ff5550300d4a606  audit/supplement/endpoint-lean/PrintedLeft.lean
1dd0e561899e1b35939c6ff0f31e999d884398ee6fd694ab28f4518e9fb05b09  audit/supplement/endpoint-lean/README.txt
68bae4ff6bde0e55aab3f0dc0f3cd45d039a2beba90452c3d784a3fee22b9121  audit/supplement/endpoint-lean/lake-manifest.json
0b5e09cdba9c1e9d2fb69a54956fd04f7180f049df0e18bae55668f64d116d70  audit/supplement/endpoint-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  audit/supplement/endpoint-lean/lean-toolchain
88a5d95555647e00841c0a6713f777e1c1639a894ba269bb63cc48e3bc16a214  audit/supplement/k3-residual/README.md
2c896531811aac4b16ffbc823b1a5ad5db80e5ce77e21bcb6c233798b1ff435b  audit/supplement/k3-residual/positive_trials.py
96c98e0cf9fc4a6bb9a1c11df7d2ae0da5ef0ba5faf8b32e7537fe14a9319af5  audit/supplement/k3-residual/printed_left.py
32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8  audit/supplement/receipts/analytic-axioms.txt
0051d98c0cec9171290e298f7b758d7c186195d1d512c9e99e48db44c00d7e8a  audit/supplement/receipts/analytic-build.txt
c3b7011d66dbb75d6d2881691c187e9ffedf5a61b409d858726079792979dd08  audit/supplement/receipts/compact-manuscript-sha256.txt
14a0f2e5a7e771170f355eeb12778b9c535b64aec7208285de0d2e8228e204be  audit/supplement/receipts/global-run.txt
84368b032cf56ecc797dc65c51b57bcd2e51ea9c5ab30f78bb524a301cd040d3  audit/supplement/receipts/k3-residual-build.txt
2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d  audit/supplement/receipts/k3-residual-run.txt
c22d833861201be4ca90473fa28bafb759303b95871afcb9a4e1782bc4a5697a  audit/supplement/receipts/lean-build.txt
404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412  audit/supplement/receipts/lean-global-run.txt
99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a  audit/supplement/receipts/lean-run.txt
7d5bf342e3d115f8bea22f6b2e98c2f592927f35e3ced71780bbcaacc56d4c56  audit/supplement/receipts/manuscript-checks.txt
b965957ffbc3dcd9ff59dfec8090b0f88ee3f59ca9ba976135f6bc0af9e57dc8  audit/supplement/receipts/manuscript-sha256.txt
c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85  audit/supplement/receipts/numerical-axioms.txt
63335e8e0f3e31e59bd1b3f2b4ad526717f0e521451f9ea32e91d16ed7c3a7d8  audit/supplement/receipts/positive_trials_arb.txt
baf8a6098eb1b43ed3db8687d03123abbe41e43af704966d14a8af43b48f0ac5  audit/supplement/receipts/printed_left_crosscheck.txt
f7af86d476a2d906d910904038a0ebcd2799f072e314946193ef06e74555903b  audit/supplement/receipts/printed_left_receipt.txt
c7a843eb7c1605609fe2ed709ac79e04ebb07dc27db492c5fcb27bfa51c5f171  audit/supplement/receipts/reorganized-manuscript-sha256.txt
ae0d351821eea0d1ba32526a87d0573e113797eb79339b21bc07845327eebab9  audit/supplement/receipts/verified-sources-sha256.txt
fb9a597c6cb93db6a51df9da3976f284d784ea18ccd882cb63769a058e36b78a  audit/supplement/receipts/witness-regeneration.txt
ef71ad56b2097c33651ed82111120d1f8f5015f053c1cb1e281926e22f548ca8  check_all.py
6d8a3302930d3bcb085b829941b6d5f9168df3ed8cb4746aca2a128b132b4ad0  logs/all-k-axioms.json
2365d9acd88ab51fb9c0997a5a575f6ccdc26e997812907fc1692959452cc523  logs/all-k-axioms.log
e09e3e743b43b5c3944ad1a539ff54771b32e5b1b5ca13adbf6560cff6a5c246  logs/analytic-axioms.json
32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8  logs/analytic-axioms.log
31b0f21f9e8a7174fc3dd0c267b0a5909a559a6a76ea5e3a87247344bebc506f  logs/analytic-build.json
f809f81b1d3b10f2761adf953fe6c26b46d5a42de0d80582d29c37790b61c22f  logs/analytic-build.log
6b67300b418351c11a8de71cd242a9dc92703fa01c22ea8791b565798c316b3a  logs/audit.json
99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a  logs/audit.log
2e5b60718a960b605216acf4ebf1e8fcde4c9d53d29b07348d9b79f8b586beac  logs/clean-paper/achlioptas-vorobyev-sp-refined.pdf
3428ebea104670e80c7cfa35dd282b7144b2c846ef47724899a69149e2cb3ca5  logs/clean-paper/achlioptas-vorobyev-sp-refined.tex
f68adc1419eef622ff91e2d848014c6ff87d6c6aeb9585d224a2f20a5c3890b5  logs/clean-source-overrides/audit/audit/check_inputs.py
44ebbb8010b6438002d8a9dba5a298693758cd8b72c2060b28ea3c3e9d49e6fa  logs/clean-source-overrides/audit/audit/check_margins.py
f229111652e27db3793dd3e86933991a6a5b4e9ee18fd3a8ebe35728779f68f6  logs/clean-source-overrides/audit/supplement/endpoint-lean/README.txt
aa9ab2680bcb272d775b1de8af041d338efea32cd4c8421d45d28a05cf86a2b1  logs/clean-sources.sha256
02f3f9896bdcb945e01d73b3304139b9ffbebf8bebe509ed9f44ca562521cd27  logs/clean-status.txt
d66c53eeb7ac95ed150ed219ddee67a2b7b7a586914e40b3ae7a54b3c88eef58  logs/compact-inputs.json
50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6  logs/compact-inputs.log
5d489ea5d40b028c7117b1e026766354577a9bc7fb642f198b35f70139b57446  logs/compact-intervals.json
63ba4e63a132c8f18b50608f14c8fbe9582f522d5dee67e2303c072f19603919  logs/compact-records.json
497d63ab9a8717326b38bf6674ba220c372681268630cddb26440d54c79087e1  logs/compact-records.log
be9b35a4fcadb8fbb87d3cfc259b39ce0115ba1f5b7813a2ec6bb0e8bcaad3fe  logs/compact-source-integrity.json
21de98bfb43becadde1d94fa85bd91b16890e6383850b8cbed3215da0a1a05a5  logs/direct-endpoint-margins.log
413567243e3cfb368e0bed74ddb2d67434733b6db4c17bd5f8e26a4d21e9877e  logs/globalAudit.json
404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412  logs/globalAudit.log
5d489ea5d40b028c7117b1e026766354577a9bc7fb642f198b35f70139b57446  logs/intervals.json
e4f0c52ead9b1b86f333d0ed8c31dbdd62270642fe887bc0bced822037305ebd  logs/k3-manuscript-margins.json
d0fbc5fe09710b6535a6028528e827bc7a7415801cc730be3508c83df320113f  logs/k3-manuscript-margins.log
810c960a1a8dbcb29d0115e1b9badeb6c5c50bc53bea309936f20678216e50db  logs/k3Residual.json
2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d  logs/k3Residual.log
a0cba812f3f39bd320a4dc7d12476b90f2c26edb05462243df98fe1f52833e77  logs/linked-axioms.json
6df2057ebf8d40817102f556acf4aeefa899e02615ef040cc0aa0b239bfbf623  logs/linked-axioms.log
1f34fc9a708b7dd4f208bbe2b6fcd8c58b9a7d7e883d58fd05a1398716f27aaf  logs/numerical-axioms.json
c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85  logs/numerical-axioms.log
db5dcf062a5ecdcabb43527dd53574fddfa4cbecc99619a502ff14222c9743a8  logs/numerical-build.json
9285118167786d13ca0f590cda04ff569e462bb4b2d4c87397554fa1121f3a9e  logs/numerical-build.log
dce0cbc2444ff39145e038506c389a2e14538e1b22ef3de5d7be5a3fe5fe337a  logs/printed-intervals.json
34d2256d0bfaf302902008d8363e2118d876ff72f1b87d0e7824e12de67188b2  logs/printed-intervals.log
1e0767cede4744b5f23f6240f28cabcb99e8f2548708307363ca49e74c8007ae  logs/proof-allK.json
295e6dcdf8fc1b61d2f4850b0b7be5fbcbc3a5ac1577902855b6673533f87191  logs/proof-allK.log
1e59831a9b0f2c9672b6902712020f1ff90a5bcdfd76f2a4c8d415170cfb54a1  logs/proof-families.json
3f9f8ea0845ae5b59b463918b50147e43382480793f390b3e51386e39c0eb8a9  logs/proof-families.log
67ab57d3ba0491c1bc954aa58d21f2c257aad7c6947bb358918738ec14683adf  logs/proof-signs.json
0b25738c5ffe3f39c2cea0b5e0f0eb1d21e754469327147ef76dab093bfa5254  logs/proof-signs.log
ac96755101da131b7bbd52fd36dab407c08bcb552c9ff0c291bb2bdfb40961ee  logs/reorganized-inputs.json
50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6  logs/reorganized-inputs.log
5d489ea5d40b028c7117b1e026766354577a9bc7fb642f198b35f70139b57446  logs/reorganized-intervals.json
223ff9c9588e6ff4a234fdc2f04da0b7024e59ceb01aa9acb57598be4dd3152a  logs/reorganized-records.json
1e5f91d4a5676b1beb43ba00a582beffeaabf8f4f3fb4a677403779742d8be0d  logs/reorganized-records.log
0bb02b98c6e565ced08122bc34a793c0de0bb555088b937dd4d8c9bea19751bd  logs/reorganized-source-integrity.json
50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6  logs/revised-inputs.log
ccd565fbaa29d057b3216b153ffa7fe49f730b0ef8cbbd1170f893415e10fb85  logs/revised-intervals.log
46deffce9fe91779a79c2214fdb55d5c28cce1e3d3d0394e2d9d28a5cc641787  logs/three-sharper-axioms.log
81a45db9213c71779c288b8deaf90088751d47705e67ad89188476f6cda13a6d  logs/working-axioms.json
5a0551e8daf4d162b5b59c43023764aa1c80fae033489e3615dd0563d7a01021  logs/working-axioms.log
83943e3e3c9841a2d1b491e99abf8dbbfba24da3fb485789d03b90ee7b42b010  logs/working-proofs.json
2a4da869bdaf3b526ceb355e31217a2d856163c01c03d220254254cbf5d34010  logs/working-proofs.log
717bbe84852e4a82e5220d4bf457c5696af67bf601ce4a76aa92c0b7084ed9b6  proofs/appendix-b3-refinement-analysis.pdf
619d1bc553b3c151e94a65451f66c6efbb8e9d8bdf2fa16f3de064a012d4ca5d  proofs/appendix-b3-refinement-analysis.tex
bb5e25868626b88689a140291de8aca93e1c1de088516d7d27f3ffd2b8e3d30e  reproduce.py


==> anc/SPAnalysis/UniformTen.lean <==
import SPAnalysis.UniformTen.PointTrial
import SPAnalysis.UniformTen.Slope
import SPAnalysis.UniformTen.Gain
import SPAnalysis.SixCover
import SPAnalysis.OrdinaryCommon
import Mathlib.Analysis.Calculus.Deriv.MeanValue

noncomputable section
open Set MeasureTheory
open scoped NNReal

namespace SurveyPropagation.UniformTen

open Common

def center : ℝ := 2^10 * Real.log 2 - (1 + Real.log 2)/2

def left : ℝ := center - (2/3)*10^2*p 10
def right : ℝ := center - (1/10)*10^2*p 10

private theorem densities :
    left ∈ domain 10 ∧ right ∈ domain 10 ∧ center ∈ domain 10 ∧
      left < right ∧ right < center := by
  have h := Real.log_two_lt_d9
  have j := Real.log_two_gt_d9
  norm_num [left, right, center, p, domain, leftDensity, rightDensity] <;>
    (repeat' apply And.intro) <;> linarith

theorem trial_bounds :
    (105/1000:ℝ)*10^2*(p 10)^2 < score 10 (by decide) center.toNNReal initial ∧
    score 10 (by decide) center.toNNReal initial < (15/100:ℝ)*10^2*(p 10)^2 := by
  have estimate := PointTrial.center_score_expansion 10 (by decide)
  have l : (693/1000:ℝ) ≤ Real.log 2 := by linarith [Real.log_two_gt_d9]
  have u : Real.log 2 ≤ (694/1000:ℝ) := by linarith [Real.log_two_lt_d9]
  have l2 := pow_le_pow_left₀ (by norm_num : (0:ℝ) ≤ 693/1000) l 2
  have u2 := pow_le_pow_left₀ (show 0 ≤ Real.log 2 by linarith) u 2
  norm_num [center, p, div_eq_mul_inv] at estimate ⊢
  rw [mul_comm (Real.log 2) (1024:ℝ)] at estimate
  exact ⟨by linarith [(abs_le.mp estimate).1], by linarith [(abs_le.mp estimate).2]⟩

private theorem derivative_bounds (η : ℝ → Law) (sel : isSelection 10 (by decide) η) :
    ∀ t ∈ domain 10,
      HasDerivWithinAt (selectedScore 10 (by decide) η) (clauseSlope 10 (by decide) (η t))
        (domain 10) t ∧
      (98/100:ℝ)*p 10 < clauseSlope 10 (by decide) (η t) ∧
      clauseSlope 10 (by decide) (η t) < (101/100:ℝ)*p 10 := by
  obtain ⟨n, P, cover⟩ := families_ge_six (k := 10) (by decide)
  intro t ht
  exact ⟨derivative_on_density_cover 10 (by decide) P cover η sel t ht,
    clauseSlope_bounds_ten (by decide : 10 ≤ 10) (selection_mem (by decide : 7 ≤ 10) sel ht)⟩

private theorem secants (η : ℝ → Law) (sel : isSelection 10 (by decide) η)
    {a b : ℝ} (ha : a ∈ domain 10) (hb : b ∈ domain 10) (hab : a < b) :
    let g := selectedScore 10 (by decide) η
    (98/100:ℝ)*p 10*(b-a) ≤ g b-g a ∧
      g b-g a ≤ (101/100:ℝ)*p 10*(b-a) := by
  let g := selectedScore 10 (by decide) η
  let slope := fun t => clauseSlope 10 (by decide) (η t)
  have sub : Icc a b ⊆ domain 10 := Icc_subset_Icc ha.1 hb.2
  have der := derivative_bounds η sel
  obtain ⟨z,hz,eqn⟩ := exists_hasDerivAt_eq_slope g slope hab
    (fun t ht => ((der t (sub ht)).1.mono sub).continuousWithinAt)
    (fun t ht => ((der t (sub (Ioo_subset_Icc_self ht))).1.mono sub).hasDerivAt
      (Icc_mem_nhds ht.1 ht.2))
  have bounds := (der z (sub (Ioo_subset_Icc_self hz))).2
  change (98/100:ℝ)*p 10 < slope z ∧ slope z < (101/100:ℝ)*p 10 at bounds
  rw [eqn] at bounds
  exact ⟨(le_div_iff₀ (sub_pos.mpr hab)).mp bounds.1.le,
    (div_le_iff₀ (sub_pos.mpr hab)).mp bounds.2.le⟩

theorem endpoint_signs (η : ℝ → Law) (sel : isSelection 10 (by decide) η) :
    selectedScore 10 (by decide) η left < 0 ∧ 0 < selectedScore 10 (by decide) η right := by
  obtain ⟨hl,hr,ht,hlr,hrt⟩ := densities
  have lower := (secants η sel hl ht (hlr.trans hrt)).1
  have upper := (secants η sel hr ht hrt).2
  have gain := fixed_point_score_gap_ten (by decide : 10 ≤ 10) ht
    (selection_mem (by decide : 7 ≤ 10) sel ht) (sel center ht).2.1
  have ascent := initial_score_le_selected (by decide : 7 ≤ 10) sel ht
  change score 10 (by decide) center.toNNReal initial ≤ selectedScore 10 (by decide) η center at ascent
  change selectedScore 10 (by decide) η center - score 10 (by decide) center.toNNReal initial ≤ _ at gain
  rw [show center-left = (2/3)*10^2*p 10 by unfold left; ring] at lower
  rw [show center-right = (1/10)*10^2*p 10 by unfold right; ring] at upper
  have lo := trial_bounds.1
  have hi := trial_bounds.2
  norm_num [p] at lower upper lo hi gain
  exact ⟨by linarith, by linarith⟩

/-- The uniform window at ten, proved from the real point-trial estimates. -/
theorem uniform_bracket :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection 10 (by decide) η ∧
      a ∈ Ioo left right ∧ selectedScore 10 (by decide) η a = 0 ∧
      ∀ r ∈ domain 10, selectedScore 10 (by decide) η r = 0 → r = a := by
  obtain ⟨η, sel⟩ := convergence_ge_six 10 (by decide)
  obtain ⟨hl,hr,_,hlr,_⟩ := densities
  have sub : Icc left right ⊆ domain 10 := Icc_subset_Icc hl.1 hr.2
  have cont : ContinuousOn (selectedScore 10 (by decide) η) (domain 10) :=
    fun t ht => ((derivative_bounds η sel t ht).1).continuousWithinAt
  obtain ⟨a, ha, root⟩ := intermediate_value_Ioo hlr.le (cont.mono sub)
    (show (0:ℝ) ∈ _ from endpoint_signs η sel)
  refine ⟨η,a,sel,ha,root,?_⟩
  intro r hr eqn
  exact (selected_score_strictMono_ge_six (by decide : 6 ≤ 10) η sel).injOn hr
    (sub ⟨ha.1.le,ha.2.le⟩) (eqn.trans root.symm)

end SurveyPropagation.UniformTen


==> anc/SPAnalysis/UniformTen/Gain.lean <==
import SPAnalysis.ScoreGain
import SPAnalysis.LargeSlope
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set
open scoped BigOperators

namespace SurveyPropagation.Common

/-- The supporting tangent at 1/2 controls the downward error in every
moment using the first moment alone. -/
private theorem lower_moment (x : Law) (h : ℕ) :
    (1/2:ℝ)^h + h*(1/2:ℝ)^(h-1)*(moment x 1-1/2) ≤ moment x h := by
  let c := (h:ℝ)*(1/2:ℝ)^(h-1)
  have ix : Integrable (fun r : Message => (r:ℝ)) (x : Measure Message) := by
    simpa using integrable_monomial x 1
  have lin := (integrable_const (μ := (x : Measure Message)) ((1/2:ℝ)^h)).add
    ((ix.sub (integrable_const (1/2:ℝ))).const_mul c)
  have cmp := integral_mono lin (integrable_monomial x h) (fun r => by
    have u := powerGap_nonneg h r.2.1 (by norm_num : (0:ℝ) ≤ 1/2)
    dsimp [powerGap] at u
    dsimp [c]
    linarith only [u])
  change (∫ r : Message, (1/2:ℝ)^h+c*((r:ℝ)-1/2) ∂(x : Measure Message)) ≤ moment x h at cmp
  have li : Integrable (fun r : Message => c*((r:ℝ)-(1/2:ℝ))) (x : Measure Message) :=
    (ix.sub (integrable_const (1/2:ℝ))).const_mul c
  rw [integral_add (integrable_const ((1/2:ℝ)^h)) li,
    integral_const_mul,integral_sub ix (integrable_const (1/2:ℝ))] at cmp
  simpa only [integral_const,measureReal_univ_eq_one,one_smul,c,moment,pow_one] using cmp

private theorem linear_coefficient (h : ℕ) : (h+1:ℕ)*(1/2:ℝ)^h ≤ 1 := by
  induction h with
  | zero => norm_num
  | succ h ih =>
    have hu : (1/2:ℝ)^h ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
    push_cast at ih ⊢
    rw [pow_succ]
    linarith only [ih,hu]

theorem point_moment_error_ten {k : ℕ} (hk : 10 ≤ k) {x : Law} (hx : inClass k x)
    (j : ℕ) : |moment x (j+1)-moment initial (j+1)| ≤ (61/100:ℝ)*k*p k := by
  have hp : 0 ≤ p k := by unfold p; positivity
  have kn : (1:ℝ) ≤ k := by exact_mod_cast (by omega : 1 ≤ k)
  have m := hx.1
  have low := lower_moment x (j+1)
  rw [Nat.add_sub_cancel] at low
  have c0 : 0 ≤ ((j+1:ℕ):ℝ)*(1/2:ℝ)^j := by positivity
  have order := mul_le_mul_of_nonneg_left m c0
  have cm := mul_le_mul_of_nonneg_right (linear_coefficient j) hp
  have km := mul_le_mul_of_nonneg_right kn hp
  rw [initial_moment]
  apply abs_le.mpr
  constructor
  · nlinarith only [low,order,cm,km,hp]
  · have cap := hx.2.1 (j+1) (Nat.succ_pos j)
    have err := mul_nonneg (epsilon_nonneg k) (show 0 ≤ (1/2:ℝ)^(j+1) by positivity)
    dsimp [b,epsilon] at cap err
    nlinarith only [cap,err,mul_nonneg (by exact_mod_cast (Nat.zero_le k) : (0:ℝ) ≤ k) hp]

private theorem cap_for {k : ℕ} (hk : 10 ≤ k) (h : ℕ) (hh : 1 ≤ h) : b k h ≤ b 10 h := by
  induction k, hk using Nat.le_induction with
  | base => rfl
  | succ k hk ih => exact (cap_step (by omega) hh).trans ih

private theorem tail_scale {k : ℕ} (hk : 10 ≤ k) :
    (k:ℝ)^2*((31/100:ℝ)^2*((127/500:ℝ)^(k-2)/2)+(61/100:ℝ)^2*((5/3)*(13/100:ℝ)^(k-3))) ≤ (13/100:ℝ)*p k := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    have h : (10:ℝ) ≤ k := by exact_mod_cast hk
    have inc : ((k:ℝ)+1)^2*(127/500) ≤ (k:ℝ)^2/2 := by
      nlinarith only [sq_nonneg ((k:ℝ)-10),h]
    have aa := mul_le_mul_of_nonneg_right inc (show 0 ≤ (31/100:ℝ)^2*((127/500:ℝ)^(k-2)/2) by positivity)
    have bb := mul_le_mul_of_nonneg_right inc (show 0 ≤ (61/100:ℝ)^2*((5/3)*(13/100:ℝ)^(k-3)) by positivity)
    have pos := mul_nonneg (sq_nonneg ((k:ℝ)+1)) (show 0 ≤ (13/100:ℝ)^(k-3) by positivity)
    rw [Nat.cast_add_one,show k+1-2=(k-2)+1 by omega,show k+1-3=(k-3)+1 by omega,
      pow_succ (127/500:ℝ),pow_succ (13/100:ℝ),show p (k+1)=p k/2 by unfold p; rw [pow_succ]; ring]
    linarith only [aa,bb,ih,pos]

/-- A bound on the entire Taylor error series when the trial is the
ordinary initial law. Orders one and two are retained individually. -/
theorem point_gap_series_ten {k : ℕ} (hk : 10 ≤ k) {x : Law} (hx : inClass k x) :
    (∑' j, momentGap k x initial j) ≤ (k:ℝ)^2/2*(113/100)*(p k)^3 := by
  let C := (k:ℝ)^2/2
  let A := (61/100:ℝ)*k*p k
  let F (j : ℕ) := moment x j + moment initial j
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hp : 0 ≤ p k := by unfold p; positivity
  have ha : 0 ≤ A := by dsimp [A]; positivity
  have da (j : ℕ) : (moment x (j+1)-moment initial (j+1))^2 ≤ A^2 :=
    (sq_le_sq).mpr ((point_moment_error_ten hk hx j).trans_eq (abs_of_nonneg ha).symm)
  have cmp (j : ℕ) {u : ℝ} (xu : moment x (j+1) ≤ u) (iu : moment initial (j+1) ≤ u) :
      momentGap k x initial j ≤ C*u^(k-2)*(moment x (j+1)-moment initial (j+1))^2/(j+1:ℕ) := by
    have tay := powerGap_le_quadratic (k-2) (moment_nonneg x (j+1)) (moment_nonneg initial (j+1)) xu iu
    rw [show k-2+2=k by omega,show k-2+1=k-1 by omega,Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one] at tay
    have uu := (moment_nonneg _ _).trans xu
    have cc : (k:ℝ)*((k:ℝ)-1)/2 ≤ C := by dsimp [C]; nlinarith only [Nat.cast_nonneg (α := ℝ) k]
    exact div_le_div_of_nonneg_right ((tay.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right cc (pow_nonneg uu _)) (sq_nonneg _)))) (by positivity)
  have m1 : moment x 1 ≤ 1/2 := by simpa [b] using hx.2.1 1 (by decide)
  have er1 : |moment x 1-moment initial 1| ≤ p k / 2 := by
    rw [initial_moment,pow_one,abs_le]; constructor <;> linarith only [hx.1,m1,hp]
  have sq1 := (sq_le_sq).mpr (er1.trans_eq (abs_of_nonneg (by positivity : 0 ≤ p k/2)).symm)
  have hp4 : (1/2:ℝ)^(k-2)=4*p k := by
    unfold p
    conv_rhs => rw [← show k-2+2=k by omega, pow_add]
    ring
  have head : momentGap k x initial 0 ≤ C*(p k)^3 := by
    have e := cmp 0 m1 (show moment initial 1 ≤ 1/2 by simp)
    simp only [zero_add,Nat.cast_one,div_one,hp4] at e
    exact e.trans ((mul_le_mul_of_nonneg_left sq1 (mul_nonneg hC (by positivity))).trans_eq (by ring))
  have caps (h : ℕ) (hh : 1 ≤ h) : moment x h ≤ b 10 h :=
    (hx.2.1 h hh).trans (cap_for hk h hh)
  let A₂ := (31/100:ℝ)*k*p k
  have err₂ : |moment x 2-moment initial 2| ≤ A₂ := by
    have mean := hx.1
    have cap := hx.2.1 2 (by decide)
    have low := lower_moment x 2
    have kn : (1:ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
    have km := mul_le_mul_of_nonneg_right kn hp
    have kn' : (10:ℝ) ≤ k := by exact_mod_cast hk
    have km' := mul_le_mul_of_nonneg_right kn' hp
    norm_num [b, epsilon] at cap
    norm_num [initial_moment] at low ⊢
    dsimp [A₂] at *
    rw [abs_le]
    constructor <;> linarith only [cap,low,mean,km,km',hp]
  have sq₂ := (sq_le_sq).mpr (err₂.trans_eq (abs_of_nonneg (by dsimp [A₂]; positivity)).symm)
  have mid : momentGap k x initial 1 ≤ C*A₂^2*((127/500:ℝ)^(k-2)/2) := by
    have u : moment x 2 ≤ 127/500 := (caps 2 (by decide)).trans (by norm_num [b,epsilon,p])
    have e := cmp 1 u (show moment initial 2 ≤ 127/500 by norm_num)
    have z := mul_le_mul_of_nonneg_left sq₂ (mul_nonneg hC (pow_nonneg (by norm_num : (0:ℝ) ≤ 127/500) (k-2)))
    norm_num only [Nat.reduceAdd,Nat.cast_ofNat] at e z
    exact e.trans ((div_le_div_of_nonneg_right z (by norm_num : (0:ℝ) ≤ 2)).trans_eq (by ring))
  have tail (j : ℕ) : momentGap k x initial (j+2) ≤ C*A^2*(13/100:ℝ)^(k-3)*F j/3 := by
    let u := max (moment x (j+3)) (moment initial (j+3))
    have xu : moment x (j+3) ≤ u := le_max_left _ _
    have iu : moment initial (j+3) ≤ u := le_max_right _ _
    have u0 := (moment_nonneg _ _).trans xu
    have up : u ≤ 13/100 := max_le
      ((moment_antitone x (by omega : 3 ≤ j+3)).trans ((caps 3 (by decide)).trans (by norm_num [b,epsilon,p])))
      ((moment_antitone initial (by omega : 3 ≤ j+3)).trans (by norm_num))
    have massu : u ≤ F j := max_le
      ((moment_antitone x (by omega : j ≤ j+3)).trans (le_add_of_nonneg_right (moment_nonneg initial j)))
      ((moment_antitone initial (by omega : j ≤ j+3)).trans (le_add_of_nonneg_left (moment_nonneg x j)))
    have pw : u^(k-2) ≤ (13/100:ℝ)^(k-3)*F j := by
      rw [show k-2=(k-3)+1 by omega,pow_succ]
      exact mul_le_mul (pow_le_pow_left₀ u0 up _) massu u0 (by positivity)
    have e := cmp (j+2) xu iu
    have den : (3:ℝ) ≤ ((j+2+1:ℕ):ℝ) := by exact_mod_cast (show 3 ≤ j+2+1 by omega)
    have f := div_le_div_of_nonneg_left
      (mul_nonneg (mul_nonneg hC (pow_nonneg u0 (k-2))) (sq_nonneg (moment x (j+3)-moment initial (j+3))))
      (by norm_num : (0:ℝ)<3) den
    exact (e.trans f).trans (div_le_div_of_nonneg_right
      ((mul_le_mul (mul_le_mul_of_nonneg_left pw hC) (da (j+2))
        (sq_nonneg _) (mul_nonneg hC ((pow_nonneg u0 _).trans pw))).trans_eq (by ring)) (by norm_num))
  have massx := hasSum_moments x hx.2.2.1
  have massi := hasSum_moments initial (initial_mem k).2.2.1
  have mass2 : inverseMoment initial = 2 := by
    change (∫ r : Message, (1-(r:ℝ))⁻¹ ∂Measure.dirac half) = 2
    norm_num [half]
  have sumF : HasSum F (inverseMoment x+inverseMoment initial) := massx.add massi
  have inv : inverseMoment x+inverseMoment initial ≤ 5 := by linarith only [hx.2.2.2,mass2]
  have sm := momentGap_summable k (by omega) x initial hx.2.2.1 (initial_mem k).2.2.1
  have tail' (j : ℕ) : momentGap k x initial (j+2) ≤ (C*A^2*(13/100:ℝ)^(k-3)/3)*F j :=
    (tail j).trans_eq (by ring)
  have sumT := ((summable_nat_add_iff 2).mpr sm).tsum_le_tsum tail'
    (sumF.summable.mul_left (C*A^2*(13/100:ℝ)^(k-3)/3))
  rw [tsum_mul_left,sumF.tsum_eq] at sumT
  have mult := mul_le_mul_of_nonneg_left inv (show 0 ≤ C*A^2*(13/100:ℝ)^(k-3)/3 by positivity)
  have split := sm.sum_add_tsum_nat_add 2
  simp only [Finset.sum_range_succ,Finset.sum_range_zero,zero_add] at split
  have scales := mul_le_mul_of_nonneg_right (tail_scale hk) (sq_nonneg (p k))
  have scales' : A₂^2*((127/500:ℝ)^(k-2)/2) + A^2*((5/3)*(13/100:ℝ)^(k-3)) ≤
      (13/100:ℝ)*(p k)^3 := by
    dsimp [A₂,A]
    linarith only [scales]
  have endBound := mul_le_mul_of_nonneg_left scales' hC
  change _ ≤ C*(113/100)*(p k)^3
  linarith only [head,mid,sumT,mult,split,endBound]

theorem fixed_point_score_gap_ten {k : ℕ} (hk : 10 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) (fixed : update k (by omega) t.toNNReal x = x) :
    score k (by omega) t.toNNReal x - score k (by omega) t.toNNReal initial ≤
    (4/10:ℝ)*(k:ℝ)^2*(p k)^2 := by
  have pos := density_pos k (by omega) t ht
  have gain := fixed_trial_score_gap k (by omega) t.toNNReal x initial hx.2.2.1 (initial_mem k).2.2.1 fixed
  rw [Real.coe_toNNReal _ pos.le] at gain
  have hp : 0 ≤ p k := by unfold p; positivity
  have te := ht.2
  rw [rightDensity,if_neg (show k ≠ 3 by omega)] at te
  have tw : (2:ℝ)^k*p k = 1 := by unfold p; rw [←mul_pow]; norm_num
  have cap : t*p k ≤ 694/1000 := by
    have h := mul_le_mul_of_nonneg_right te hp
    rw [mul_right_comm,tw,one_mul] at h
    linarith only [h,Real.log_two_lt_d9]
  have h := mul_le_mul_of_nonneg_left (point_gap_series_ten hk hx) pos.le
  have f := mul_le_mul_of_nonneg_right cap (show 0 ≤ (k:ℝ)^2/2*(113/100:ℝ)*(p k)^2 by positivity)
  have nn := mul_nonneg (sq_nonneg (k:ℝ)) (sq_nonneg (p k))
  linarith only [gain,h,f,nn]

end SurveyPropagation.Common



==> anc/SPAnalysis/UniformTen/PointTrial.lean <==
import SPAnalysis.PointTrial

noncomputable section

open MeasureTheory ProbabilityTheory Set
open scoped BigOperators ENNReal NNReal

namespace SurveyPropagation.UniformTen.PointTrial

open SurveyPropagation.PointTrial

private def expectation (rate : ℝ≥0) (f : ℕ × ℕ → ℝ) : ℝ :=
  ∫ d, f d ∂(poissonMeasure rate).prod (poissonMeasure rate)

private theorem small_parameters {k : ℕ} (hk : 10 ≤ k) :
    0 < Common.p k ∧ Common.p k ≤ 1/1024 ∧ (k:ℝ)*Common.p k ≤ 10/1024 := by
  refine ⟨by unfold Common.p; positivity,?_,?_⟩
  · exact (pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) hk).trans (by norm_num)
  · induction k, hk using Nat.le_induction with
    | base => norm_num [Common.p]
    | succ k hk ih =>
      have hn : (1:ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
      have hp : 0 ≤ Common.p k := by unfold Common.p; positivity
      rw [show Common.p (k+1) = Common.p k/2 by unfold Common.p; rw [pow_succ]; ring,Nat.cast_add_one]
      nlinarith only [mul_nonneg (sub_nonneg.mpr hn) hp,ih]

/-- Bounds on the logarithmic field and square-root attenuation. -/
theorem field_scales {p : ℝ} (hp : 0 < p) (pu : p ≤ 1/1024) :
    let h := -Real.log (1-2*p)/2
    let z := 1-Real.exp (-h)
    p ≤ h ∧ h ≤ p+2*p^2 ∧ p ≤ z ∧ z ≤ p+p^2 ∧
    0 ≤ z-p-p^2/2 ∧ z-p-p^2/2 ≤ 2*p^3 := by
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  have base := log_remainder (by linarith only [hp] : 0 ≤ 2*p) (by linarith only [pu] : 2*p < 1) 1
  norm_num [Finset.sum_range_succ] at base
  have hlo : p ≤ h := by dsimp [h]; linarith only [base.1]
  have hhi : h ≤ p+2*p^2 := by
    have cap : (2*p)^2/(2*(1-2*p)) ≤ 4*p^2 := by
      apply (div_le_iff₀ (by linarith only [pu] : (0:ℝ)<2*(1-2*p))).2
      nlinarith only [mul_nonneg (sq_nonneg p) (show 0 ≤ 1-4*p by linarith only [pu])]
    dsimp [h]; linarith only [base.2,cap]
  have hz : 0 ≤ z := sub_nonneg.mpr (Real.exp_le_one_iff.mpr (neg_nonpos.mpr (hp.le.trans hlo)))
  have zu : z ≤ 1 := sub_le_self _ (Real.exp_pos _).le
  have raw : Real.exp (-h)^2 = 1-2*p := by
    rw [sq,←Real.exp_add,show -h+-h = Real.log (1-2*p) by dsimp [h]; ring,Real.exp_log (by linarith only [pu])]
  have quad : z-p=z^2/2 := by dsimp [z]; nlinarith only [raw]
  have zl : p ≤ z := by nlinarith only [quad,sq_nonneg z]
  have twice : z ≤ 2*p := by nlinarith only [quad,mul_nonneg hz (sub_nonneg.mpr zu)]
  have square := pow_le_pow_left₀ hz twice 2
  have tight : z ≤ (11/10)*p := by
    nlinarith only [quad,square,mul_nonneg hp.le (show 0 ≤ 1/10-2*p by linarith only [pu])]
  have zup : z ≤ p+p^2 := by nlinarith only [quad,pow_le_pow_left₀ hz tight 2,sq_nonneg p]
  have rest := mul_le_mul (sub_le_iff_le_add.mpr (show z ≤ p^2+p by linarith only [zup]))
    (show z+p ≤ 3*p by linarith only [twice]) (show 0 ≤ z+p by linarith only [zl,hp]) (sq_nonneg _)
  exact ⟨hlo,hhi,zl,zup,by nlinarith only [quad,pow_le_pow_left₀ hp.le zl 2],
    by nlinarith only [quad,rest,pow_nonneg hp.le 3]⟩

private theorem log2_range : 69/100 ≤ Real.log 2 ∧ Real.log 2 ≤ 7/10 := by
  constructor <;> linarith only [Real.log_two_gt_d9,Real.log_two_lt_d9]

/-- The first two terms of the exponent of the first tilted mass. -/
private theorem tilt_one_exponent {p z : ℝ} (hp : 0 < p)
    (zl : p ≤ z) (zu : z ≤ p+p^2) (el : 0 ≤ z-p-p^2/2) (eu : z-p-p^2/2 ≤ 2*p^3) :
    let L := Real.log 2
    let d := (1+L)/2
    |(L/p-d)*z - L+p/2| ≤ 2*p^2 := by
  let L := Real.log 2
  let d := (1+L)/2
  have lp := log2_range.1
  have lu := log2_range.2
  change 69/100 ≤ L at lp
  change L ≤ 7/10 at lu
  have dlo : 0 ≤ d := by dsimp [d]; linarith only [lp]
  have du : d ≤ 1 := by dsimp [d]; linarith only [lu]
  have er := mul_le_mul_of_nonneg_left eu (by linarith only [lp] : 0 ≤ L)
  have er0 := mul_nonneg (by linarith only [lp] : 0 ≤ L) el
  have step : ((L/p-d)*z - L+p/2)*p = L*(z-p-p^2/2)-p*d*(z-p) := by
    dsimp [d]; field_simp; ring
  change |(L/p-d)*z - L+p/2| ≤ 2*p^2
  have dz := mul_le_mul du (show z-p ≤ p^2 by linarith only [zu]) (sub_nonneg.mpr zl) zero_le_one
  have erup := mul_le_mul_of_nonneg_right lu (pow_nonneg hp.le 3)
  have scaled := mul_le_mul_of_nonneg_left dz hp.le
  have scaled0 := mul_nonneg (mul_nonneg hp.le dlo) (sub_nonneg.mpr zl)
  rw [abs_le]
  constructor <;> apply (le_of_mul_le_mul_right _ hp) <;>
    nlinarith only [step,er,er0,erup,scaled,scaled0,pow_nonneg hp.le 3]

private theorem mass_scales {k : ℕ} (hk : 10 ≤ k) :
    let p := Common.p k
    let K : ℝ := k
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    let v := K*t
    let h := -Real.log (1-2*p)/2
    let m (j : ℕ) := Real.exp (v*(Real.exp (-(j:ℝ)*h)-1))
    |m 1-p-K*p^2/2| ≤ K^2*p^3 ∧ |m 2-p^2| ≤ 2*K*p^3 ∧ m 3 ≤ 2*p^3 := by
  let p := Common.p k
  let K : ℝ := k
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  let v := K*t
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  let m (j : ℕ) := Real.exp (v*(Real.exp (-(j:ℝ)*h)-1))
  obtain ⟨hp,pu,kpu⟩ := small_parameters hk
  change 0 < p at hp
  change p ≤ 1/1024 at pu
  change K*p ≤ 10/1024 at kpu
  have Klo : 10 ≤ K := by dsimp [K]; exact_mod_cast hk
  have K0 : 0 ≤ K := by linarith only [Klo]
  have dlo : 0 ≤ d := by dsimp [d,L]; linarith only [log2_range.1]
  have du : d ≤ 17/20 := by dsimp [d,L]; linarith only [log2_range.2]
  have t0 : 0 ≤ t := by
    dsimp [t]; apply sub_nonneg.mpr; apply (le_div_iff₀ hp).2
    have up := mul_le_mul du pu hp.le (by norm_num)
    dsimp [L]; linarith only [up,log2_range.1]
  have v0 : 0 ≤ v := mul_nonneg K0 t0
  have idp : Real.exp (-K*L) = p := by
    change Real.exp (-(k:ℝ)*Real.log 2) = (1/2:ℝ)^k
    rw [neg_mul,←mul_neg,Real.exp_nat_mul,Real.exp_neg,Real.exp_log (by norm_num)]
    norm_num [one_div]
  obtain ⟨hl,hu,zl,zu,el,eu⟩ := field_scales hp pu
  change p ≤ z at zl
  change z ≤ p+p^2 at zu
  change 0 ≤ z-p-p^2/2 at el
  change z-p-p^2/2 ≤ 2*p^3 at eu
  have e := tilt_one_exponent hp zl zu el eu
  change |t*z - L+p/2| ≤ 2*p^2 at e
  let u := K*L-v*z
  have uerr : |u-K*p/2| ≤ 2*K*p^2 := by
    rw [show u-K*p/2= -(K*(t*z-L+p/2)) by dsimp [u,v]; ring,abs_neg,abs_mul,abs_of_nonneg K0]
    linarith only [mul_le_mul_of_nonneg_left e K0]
  have ucut : |u| ≤ (3/5)*(K*p) := by
    have u0 := (abs_le.mp uerr).1
    have u1 := (abs_le.mp uerr).2
    have rp := mul_le_mul_of_nonneg_left pu (mul_nonneg K0 hp.le)
    rw [abs_le]; constructor <;> nlinarith only [u0,u1,rp,mul_nonneg K0 hp.le]
  have U := Real.abs_exp_sub_one_sub_id_le (ucut.trans (by linarith only [kpu]))
  have Usq : u^2 ≤ (9/25)*(K*p)^2 := by
    have sq := pow_le_pow_left₀ (abs_nonneg u) ucut 2
    rw [sq_abs] at sq
    linarith only [sq]
  have mass1 : m 1 = p*Real.exp u := by
    rw [←idp,←Real.exp_add]
    dsimp [m,u,z]
    congr 1; push_cast; ring
  have m1err : |m 1-p-K*p^2/2| ≤ K^2*p^3 := by
    rw [mass1]
    have sum := abs_add_le (Real.exp u-1-u) (u-K*p/2)
    have bound := sum.trans (add_le_add U uerr)
    have rp := mul_nonneg (show 0 ≤ (16/25)*K-2 by linarith only [Klo]) (mul_nonneg K0 (sq_nonneg p))
    have e' : |Real.exp u-1-K*p/2| ≤ K^2*p^2 := by
      rw [show (Real.exp u-1-u)+(u-K*p/2) = Real.exp u-1-K*p/2 by ring] at bound
      nlinarith only [bound,Usq,rp]
    rw [show p*Real.exp u-p-K*p^2/2 = p*(Real.exp u-1-K*p/2) by ring,abs_mul,abs_of_nonneg hp.le]
    nlinarith only [mul_le_mul_of_nonneg_left e' hp.le]
  let V := 2*K*d*p
  have vv : 0 ≤ V := by dsimp [V]; positivity
  have vmax : V ≤ (17/10)*(K*p) := by dsimp [V]; nlinarith only [mul_le_mul_of_nonneg_right du (mul_nonneg K0 hp.le)]
  have max2 : V ≤ 1/50 := by linarith only [vmax,kpu]
  have ee := Real.abs_exp_sub_one_sub_id_le (show |V| ≤ 1 by rw [abs_of_nonneg vv]; linarith only [max2])
  have vz := mul_le_mul_of_nonneg_right max2 vv
  have cap : Real.exp V-1 ≤ 2*K*p := by
    nlinarith only [(abs_le.mp ee).2,vz,vmax,mul_nonneg K0 hp.le]
  have ex2 : Real.exp (-2*h) = 1-2*p := by
    rw [show -2*h=Real.log (1-2*p) by dsimp [h]; ring,Real.exp_log (by linarith only [pu])]
  have mass2 : m 2 = p^2*Real.exp V := by
    rw [←idp,sq,←Real.exp_add,←Real.exp_add]
    dsimp only [m]
    norm_num only [Nat.cast_ofNat]
    rw [ex2]
    congr 1
    dsimp [V,v,t,d]; field_simp; ring
  have m2err : |m 2-p^2| ≤ 2*K*p^3 := by
    rw [mass2,show p^2*Real.exp V-p^2=p^2*(Real.exp V-1) by ring,abs_mul,abs_of_nonneg (sq_nonneg p),
      abs_of_nonneg (sub_nonneg.mpr (Real.one_le_exp vv))]
    nlinarith only [mul_le_mul_of_nonneg_left cap (sq_nonneg p)]
  refine ⟨m1err,m2err,?_⟩
  have ex3 : Real.exp (-3*h) = (1-2*p)*(1-z) := by
    rw [show -3*h=-2*h+(-h) by ring,Real.exp_add,ex2]
    dsimp [z]; ring
  have vpid : v*p = K*(L-d*p) := by dsimp [v,t]; field_simp
  have vl : v*p ≤ K*L := by nlinarith only [vpid,mul_nonneg (mul_nonneg K0 dlo) hp.le]
  have z' : z ≤ 2*p := by
    nlinarith only [zu,mul_nonneg hp.le (show 0 ≤ 1-p by linarith only [pu])]
  have cross : 2*v*p*z ≤ 4*K*p := by
    have a := mul_le_mul_of_nonneg_left z' (mul_nonneg v0 hp.le)
    have b := mul_le_mul_of_nonneg_right vl hp.le
    have c := mul_le_mul_of_nonneg_right log2_range.2 (mul_nonneg K0 hp.le)
    change L*(K*p) ≤ 7/10*(K*p) at c
    nlinarith only [a,b,c,mul_nonneg K0 hp.le]
  have off : v*((1-2*p)*(1-z)-1)+3*K*L ≤ 1/10 := by
    have us := (abs_le.mp ucut).2
    change K*L-v*z ≤ (3/5)*(K*p) at us
    dsimp [V] at vmax
    nlinarith only [us,vpid,cross,vmax,kpu]
  change m 3 ≤ 2*p^3
  dsimp only [m]
  norm_num only [Nat.cast_ofNat]
  rw [ex3]
  calc
    _ ≤ Real.exp (-3*K*L+1/10) := Real.exp_le_exp.mpr (by linarith only [off])
    _ = p^3*Real.exp (1/10) := by rw [←idp,←Real.exp_nat_mul,←Real.exp_add]; congr 1; push_cast; ring
    _ ≤ 2*p^3 := by
      have cut := Real.exp_bound_div_one_sub_of_interval (by norm_num : (0:ℝ) ≤ 1/10) (by norm_num)
      nlinarith only [mul_le_mul_of_nonneg_left cut (pow_nonneg hp.le 3),pow_nonneg hp.le 3]

/-- Accuracy of the zero-tilt variance and its first tilted derivative. -/
private theorem variance_scales {p K h z : ℝ} (hp : 0 < p) (pu : p ≤ 1/1024)
    (hK : 10 ≤ K) (hl : p ≤ h) (hu : h ≤ p+2*p^2) (zl : p ≤ z) (zu : z ≤ p+p^2) :
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    let b := K*t*h^2
    0 ≤ b ∧ b ≤ K*p ∧ |b-K*L*p| ≤ 3*K*p^2 ∧
      |b*(1-z)-K*L*p| ≤ 5*K*p^2 := by
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  let b := K*t*h^2
  have K0 : 0 ≤ K := by linarith only [hK]
  have llo := log2_range.1
  have lup := log2_range.2
  change 69/100 ≤ L at llo
  change L ≤ 7/10 at lup
  have l0 : 0 ≤ L := by linarith only [llo]
  have d0 : 0 ≤ d := by dsimp [d]; linarith only [llo]
  have dup : d ≤ 1 := by dsimp [d]; linarith only [lup]
  have td : t*p = L-d*p := by dsimp [t]; field_simp
  have tp : 0 ≤ t := by
    apply (le_of_mul_le_mul_right _ hp)
    have dp := mul_le_mul dup pu hp.le zero_le_one
    nlinarith only [td,dp,llo]
  have b0 : 0 ≤ b := mul_nonneg (mul_nonneg K0 tp) (sq_nonneg h)
  have hs : h ≤ (101/100)*p := by
    nlinarith only [hu,mul_le_mul_of_nonneg_left pu hp.le,hp.le]
  have sqd := mul_le_mul (show h-p ≤ 2*p^2 by linarith only [hu])
    (show h+p ≤ 201/100*p by linarith only [hs]) (by linarith only [hl,hp]) (by positivity)
  have delta : h^2-p^2 ≤ (41/10)*p^3 := by nlinarith only [sqd,pow_nonneg hp.le 3]
  have sq0 : 0 ≤ h^2-p^2 := sub_nonneg.mpr (pow_le_pow_left₀ hp.le hl 2)
  have res := mul_le_mul_of_nonneg_left delta tp
  have res0 := mul_nonneg tp sq0
  have dp := mul_le_mul_of_nonneg_right dup (sq_nonneg p)
  have cap := mul_le_mul_of_nonneg_right (show t*p ≤ 7/10 by linarith only [td,lup,mul_nonneg d0 hp.le]) (sq_nonneg p)
  have id : t*h^2-L*p = t*(h^2-p^2)-d*p^2 := by
    nlinarith only [congrArg (fun x : ℝ => x*p) td]
  have er : |t*h^2-L*p| ≤ 3*p^2 := by
    rw [abs_le]; constructor <;> nlinarith only [id,res,res0,dp,cap,mul_nonneg d0 (sq_nonneg p),sq_nonneg p]
  have eb : |b-K*L*p| ≤ 3*K*p^2 := by
    rw [show b-K*L*p=K*(t*h^2-L*p) by dsimp [b]; ring,abs_mul,abs_of_nonneg K0]
    nlinarith only [mul_le_mul_of_nonneg_left er K0]
  have bu : b ≤ K*p := by
    have a := mul_le_mul_of_nonneg_right lup (mul_nonneg K0 hp.le)
    have q := mul_le_mul_of_nonneg_right pu (mul_nonneg K0 hp.le)
    nlinarith only [(abs_le.mp eb).2,a,q,mul_nonneg K0 hp.le]
  have z2 : z ≤ 2*p := by nlinarith only [zu,mul_le_mul_of_nonneg_right pu hp.le,hp.le]
  have bz := mul_le_mul bu z2 (hp.le.trans zl) (mul_nonneg K0 hp.le)
  have bz0 := mul_nonneg b0 (hp.le.trans zl)
  refine ⟨b0,bu,eb,?_⟩
  change |b*(1-z)-K*L*p| ≤ 5*K*p^2
  rw [abs_le]; constructor <;> nlinarith only [(abs_le.mp eb).1,(abs_le.mp eb).2,bz,bz0,mul_nonneg K0 (sq_nonneg p)]
/-- The logarithmic density correction at the center of the large-k window. -/
private theorem baseline_score {p : ℝ} (hp : 0 < p) (pu : p ≤ 1/1024) :
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    |L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2| ≤ p^3 := by
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  have lp := log2_range.1
  have lu := log2_range.2
  change 69/100 ≤ L at lp
  change L ≤ 7/10 at lu
  have dp : 0 ≤ d := by dsimp [d]; linarith only [lp]
  have du : d ≤ 1 := by dsimp [d]; linarith only [lu]
  have td : t*p = L-d*p := by dsimp [t]; field_simp
  have t0 : 0 ≤ t := by
    apply (le_of_mul_le_mul_right _ hp)
    nlinarith only [td,mul_le_mul du pu hp.le zero_le_one,lp]
  have tp : t*p ≤ 1 := by nlinarith only [td,lu,mul_nonneg dp hp.le]
  let R := -Real.log (1-p)-(p+p^2/2+p^3/3)
  have e := log_remainder hp.le (by linarith only [pu] : p < 1) 3
  norm_num [Finset.sum_range_succ] at e
  have rl : 0 ≤ R := by dsimp [R]; linarith only [e.1]
  have ru : R ≤ p^4 := by
    apply le_trans (show R ≤ p^4/(4*(1-p)) by dsimp [R]; linarith only [e.2])
    apply (div_le_iff₀ (by linarith only [pu] : 0 < 4*(1-p))).2
    nlinarith only [mul_nonneg (pow_nonneg hp.le 4) (show 0 ≤ 3-4*p by linarith only [pu])]
  have id : L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2 = d*p^3/3-t*R := by
    dsimp [R,d,t]; field_simp; ring
  change |L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2| ≤ p^3
  rw [id,abs_le]
  constructor <;> nlinarith only [mul_le_mul_of_nonneg_left ru t0,mul_nonneg t0 rl,
    mul_le_mul_of_nonneg_right tp (pow_nonneg hp.le 3),mul_nonneg dp (pow_nonneg hp.le 3),
    mul_le_mul_of_nonneg_right du (pow_nonneg hp.le 3),pow_nonneg hp.le 3]

private theorem cosh_score_error {p K h b D : ℝ} (hp : 0 < p) (pu : p ≤ 1/1024) (hK : 10 ≤ K)
    (hl : p ≤ h) (hu : h ≤ p+2*p^2) (b0 : 0 ≤ b) (bu : b ≤ K*p)
    (be : |b-K*Real.log 2*p| ≤ 3*K*p^2)
    (bot : -(b*h^4)/45 ≤ D+b^2/4)
    (top : D+b^2/4 ≤ (b*h^4+15*b^2*h^2+15*b^3)/45) :
    |D+(K*Real.log 2*p)^2/4| ≤ K^3*p^3/2 := by
  let u := K*p
  let a := K*Real.log 2*p
  have k0 : 0 ≤ K := by linarith only [hK]
  have u0 : 0 ≤ u := mul_nonneg k0 hp.le
  have a0 : 0 ≤ a := by dsimp [a]; positivity
  have au : a ≤ u := by dsimp [a,u]; nlinarith only [mul_le_mul_of_nonneg_right log2_range.2 (mul_nonneg k0 hp.le),mul_nonneg k0 hp.le]
  have bound := abs_mul (b-a) (b+a)
  rw [abs_of_nonneg (add_nonneg b0 a0)] at bound
  have gap : |b^2-a^2| ≤ 6*K^2*p^3 := by
    rw [show b^2-a^2=(b-a)*(b+a) by ring,bound]
    change |b-a| ≤ 3*K*p^2 at be
    have e := mul_le_mul be (show b+a ≤ 2*u by change b ≤ u at bu; linarith only [au,bu])
      (add_nonneg b0 a0) (by positivity)
    dsimp [u] at e; linarith only [e]
  have hum : h ≤ 2*p := by nlinarith only [hu,mul_le_mul_of_nonneg_right pu hp.le,hp.le]
  have h2 : h^2 ≤ u/1000 := by
    dsimp [u]
    nlinarith only [pow_le_pow_left₀ (hp.le.trans hl) hum 2,mul_le_mul_of_nonneg_right pu hp.le,
      mul_le_mul_of_nonneg_right hK hp.le,hp.le]
  change b ≤ u at bu
  have term4 := mul_le_mul bu (pow_le_pow_left₀ (sq_nonneg h) h2 2) (sq_nonneg (h^2)) u0
  have term2 := mul_le_mul (pow_le_pow_left₀ b0 bu 2) h2 (sq_nonneg h) (sq_nonneg u)
  have term0 := pow_le_pow_left₀ b0 bu 3
  have kk := mul_nonneg (show 0 ≤ K-10 by linarith only [hK]) (mul_nonneg (sq_nonneg K) (pow_nonneg hp.le 3))
  have g1 := (abs_le.mp gap).1
  have g2 := (abs_le.mp gap).2
  change |D+a^2/4| ≤ _
  dsimp [u] at term4 term2 term0
  rw [abs_le]; constructor <;> nlinarith only [term4,term2,term0,bot,top,kk,g1,g2,mul_nonneg (pow_nonneg k0 3) (pow_nonneg hp.le 3)]

private theorem free_remainder_bound {p K h m1 m2 m3 b1 b2 : ℝ} (hp : 0 < p) (pu : p ≤ 1/1024)
    (hK : 10 ≤ K) (hl : p ≤ h) (hu : h ≤ p+2*p^2) (kpu : K*p ≤ 10/1024)
    (m1e : |m1-p-K*p^2/2| ≤ K^2*p^3) (m2e : |m2-p^2| ≤ 2*K*p^3)
    (m3u : m3 ≤ 2*p^3) (b10 : 0 ≤ b1) (b1u : b1 ≤ K*p) (b2u : b2 ≤ K*p)
    (b2p : 0 ≤ b2) :
    m1*(b1*h^2+3*b1^2)+m2*b2/8+m3/12 ≤ 4*K^2*p^3 := by
  have k0 : 0 ≤ K := by linarith only [hK]
  have u0 : 0 ≤ K*p := mul_nonneg k0 hp.le
  have h2 : h^2 ≤ 4*p^2 := by
    have times := mul_le_mul_of_nonneg_left pu hp.le
    have e := pow_le_pow_left₀ (hp.le.trans hl) (show h ≤ 2*p by nlinarith only [hu,times,hp.le]) 2
    linarith only [e]
  have p2 := mul_le_mul_of_nonneg_right kpu hp.le
  have p3 := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ u0 kpu 2) hp.le
  have m1u : m1 ≤ (101/100)*p := by nlinarith only [(abs_le.mp m1e).2,p2,p3,hp.le]
  have m2u : m2 ≤ (102/100)*p^2 := by nlinarith only [(abs_le.mp m2e).2,mul_le_mul_of_nonneg_right kpu (sq_nonneg p),sq_nonneg p]
  have i2 := pow_le_pow_left₀ b10 b1u 2
  have i1 := mul_le_mul b1u h2 (sq_nonneg h) u0
  have f1 := mul_le_mul m1u (show b1*h^2+3*b1^2 ≤ (K*p)*(4*p^2)+3*(K*p)^2 by linarith only [i2,i1])
    (by positivity) (by positivity)
  have f2 := mul_le_mul m2u b2u b2p (by positivity)
  have lk := mul_nonneg (show 0 ≤ K-10 by linarith only [hK]) (mul_nonneg k0 (pow_nonneg hp.le 3))
  have lk' := mul_le_mul_of_nonneg_right hK (pow_nonneg hp.le 3)
  have pp := mul_le_mul_of_nonneg_right pu (mul_nonneg k0 (pow_nonneg hp.le 3))
  nlinarith only [f1,f2,m3u,lk,lk',pp,pow_nonneg hp.le 3]
private theorem first_cross_moment {p K m b : ℝ} (hp : 0 < p) (hK : 10 ≤ K)
    (ku : K*p ≤ 10/1024) (mE : |m-p-K*p^2/2| ≤ K^2*p^3)
    (b0 : 0 ≤ b) (bu : b ≤ K*p) (be : |b-K*Real.log 2*p| ≤ 5*K*p^2) :
    |m*b-K*Real.log 2*p^2| ≤ 2*K^2*p^3 := by
  have kp := mul_nonneg (show 0 ≤ K by linarith only [hK]) hp.le
  have kpp := mul_nonneg (show 0 ≤ K by linarith only [hK]) (sq_nonneg p)
  have e := mul_le_mul_of_nonneg_right ku kpp
  have mp : |m-p| ≤ K*p^2 := by
    rw [abs_le]; constructor <;> nlinarith only [(abs_le.mp mE).1,(abs_le.mp mE).2,e,kpp]
  rw [show m*b-K*Real.log 2*p^2 = (m-p)*b+p*(b-K*Real.log 2*p) by ring]
  apply (abs_add_le _ _).trans
  rw [abs_mul,abs_mul,abs_of_nonneg b0,abs_of_nonneg hp.le]
  have e1 := mul_le_mul mp bu b0 kpp
  have e2 := mul_le_mul_of_nonneg_left be hp.le
  have kk := mul_le_mul_of_nonneg_right hK (mul_nonneg (show 0 ≤ K by linarith only [hK]) (pow_nonneg hp.le 3))
  nlinarith only [e1,e2,kk,mul_nonneg (show 0 ≤ K by linarith only [hK]) (pow_nonneg hp.le 3)]

private theorem assemble_score {K p S A D F m1 m2 b1 : ℝ} (hp : 0 < p) (hK : 10 ≤ K)
    (id : -S=A+D-F)
    (ae : |A-p/2-((1+Real.log 2)/4-Real.log 2/3)*p^2| ≤ p^3)
    (de : |D+(K*Real.log 2*p)^2/4| ≤ K^3*p^3/2)
    (fe : |F-(m1/2-m1*b1/4+m2/8)| ≤ 4*K^2*p^3)
    (m1e : |m1-p-K*p^2/2| ≤ K^2*p^3) (m2e : |m2-p^2| ≤ 2*K*p^3)
    (ce : |m1*b1-K*Real.log 2*p^2| ≤ 2*K^2*p^3) :
    |S-p^2*(-1/8+Real.log 2/12+(1-Real.log 2)*K/4+(Real.log 2)^2*K^2/4)| ≤ 2*K^3*p^3 := by
  have k0 : 0 ≤ K := by linarith only [hK]
  have a0 := mul_le_mul_of_nonneg_right hK (pow_nonneg hp.le 3)
  have a1 := mul_le_mul_of_nonneg_right hK (mul_nonneg k0 (pow_nonneg hp.le 3))
  have a2 := mul_le_mul_of_nonneg_right hK (mul_nonneg (sq_nonneg K) (pow_nonneg hp.le 3))
  rw [abs_le] at ae de fe m1e m2e ce ⊢
  constructor <;> nlinarith only [ae.1,ae.2,de.1,de.2,fe.1,fe.2,m1e.1,m1e.2,m2e.1,m2e.2,ce.1,ce.2,id,a0,a1,a2,pow_nonneg hp.le 3]

set_option maxHeartbeats 2000000 in
/-- The actual ordinary point trial at the center of the large-k density window. -/
theorem center_score_expansion (k : ℕ) (hk : 10 ≤ k) :
    let p := Common.p k
    let K : ℝ := k
    let L := Real.log 2
    let t := L/p-(1+L)/2
    |score k (by omega) t.toNNReal initial -
      p^2*(-1/8+L/12+(1-L)*K/4+L^2*K^2/4)| ≤ 2*K^3*p^3 := by
  let p := Common.p k
  let K : ℝ := k
  let L := Real.log 2
  let t := L/p-(1+L)/2
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  let rate := countRate k t.toNNReal
  let V := K*t
  let m := massTilt rate h
  let b := varianceTilt rate h
  let B := V*h^2
  let D := expectation rate (fun d => Real.log (Real.cosh (imbalance h d)))-V*Real.log (Real.cosh h)
  let F := -(expectation rate (fun d => Real.log (1-freeCorrection h d)))
  obtain ⟨hp,pu,ku⟩ := small_parameters hk
  change 0 < p at hp
  change p ≤ 1/1024 at pu
  change K*p ≤ 10/1024 at ku
  have hK : 10 ≤ K := by dsimp [K]; exact_mod_cast hk
  have t0 : 0 ≤ t := by
    apply sub_nonneg.mpr; apply (le_div_iff₀ hp).2
    have dl : (1+L)/2 ≤ 1 := by dsimp [L]; linarith only [log2_range.2]
    have up := mul_le_mul dl pu hp.le zero_le_one
    change _ ≤ Real.log 2
    linarith only [up,log2_range.1]
  have rV : 2*(rate:ℝ) = V := by dsimp [V,rate,countRate,K]; push_cast; rw [max_eq_left t0]; ring
  have eqH : logHalf (halfProduct (k-1) (by omega)) = h := by
    have d : Common.p (k-1)=2*p := by
      dsimp [p,Common.p]
      conv_rhs => rw [show k=(k-1)+1 by omega,pow_succ]
      ring
    change -Real.log (1-Common.p (k-1))/2 = _
    rw [d]
  have id := score_identity k (by omega) t.toNNReal
  simp only [eqH,Real.coe_toNNReal _ t0] at id
  change -score k _ t.toNNReal initial = L+t*Real.log (1-p)+D+expectation rate (fun d => Real.log (1-freeCorrection h d)) at id
  have idS : -score k (by omega) t.toNNReal initial = L+t*Real.log (1-p)+D-F := by dsimp [F]; linarith only [id]
  obtain ⟨hl,hu,zl,zu,_,_⟩ := field_scales hp pu
  change p ≤ h at hl
  change h ≤ p+2*p^2 at hu
  change p ≤ z at zl
  change z ≤ p+p^2 at zu
  obtain ⟨b0,bu,be,be1⟩ := variance_scales hp pu hK hl hu zl zu
  change 0 ≤ B at b0
  change B ≤ K*p at bu
  change |B-K*L*p| ≤ 3*K*p^2 at be
  have bm (j : ℕ) : b j = B*Real.exp (-(j:ℝ)*h) := by
    dsimp only [b,varianceTilt,B]; rw [rV]
  have bp (j : ℕ) : 0 ≤ b j := by rw [bm]; positivity
  have bup (j : ℕ) : b j ≤ K*p := by
    rw [bm]
    apply le_trans _ bu
    apply mul_le_of_le_one_right b0
    apply Real.exp_le_one_iff.mpr
    exact mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (Nat.cast_nonneg j)) (hp.le.trans hl)
  have b1 : b 1=B*(1-z) := by rw [bm]; dsimp [z]; norm_num
  change |B*(1-z)-K*L*p| ≤ 5*K*p^2 at be1
  rw [←b1] at be1
  have masses := mass_scales hk
  have mform (j : ℕ) : m j = Real.exp (V*(Real.exp (-(j:ℝ)*h)-1)) := by dsimp [m,massTilt]; rw [rV]
  have m1 : |m 1-p-K*p^2/2| ≤ K^2*p^3 := by rw [mform]; exact masses.1
  have m2 : |m 2-p^2| ≤ 2*K*p^3 := by rw [mform]; exact masses.2.1
  have m3 : m 3 ≤ 2*p^3 := by rw [mform]; exact masses.2.2
  have e := log_cosh_expectation_bounds rate h
  dsimp only at e
  rw [rV] at e
  change -(V*h^6)/45 ≤ D+B^2/4 ∧ D+B^2/4 ≤ (B*h^4+15*B^2*h^2+15*B^3)/45 at e
  have lo : -(B*h^4)/45 ≤ D+B^2/4 := by dsimp [B]; nlinarith only [e.1]
  have de := cosh_score_error hp pu hK hl hu b0 bu be lo e.2
  have fe := (free_score_error rate (hp.le.trans hl)).trans (free_remainder_bound hp pu hK hl hu ku m1 m2 m3 (bp 1) (bup 1) (bup 2) (bp 2))
  have ce := first_cross_moment hp hK ku m1 (bp 1) (bup 1) be1
  have ae : |L+t*Real.log (1-p)-p/2-((1+L)/4-L/3)*p^2| ≤ p^3 := by
    rw [show (1+L)/4 = (1+L)/2/2 by ring]
    exact baseline_score hp pu
  exact assemble_score hp hK idS ae de fe m1 m2 ce

end SurveyPropagation.UniformTen.PointTrial


==> anc/SPAnalysis/UniformTen/Slope.lean <==
import SPAnalysis.Common
import SPAnalysis.Envelope

noncomputable section
open MeasureTheory
open scoped BigOperators

namespace SurveyPropagation.Common

theorem kp_le_ten {k : ℕ} (hk : 10 ≤ k) : (k : ℝ) * p k ≤ 10 / 1024 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    have hn : (1 : ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
    have hp : 0 ≤ p k := by unfold p; positivity
    rw [show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring, Nat.cast_add_one]
    nlinarith [mul_nonneg (sub_nonneg.mpr hn) hp]

private theorem slope_tail_constant {k : ℕ} (hk : 10 ≤ k) :
    (7 / 8 : ℝ) * (13 / 50 : ℝ)^(k-1) < p k / 100 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    rw [show k+1-1 = (k-1)+1 by omega, pow_succ,
      show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring]
    nlinarith [pow_nonneg (by norm_num : (0:ℝ) ≤ 13/50) (k-1)]

private theorem second_cap_large {k : ℕ} (hk : 10 ≤ k) : b k 2 ≤ b 10 2 := by
  induction k, hk using Nat.le_induction with
  | base => rfl
  | succ k hk ih => exact (cap_step (by omega) (by decide)).trans ih

/-- Uniform bounds on the real expected clause cost, evaluated at any
law of the common invariant class. -/
theorem clauseSlope_bounds_ten {k : ℕ} (hk : 10 ≤ k) {x : Law} (hx : inClass k x) :
    (98 / 100 : ℝ)*p k < clauseSlope k (by omega) x ∧
    clauseSlope k (by omega) x < (101 / 100 : ℝ)*p k := by
  obtain ⟨mean,profile,fin,inv⟩ := hx
  have hp : 0 < p k := by unfold p; positivity
  have hp1 : p k ≤ 1 := by unfold p; exact pow_le_one₀ (by norm_num) (by norm_num)
  have series := clause_series k (by omega) x fin
  have val : (∑' j, slopeTerm k x j) = clauseSlope k (by omega) x := series.tsum_eq
  constructor
  · have bern : 1 - k*p k ≤ (1-p k)^k := by
      simpa [sub_eq_add_neg] using one_add_mul_le_pow (show -2 ≤ -p k by linarith) k
    have meanPow := pow_le_pow_left₀ (show 0 ≤ (1-p k)/2 by linarith) mean k
    have identity : ((1-p k)/2)^k = (1-p k)^k * p k := by unfold p; rw [← mul_pow]; congr 1; ring
    rw [identity] at meanPow
    rw [← val]
    exact lt_of_lt_of_le (lt_of_lt_of_le (by nlinarith [mul_pos (show 0 < 1-(k:ℝ)*p k-98/100 by linarith [kp_le_ten hk]) hp] :
      (98/100:ℝ)*p k < (1-(k:ℝ)*p k)*p k) (mul_le_mul_of_nonneg_right bern hp.le))
      (meanPow.trans (mean_pow_le_slope k x series.summable))
  · have b₂ : b k 2 ≤ 13/50 := by
      exact (second_cap_large hk).trans (by norm_num [b,epsilon,p])
    have first : moment x 1 ≤ 1/2 := by simpa [b] using profile 1 (by decide)
    let C := (13 / 50 : ℝ)^(k-1)/2
    have Cnon : 0 ≤ C := by dsimp [C]; positivity
    have bound (j : ℕ) : slopeTerm k x (j+1) ≤ C * moment x (j+2) := by
      have low := moment_nonneg x (j+2)
      have up := (moment_antitone x (show 2 ≤ j+2 by omega)).trans ((profile 2 (by decide)).trans b₂)
      have he := pow_le_pow_left₀ low up (k-1)
      have v := mul_le_mul_of_nonneg_right he low
      rw [←pow_succ,show k-1+1=k by omega] at v
      change (moment x (j+2))^k / ((j+2:ℕ):ℝ) ≤ _
      have d : (2:ℝ) ≤ (j+2:ℕ) := by exact_mod_cast (show 2 ≤ j+2 by omega)
      calc _ ≤ (moment x (j+2))^k/2 :=
             div_le_div_of_nonneg_left (pow_nonneg low _) (by norm_num) d
           _ ≤ _ := by dsimp [C]; linarith only [v]
    have mass := hasSum_moments x fin
    have tail := (summable_nat_add_iff 2).mpr mass.summable
    have mass_eq := mass.summable.sum_add_tsum_nat_add 2
    have mass_le : ∑' j, moment x (j+2) ≤ 7/4 := by
      simp [Finset.sum_range_succ,mass.tsum_eq,show moment x 0=1 by simp [moment]] at mass_eq
      linarith [moment_nonneg x 1]
    have tails := ((summable_nat_add_iff 1).mpr series.summable).tsum_le_tsum bound (tail.mul_left C)
    rw [tsum_mul_left] at tails
    have split := series.summable.sum_add_tsum_nat_add 1
    simp only [Finset.sum_range_one,val] at split
    have head : slopeTerm k x 0 ≤ p k := by
      simpa [p,slopeTerm] using pow_le_pow_left₀ (moment_nonneg _ _) first k
    have endBound := mul_le_mul_of_nonneg_left mass_le Cnon
    dsimp [C] at endBound tails
    linarith only [split, head,tails,endBound,slope_tail_constant hk]

end SurveyPropagation.Common


==> anc/UniformTenAxioms.lean <==
import SPAnalysis.UniformTen

#print SurveyPropagation.UniformTen.center
#print SurveyPropagation.UniformTen.left
#print SurveyPropagation.UniformTen.right
#check SurveyPropagation.UniformTen.uniform_bracket
#print axioms SurveyPropagation.UniformTen.PointTrial.center_score_expansion
#print axioms SurveyPropagation.UniformTen.trial_bounds
#print axioms SurveyPropagation.Common.fixed_point_score_gap_ten
#print axioms SurveyPropagation.Common.clauseSlope_bounds_ten
#print axioms SurveyPropagation.UniformTen.endpoint_signs
#print axioms SurveyPropagation.UniformTen.uniform_bracket


==> anc/audit/audit/DirectMargins.lean <==
import SPAnalysis.ThreeLeftData
import SPAnalysis.FourLeftCheck
import EndpointAudit.ThreeScore

open SPA SPA.MomentQuadrature SPA.SiteQuadrature

/-- The upper endpoint of each real-score estimate is taken only after
adding its site error and the full residual correction. -/
def leftUpper (r : Trial) : I := Id.run do
  if r.k = 3 then
    let table := ThreeLeft.data
    let site := retained row3 row3.left 32
    let err := add (overNat table[32]!.1[0]! (33*2^32)) (rat 1 (10^18))
    let gain := divPos (mul (scale row3.left 3) (ThreeLeft.residual (ThreeLeft.images table))) (rat 2 100)
    return add (add site.1 err) gain
  let t := r.left
  let R := if r.k = 4 then Global.headSize else 64
  let rate := overNat (scale t r.k) 2
  let ms := makeMarks (products (atoms r) (r.k-1))
  let rows := Array.ofFn fun n : Fin 25 => momentRow ms rate n.val R
  let y := updated rows R
  let e := if r.k = 4 then fourResidual y else residual r y R
  let site := retained r t 24
  let err := add (overNat rows[24]!.atZero ((2^24)*25)) (rat 1 (10^18))
  let gain := divPos (mul (scale t (choose r.k 2)) e) (sub one (qBound r.k))
  return add (add site.1 err) gain

def main : IO Unit := do
  for r in trials do
    let lhs := leftUpper r
    let t := if r.k = 3 then ThreeScore.strongerDensity else r.right
    let rhs := sub (retained r t 32).1 (rat 1 (10^18))
    unless ok lhs && ok rhs && lhs.hi < 0 && 0 < rhs.lo do
      throw (IO.userError s!"invalid enclosure for k={r.k}")
    -- Each printed integer is rounded down, in units of 10^(-20).
    IO.println s!"{r.k} {(-lhs.hi)*10^20/unit} {rhs.lo*10^20/unit}"


==> anc/audit/audit/check_inputs.py <==
"""Verify the published intervals and trial laws, panel bounds and certificate file hashes."""
import argparse
import ast
import hashlib
import json
import re
from fractions import Fraction as Q
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
SUP = ROOT / "supplement"


def require(test, detail):
    if not test:
        raise ValueError(detail)


def between(text, first, last):
    return text.split(first, 1)[1].split(last, 1)[0]


def refinement_anchor(k, boxes, anchors, bracket):
    panel_number, inverse_cap, printed_lower_bound = {
        3: (34, Q(14, 3), Q("0.000041460")),
        4: (7, Q(5), Q("0.000032231")),
    }[k]
    panel = boxes["panels"][panel_number - 1]
    require(Q(panel["left"]) <= bracket[0] < bracket[1] <= Q(panel["right"]),
            f"k={k}: refinement bracket outside panel {panel_number}")
    law = anchors["laws"][str(k)][panel_number - 1]
    site_den, mass_den = anchors["site_denominator"], anchors["mass_denominator"]
    require(site_den == 1000 and mass_den == 10**13, "refinement anchor grids")
    require(0 < len(law) <= 12 and all(0 <= site < site_den and mass > 0 for site, mass in law)
            and sum(mass for _, mass in law) == mass_den, "refinement anchor law")
    atoms = [(Q(site, site_den), Q(mass, mass_den)) for site, mass in law]
    margins = [(inverse_cap - sum(mass / (1 - site) for site, mass in atoms), "inverse cap")]
    for h, lower, upper in zip(boxes["orders"], panel["lower"], panel["upper"]):
        moment = sum(mass * site**h for site, mass in atoms)
        margins.append((moment - Q(lower, boxes["denominator"]), f"lower face h={h}"))
        margins.append((Q(upper, boxes["denominator"]) - moment, f"upper face h={h}"))
    slack, face = min(margins)
    require(slack > Q(1, 2**15) and slack > printed_lower_bound,
            f"k={k} panel {panel_number}: insufficient margin at {face}: {slack}")
    print(f"k={k} panel {panel_number}: minimum of {len(margins)} exact margins "
          f"= {slack} ({face}) > 2^-15: PASS")


def witness_checks(rows):
    receipt = SUP / "receipts" / "verified-sources-sha256.txt"
    expected = {}
    for line in receipt.read_text().splitlines():
        digest, name = line.split("  ", 1)
        expected[name] = digest
    for name in ("boxes3.json", "boxes4.json", "anchors.json"):
        relative = "certificate/" + name
        actual = hashlib.sha256((SUP / relative).read_bytes()).hexdigest()
        require(actual == expected[relative], f"{name}: SHA-256 differs from the verified receipt")
    anchors = json.loads((SUP / "certificate/anchors.json").read_bytes())
    for k, count in ((3, 40), (4, 16)):
        obj = json.loads((SUP / "certificate" / f"boxes{k}.json").read_bytes())
        panels, orders = obj["panels"], obj["orders"]
        require(len(panels) == count and len(orders) == len(set(orders)) == 64, f"k={k} sizes")
        require(orders == sorted(orders) and orders[0] == 1, "orders")
        prev = None
        for panel in panels:
            lo, hi = Q(panel["left"]), Q(panel["right"])
            require(lo < hi and (prev is None or lo == prev), "panel joins")
            prev = hi
            require(len(panel["lower"]) == len(panel["upper"]) == 64, "panel face lengths")
            require(all(0 <= a <= b for a, b in zip(panel["lower"], panel["upper"])), "panel faces")
        refinement_anchor(k, obj, anchors, rows[k])
    print("All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.")


def paper_rows(tex):
    block = between(tex, r"\label{tab:trial-results}", r"\end{tabular}")
    result = {}
    for line in block.splitlines():
        if not re.match(r"\d+&", line):
            continue
        cells = line.removesuffix(r"\\").split("&")
        require(len(cells) == 6, line)
        for k, left, right in (cells[:3], cells[3:]):
            result[int(k)] = (Q(left), Q(right))
    require(set(result) == set(range(3, 11)), "eight table rows")
    return result


def three_sat_theorem_interval(text):
    """Read the exact open interval in the Lean declaration or its #check output."""
    statement = text.split("three_sharper_bracket :", 1)[1].split("selectedScore", 1)[0]
    rational = r"\((\d+)\s*/\s*10\s*\^\s*(\d+)(?:\s*:\s*ℝ)?\)"
    match = re.search(r"\bIoo\s+" + rational + r"\s+" + rational, statement)
    require(match is not None, "3-SAT interval in Lean theorem")
    a, p, b, q = map(int, match.groups())
    return Q(a, 10**p), Q(b, 10**q)


def paper_trials(tex):
    """Read the labelled trial tables in the reorganized manuscript."""
    laws = {k: [] for k in range(3, 11)}

    def rows(label, width):
        block = between(tex, r"\label{" + label + "}", r"\end{tabular}")
        result = []
        for line in block.splitlines():
            line = line.strip()
            if not line.endswith(r"\\"):
                continue
            body = line[:-2].strip()
            if not re.fullmatch(r"[0-9.&\s]+", body):
                continue
            cells = [cell.strip() for cell in body.split("&")]
            require(len(cells) == width, f"{label}: {line}")
            result.append(cells)
        require(result, f"empty trial table {label}")
        return block, result

    def add(k, site, mass, denominator):
        require(bool(site) == bool(mass), f"k={k}: incomplete atom/mass pair")
        if site:
            laws[k].append((Q(site) / denominator, Q(mass) / denominator))

    block, small_rows = rows("tab:small-atom-laws", 8)
    order = [int(k) for k in re.findall(
        r"\\multicolumn\{4\}\{c\}\{\$k=(\d+)\$\}", block)]
    require(order == [4, 3], "small-law column headings")
    for cells in small_rows:
        for k, values in zip(order, (cells[:4], cells[4:])):
            denominator = 10**5 if k == 4 else 2**26
            for site, mass in (values[:2], values[2:]):
                add(k, site, mass, denominator)

    _, five_rows = rows("tab:five-atom-law", 2)
    for site, mass in five_rows:
        add(5, site, mass, 10**8)
    five_section = between(tex, r"\label{sec:finite-five}", r"\label{sec:finite-small}")
    five_time = re.search(r"\bt\s*=\s*(\d+\.\d+)", five_section)
    require(five_time is not None, "k=5 independent test density")
    times = {5: Q(five_time[1])}

    _, two_rows = rows("tab:two-atom-laws", 4)
    for k, t, site1, site2 in two_rows:
        k = int(k)
        require(6 <= k <= 10 and k not in times, "two-atom law row")
        times[k] = Q(t)
        laws[k].extend([(Q(site1), Q(1, 2)), (Q(site2), Q(1, 2))])
    require(set(times) == set(range(5, 11)), "six independent test densities")
    return laws, times


def main(paper):
    tex = paper.read_text()
    lean = (SUP / "endpoint-lean/EndpointAudit/Inputs.lean").read_text()
    rows = paper_rows(tex)
    laws,times = paper_trials(tex)
    theorem = (SUP / "analysis-lean/SPAnalysis/ThreeSharper.lean").read_text()
    require(three_sat_theorem_interval(theorem) == rows[3], "3-SAT theorem and Table 1 disagree")
    trial_code = (SUP / "endpoint-lean/EndpointAudit/ThreeScore.lean").read_text()
    endpoint = re.search(r"^def strongerDensity := rat (\d+) \(10\^(\d+)\)", trial_code, re.M)
    require(endpoint and Q(int(endpoint[1]), 10**int(endpoint[2])) == rows[3][1],
            "3-SAT trial density and Table 1 disagree")
    for k in range(3, 11):
        block = between(lean, f"def row{k} : Trial :=", "⟩")
        match = re.search(r"⟨(\d+),\s*(\d+),\s*(\d+),\s*(\d+),\s*(\d+),\s*(\d+),",block)
        number,left,right,t,sd,md = map(int, match.groups())
        l,r = rows[k]
        require(k == number and l == Q(left,10**10), f"row{k} left endpoint")
        if k == 3:
            # The original ten-decimal row remains an independent check.
            require(r < Q(right,10**10) and t == right, "original 3-SAT trial row")
        else:
            require(r == Q(right,10**10), f"row{k} right endpoint")
            require(Q(t,10**10) == times.get(k,r), f"k={k} trial density")
        atoms = sorted((Q(int(s),sd),Q(int(w),md)) for s,w in re.findall(r"\((\d+),\s*(\d+)\)",block))
        require(atoms == sorted(laws[k]), f"k={k} trial")
        require(all(0<=s<1 and w>0 for s,w in atoms) and sum(w for s,w in atoms)==1, "normalization")
        require(0 < r-l < Q("0.0033"), f"k={k} width")
        print(f"k={k} exact endpoints, trial density and {len(atoms)} atoms agree")
    require(rows[3][1]-rows[3][0] == Q(63,10**11), "k=3 width")
    # The Arb cross-check has its own literal inputs. Compare them without
    # loading Arb or executing the program in the source-consistency check.
    left_script = (SUP/"k3-residual/printed_left.py").read_text()
    assignments = {stmt.targets[0].id: stmt.value for stmt in ast.parse(left_script).body
                   if isinstance(stmt,ast.Assign) and isinstance(stmt.targets[0],ast.Name)}
    require(ast.unparse(assignments["DEN"]).replace(" ","") == "2**26", "Arb dyadic scale")
    independent = [(Q(s,2**26),Q(w,2**26)) for s,w in ast.literal_eval(assignments["RAW"])]
    require(sorted(independent)==sorted(laws[3]),"Arb independent left trial")
    density = assignments["L"]
    require(isinstance(density,ast.Call) and isinstance(density.func,ast.Name) and
            density.func.id == "Fraction" and Q(ast.literal_eval(density.args[0])) == rows[3][0],
            "Arb left density")
    proof = (SUP/"endpoint-lean/PrintedLeft.lean").read_text()
    literal = re.search(r"^def density := rat (\d+) \(10\^(\d+)\)",proof,re.M)
    if literal:
        require(Q(int(literal[1]),10**int(literal[2])) == rows[3][0],"Lean residual density")
    else:
        require("def density := row3.left" in proof,"Lean residual density binding")
    abstract = between(tex, r"\begin{abstract}", r"\end{abstract}")
    # The reorganized abstract states the upper endpoint but no full bracket.
    # Normalize only math delimiters/whitespace; the exact decimal is still checked.
    plain_abstract = abstract.replace(r"\(", "").replace(r"\)", "").replace("$", "")
    plain_abstract = " ".join(plain_abstract.split())
    headline = re.search(r"random 3-SAT threshold is at most (\d+\.\d+)", plain_abstract)
    require(headline and Q(headline[1]) == rows[3][1], "abstract and endpoint table disagree")
    witness_checks(rows)
    print("PASS exact manuscript-to-certificate checks")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--package", type=Path, default=ROOT,
                        help="The supplied verification/audit directory")
    parser.add_argument("--paper", type=Path,
                        help="The complete reorganized manuscript TeX source")
    args = parser.parse_args()
    ROOT = args.package.resolve()
    SUP = ROOT / "supplement"
    paper = args.paper if args.paper else ROOT / "paper/achlioptas-vorobyev-sp-refined.tex"
    main(paper)


==> anc/audit/audit/check_margins.py <==
"""Compare 3-SAT Lean executable output against the numerical inequalities printed in B.1."""
import argparse
from fractions import Fraction as Q
from pathlib import Path
import re


def bound(line, label, places):
    match = re.search(re.escape(label)+r"=(-?\d+)\.\.(-?\d+)\s+e-(\d+)", line)
    if match is None:
        raise ValueError(f"missing interval {label}")
    low,high,p = map(int,match.groups())
    if p != places or low > high:
        raise ValueError(f"malformed interval {label}")
    return Q(low,10**p), Q(high,10**p)


def verify(left_text, right_text):
    if "density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H=8192" not in left_text:
        raise ValueError("wrong left test")
    for label, limit in (("trial_score","-5.8044e-11"), ("finite_gain","3.540e-11"),
                         ("tail_gain","2.0e-12"), ("selected_score_upper","-2.06e-11")):
        _,upper = bound(left_text,label,24)
        if upper >= Q(limit):
            raise ArithmeticError(f"{label} fails the printed upper bound {limit}")
    line = next(row for row in right_text.splitlines() if row.startswith("k=3 "))
    if "left_1e-10=42667842934 right_1e-10=42667842941" not in line:
        raise ValueError("wrong original ten-decimal test densities")
    for label, limit in (("trial_score_at_right","6.73e-12"),("trial_score_at_4.26678429403","2.55e-13")):
        lower,_ = bound(line,label,25)
        if lower <= Q(limit):
            raise ArithmeticError(f"{label} fails the printed lower bound {limit}")
    print("PASS numerical bounds in B.1 against the Lean output")


if __name__ == "__main__":
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("left_log",type=Path)
    p.add_argument("trial_log",type=Path)
    args = p.parse_args()
    verify(args.left_log.read_text(),args.trial_log.read_text())


==> anc/audit/paper/achlioptas-vorobyev-sp-refined.tex <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{fullpage,times}
\usepackage{microtype,needspace,enumitem}
\usepackage{amsmath,amssymb,amsthm,booktabs,array}
\usepackage[hyphens]{url}
\usepackage[hidelinks,bookmarksnumbered]{hyperref}
\hypersetup{pdftitle={The random k-SAT threshold is at most the survey propagation prediction},
  pdfauthor={Dimitris Achlioptas and Fedor Vorobyev},
  pdfsubject={Convergence of survey propagation and certified enclosures of the SP prediction}}
\newtheorem{theorem}{Theorem}
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{lemma}[theorem]{Lemma}
\newcommand{\E}{\mathbb E}
\newcommand{\Prb}{\mathbb P}
\newcommand{\Var}{\operatorname{Var}}
\newcommand{\Pois}{\operatorname{Po}}
\newcommand{\Law}{\operatorname{Law}}
\newcommand{\SAT}{\mathrm{SAT}}

\newtheorem*{dssinput}{DSS interpolation theorem}
\newcommand{\PHI}{\boldsymbol{\Phi}}
\newcommand{\rk}{r_{k\mathrm{-SAT}}}
\newcommand{\rstar}{r_{\mathrm{1RSB}}(k)}
\newcommand{\surv}{\mathfrak u}
\newcommand{\res}{\operatorname{res}}
\newcommand{\Lfun}{\mathcal L} 
\title{The random $k$-SAT threshold is at most \\ the survey propagation prediction}
\author{Dimitris Achlioptas\\University of Athens
  \and Fedor Vorobyev\\Independent researcher}
\date{}


\emergencystretch=2em
\begin{document}
\maketitle
\begin{abstract}
For every $k\ge3$, we prove that the survey propagation prediction is
well defined and is an upper bound on the random $k$-SAT threshold.
In particular, the random $3$-SAT threshold is at most $4.26678429403$.
Above the prediction, every assignment violates a positive linear
number of clauses with exponentially high probability. The proof
reduces this conclusion to properties of the SP recursion, established
uniformly for $k\ge11$ and then for the remaining finite cases.
For every $b\ge2$, an interval of width $10^{-b}$ containing the
prediction can be computed in $O(b^9\ln^2 b+k\ln^2 k)$ bit operations.
\end{abstract}


\section{Introduction}\label{sec:introduction}
The satisfiability conjecture asserts that for each $k\ge3$ there is
a density $\rk$ below which random $k$-CNF formulas are satisfiable
with high probability and above which they are not. Mertens, M\'ezard
and Zecchina~\cite[\S7, Conjecture~1]{MMZ} predicted this density by
Survey Propagation (SP). We prove that their prediction is well
defined and gives an upper bound for every $k\ge3$.

Write $\PHI_k(N,M)$ for the conjunction of $M$ clauses whose $k$ literal
slots are chosen independently and uniformly from the $2N$ literals
on $N$ Boolean variables. A variable may occur repeatedly in a clause,
including with both signs. High probability means probability tending
to one as $N\to\infty$, at fixed $k$ and density. The SP prediction
$\rstar$ is the zero of the selected score defined in
Section~\ref{sec:update}.

\begin{theorem}[The 1RSB upper bound]\label{cor:sat}
For every $k\ge3$, the prediction $\rstar$ is well defined. For each
fixed $r>\rstar$, there are $c,\gamma>0$ such that, for all sufficiently
large $N$, with probability at least $1-e^{-\gamma N}$ every assignment
to $\PHI_k(N,\lceil rN\rceil)$ violates at least $cN$ clauses.
The same holds for $\lfloor rN\rfloor$ independent uniform clauses
on $k$ distinct variables each. Consequently any limiting
satisfiability threshold satisfies $\rk\le\rstar$.
\end{theorem}

Ding, Sly and Sun (DSS)~\cite{DSS15} proved equality for sufficiently
large $k$. Vorobyev~\cite{Vorobyev} obtained the upper bound
$r_{3\mathrm{-SAT}}\le4.268$. Our argument uses SP to construct trial
inputs to the DSS interpolation inequality for every $k\ge3$.
Carenini's threshold-existence result~\cite{Carenini} is needed
only to interpret the conclusion in threshold notation.

The proof has two inputs: the DSS criterion in
Proposition~\ref{prop:dss-if}, and the SP convergence and zero theorem
below. Section~\ref{sec:abstract-sp} gives the abstract SP criterion;
Sections~\ref{sec:uniform-regime} and~\ref{sec:finite-regime} verify it
uniformly for $k\ge11$ and then for the remaining cases.

\section{Reduction to survey propagation}\label{sec:update}
\subsection{The random-tree model}\label{sec:sp-update}

We now pass from the finite formula to the limiting random factor tree. The recursion and all independence statements in this subsection belong to this tree model. Fix $k\ge3$ and $r>0$. Each tree clause has distinct variable vertices and a single edge of one sign to the root. Write $|l|$ for the variable of a literal $l$. Consider an occurrence of a literal $l$ in a clause $a$, and omit $a$. The other clauses incident to $|l|$ contain either $l$ or $\neg l$. A clause containing $l$ needs $l$ to be true if all its other literals are forced to $0$. In this event we say that the clause sends a \emph{warning} to $l$. A warning to $\neg l$ instead requires $l$ to be false. A \emph{survey} is the probability assigned by the recursion to the event that the remaining clauses force $l$ to $0$. The following rule specifies its law.

A \emph{survey law} is a probability law $x$ on $[0,1)$. At each of the two literals $l,\neg l$ take an independent number of clauses with law $\Pois(kr/2)$, the Poisson law with mean $kr/2$. These are the limiting occurrence counts after deleting the distinguished clause at a uniformly chosen occurrence in the random formula. For each clause draw fresh independent $\surv_1,\ldots,\surv_{k-1}$ with law $x$, independently of the counts. The clause warns with probability $p=\prod_{j=1}^{k-1}\surv_j$. Given these surveys, draw the warnings independently. Write $U$ for the product of $1-p$ over clauses at $l$ and $\overline U$ for the corresponding product at $\neg l$. An empty product is one.

A conflict occurs if warnings reach both literals. Given the counts and the input surveys, the probability of avoiding a conflict is $\mathfrak z=U+\overline U-U\overline U$. Conditional on avoiding it, let $\surv,\overline{\surv},F$ be the probabilities that $l$ is forced to $0$, forced to $1$, or left free (the \emph{joker} $*$), respectively. Then
\begin{equation}\label{eq:survey-triple}
 (\surv,\overline{\surv},F)=
 \frac{\big(U(1-\overline U),(1-U)\overline U,U\overline U\big)}{\mathfrak z}.
\end{equation}
For instance, $l$ is forced to $0$ precisely when some warning reaches $\neg l$ and none reaches $l$. All the products $U,\overline U$ are positive. The first coordinate lies in $[0,1)$, and its law over the original counts and input surveys defines $T_r x$. The conditioning in~\eqref{eq:survey-triple} takes place separately for each draw of those inputs.

Write $\delta_u$ for the point mass at $u$. Start the iteration at
\begin{equation}\label{eq:update}
 x^{(0)}=\delta_{1/2},\qquad x^{(i+1)}=T_r x^{(i)}\quad(i\ge0).
\end{equation}
Thus at the first step every clause warns with probability $2^{-(k-1)}$. At the next step each of the $k-1$ inputs to a clause is an independent draw from the law just computed.

Use natural logarithms and put $\Lfun(u)=-\ln(1-u)$. A law $x$ on $[0,1)$ is \emph{admissible} if $\E\Lfun(\surv)<\infty$ for $\surv\sim x$. Write $\mathfrak z$ for the probability from one variable update with input $x$. For a fresh clause take $k$ independent samples $\surv_1,\ldots,\surv_k$ from $x$. Its probability of avoiding $k$ forced-false literals is $1-\prod_{j=1}^k\surv_j$. The \emph{score} of $x$ is
\begin{equation}\label{eq:dss-functional}
 \Gamma_r(x)=-\E\ln\mathfrak z-(k-1)r\,\E\Lfun\!\left(\prod_{j=1}^k\surv_j\right).
\end{equation}

Both expectations are over the random-tree experiment; the terms are
the expected \emph{variable cost} and \emph{clause cost}.
The map $T_r$ is DSS's $\mathbf R$. At the common limiting law, our
score is the negative of their complexity~\cite[(1.9)--(1.11)]{DSS15}.

\begin{lemma}[Integrability]\label{lem:basic-integrability}
For every $k\ge3$ and $r>0$, an admissible input has an admissible
SP output and integrable variable and clause costs.
\end{lemma}
\begin{proof}\label{app:basic-integrability}
For either sign, the negative log no-warning probability is a
Poisson sum of terms $\Lfun(p)$, where $p$ is a product of $k-1$
input surveys. Since $p$ is at most its first factor, its expected
sum is at most $(kr/2)\E_x\Lfun(X)$. Now $\mathfrak z\ge U$ and
$1-\surv=\overline U/\mathfrak z\ge\overline U$, giving the same
bound for $\E[-\ln\mathfrak z]$ and $\E\Lfun(\surv)$.
The product bound also bounds the clause cost by $\E_x\Lfun(X)$.
\end{proof}

\subsection{The DSS criterion and the selected zero}
\label{sec:sp-prediction}\label{sec:sp-obligations}

The following criterion connects the tree recursion to the finite
formula: a tree fixed point supplies an interpolation order parameter
that bounds the minimum number of violated clauses.

\begin{proposition}[The DSS fixed-point criterion]\label{prop:dss-if}
Fix $k\ge3$ and $a>0$. If $x\ne\delta_0$ is admissible,
$T_ax=x$, and $\Gamma_a(x)=0$, then the linear-unsatisfiability
conclusion of Theorem~\ref{cor:sat} holds at every fixed density $r>a$.
\end{proposition}
\begin{proof}
See Section~\ref{app:dss}. The condition $x\ne\delta_0$ is essential:
$\delta_0$ is a zero-score fixed point at every density.
\end{proof}

The initialization~\eqref{eq:update} specifies which fixed point
is selected. Put
\[
 H_3=[4.20,4.28],\qquad
 H_k=[2^k\ln2-2,\,2^k\ln2]\quad(k\ge4).
\]
For $k\ge4$ this is the interval of~\cite[(1.7)]{DSS15}.

\begin{theorem}[Convergence and the unique zero]\label{thm:uniform-sp}
For every $k\ge3$ and $r\in H_k$, iteration~\eqref{eq:update}
converges weakly to an admissible fixed point $\eta_r\ne\delta_0$.
The score $g_k(r)=\Gamma_r(\eta_r)$ has a unique zero in $H_k$,
and it lies in the interior. Denote it by $\rstar$.
\end{theorem}
\begin{proof}[Proof of Theorem~\ref{cor:sat} from Theorem~\ref{thm:uniform-sp}]
Apply Proposition~\ref{prop:dss-if} at $a=\rstar$ to $x=\eta_a$.
\end{proof}

The SP analysis in Sections~\ref{sec:abstract-sp}--\ref{sec:fourier}
takes place entirely in the random-tree model. It must establish
Theorem~\ref{thm:uniform-sp}: selection of a
nonzero admissible fixed point, continuity and strict increase of its
score, and two opposite signs. Theorem~\ref{thm:finite-cover-sp} reduces
these to invariant classes, contraction and entry of the initialized
orbit, followed by endpoint estimates. For sufficiently large $k$,
DSS iterate the same map from the same $\delta_{1/2}$ on $H_k$;
the iterates and their limits agree, so this zero is their prediction.

\begin{proposition}[Certified intervals]\label{prop:enclosures}
For $3\le k\le10$ the interval $(r_-,r_+)$ in Table~\ref{tab:trial-results} contains $\rstar$. For every $k\ge11$, put $t_k=2^k\ln 2-(1+\ln 2)/2$. Then
\[
 t_k-\tfrac23 k^2 2^{-k}<\rstar<t_k-\tfrac1{10} k^2 2^{-k}.
\]
\end{proposition}
\begin{proof}
See Sections~\ref{sec:uniform-regime} and~\ref{sec:finite-regime}.
\end{proof}

\begin{table}[!hb]\centering
\caption{Intervals $(r_-,r_+)$ containing the 1RSB prediction $\rstar$. All endpoints are exact decimals.}
\label{tab:trial-results}
\begin{tabular}{rrrrrr}
\toprule
$k$&$r_-$&$r_+$&$k$&$r_-$&$r_+$\\
\cmidrule(r){1-3}\cmidrule(l){4-6}
3&4.2667842934&4.26678429403&7&87.7850548417&87.7853574542\\
4&9.93238&9.93239&8&176.5424396848&176.5426583813\\
5&21.1172328074&21.1172637876&9&354.0102059738&354.0102330105\\
6&43.3691402552&43.3724008191&10&708.9152881482&708.9152882644\\
\bottomrule
\end{tabular}
\end{table}

\section{The abstract SP argument}\label{sec:choice}\label{sec:abstract-sp}
The DSS criterion reduces the SAT upper bound to a nonzero admissible
fixed point of zero score. We state the SP conditions that suffice for
every $k\ge3$, then prove the analytic results used to verify them.

\subsection{Selection on a finite cover}\label{sec:orbit}
For a survey law $x$ write $x_h=\int v^h\,x(dv)$ and
$I(x)=\int(1-v)^{-1}\,x(dv)$. Positive majorants $u_h=O(h^{-1})$
define the moment metric
\begin{equation}\label{eq:moment-metric}
 D_u(x,y)^2=\sum_{h\ge1}\frac{u_h^{k-2}}h(x_h-y_h)^2.
\end{equation}
We write $D$ when the majorants are specified. Each contraction below
uses its declared majorants; different classes may use different metrics.

\begin{theorem}[Finite-cover criterion]\label{thm:finite-cover-sp}
\label{cor:abstract-zero}
Fix $k\ge3$. Let finitely many nondegenerate closed intervals
$J_i\subset H$ cover a nondegenerate compact interval
$H\subset(0,\infty)$. Suppose that for each $i$:
\begin{enumerate}[label=(C\arabic*)]
\item\label{cond:sp-classes}
$K_i$ is a nonempty convex class, weakly compact as laws on $[0,1]$,
with $I(x)\le B_i<\infty$ and $x_h\le u_{i,h}$ for every $x\in K_i$,
where $u_{i,h}>0$ and $u_{i,h}=O(h^{-1})$;
\item\label{cond:sp-dynamics}
for every $r\in J_i$, $T_rK_i\subseteq K_i$ and
$D_i(T_rx,T_ry)\le q_iD_i(x,y)$ for $x,y\in K_i$, where
$D_i=D_{u_i}$ and $0\le q_i<1$;
\item\label{cond:sp-entry}
for every $r\in J_i$, the initialized orbit $T_r^j\delta_{1/2}$
enters $K_i$ after finitely many steps.
\end{enumerate}
For every $r\in H$ the initialized orbit converges weakly to an
admissible law $\eta_r$, the unique fixed point and score maximizer
in each $K_i$ with $r\in J_i$.
The limits agree on overlaps. The selected score
$g_k(r)=\Gamma_r(\eta_r)$ is convex and continuously differentiable,
with derivative~\eqref{eq:selected-derivative} and one-sided endpoint
derivatives. The log-survey laws converge in Wasserstein distance of
order two.

If, in addition,
\textup{(P)} each $K_i$ has a common mean lower bound $\mu_i>0$,
then $\eta_r\ne\delta_0$ and $g_k$ is strictly increasing and strictly
convex. If also $r_-<r_+$ in $H$ satisfy $g_k(r_-)<0<g_k(r_+)$,
there is a unique zero in $H$, lying in $(r_-,r_+)$. At that zero
Proposition~\ref{prop:dss-if} applies. For $H=H_k$ the zero is $\rstar$.
\end{theorem}

\subsection{Convergence and score identities}

\begin{lemma}[Convergence in the moment metric]
\label{lem:abstract-convergence}
Fix $k\ge3$ and $r>0$. Let $K$ be a nonempty weakly compact class of
survey laws with $I(x)\le B_{\rm inv}<\infty$ and
$x_h\le u_h$, where $u_h>0$ and $u_h=O(h^{-1})$.
If $T_r(K)\subseteq K$ and $T_r$ contracts $D_u$ on $K$ by a factor
$q<1$, then $K$ is complete in $D_u$ and has a unique fixed law
$\eta$. For every $x\in K$, $T_r^jx$ converges weakly to $\eta$.
The same conclusion holds for the initialized orbit from $\delta_{1/2}$
if it enters $K$. In both cases the corresponding laws of the log survey
$\Lfun$ converge in Wasserstein distance of order two. The law $\eta$
is admissible; if $x_1\ge\mu>0$ throughout $K$, then
$\eta\ne\delta_0$.
\end{lemma}

\subsubsection{The two variations}\label{sec:score-changes}

\begin{proposition}[Variations of the score]\label{prop:score-variations}
Fix $k\ge3$. For an admissible survey law $x$, the density derivative
of $\Gamma_r(x)$, with $x$ held fixed and $d=T_rx$, is
\begin{equation}\label{eq:density-derivative}
 \partial_r\Gamma_r(x)
 =\sum_{h\ge1}\frac{k d_hx_h^{k-1}-(k-1)x_h^k}{h}.
\end{equation}
At a fixed density $r>0$, let $y$ be another admissible survey law,
put $\Delta_h=y_h-x_h$, and write $T=T_r$, $\Gamma=\Gamma_r$.
The right derivative $D\Gamma_x[y-x]$ of
$\Gamma((1-z)x+zy)$ at $z=0$ is
\begin{equation}\label{eq:variation}
 D\Gamma_x[y-x]
 =k(k-1)r\sum_{h\ge1}
   \frac{x_h^{k-2}(d_h-x_h)\Delta_h}{h}.
\end{equation}
The corresponding derivative formula applies at every interior point
of the segment. Both series are absolutely convergent. In particular,
every admissible fixed point is stationary in every admissible
mixture direction.
\end{proposition}

\begin{lemma}[Convexity in the warning intensity]
\label{lem:intensity-convexity}
Let $S(\mu)$ be the expected variable cost when the warning probabilities
on the two signs are independent Poisson point processes with the same
finite intensity measure $\mu$ on $[0,1)$, where
$\int\Lfun\,d\mu<\infty$. Then $S$ is convex on this class of
intensity measures. If $\mu((0,1))>0$, the function
$c\mapsto S(c\mu)$ is strictly convex for $c\ge0$.
Consequently, for an admissible survey law $x$, the function
$r\mapsto\Gamma_r(x)$ is convex, and it is strictly convex if
$x\ne\delta_0$.
\end{lemma}

\begin{lemma}[Score ascent]\label{lem:ascent}
Fix $k\ge3$ and $r>0$, and write $T=T_r$ and $\Gamma=\Gamma_r$.
For $s,t\in[0,1]$, set
$B_k(s,t)=s^k-t^k-kt^{k-1}(s-t)$.
For admissible survey laws $x,y$ and $d=Tx$,
\begin{equation}\label{eq:site-tangent}
 \Gamma(y)-\Gamma(x)
 \ge r\sum_{h\ge1}
       \frac{B_k(d_h,x_h)-B_k(d_h,y_h)}h.
\end{equation}
In particular $\Gamma(Tx)>\Gamma(x)$ unless $Tx=x$.
\end{lemma}
The Lean proofs of the ascent inequality and its strict consequence
assume finite inverse moments. The truncation argument in
Section~\ref{app:proof-score-ascent} extends them to the finite
logarithmic integrability assumed here.

\subsection{Regularity of the selected score}\label{sec:score}
\begin{proposition}[Regularity]\label{prop:regularity}
Fix $k\ge3$ and a nondegenerate compact density interval
$J\subset(0,\infty)$. Let $K$ be a nonempty weakly compact convex
class with the inverse and moment bounds of
Lemma~\ref{lem:abstract-convergence}. Suppose $T_rK\subseteq K$ and
$T_r$ contracts $D_u$ by a common factor $q<1$ for every $r\in J$.
Then its unique fixed law $\eta_r\in K$ depends weakly continuously
on $r$ and uniquely attains
\begin{equation}\label{eq:score-maximum}
 g(r)=\Gamma_r(\eta_r)=\max_{x\in K}\Gamma_r(x).
\end{equation}
The function $g$ is convex and continuously differentiable, with
one-sided endpoint derivatives and
\begin{equation}\label{eq:selected-derivative}
 g'(r)=\sum_{h\ge1}\frac{c_h(r)^k}{h},
 \qquad c_h(r)=\int v^h\,\eta_r(dv).
\end{equation}
If $x_1\ge\mu>0$ on $K$, then $g$ is strictly convex and
$g'(r)\ge\mu^k>0$.
\end{proposition}
The derivative is the expected clause cost
$\E\Lfun(\surv_1\cdots\surv_k)$ for independent surveys of law
$\eta_r$: independence gives $c_h(r)^k/h$ in its logarithmic expansion.

\subsection{Trial survey laws and endpoint signs}\label{sec:certificate}
A positive trial score gives a positive selected score. To certify a
negative selected score, the trial score needs an upper correction.

\begin{proposition}[Trial score bounds]\label{prop:certificate}
Fix $t\in H_k$, put $T=T_t$, and let $\eta=\eta_t$ be an admissible
selected fixed law. Let $K$ be a convex class of admissible laws
containing $x,\eta$, invariant under $T$, with moments at most
$u_h>0$, $u_h=O(h^{-1})$, and contraction factor $0\le q<1$ in
$D=D_u$. Write $\res_t(x)=D(Tx,x)$ and $C=\binom{k}{2}t$. Then
\begin{align}
 t B_k((Tx)_1,x_1)
 &\le g_k(t)-\Gamma_t(x)
   \le C\res_t(x)^2/(1-q),\label{eq:trial-budget}\\
 g_k(t)-\Gamma_t(x)
 &\le t\sum_{h\ge1}B_k(\eta_h,x_h)/h
   \le C D(\eta,x)^2.\label{eq:interval-comparison}
\end{align}
Suppose the selected branch on $[r_-,r_+]\subseteq H_k$ satisfies
\eqref{eq:selected-derivative}, with $c_1(r)\ge\mu>0$, and
$t\in[r_-,r_+]$. If $\gamma_-\le\Gamma_t(x)\le\gamma_+$ and
$g_k(t)-\Gamma_t(x)\le E$, then $g_k(r_-)<0<g_k(r_+)$ whenever
\begin{equation}\label{eq:certificate-margin}
 \gamma_++E<\mu^k(t-r_-),\qquad
 -\gamma_-<\mu^k(r_+-t).
\end{equation}
\end{proposition}

\subsection{Proofs of the abstract results}\label{app:survey-score-proofs}

\subsubsection{Convergence of the iteration}
\label{app:proof-survey-convergence}

\begin{proof}[Proof of Lemma~\ref{lem:abstract-convergence}]
The weights in~\eqref{eq:moment-metric} are positive and summable,
so $D$ convergence is equivalent to convergence of every moment,
and hence to weak convergence on $[0,1]$ by polynomial approximation.
The inverse cap gives $x([1-\varepsilon,1])\le B_{\rm inv}\varepsilon$.
For bounded continuous $f$ on $[0,1)$, extending it constantly from
$1-\varepsilon$ onwards changes its integral by at most
$2B_{\rm inv}\varepsilon\|f\|_\infty$. Thus weak convergence on
$[0,1]$ also gives weak convergence on $[0,1)$ within $K$.
Compactness makes $K$ complete in $D$. Banach's theorem gives the
unique fixed law and convergence of every orbit in $K$, including
the initialized orbit after entry. The inverse cap implies
admissibility; the positive mean bound, when assumed, passes to the
limit and excludes $\delta_0$.

For the initialized orbit, $\Lfun(\surv)\le-\ln\overline U$ is
bounded by a Poisson sum of costs $\Lfun(p)$, each at most
$\Lfun(\surv_1)$ for an incoming survey in that clause. Second
moments are therefore finite by induction from $\delta_{1/2}$.
On $K$, $\Prb(\Lfun(Y)>z)\le B_{\rm inv}e^{-z}$ makes the squared
logarithms uniformly integrable. Continuity of $\Lfun$ gives weak
convergence of their laws, and uniform integrability gives convergence
of their second moments, hence convergence in Wasserstein distance
of order two, or mean square convergence under a suitable coupling.
\end{proof}

\subsubsection{The two variations of the score}
\label{app:proof-score-variations}

\begin{proof}[Proof of Proposition~\ref{prop:score-variations}]
Add a clause containing the test literal. Its warning probability $p$
multiplies the no-warning probability $U$ by $1-p$. Conditional on
the old warnings being consistent, they force that literal false with
probability $\surv$. The probability that all warnings remain consistent
therefore changes from $\mathfrak z$ to $\mathfrak z(1-p\surv)$,
and the variable-cost increment is $\Lfun(p\surv)$. Adding a clause
on the opposite sign has the same expected increment by symmetry.

Write $\Pi_j$ for the product of $j$ independent surveys with law $x$,
independent of the current output $\surv$. The extra warning has law
$\Pi_{k-1}$, so its expected cost is
$\E\Lfun(\Pi_{k-1}\surv)$. For each fixed set of inputs the
increment is at most $\Lfun(p)$, whose expectation is finite by
admissibility. We can therefore differentiate each Poisson series term
by term. The rate $kr/2$ on each sign gives total density derivative
$k\E\Lfun(\Pi_{k-1}\surv)$ for the variable cost. The clause term
contributes $-(k-1)\E\Lfun(\Pi_k)$. Expanding the logarithms proves
\eqref{eq:density-derivative}; absolute convergence follows from
$\sum_h x_h/h<\infty$.

For variation in the input law, the derivative is
\[
 k(k-1)r\int\!
 \big[\E\Lfun(v\Pi_{k-2}\surv)
        -\E\Lfun(v\Pi_{k-1})\big]\,(y-x)(dv).
\]
Conditional on the counts, differentiation replaces one input law at
a time by the signed measure $y-x$. In the variable term, first subtract
the cost with the affected clause removed; this is permitted because
$y-x$ has mass zero. Each remaining increment is bounded by
$\Lfun(v)$, which is integrable under $x+y$, uniformly along the
segment. The number of replacements is $k-1$ times the incident clause
count and has finite expectation, so the conditional derivatives can
be averaged. For a Poisson count $D$, the identity
$j\Prb(D=j)=\E[D]\Prb(D=j-1)$ restores the original law of the
other clauses. Expanding the logarithms proves~\eqref{eq:variation}.
Its absolute series is bounded by a constant multiple of
$\sum_h(x_h+y_h)/h$. The same argument works at every interior point
of the mixture segment.
\end{proof}

\subsubsection{Convexity in the warning intensity}
\label{app:proof-intensity-convexity}

\begin{proof}[Proof of Lemma~\ref{lem:intensity-convexity}]
Split each sign process into two independent halves of intensity
$\mu/2$. In one half let $\surv,\overline{\surv}$ be the
conditional probabilities of forcing the test literal false and true,
and put $m_{ij}(\mu)=\E[\overline{\surv}^{\,i}\surv^j]$.
Sign symmetry gives $m_{ij}=m_{ji}$. Use primes for an independent
half. Given consistency of both halves, their union conflicts with
probability $\overline{\surv}\surv'+\surv\overline{\surv}'$,
so joining them adds
$-\ln(1-\overline{\surv}\surv'-\surv\overline{\surv}')$ to their
log costs. For a second intensity $\nu$, expand this logarithm for
halves of intensities $(\mu/2,\mu/2)$, $(\nu/2,\nu/2)$ and
$(\mu/2,\nu/2)$. Independence and symmetry give the moment factors
$m_{ij}(\mu)^2$, $m_{ij}(\nu)^2$ and
$m_{ij}(\mu)m_{ji}(\nu)=m_{ij}(\mu)m_{ij}(\nu)$.
The separate half-costs cancel, leaving
\begin{equation}\label{eq:split-root}
 S(\mu)+S(\nu)-2S((\mu+\nu)/2)
 =\sum_{i+j\ge1}\frac1{i+j}\binom{i+j}{i}
       [m_{ij}(\mu)-m_{ij}(\nu)]^2.
\end{equation}
Each nonnegative logarithmic expansion has finite sum, justifying
subtraction and proving midpoint convexity.

For $\mu_z=(1-z)\mu+z\nu$ and $0\le s<t\le1$, couple the
processes by sharing intensity $(1-t)\mu+s\nu$ on each sign.
The remaining intensities are $(t-s)\mu$ and $(t-s)\nu$.
An added warning $p$ changes the variable cost by at most $\Lfun(p)$,
so $|S(\mu_t)-S(\mu_s)|\le2(t-s)\int\Lfun\,d(\mu+\nu)$.
This continuity turns midpoint convexity into convexity.

On a ray with nonzero warnings, adding warnings decreases
$F=(U^{-1}+\overline U^{-1}-1)^{-1}$ strictly with positive
probability. For a half of intensity $c\mu/2$, its expectation is
$1-2m_{10}(c\mu)$ and strictly decreases with $c$. Thus distinct
$c,c'$ give a positive $(1,0)$ term in~\eqref{eq:split-root}, proving
strict convexity along the ray. For input $x$ the sign intensity
$(kr/2)\Law(\Pi_{k-1})$, with $\Pi_{k-1}$ the product of $k-1$
independent $x$-surveys, varies on such a ray when $x\ne\delta_0$.
The clause term is affine in $r$, proving the final assertion.
\end{proof}

\subsubsection{Score ascent}\label{app:proof-score-ascent}

\begin{proof}[Proof of Lemma~\ref{lem:ascent}]
For input law $x$, each sign has warning intensity
$\mu_x=(kr/2)\Law(\Pi_{k-1})$. Apply
Lemma~\ref{lem:intensity-convexity} along the straight segment from
$\mu_x$ to $\mu_y$. The single-warning calculation gives its
directional derivative at $\mu_x$ as
\[
 kr\sum_{h\ge1}d_h(y_h^{k-1}-x_h^{k-1})/h.
\]
Convexity bounds $S(\mu_y)-S(\mu_x)$ below by this derivative.
Subtracting the change of the clause term gives
\eqref{eq:site-tangent}, first for inputs bounded away from one. The
algebra is
\[
 B_k(d_h,x_h)-B_k(d_h,y_h)
 =(k-1)(x_h^k-y_h^k)+kd_h(y_h^{k-1}-x_h^{k-1}).
\]

For general admissible $x,y$, truncate every input survey $Y$ to
$\min(Y,1-\varepsilon)$, using the same samples and counts. Each
update uses finitely many values, all strictly below one; hence its
truncated and original outputs agree for all sufficiently small
$\varepsilon$ on each realization. Every output moment converges.
The truncated variable and clause costs are bounded by the original
$-\ln U$ and $\Lfun(\surv_1)$, respectively, for an original
clause input $\surv_1$. These dominators are integrable.

In the difference of the two $B_k$ terms, the common $d_h^k$ cancels.
Truncation decreases the input moments, and every output moment is
at most one. The absolute value of the resulting $h$th summand before
the factor $r$ is therefore at most
$(2k-1)(x_h+y_h)/h$. This is summable because
$\sum_h x_h/h=\int\Lfun(v)x(dv)$ and likewise for $y$.
Dominated convergence proves~\eqref{eq:site-tangent} in full generality.
Taking $y=d$ leaves the nonnegative terms $B_k(d_h,x_h)$.
Since $B_k(s,t)>0$ for $s\ne t$, equality is possible only if all
moments agree, which by moment determinacy means $Tx=x$.
\end{proof}

\subsubsection{Regularity on one class and compatibility across a cover}
\label{app:proof-regularity}

\begin{proof}[Proof of Proposition~\ref{prop:regularity}]
Lemma~\ref{lem:abstract-convergence} supplies the unique fixed law in
$K$ at each density. Since
$I(x)=\sum_{i\ge0}x_i\ge(h+1)x_h$, every $x\in K$ has
$x_h\le B_{\rm inv}/(h+1)$. The logarithmic tail bound in the proof
of that lemma gives uniformly bounded second moments of $\Lfun$.

The update is jointly weakly continuous in the density and input law.
To see this, couple counts at nearby densities by adding independent
Poisson counts at the larger density; the probability of any added
clause tends to zero. For fixed counts, the output survey is a bounded
continuous function of finitely many input surveys in $[0,1)$.
Weak convergence of their product laws therefore gives weak convergence
of the output; averaging over the counts proves the assertion.
The variable cost is bounded by $-\ln U$, a Poisson sum with uniformly
bounded second moment on the compact density interval. The clause cost
is bounded by $\Lfun(\surv_1)$ for any one input. Thus both costs
are uniformly integrable, and $\Gamma_r(x)$ is jointly continuous.
Because $T_rx\in K$, the density derivative series is uniformly
dominated by
\[
 (2k-1)\sum_{h\ge1}\frac{[B_{\rm inv}/(h+1)]^k}{h},
\]
and hence its sum is jointly continuous as well.

Compactness gives a score maximizer in $K$. Invariance and strict ascent
force every maximizer to be fixed; uniqueness of the fixed law gives
\eqref{eq:score-maximum}. If $r_n\to r$ in $J$ and a subsequence of
$\eta_{r_n}$ converges weakly to $y$, then for every $x\in K$ the
inequality $\Gamma_{r_n}(\eta_{r_n})\ge\Gamma_{r_n}(x)$ passes to
the limit. Thus $y$ maximizes $\Gamma_r$ and equals $\eta_r$.
Compactness now proves weak convergence of the whole sequence, so the
fixed law depends weakly continuously on $r$.

For $s<t$ in $J$, put $\Delta\Gamma(x)=\Gamma_t(x)-\Gamma_s(x)$.
Using $\eta_s$ as a trial survey law at $t$ and $\eta_t$ as a trial
survey law at $s$ gives
\[
 \Delta\Gamma(\eta_s)\le g(t)-g(s)\le\Delta\Gamma(\eta_t).
\]
Divide by $t-s$. Each outer term is a difference quotient with its law
held fixed, and the mean value theorem makes it a partial density
derivative at an intermediate density. Joint continuity of that derivative
and weak continuity of the fixed law give the same limit on both sides
as $s,t\to r$, namely $\partial_r\Gamma_r(\eta_r)$.
The limit is one-sided at the endpoints. Substitution of $d_h=x_h$
in~\eqref{eq:density-derivative} proves~\eqref{eq:selected-derivative}
and continuity of the derivative. If $x_1\ge\mu>0$ on $K$, its
first term is at least $\mu^k$.

For each fixed $x\in K$, Lemma~\ref{lem:intensity-convexity} makes
$\Gamma_r(x)$ convex in $r$, and strictly convex if $x\ne\delta_0$.
For $s<v<t$, apply this convexity to the particular law $x=\eta_v$
and bound its scores at $s,t$ by $g(s),g(t)$. This proves convexity
of $g$, and proves strict convexity under the positive-mean assumption.
\end{proof}

\begin{proof}[Proof of Theorem~\ref{thm:finite-cover-sp}]
On each $J_i$, Lemma~\ref{lem:abstract-convergence} and the entry
condition give the initialized limit in $K_i$, including log-$W_2$
convergence. At overlaps both are limits of the same sequence
$T_r^j\delta_{1/2}$, so they agree even when the metrics differ.
Proposition~\ref{prop:regularity} gives maximization and regularity on
each interval. Refine $H$ at the finitely many panel endpoints.
The laws are continuous on each piece and agree at its joins; the
one-sided score derivatives agree there by
\eqref{eq:selected-derivative}. Thus $g_k$ is $C^1$ on $H$.
Its derivative is nondecreasing on each piece and across the joins,
so $g_k$ is convex. Under \textup{(P)} the derivative is positive and
strictly increasing on each piece, hence strictly increasing on $H$.
Finally the opposite endpoint signs give a zero by continuity, and
strict increase makes it unique. Its law is nonzero and admissible,
so Proposition~\ref{prop:dss-if} applies.
\end{proof}

\subsubsection{Bounds from a trial survey law}
\label{app:proof-trial-score}

\begin{proof}[Proof of Proposition~\ref{prop:certificate}]
For $x_\theta=(1-\theta)x+\theta Tx$, equation~\eqref{eq:variation}
and Cauchy--Schwarz give
\[
 \left|\frac{d}{d\theta}\Gamma_t(x_\theta)\right|
 \le2C\res_t(x_\theta)\res_t(x),\qquad
 \res_t(x_\theta)\le D(Tx_\theta,Tx)+D(Tx,x_\theta)
 \le(q\theta+1-\theta)\res_t(x).
\]
The four laws $x,Tx,x_\theta,Tx_\theta$ lie in $K$. Their moments are
at most $u_h$, so the $h$th derivative summand is bounded absolutely
by $2C u_h^k/h$, uniformly in $\theta$. Integration gives
\[
 \Gamma_t(Tx)-\Gamma_t(x)
 \le2C\res_t(x)^2\int_0^1(1-\theta+q\theta)\,d\theta
 =C(1+q)\res_t(x)^2.
\]
Contraction gives $\res_t(T^jx)\le q^j\res_t(x)$ and
$D(T^jx,\eta)\le q^jD(x,\eta)$. The latter proves weak convergence
to the given fixed law directly, without a completeness assumption.

The scores converge as well. For $h\ge2$ and any $Y$ with law in $K$,
\[
 \Prb(Y>1-1/h)\le\frac{u_h}{(1-1/h)^h}=O(h^{-1}).
\]
Taking $h=\lfloor e^z\rfloor$ gives
$\Prb(\Lfun(Y)>z)=O(e^{-z})$, uniformly on $K$.
Thus the second logarithmic moments are uniformly bounded; the
Poisson-sum bound for the variable cost and the one-input bound for
the clause cost give uniform integrability as in the proof of
Proposition~\ref{prop:regularity}. The score is consequently continuous
along these iterates.

Summing their gains proves the upper bound in~\eqref{eq:trial-budget},
because $(1+q)\sum_{j\ge0}q^{2j}=1/(1-q)$.
For the lower bound, monotone ascent together with convergence of the
scores gives $\Gamma_t(Tx)\le\Gamma_t(\eta)=g_k(t)$.
Take $y=Tx$ in~\eqref{eq:site-tangent} and retain its first nonnegative
term. This proves the other side of~\eqref{eq:trial-budget}.

Apply~\eqref{eq:site-tangent} at $\eta$, with comparison law $x$.
Since $T\eta=\eta$, it gives
$g_k(t)-\Gamma_t(x)\le t\sum_hB_k(\eta_h,x_h)/h$.
For $a,b\in[0,u]$, Taylor's theorem gives
$B_k(a,b)\le\binom{k}{2}u^{k-2}(a-b)^2$, proving
\eqref{eq:interval-comparison}.
Finally,
$\gamma_-\le g_k(t)\le\gamma_++E$ and
$g_k'(r)\ge\mu^k$ on $[r_-,r_+]$ by the stipulated derivative
formula. Integrating the slope on the two sides of $t$ gives the strict
endpoint signs under~\eqref{eq:certificate-margin}.
\end{proof}


\section{The uniform range \texorpdfstring{$k\ge11$}{k at least 11}}\label{sec:uniform-regime}\label{app:selected-sp}
The estimates below close the argument for $k\ge11$, the smallest cutoff
established by all of them. The class and contraction lemmas also apply
for $k\ge5$ and $k\ge6$, respectively; their remaining scalar bases are
verified in Section~\ref{sec:finite-scalar-bases}.
Write
\begin{equation}\label{eq:uniform-density-window}
 \underline r_k=2^k\ln2-2,\qquad \overline r_k=2^k\ln2,
 \qquad H_k=[\underline r_k,\overline r_k]\quad(k\ge4).
\end{equation}
\begin{proposition}\label{prop:uniform-obligations}
For $k\ge11$, the SP iteration from $\delta_{1/2}$ converges throughout
$H_k$ to an admissible nonzero fixed law $\eta_r$. Its score $g_k$ is
continuously differentiable and strictly convex, with derivative
\eqref{eq:selected-derivative} and a unique zero in the interval
\eqref{eq:asymptotic-window}.
\end{proposition}
The Fourier/Gram identities used below are derived in
Section~\ref{sec:fourier}.

\subsection{Common coordinates and moment bounds}\label{sec:common-coordinates}
For a survey $X$ drawn from $x$ write $c_h=x_h=\E X^h$ for its moment of order $h$. Set $c_0=1$, $m=k-1$ and
$\lambda=kr/2$. The warning probability of a fresh clause has the law of $p_\circ=\prod_{j=1}^m \surv_j$ for
independent $\surv_j\sim x$. Write $S=-\ln U$ and $\bar S=-\ln\overline U$ for the two log fields. They are independent
Poisson sums of copies of $Y=\Lfun(p_\circ)$, each with mean count $\lambda$.
It is convenient to keep track of the field difference $Z$ and of ${\mathcal V}$,
the exponential of minus half their sum. In these coordinates we use
\begin{samepage}
\[
 \surv=\frac{e^{\bar S}-1}{e^{S}+e^{\bar S}-1},\quad
 F=\frac1{e^{S}+e^{\bar S}-1},\quad Z=\bar S-S,\quad
 {\mathcal V}=e^{-(S+\bar S)/2},\quad \sigma_Z=(1+e^{-Z})^{-1}.
\]
Here $F=U\overline U / \mathfrak z$ is the probability that the variable is a joker, conditional on the absence of a conflict.
The joint law is symmetric in $S,\bar S$. Exchanging them sends $\surv=\sigma_Z-F(1-\sigma_Z)$ to $\overline{\surv}=1-F-\surv$,
so $\E \surv=(1-\E F)/2$.
\end{samepage}

Each invariant class is defined by bounds on the moments $c_h$ and on
the inverse moment $I(x)=\E_x(1-X)^{-1}\le B_{\rm inv}$.
These constraints are convex and weakly closed on laws on $[0,1]$ by moment
continuity and lower semicontinuity of $(1-t)^{-1}$, set to $+\infty$ at
$1$. Hence the classes are weakly compact and exclude mass at $1$.
For $h\ge2$ the inverse moment bound gives
\begin{equation}\label{eq:inverse-caps-common}
 c_h\le\mathcal U(h,B_{\rm inv}):=(B_{\rm inv}-1)(h-1)^{h-1}/h^h\le (B_{\rm inv}-1)/(2h).
\end{equation}
Indeed $\E[X/(1-X)]\le B_{\rm inv}-1$ and $t^{h-1}(1-t)$ is maximized at $(h-1)/h$. Since $I(x)=\sum_{i\ge0}c_i$, summing the AM--GM inequalities $t^i+t^{2h-i}\ge2t^h$ for $j\le i<h$ and adding $t^h$ gives
\begin{equation}\label{eq:head-tail}
 (2h-2j+1)c_h\le I(x)-\sum_{i<j}c_i,\qquad h\ge j .
\end{equation}


\subsubsection{Universal evaluation identities}
\begin{lemma}[Three two-field identities]\label{lem:fourier-identities}
For every \(k\ge3\), every \(r>0\), and every admissible survey law,
the site cost, output moments, and warning-response operator have the
following representations.
For a function $C(u,v)$ of the two
log fields, inserting a warning $p$ on either sign gives the operator
\[
 \Delta_p C=C(u+a,v)+C(u,v+a)-2C(u,v),\qquad a=-\ln(1-p).
\]
For the variable cost $C=-\ln\mathfrak z$, sign symmetry gives
$\E\Delta_p C=2\sum_{\ell\ge1}(T_r x)_\ell p^\ell/\ell$. Let $B_{\ell h}$ be the
coefficient of $p^h$ in $\E\Delta_p(\surv^\ell)$. Thus the row indexed by $\ell$
records how the $\ell$th output moment responds to an extra warning as
its probability varies. Put $\mathsf K_{\ell h}=\sqrt{h/\ell}\,B_{\ell h}$ for $\ell,h\ge1$. Use
$\widehat f(\xi)=\int_{\mathbb R} f(y)e^{-i\xi y}\,dy$ and the branch of $\ln(1-p)$
vanishing at zero, with radial boundary limits.
\par\Needspace{11\baselineskip}
For mode $n\ge0$, frequency $\xi\ge0$
and $z=n/2+i\xi$, put
\begin{gather*}
 a_h(z)=(-1)^h\binom zh,\qquad f_{n,h}(\xi)=\sqrt h\,\Re a_h(z),\qquad
 g_n(\xi)=\frac{2|\Gamma_{\mathrm E}(z)|^2}{\pi n!},\\
 \Psi_n(\xi)=\E[{\mathcal V}^ne^{i\xi Z}]=\exp\{2\lambda[\Re\E(1-p_\circ)^z-1]\}.
\end{gather*}
Here $\Gamma_{\mathrm E}$ is Euler's gamma function. For $n=0$ the kernel is defined for $\xi>0$. At $\xi=0$ we use the limits of the full integrands given in Section~\ref{sec:fourier}. The following identities give the
variable cost, the updated moments and their response to an inserted warning.
Write $f_n=(f_{n,h})_{h\ge1}$ and use $\preceq$ for the positive
semidefinite order on every finite block.
\begin{align}
 \E C&=\lambda\E Y-\ln 2+
   \tfrac12\sum_{n\ge0}\int_0^\infty g_n(\xi)[\Psi_n(\xi)-\mathbf1_{n=0}]\,d\xi,\label{eq:fourier-site}\\
 (T_r x)_\ell&=\tfrac12+\tfrac{\ell}{2}\sum_{n\ge0}\int_0^\infty \Psi_n g_n\,\Re a_\ell(z)\,d\xi,\label{eq:fourier-moments}\\
 \mathsf K&=\sum_{n\ge0}\int_0^\infty \Psi_n g_n f_nf_n^{\mathsf T}\,d\xi,\qquad
 0\preceq\mathsf K\preceq I.\label{eq:three-gram}
\end{align}

\end{lemma}
\begin{proof}
See Section~\ref{sec:fourier} for the transform calculation and its
truncation and discretization errors.
\end{proof}


\subsection{A common invariant class}\label{app:common}
Since $(1-\surv)^{-1}=1+(e^{\bar S}-1)e^{-S}$ and the two fields are
independent, their Poisson transforms give
\begin{equation}\label{eq:inverse-identities}
 I(T_r x)=1+\exp\big(\lambda\textstyle\sum_{h\ge2}c_h^m\big)-e^{-\lambda c_1^m}.
\end{equation}

For every $k\ge5$ put $m=k-1$, $\rho=2^{-k}$, $\mu=(1-\rho)/2$, $\epsilon=1.21k\rho$ and $B_{\rm inv}=11/4$. Impose
\begin{equation}\label{eq:invariant-class}
 \E X\ge\mu,\qquad \E X^h\le b_h:=\epsilon/2+(1-\epsilon)2^{-h}\ (h\ge1),
 \qquad \E(1-X)^{-1}\le B_{\rm inv},
\end{equation}
Let $K_k$ be the class of laws satisfying these inequalities. It is convex
and weakly compact by the inverse cap, and it contains the starting law
$\delta_{1/2}$. The inverse cap gives the moment bounds
\begin{equation}\label{eq:invariant-caps}
 u_1=1/2,\qquad u_h=\min\{b_h,\mathcal U(h,B_{\rm inv})\}\quad(h\ge2).
\end{equation}
For convergence and endpoint comparisons we use the moment majorants
\begin{equation}\label{eq:checked-common-metric}
 \widehat u_h=\min\{b_h,1/h\}\quad(h\ge1),\qquad
 \widehat D_k(x,y)^2=\sum_{h\ge1}\frac{\widehat u_h^{\,k-2}}h
                         (x_h-y_h)^2 .
\end{equation}
Both sequences majorize the moments on $K_k$: for $h\ge2$ the inverse
cap gives $u_h\le7/(8h)<1/h$, while $u_1=\widehat u_1=1/2$.
We use $u_h$ for scalar estimates and $\widehat D_k$ for convergence and
endpoint comparisons. The contraction proof applies to each metric separately.

\begin{lemma}[An invariant class for $k\ge5$]\label{lem:invariance}
For $k\ge5$ and $r\in H_k$, $T_rK_k\subseteq K_k$.
With $\lambda_-=k\underline r_k/2$ and $\lambda_+=k\overline r_k/2$,
we have $z=e^{-\lambda_-\mu^m}<2\rho$.
\end{lemma}
\begin{proof}
Put $C=(B_{\rm inv}-1)/2=7/8$,
$B=\sum_{h\ge2}2\mathfrak h_{h-1}u_h^m/h$ and
$J=\sum_{h\ge2}u_h^m$. Expanding the square of
$Y=-\ln(1-p_\circ)$ gives $\E Y^2\le B$.

\emph{Mean.} Put $z_1=z\exp(-\lambda_-\mu^{2m}/4)$. The Poisson transform gives
\[
\E {\mathcal V}\le z_1,\qquad \E {\mathcal V}^2\le z^2,\qquad \E {\mathcal V}^3\le z^3\exp(\lambda_+u_2^m).
\]
Here $\sqrt{1-u}\le1-u/2-u^2/8$ and
$(1-u)^{3/2}\le1-3u/2+u^2/2$ at $u=p_\circ$. Sign exchange and $F\le {\mathcal V}/(2-{\mathcal V})\le {\mathcal V}/2+({\mathcal V}^2+{\mathcal V}^3)/4$ now give
\begin{equation}\label{eq:mean-invariance}
 \E \surv\ge\tfrac12-z_1/4-\big[z^2+z^3\exp(\lambda_+u_2^m)\big]/8 .
\end{equation}

\emph{Moment profile.} Since $\surv\le \sigma_Z=(1+\tanh(Z/2))/2$, expanding $\sigma_Z^h$ and bounding every positive even power of $\tanh$ by its square gives $\E \surv^h\le (1-d)2^{-h}+d/2$ with $d=\E\tanh^2(Z/2)$, since odd powers have zero expectation.
It suffices to show $d\le\epsilon$. Write $v=\lambda_+ B$. The characteristic function of $Z$ is $\exp[2\lambda(\E\cos(\xi Y)-1)]\ge e^{-v\xi^2}$. For $f(z)=\operatorname{sech}^2(z/2)$, the transform
$\widehat f(\xi)=4\pi \xi/\sinh(\pi \xi)$ is nonnegative and integrable.
Writing $\varphi_Z$ for the characteristic function above, Fourier inversion gives
\[
 1-d=\frac1{2\pi}\int_{\mathbb R}\widehat f(\xi)\varphi_Z(\xi)\,d\xi
 \ge\frac1{2\pi}\int_{\mathbb R}\widehat f(\xi)e^{-v\xi^2}\,d\xi
 =\E\operatorname{sech}^2 X_{\rm G},
 \qquad X_{\rm G}\sim\mathcal N(0,v/2),
\]
since $e^{-v\xi^2}$ is the characteristic function of $2X_{\rm G}$. By Cauchy--Schwarz, for $a=4/5$,
\begin{equation}\label{eq:gaussian-comparison}
 1-d\ge\frac{(\E e^{-aX_{\rm G}^2})^2}{\E[e^{-2aX_{\rm G}^2}\cosh^2 X_{\rm G}]}
 =\frac{2\sqrt{1+2av}}{(1+av)[1+\exp(v/(1+2av))]} .
\end{equation}
Alternatively $\tanh^2 y\le y^2$ gives $d\le\E Z^2/4\le v/2$, since
$\E Z^2=2\lambda\E Y^2$ by independence of the two Poisson sums.

\emph{Inverse moment.} Since $c_1\le1/2$, \eqref{eq:inverse-identities} gives $I(T_r x)\le1+e^{\lambda_+J}-e^{-\lambda_+2^{-m}}$.
The cases $k=5,6,7$ are verified in Section~\ref{sec:finite-scalar-bases}.

\emph{Uniform verification for $k\ge8$.} We have $B\le J$ since $2\mathfrak h_{h-1}\le h$. We have $4u_2\le1+\epsilon$, $u_h<0.14$ for $h\ge3$, and $m\epsilon<0.265$. Thus
\[
 4^m J\le e^{0.265}+16C^2(0.56)^{m-2}\sum_{h\ge3}h^{-2}<1.7 .
\]
It follows that $v/2\le1.7(\ln2)k\rho<\epsilon$ and $1+e^{\lambda_+J}<11/4$. Finally $\lambda_-\mu^m=k(\ln2-2\rho)(1-\rho)^m\ge k\ln2-k\rho(2+m\ln2)$ by Bernoulli's inequality. The loss $k2^{-k}(2+(k-1)\ln2)$ is below $\ln(1.7)$ at $k=8$ and decreases thereafter. The successive ratios of $k2^{-k}$ and $k(k-1)2^{-k}$ are $(k+1)/(2k)$ and $(k+1)/(2(k-1))$, respectively. Hence $z<1.7\rho$, and \eqref{eq:mean-invariance} gives $\E \surv>(1-\rho)/2$ using $z_1\le z$ and $e^{\lambda_+u_2^m}<2$.
\end{proof}

\subsection{The common contraction estimate}\label{app:moment-contraction}
\begin{lemma}[Analytic contraction for $k\ge6$]\label{lem:contract}\label{lem:common-contraction}
For every $k\ge6$ and every $r\in H_k$, the SP update on $K_k$ has
Lipschitz factor at most $q_k$ of \eqref{eq:common-factor}, both in the
metric formed from \eqref{eq:invariant-caps} and in
$\widehat D_k$ of \eqref{eq:checked-common-metric}. Here
$q_6<0.797$, $q_{k+1}<q_k$ for $k\ge6$, and $q_k<1/3$ for $k\ge8$.
\end{lemma}
\begin{proof}
The insertion and block reduction hold for $k\ge3$ on any
inverse-moment-bounded class with positive moment caps $a_h=O(1/h)$.
For this lemma take $a_h=u_h$ or $\widehat u_h$, write $D_a$ for its
metric, and put $w_h=a_h^{m-1}$, $W_0=\operatorname{diag}(w_h)$.
The calculation applies separately to each choice. For a segment $x_\theta=(1-\theta)x+\theta y$ in the class, put $c_h=(x_\theta)_h$ and $\Delta c_h=y_h-x_h$.
The warning moment $c_h^m$ has derivative $m c_h^{m-1}\Delta c_h$.
Inserting a warning at rate $\lambda$ on each sign gives
\begin{equation}\label{eq:moment-insertion}
 \frac{d}{d\theta}(T_r x_\theta)_\ell=m\lambda\sum_{h\ge1} B_{\ell h}c_h^{m-1}\Delta c_h .
\end{equation}
Since $\overline{\surv}=1-F-\surv$, inserting a warning of probability $p$ gives the two possible output surveys
$(\surv+Fp)/(1-\overline{\surv}p)$ and $\surv(1-p)/(1-\surv p)$. For $|p|\le1$,
$|\surv+Fp|\le \surv+F=1-\overline{\surv}\le|1-\overline{\surv}p|$ and
$|1-\surv p|^2-\surv^2|1-p|^2=(1-\surv)(1+\surv-2\surv\Re p)\ge0$.
Cauchy's bound on their $\ell$th powers gives $|B_{\ell h}|\le2$ for $h\ge1$,
and the moment tails justify differentiation. In the coordinates
$\sqrt{w_h/h}\,\Delta c_h$, the derivative is
$m\lambda W_0^{1/2}\mathsf K W_0^{1/2}$ times a diagonal operator of
norm at most one, since $0\le c_h^{m-1}/w_h\le1$. Integrating along the
segment converts the uniform derivative bound into a Lipschitz bound.

For $\beta\ge m\lambda$, $\tau>0$, put
$\Lambda=\operatorname{diag}((\beta w_h-\tau)_+)$. Since $w_h\to0$,
$\Lambda$ has finite rank. Conjugating $\beta W_0\preceq\tau I+\Lambda$
by $\mathsf K^{1/2}$, using $0\preceq\mathsf K\preceq I$ and
$\|B^*B\|=\|BB^*\|$, gives
\begin{equation}\label{eq:moment-block}
 \|T_r'\|_{D_a}\le\tau+\|\Lambda^{1/2}\mathsf K \Lambda^{1/2}\|.
\end{equation}
Thus the finite matrix with $d_h=(\beta w_h-\tau)_+>0$ bounds the
operator in the full moment metric.
\paragraph{A three-coordinate bound for \texorpdfstring{$k\ge6$}{k ≥ 6}.}
Take $\beta=0.694k(k-1)/(2\rho)\ge m\lambda_+$. The operator
$\mathsf K^{1/2}W_0\mathsf K^{1/2}$ increases in positive semidefinite
order with $W_0$ and has the same norm as $W_0^{1/2}\mathsf K W_0^{1/2}$.
Since both cap sequences are bounded by $b_h$, we may use
$w_h=b_h^{k-2}$ in the operator majorant in \eqref{eq:moment-block},
retaining the chosen metric $D_a$ on its left. This proves the bound
in each metric directly. Taking $\tau=\beta w_4$ leaves only
coordinates $1,2,3$. Put $z=2\rho$. Lemma~\ref{lem:invariance}
and its proof give $\Psi_1\le\E {\mathcal V}\le z$ and $\Psi_n\le\E {\mathcal V}^2\le z^2$
for $n\ge2$. Restrict $f_n$ and $\mathsf K$ to the first three coordinates.
Bounding the sum of the undamped Gram matrices for $n\ge2$ by $I$ in
\eqref{eq:three-gram} gives
\[
 \mathsf K_{[3]}\preceq \mathsf G_0+z\mathsf G_1+z^2 I,
 \qquad \mathsf G_j=\int_0^\infty g_j(\xi)f_j(\xi)f_j(\xi)^{\mathsf T}\,d\xi .
\]
Put $a=(0,1,\sqrt{3/2})$, $b=(0,1,\sqrt{3/8})$ and $e_1=(1,0,0)$. Directly from the first three binomial coefficients, $f_0=-\xi^2 a/\sqrt2$ and $f_1=-e_1/2-(\xi^2+1/4)b/\sqrt2$. Hence $\mathsf G_0=aa^{\mathsf T}/8$ and $\mathsf G_1\preceq(e_1e_1^{\mathsf T}+bb^{\mathsf T})/2$. Indeed $\int \xi^4g_0=1/4$, and $g_1$ has mass one and moments $1/4,5/16$ at orders two and four, by the cosine transform above. Use $(u+v)^2\le2u^2+2v^2$ for $\mathsf G_1$.

On coordinates $2,3$ bound the rank-one terms by their trace and use $d_h\le \beta w_h$ in \eqref{eq:moment-block}. The diagonal term $z^2 I$ on those coordinates contributes at most $\beta z^2w_2$. This gives the rational contraction factor
\begin{equation}\label{eq:common-factor}
 \|T_r'\|_{D_a}\le q_k:=\beta \left[w_4+\max\left\{(z/2+z^2)w_1,\,
 (1/8+z/2)(w_2+3w_3/2)+z^2w_2\right\}\right].
\end{equation}
Exact rational evaluation gives $q_8<1/3$; the $k=6$ base is checked in
Section~\ref{sec:finite-scalar-bases}. When $k$ increases by one, $\beta $ is multiplied by $2(k+1)/(k-1)$,
while $w_1=4\rho$ and $z=2\rho$ both halve. Since $\epsilon$ decreases,
$b_h(k+1)\le b_h(k)\le b_2(k)<0.28$ for $h\ge2$, so
$w_h(k+1)/w_h(k)\le b_h(k)<0.28$. Each summand inside the brackets
therefore has successive ratio at most $0.28$ (for $zw_1$ it is $1/4$).
The same bound holds for their sums and maximum, giving
$q_{k+1}/q_k\le0.56(k+1)/(k-1)<1$ for $k\ge6$.

\end{proof}

\subsection{The two endpoint signs}\label{app:high}
The class and contraction lemmas give the selected branch on $H_k$
and its derivative \eqref{eq:selected-derivative}. We now establish the
opposite signs needed for its zero.

\begin{lemma}[Uniform initial enclosure]\label{lem:uniform-endpoints}
For $k\ge11$, put $\rho=2^{-k}$, ${\ell_2}=\ln2$,
$d=(1+{\ell_2})/2$, $t={\ell_2}/\rho-d$, and $x=\delta_{1/2}$.
The two densities $r_-=t-\tfrac23 k^2\rho$ and
$r_+=t-\tfrac1{10}k^2\rho$ lie in $H_k$ and satisfy
$g_k(r_-)<0<g_k(r_+)$. Thus
\begin{equation}\label{eq:asymptotic-window}
 t-\tfrac23 k^2\rho<\rstar<t-\tfrac1{10}k^2\rho.
\end{equation}
\end{lemma}
\begin{proof}
For $x=\delta_{1/2}$, every clause sends a warning of probability
$(1/2)^{k-1}=2\rho$.
Write $v=kt$, $\omega=-\ln(1-2\rho)/2$, so
$U=e^{-2\omega D_0}$ and $\overline U=e^{-2\omega D_1}$, where $D_0,D_1$
are the independent Poisson counts of mean $v/2$ at $l,\neg l$.
Put $X=\omega(D_1-D_0)$, $Y=e^{-\omega(D_0+D_1)}$ and $w=Y/(2\cosh X)$.
Since $\mathfrak z=2Y\cosh X(1-w)$ and $-\omega+\ln\cosh\omega=\ln(1-\rho)$,
\begin{equation}\label{eq:point-score}
 -\Gamma_t(x)={\ell_2}+t\ln(1-\rho)+\mathcal D+\E\ln(1-w),\qquad \mathcal D=\E\ln\cosh X-v\ln\cosh\omega .
\end{equation}
For the mixed moments, put $m_j=\E Y^j$ and $b_j=v\omega^2e^{-j\omega}$. Independence of
$D_0,D_1$ gives
$\E[Y^je^{sX}]=\exp\{v(e^{-j\omega}\cosh(s\omega)-1)\}$.
Its second and fourth derivatives at $s=0$ give
$\E[Y^jX^2]=m_jb_j$ and $\E[Y^jX^4]=m_j(b_j\omega^2+3b_j^2)$.

\emph{The trial score.} Expanding \eqref{eq:point-score} gives
\begin{equation}\label{eq:signed-point-score}
 \left|\Gamma_t(x)-\rho^2\left[-\tfrac18+\tfrac{{\ell_2}}{12}
             +\tfrac{1-{\ell_2}}{4}k+\tfrac{{\ell_2}^2}{4}k^2\right]\right|\le2k^3\rho^3 .
\end{equation}
Indeed, $\rho\le\omega\le \rho+\rho^2/(1-2\rho)$, $b_0<k\rho$ and $|b_0-k{\ell_2}\rho|\le3k\rho^2$. Put $\zeta=1-\sqrt{1-2\rho}=\rho+\zeta^2/2$. Then $\rho\le\zeta\le \rho+\rho^2$ and $|v\zeta-k{\ell_2}+k\rho/2|\le2k\rho^2$. Substituting in $m_1=e^{-v\zeta}$, $m_2=e^{-2v\rho}$ and $m_3=e^{-v(\zeta+2\rho-2\rho\zeta)}$ gives
\[
 |m_1-\rho-k\rho^2/2|\le k^2\rho^3,\quad |m_2-\rho^2|\le2k\rho^3,\quad
 m_3\le2\rho^3,\quad |m_1b_1-k{\ell_2}\rho^2|\le2k^2\rho^3 .
\]
These use $k\rho\le11/2048$ and $|e^u-1-u|\le u^2e^{|u|}/2$.

The real Taylor bound $0\le\ln\cosh z-z^2/2+z^4/12\le z^6/45$ follows by integrating $z^2-2z^4/3\le\tanh^2 z\le z^2$ twice in $(\ln\cosh z)''=1-\tanh^2 z$. Since $\E X^6=b_0\omega^4+15b_0^2\omega^2+15b_0^3$, it gives $|\mathcal D+(k{\ell_2}\rho)^2/4|\le k^3\rho^3/2$. Likewise $|\operatorname{sech}z-1+z^2/2|\le2z^4$ by the bound $\sup_{z\in\mathbb R}|\operatorname{sech}^{(4)}z|\le45$. Expanding $-\ln(1-w)$ through $w^2/2$, with $w\le1/2$, gives
\[
 \left|-\E\ln(1-w)-\left(m_1/2-m_1b_1/4+m_2/8\right)\right|
 \le\E[YX^4]+\E[Y^2X^2]/8+m_3/12\le4k^2\rho^3 .
\]
Finally $|{\ell_2}+t\ln(1-\rho)-\rho/2-(d/2-{\ell_2}/3)\rho^2|\le \rho^3$. Combining these bounds proves \eqref{eq:signed-point-score}.

\emph{The limiting score.} Put $y=T_t x$ and
$\Delta=1/2-y_1=\E[w/(1-w)]/2$, using sign symmetry.
Since $w\le Y/2\le1/2$, the bounds on $m_1,m_2$ give
$0\le\Delta\le(m_1+m_2)/4<\rho/3$. Using $\operatorname{sech}X=1+O(X^2)$ in $w$ gives
$\Delta=\rho/4+O(k\rho^2)$. Expand $[(1+\tanh X)/2]^j$, which bounds $\surv^j$ from above since $\surv=(U-U\overline U)/\mathfrak z\le U/(U+\overline U)$.
Symmetry cancels odd powers and every nonconstant even power of $\tanh X$ is at most
$\tanh^2 X\le X^2$, so $y_j-2^{-j}\le\E X^2/2<k\rho/2$.
Jensen's inequality gives $2^{-j}-y_j\le j2^{1-j}\Delta$.
Set $C=\binom k2t$ and $S_{\rm tail}=\sum_{j\ge2}\widehat u_j^{k-2}/j$. Equation~\eqref{eq:trial-budget} gives
\begin{equation}\label{eq:gain-sandwich}
 C y_1^{k-2}\Delta^2\le g_k(t)-\Gamma_t(x)
 \le\frac C{1-q}\left[4\rho\Delta^2+(k\rho)^2 S_{\rm tail}/4\right].
\end{equation}
Here $S_{\rm tail}\le 0.26^{k-2}/2+0.55\cdot 0.13^{k-3}$ since $\widehat u_2<0.26$ and $\widehat u_j\le\min(0.13,1.1/j)$ thereafter. With the uniform bound $q=1/3$, the upper gain divided by $k^2\rho^2$ is at most $(3{\ell_2}/4)[4/9+k^2 S_{\rm tail}/(4\rho)]<1/3$. With the displayed bound on $S_{\rm tail}$, this upper bound decreases for $k\ge11$.

Equation~\eqref{eq:signed-point-score} places the trial score between $0.105k^2\rho^2$ and $0.14k^2\rho^2$. Write $c_j(r)=\int v^j\,\eta_r(dv)$. Throughout $H_k$, $0.98\rho<\mu^k\le g_k'\le \rho+0.875(0.26)^{k-1}<1.01\rho$ by the derivative formula, $\mu^k\ge \rho(1-k\rho)$, $c_1(r)\le1/2$ and $\sum_{j\ge1}c_j(r)\le7/4$. By \eqref{eq:gain-sandwich},
$0.105k^2\rho^2<g_k(t)<(0.14+1/3)k^2\rho^2$. Both endpoints in
\eqref{eq:asymptotic-window} lie in $H_k$. Integrating the derivative bounds from the endpoints to $t$ gives a negative
score at the left endpoint since $0.14+1/3<(2/3)\cdot 0.98$, and a positive
score at the right endpoint since $0.105>0.1\cdot1.01$.

\end{proof}

\begin{proof}[Proof of Proposition~\ref{prop:uniform-obligations}]
The compact convex class $K_k$ contains $\delta_{1/2}$ and has positive
mean and a finite inverse cap. Lemmas~\ref{lem:invariance} and
\ref{lem:contract} give invariance and contraction in $\widehat D_k$;
Lemma~\ref{lem:uniform-endpoints} gives opposite endpoint signs.
Theorem~\ref{thm:finite-cover-sp} proves the claim, and
Proposition~\ref{prop:dss-if} gives the threshold upper bound.
\end{proof}

\subsection{The large-\texorpdfstring{$k$}{k} correction}
The same calculation identifies the next asymptotic term.
Using $q=q_k$ in \eqref{eq:gain-sandwich}, the two sides agree to $o(\rho^2)$ as $k\to\infty$. Indeed $y_1^{k-2}=4\rho(1+O(k\rho))$, $k^4S_{\rm tail}/\rho\to0$, and the three-coordinate bound in Section~\ref{app:moment-contraction} gives $q_k=O(k^2(0.56)^k)$. Thus $g_k(t)-\Gamma_t(x)$ is ${\ell_2}k(k-1)\rho^2/8+o(\rho^2)$. The derivative bounds likewise give $g_k'/\rho=1+o(k^{-2})$ uniformly on $H_k$. The mean value identity $\rstar=t-g_k(t)/g_k'(\widetilde r)$, with $\widetilde r$ between $\rstar$ and $t$, gives
\begin{equation}\label{eq:cavity-polynomial}
 \rstar=t+2^{-k}\left[\tfrac18-\tfrac {\ell_2}{12}
        +\tfrac{3{\ell_2}-2}{8}k-\tfrac{{\ell_2}+2{\ell_2}^2}{8}k^2\right]+o(2^{-k}).
\end{equation}
Mertens, M\'ezard and Zecchina~\cite[Eq.~(A.22)]{MMZ} obtained the same
expansion as $k\to\infty$. 


\section{The remaining finite range}\label{sec:finite}\label{sec:finite-regime}
\label{app:numerical}\label{app:trials}

For $6\le k\le10$ the common class and three-coordinate contraction
leave only scalar base checks and endpoint evaluations. At $k=5$ two
spectral tests supply contraction. At $k=4,3$ we also construct invariant
classes and prove entry of the initialized orbit. The cutoff at $11$
thus belongs to the uniform endpoint estimate. We first state the finite
endpoint bounds, then treat these cases in order.

\begin{lemma}[Finite endpoint certificates]\label{lem:table-check}
For every $3\le k\le10$, the trial survey law specified in this section
belongs to the invariant class at both endpoints $r_-,r_+$ of
Table~\ref{tab:trial-results}. There are certified bounds
\[
 u_-\ge\Gamma_{r_-}(x),\qquad
 \varepsilon\ge\mathcal D_k(T_{r_-}x,x)^2,\qquad
 l_+\le\Gamma_{r_+}(x)
\]
such that
\[
 u_-+\binom{k}{2}\frac{r_-\varepsilon}{1-q}<0,
 \qquad l_+>0.
\]
Here $q=0.98$ for $k=3$, $q=0.99$ for $k=4,5$, and $q=q_k$
from~\eqref{eq:common-factor} for $k\ge6$.
For $k=3,4,5$, $\mathcal D_k$ uses the checked moment caps of
Proposition~\ref{prop:finite-contraction}; for $k\ge6$ it is
$\widehat D_k$ of~\eqref{eq:checked-common-metric}.
\end{lemma}

By the trial score bounds, the first inequality gives $g_k(r_-)<0$.
The second gives $g_k(r_+)\ge\Gamma_{r_+}(x)>0$. The lower bounds below
include the stated error allowances and are rounded down to two
significant figures.

\begin{table}[htp]\centering
\caption{Certified lower bounds for the endpoint signs.}
\label{tab:endpoint-margins}
\begin{tabular}{rcc}
\toprule
$k$ & $-g_k(r_-)$ & $\Gamma_{r_+}(x)$\\
\midrule
3 & $2.0\cdot10^{-11}$ & $2.5\cdot10^{-13}$\\
4 & $4.9\cdot10^{-7}$ & $5.1\cdot10^{-8}$\\
5 & $8.4\cdot10^{-7}$ & $4.1\cdot10^{-8}$\\
6 & $1.1\cdot10^{-5}$ & $1.2\cdot10^{-6}$\\
7 & $1.8\cdot10^{-6}$ & $4.5\cdot10^{-7}$\\
8 & $5.2\cdot10^{-7}$ & $2.0\cdot10^{-7}$\\
9 & $3.8\cdot10^{-8}$ & $1.3\cdot10^{-8}$\\
10 & $3.9\cdot10^{-11}$ & $7.3\cdot10^{-11}$\\
\bottomrule
\end{tabular}
\end{table}

\subsection{Two-atom witnesses for \texorpdfstring{$6\le k\le10$}{6 through 10}}
\label{sec:finite-two-atom}

The common-class estimates apply directly for $8\le k\le10$; the scalar
checks below extend them to $k=6,7$. Each endpoint witness has two atoms
of equal mass $1/2$:

\begin{table}[htp]\centering
\caption{Two-atom trial survey laws and the densities used by the
independent comparison checks. All displayed numbers are exact decimals.}
\label{tab:two-atom-laws}
\begin{tabular}{rrrr}
\toprule
$k$&$t$&First atom&Second atom\\
\midrule
6&43.3724008191&0.3649&0.6254\\
7&87.7852&0.3934&0.6021\\
8&176.54255&0.4216&0.5762\\
9&354.01022&0.44246&0.55651\\
10&708.915288205&0.45773422&0.54176100\\
\bottomrule
\end{tabular}
\end{table}

We evaluate the same survey law at both $r_-$ and $r_+$. The test density
$t$ is used in~\eqref{eq:certificate-margin}; it equals $r_+$ for $k=6$
and lies inside the bracket for $k=7,8,9,10$. The head caps $b_h$ and
tail cap $1/h$ bound the caps of $\widehat D_k$ in the residual calculation.

\subsubsection{The finite scalar bases}\label{sec:finite-scalar-bases}

We record here the scalar calculations needed for $k=5,6,7$, so that
the $k=5$ case below can use the same common class.
Retain $B,J,\lambda_-,\lambda_+$ from the proof of
Lemma~\ref{lem:invariance}, with $\lambda_-=k\underline r_k/2$ and
$\lambda_+=k\overline r_k/2$ for the endpoints of the density window $H_k$.
For each of these three values, sum $B$ and $J$ through $H=128$
using the caps in~\eqref{eq:invariant-caps}.
With $C=(B_{\rm inv}-1)/2$, the bound $u_h\le C/h$ and the integral
test give tails at most
\[
 2(C/H)^m\left(\frac{\mathfrak h_H}{m}+\frac1{m-1}\right),
 \qquad
 \frac{C^mH^{1-m}}{m-1},
\]
respectively. Substitution gives a right side greater than $\mu$ in
\eqref{eq:mean-invariance}, greater than $1-\epsilon$ in
\eqref{eq:gaussian-comparison}, and
\[
 1+e^{\lambda_+J}-e^{-\lambda_+2^{-m}}<B_{\rm inv}.
\]
It also gives $e^{-\lambda_-\mu^m}<2\rho$. These finite scalar
inequalities complete common-class invariance at $k=5,6,7$.
Evaluating~\eqref{eq:common-factor} at $k=6$ gives $q_6<0.797$;
the successive-ratio estimate in its proof gives the required
contraction also at $k=7$. The same scalar certificate contains the
numerical base estimates at $k=8$, including $q_8<1/3$, used in the
uniform argument.

For the trial survey laws at $5\le k\le10$, rational arithmetic verifies
the inverse cap, mean and first eight moment bounds in
\eqref{eq:invariant-class}. All subsequent moment bounds follow from
\[
 x_h\le x_8\le\epsilon/2\le b_h\qquad(h>8).
\]
The endpoint scores and residuals are evaluated in
Section~\ref{sec:finite-endpoint-evaluation}.

\subsection{The exceptional contraction estimate at \texorpdfstring{$k=5$}{k=5}}
\label{sec:finite-five}

For the common class at $k=5$, two $14$-coordinate spectral tests at
the ends of $[20.18,22.19]\supset H_5$ give contraction by $0.99$
throughout the interval. The same construction handles $k=4,3$.

\begin{proposition}[Contraction in the three remaining cases]
\label{prop:finite-contraction}
For the common class at $k=5$ and every $r\in H_5$, the SP update
has Lipschitz factor at most $0.99$.
For $k=4,3$, every panel class $K_J$ of Lemma~\ref{lem:entry}, and
every $r\in J\cap H_k$, the factors are at most $0.99$ and $0.98$,
respectively. Each assertion uses the moment metric formed from the
checked caps described in Section~\ref{sec:finite-spectral}.
At $k=3$ a single metric is used on each group of ten consecutive panels;
at $k=4$ each panel has its own metric.
\end{proposition}

The formal checks use these declared caps for $k=3,4,5$ and
$\widehat D_k$ for $k\ge6$.

The five-atom trial survey law is specified by the following integer
pairs. Both the atom and mass in each pair are multiplied by $10^{-8}$.

\begin{table}[htp]\centering
\caption{The five-atom trial survey law for $k=5$.}
\label{tab:five-atom-law}
\begin{tabular}{rr}
\toprule
Atom&Mass\\
\midrule
12677294&5028632\\
29069273&26069141\\
49382210&39795528\\
69797437&24648431\\
86497642&4458268\\
\bottomrule
\end{tabular}
\end{table}

The certified zero bracket has right endpoint $r_+=21.1172637876$.
The same trial survey law already has positive score at the slightly
smaller test density $t=21.1172637875$, giving
$r_{5\text{-SAT}}\le21.1172637875$ by Lemma~\ref{lem:dss-field}.

\subsection{Panel classes for \texorpdfstring{$k=4$ and $k=3$}{k=4 and k=3}}
\label{sec:finite-small}\label{app:class-entry}

For $k=4,3$ use one class for each closed density subinterval, called
a panel. Moment enclosures prove invariance and entry of the initialized
orbit; the spectral tests then give contraction.

\begin{lemma}[Entry and invariance for $k=3,4$]\label{lem:entry}
Partition $[9.09,11.091]\supset H_4$ into sixteen equal closed intervals,
and $[4.20,4.28]=H_3$ into forty equal closed intervals.
Each panel $J$ has a weakly compact convex class $K_J$ such that
$T_rK_J\subseteq K_J$ for every $r\in J\cap H_k$.
For every $r\in J\cap H_k$, the iteration from $\delta_{1/2}$ satisfies
$x^{(j)}\in K_J$ for all $j\ge31$ when $k=4$ and all $j\ge49$
when $k=3$. The $k=4$ classes satisfy $x_1>9/20$ and $I(x)\le5$;
the $k=3$ classes satisfy $x_1>2/5$ and $I(x)\le14/3$.
\end{lemma}

Each class has $64$ rational moment intervals, an inverse cap and a
strictly feasible atomic witness. Section~\ref{sec:panel-certificate}
gives the construction. Intersecting the panels with $H_k$ yields a
nondegenerate finite cover, trimming the two end panels at $k=4$.
At shared endpoints the same initialized orbit determines both local limits.

The endpoint trial survey laws have eight atoms at $k=4$ and ten at
$k=3$. In each pair, multiply both entries by $10^{-5}$ for $k=4$
and by $2^{-26}$ for $k=3$.

\begin{table}[htp]\centering
\caption{Trial survey laws for the two panel regimes.}
\label{tab:small-atom-laws}
\setlength{\tabcolsep}{4pt}
\begin{tabular}{rrrrrrrr}
\toprule
\multicolumn{4}{c}{$k=4$}&\multicolumn{4}{c}{$k=3$}\\
\cmidrule(r){1-4}\cmidrule(l){5-8}
Atom&Mass&Atom&Mass&Atom&Mass&Atom&Mass\\
\midrule
4055&2384&57667&21642&2214661&9691394&60561008&3783639\\
12480&9999&73499&15859&12133005&16350431&64218844&1630229\\
25169&18210&86477&7729&27496576&15768874&65992790&563145\\
40862&22599&95336&1578&42597683&11846422&66762001&140552\\
&&&&53755640&7315682&67042208&18496\\
\bottomrule
\end{tabular}
\end{table}

Rational arithmetic checks all $64$ moment bounds and the inverse cap
in panel $7$ for $k=4$, and panel $34$, namely $[4.266,4.268]$, for
$k=3$. Both endpoints of each zero bracket lie in the indicated panel.
The independent comparison at $k=4$ uses $t=r_+$.
At $k=3$ the left certificate requires moments through order $8192$;
the right certificate proves positivity at the sharper exact density
$4.26678429403$. Applying Lemma~\ref{lem:dss-field} there improves
the upper bound $4.268$ of Vorobyev~\cite{Vorobyev}.

\subsection{Soundness of the panel certificates}\label{sec:panel-certificate}
\begin{proof}[Proof of Lemma~\ref{lem:entry}]
For each panel $J$, the 64 pairs of rational moment
bounds form its \emph{box}. Its class $K=K_J$ consists of the laws whose
moments lie in that box and that satisfy $I(x)\le B_{\rm inv}$, where $B_{\rm inv}=14/3$ for $k=3$ and $B_{\rm inv}=5$ for $k=4$. The stored orders are $1$ through $24$, then steps of
$2,4,8,16$ up to $48,96,192,256$, respectively.
The moment bounds are integer multiples of $10^{-9}$. A strictly feasible
rational atomic law witnesses nonemptiness of each class.

We use the bounds in two ways. For invariance the input can be any law
in the box satisfying the inverse-moment bound. For entry we follow the
particular orbit starting at $\delta_{1/2}$ until its enclosure lies
inside the box and satisfies that bound.

Let $s_h=c_h$ or $c_h^m$, the moments of an input survey or of a clause warning probability, respectively.
Between successive stored orders $i,j$, let $P_h$ interpolate $s_i,s_j$
linearly. For a
stored order $i_0\le i/2$ and $i\le h\le j$,
\begin{equation}\label{eq:moment-secant}
 0\le P_h-s_h\le\frac{(h-i)(j-h)}{2(i-i_0)^2}s_{i_0} .
\end{equation}
For fixed $t=e^{-y}$, the function $f(u)=t^u$ is convex, so its chord
on $[i,j]$ lies above it. At $h$ the gap is at most
$\tfrac12(h-i)(j-h)\max_{u\in[i,j]}f''(u)$ by the linear interpolation
remainder. Since $f''(u)=y^2e^{-uy}\le t^{i_0}/(i-i_0)^2$, averaging over
$t=X$ or $t=p_\circ$ gives~\eqref{eq:moment-secant} (the gap is zero at $t=0$).

At $H=256$ the tail satisfies
\begin{equation}\label{eq:power-tail}
 \sum_{h>H}c_h^m\le\tfrac12 c_H^{m-1}
       \left(B_{\rm inv}-1-\sum_{h=1}^H c_h\right).
\end{equation}
Cauchy--Schwarz and monotonicity give
$2c_{H+j}^2\le c_H(c_{H+2j-1}+c_{H+2j})$ for $j\ge1$.
Sum this inequality and use $c_{H+j}^{m-2}\le c_H^{m-2}$.
Equation~\eqref{eq:inverse-identities} then bounds $I(T_r x)$.

In \eqref{eq:fourier-moments} take $n_{\max}=18$, $\Xi=64$ and mesh $1/8$.
Through frequency $8$ use
$\Re\E(1-p_\circ)^z-1=\sum_{h\ge1}\Re a_h(z)c_h^m$.
Above order $H$ the coefficients have modulus at most $|a_H(z)|$ since
$a_{h+1}=(h-z)a_h/(h+1)$ and $|h-z|\le h+1$ here for $h\ge H$.
Above frequency $8$ use $0\le\Psi_n(\xi)\le\Psi_n(0)$.
The mode, mesh and frequency errors are bounded as in
Section~\ref{app:insertions}. For the mesh error each step checks
$\E\cosh Z=C_Z=\exp(\lambda\sum_{h\ge2}c_h^m)<5$. The high-frequency error after
$64$ is below $10^{-13}$ for all retained moments.

At a node with $\xi\le8$, let $b$ be the midpoint of the interval for
$kr$ and put $\delta=kr-b$. Let $v$ be the coefficient sum
at the midpoints of the stored $c_h^m$ and $v+d$ the actual coefficient sum.
The exponent of $\Psi_n(\xi)$ is $(b+\delta)(v+d)$. Equation~\eqref{eq:moment-secant} accounts for
interpolation in $d$, and \eqref{eq:power-tail} for its tail.
If $bv\le0$ and $|w|\le d_0<2/5$ for $w=bd+\delta v+\delta d$, enclose
$e^{bv+w}$ by $e^{bv}(1+w)$ with error at most
$\tfrac12 d_0^2\exp(\min(0,bv+d_0))$.
Both $bv$ and the true exponent $bv+w$ are nonpositive, which bounds
the second derivative throughout the Taylor remainder. For each output moment, we sum the coefficients of each shared deviation
($\delta$ or a deviation in $c_1^m,\ldots,c_{24}^m$) over the nodes with
$\xi\le8$. Taking absolute values after summing retains cancellation across nodes. Bound the other linear terms
and the mixed term by absolute values. Use the direct exponential
interval at the remaining nodes.

For invariance at $r\in J\cap H_k$, apply this enclosure to the full
box using the outer panel $J$ for the density bounds. The output lies
inside every upper and positive lower face by
more than $6\cdot10^{-7}$ for $k=3$ and $1.9\cdot10^{-6}$ for $k=4$.
Nonnegativity supplies the zero lower bounds. For entry, start at
$c_h=2^{-h}$ with the same inverse cap. The entry margins exceed
$10^{-8}$ on every panel by the steps stated in the lemma.
The $56$ full-box inclusions and every orbit step include the inverse-cap
check. They use outward rounding on the $2^{-384}$ grid for Fourier
kernels and the $2^{-60}$ grid for orbit products.
\end{proof}

\subsection{Soundness of the finite spectral tests}\label{sec:finite-spectral}

The following $22$ tests bound the full moment operator for every survey
law in its class and every density in the region stated in
Proposition~\ref{prop:finite-contraction}. Only coordinates
with positive diagonal excess contribute to the finite block.

\begin{table}[htp]\centering
\caption{Parameters and strict pivot margins of the finite spectral certificates.}
\label{tab:finite-spectral}
\begin{tabular}{rrrrrrr}\toprule
$k$ & Density tests & $q$ & $\tau$ & $\Xi$ & Block size & Least pivot exceeds\\\midrule
5 & 2  & $0.99$ & $0.02$ & 8  & 14 & $0.023$\\
4 & 16 & $0.99$ & $0.1$  & 8  & 6--17  & $0.035$\\
3 & 4  & $0.98$ & $0.5$  & 12 & 12--15 & $0.044$\\\bottomrule
\end{tabular}
\end{table}

\begin{proof}[Proof of Proposition~\ref{prop:finite-contraction}]
Fix $H=256$. For $k=3$ group the panels in tens, taking the smallest
interval containing each stored moment's bounds on all ten panels.
For $k=4$ use each panel's box. Extend these intervals to all orders
through $H$ by~\eqref{eq:moment-secant}, intersecting with
$0\le c_1\le1/2$ and $c_h\le(B_{\rm inv}-1)/(2h)$ for $h\ge2$.
Let $l_h,u_h$ be the rational endpoints obtained by outward interval
evaluation. For $h>H$ set $u_h=(B_{\rm inv}-1)/(2h)$.
For $k=5$, take outward rational enclosures of the lower bounds
$\mu^h$ from Jensen's inequality and the upper bounds
in~\eqref{eq:invariant-caps} through order $H$, then set
$u_h=7/(8h)$ for $h>H$. In each case use these $u_h$, including the
rounded finite head, in the metric~\eqref{eq:moment-metric}.
They are positive and $O(h^{-1})$, so the metric weights are positive
and summable.

Let $[a,b]$ be the density interval and $q$ the claimed contraction
factor. For $k=3,4$ take $\beta =mkb/2$ and bound $\Psi_n(\xi)$ at $a$,
since it decreases with density for fixed input. Set $\sigma=q$.
For $k=5$ take
$[a,b]=[20.18,22.19]\supset H_5$, put
$\sigma=q/\kappa$, $\kappa=(a+b)^2/(4ab)$, and test the two endpoints
with their own $\beta =mkr/2$ and $\Psi_n(\xi)$. For fixed input, $\Psi_n(\xi)$ is exponential in density, so
$\mathsf K(r)\preceq(1-\theta)\mathsf K(a)+\theta\mathsf K(b)$
at $r=(1-\theta)a+\theta b$ by~\eqref{eq:three-gram}.
Conjugate by $W_0^{1/2}$ and multiply by $mkr/2$. The two endpoint
norms, each with its own density factor, are at most $\sigma$. Thus
the interior norm is at most $\sigma r[(1-\theta)/a+\theta/b]$.
The multiplier equals $1+\theta(1-\theta)(b-a)^2/(ab)\le\kappa$.

For the tabulated $0<\tau<\sigma$, put $d_h=(\beta u_h^{m-1}-\tau)_+$,
$\Lambda=\operatorname{diag}(d_h)$ and $f(y)=(\sigma-\tau)y/(\sigma-\tau y)$.
Define $(\mathcal J v)(n,\xi)=\sum_h f_{n,h}(\xi)v_h$ in measure $g_n(\xi)\,d\xi$ on
each mode, and let $\Omega$ multiply by $\Psi_n(\xi)$. Then
$\mathsf K=\mathcal J^*\Omega \mathcal J$ and the zero-intensity identity gives $\mathcal J^*\mathcal J=I$.
Since $\mathcal J$ is an isometry, $\mathcal J\mathcal J^*$ is an orthogonal projection and
$\mathcal J\mathcal J^*\preceq I$. Together with $\beta W_0\preceq\tau I+\Lambda$, this shows it
suffices that
\begin{equation}\label{eq:spectral-test}
 \Lambda^{1/2}\mathcal J^* f(\Omega)\mathcal J \Lambda^{1/2}\prec(\sigma-\tau) I.
\end{equation}
Indeed, bound $\sqrt\Omega \mathcal J\beta W_0\mathcal J^*\sqrt\Omega$ by
$\tau\Omega+\sqrt\Omega \mathcal J\Lambda \mathcal J^*\sqrt\Omega$. Conjugating its second
term by $(\sigma I-\tau\Omega)^{-1/2}$ and using
$\|B^*B\|=\|BB^*\|$ gives the test. Only $d_h>0$ contribute.

For $n=0,\ldots,8$, let $s_n$ bound $f(\Psi_n(0))$ from above.
Since $f$ is increasing and $\Psi_n(\xi)\le\E {\mathcal V}^n=\Psi_n(0)$ with ${\mathcal V}\le1$,
$s_n$ bounds the whole mode and $s_8$ bounds all modes $n\ge8$.
Normalize each active coordinate $h$ by dividing by $\sqrt{h d_h}$.
Its normalized feature is $\phi_h(\xi)=\Re a_h(n/2+i\xi)$ in measure
$\omega_n(\xi)\,d\xi=g_n(\xi)\,d\xi$. For $n=0$ use instead $\phi_h=\Re a_h(i\xi)/\xi$,
$\omega_0=\xi^2g_0=2g_2$. Put $\mathsf H_n=\int_0^\infty\omega_n\phi\phi^{\mathsf T}\,d\xi$.
Here $\phi=(\phi_h)_h$ in the given mode. The identity $\mathcal J^*\mathcal J=I$ now reads $\sum_{n\ge0}\mathsf H_n=\operatorname{diag}(1/h)$.

Partition the frequency interval $[0,\Xi]$ into cells $I$ of width $1/64$ and set
$\bar\phi_I=|I|^{-1}\int_I\phi(\xi)\,d\xi$. For
$0\le C_I\le\inf_I[(s_n-f(\Psi_n))\omega_n]$, the correction on that
cell is at least $C_I|I|\bar\phi_I\bar\phi_I^{\mathsf T}$ by
Cauchy--Schwarz. Thus the normalized right side minus the left side of
\eqref{eq:spectral-test} is bounded below by
\[
 \operatorname{diag}\!\left(\frac{\sigma-\tau}{h d_h}-\frac{s_8}{h}\right)
 -\sum_{n=0}^7\left[(s_n-s_8)\mathsf H_n-
           \sum_I C_I|I|\bar\phi_I\bar\phi_I^{\mathsf T}\right].
\]
It suffices to show that this lower-bound matrix is positive definite.
We do this by symmetric elimination. A positive lower bound for every pivot
certifies positive definiteness, which explains the last column of Table~\ref{tab:finite-spectral}.

Each $\phi_h$ is a polynomial in $\xi$ with rational coefficients. For $n\ge1$ their full Gram integrals
use
\[
 \int_0^\infty \xi^{2j}g_n(\xi)\,d\xi=\frac{2E_{n,j}}{n\,2^{n+2j}},\qquad
 E_{n,0}=1,\quad E_{n,j+1}=n(n+1)E_{n+2,j}-n^2 E_{n,j}.
\]
This follows by differentiating the cosine transform using
$(\operatorname{sech}^n x)''=n^2\operatorname{sech}^n x-
n(n+1)\operatorname{sech}^{n+2}x$.

To bound $C_I$, enclose $\chi_n(\xi)=\Re\E(1-p_\circ)^{n/2+i\xi}$ at both endpoints
by the binomial expansion through $H$, choosing $l_h^m$ or $u_h^m$
by the coefficient sign. The absolute tail is at most
$|a_H|\sum_{h>H}u_h^m$. For $k=3,4$ sharpen the moment-tail sum
using \eqref{eq:power-tail} with lower bounds through $H$.
For $k=5$ use $(7/8)^4/(3H^3)$. The modulus of the coefficients decreases
after $H$ on these cells. Between endpoints the larger upper bound
increases by at most $|I|^2\E Y^2/8$ since $|\chi_n''|\le\E Y^2$.
Here $\E Y^2=\sum_{h\ge2}2\mathfrak h_{h-1}c_h^m/h$. The same tail
bound applies since $2\mathfrak h_{h-1}\le h$. The gamma recurrence
in Section~\ref{app:insertions} bounds $\omega_n$ from below on each
cell, completing the estimate of $C_I$.

For each of the $22$ tests, outward interval evaluation of these
recurrences and symmetric elimination on the $2^{-384}$ grid gives
the positive pivot bounds in Table~\ref{tab:finite-spectral}.
Thus~\eqref{eq:spectral-test} holds, proving the claimed contraction
factor throughout the stated density region.
\end{proof}


\subsection{Evaluating the endpoint certificates}\label{sec:finite-endpoint-evaluation}

We bound the trial score and squared update residual at $r_-$ and
the trial score at $r_+$, using the same metric as the contraction.

At any evaluation density $t$ we enumerate the possible warning probabilities
$p=\surv_1\cdots\surv_{k-1}$, weighting each tuple of independent surveys
by its probability under the trial survey law. With $Y=-\ln(1-p)$ this gives
$\E Y$, $\E Y^2$ and $\Psi_n(\xi)$ in~\eqref{eq:fourier-site}--\eqref{eq:fourier-moments}.
The clause term uses $k$ draws. The frequency cutoff is $64$ throughout.
At $r_-$ the Fourier mode and moment order cutoffs $(n_{\max},h_{\max})$
are $(32,8192)$ for $k=3$, $(24,256)$ for $k=4$, and $(24,64)$
for $5\le k\le10$. At each $r_+$ take $n_{\max}=32$. Each trial satisfies
\begin{equation}\label{eq:trial-field-cap}
 \lambda\,\E\!\left[\frac{p^2}{1-p}\right]\le\frac85,
 \qquad \lambda=kt/2 .
\end{equation}
Independence of the sign fields gives
$\E\cosh Z=\exp(\lambda\E[p^2/(1-p)])\le e^{8/5}<5$, so $C_Z=5$
suffices in the Fourier error bounds of Section~\ref{app:insertions}.

Write $T=T_t$. For $h\le h_{\max}$, enclose $(Tx)_h$ in
$[\underline m_h,\overline m_h]$ and set $d_h=\max(\overline m_h-x_h,x_h-\underline m_h)$.
For $h>h_{\max}$, monotonicity of both moment sequences gives
$|(Tx)_h-x_h|\le v=\max(\overline m_{h_{\max}},x_{h_{\max}+1})$. For the metric used in the corresponding certificate,
$u_h\le C/h$ in the tail, with $C=11/6$ for $k=3$, $2$ for $k=4$, and
$1$ for $5\le k\le10$. Choose $\bar u_h\ge u_h$ through order $h_{\max}$.
Bounding $\sum_{h>h_{\max}}h^{-(k-1)}$ by its integral gives $\mathcal D_k(Tx,x)^2\le\varepsilon$, where
\[
 \varepsilon=\sum_{h=1}^{h_{\max}} \bar u_h^{\,k-2}d_h^2/h+
       \frac{v^2}{k-2}\left(\frac C{h_{\max}}\right)^{k-2}.
\]
For $k=3,4,5$ and $h\le\min(h_{\max},256)$, take $\bar u_h$ from the checked caps in
Section~\ref{sec:finite-spectral}, using panels 31--40 for $k=3$,
panel 7 for $k=4$, and the common class for $k=5$. Above order 256 at $k=3$
use $11/(6h)$. For $6\le k\le10$ use $\bar u_h=b_h$ through order
$h_{\max}$. These head bounds and the tail constant $C=1$ dominate
$\widehat u_h=\min\{b_h,1/h\}$ and hence bound the residual in $\widehat D_k$.

For $k\ge4$, each operation rounds outwards on the $2^{-384}$ grid.
After range reduction, use the $\operatorname{atanh}$ series for logarithms
and Taylor bounds for exponentials, sines and cosines. Evaluate
$(h+1)a_{h+1}=(h-z)a_h$ at $z=n/2+i\xi$ by interval arithmetic,
bounding the omitted modes separately. For $h_{\max}\le256$ the combined mesh and
high-frequency errors from Section~\ref{app:insertions} are below $10^{-15}$
per moment and $10^{-18}$ for the score.


\begin{proof}[Proof of Lemma~\ref{lem:table-check}]
The class-membership checks were given in
Sections~\ref{sec:finite-scalar-bases} and~\ref{sec:finite-small}.
Substitute the stated atoms and masses in~\eqref{eq:trial-field-cap}
and in the retained Fourier and residual sums above. For the spectral
cases, use the caps defining the corresponding checked metric; for
$k\ge6$, use the head and tail bounds for $\widehat D_k$.

The $k=3$ left endpoint needs the largest moment cutoff.
At $r_-$, enclose $(T_{r_-}x)_h$ for every $h\le8192$ on the frequency
mesh $1/16$. In the binomial recurrence the multiplier at step $h$
has modulus at most $\sqrt{1+(66/h)^2}$. The product over any block of
steps is at most $\exp(33\pi)<2^{160}$, by integrating
$\tfrac12\ln(1+(66/s)^2)$ over $s>0$. Rounding each component to the
$2^{-320}$ grid therefore costs at most $2h/2^{160}$ in each coefficient.
For each moment, the allowance for discarded terms is $10^{-14}$ at each
mode--frequency pair $(n,j/16)$, $0\le n\le32$, $0\le j\le1024$.
Use the Cauchy bound of Section~\ref{app:insertions} for that pair,
or stop the recurrence once the coefficient moduli decrease and the
remaining contributions are below this allowance.

At each $r_-$, add the three Fourier error bounds of Section~\ref{app:insertions}
to the retained score to obtain $u_-$, and insert the moment enclosures
in $\varepsilon$ above. The corrected bound is strictly negative in every row.
At each $r_+$, the omitted modes of the variable cost are nonnegative.
Subtracting $10^{-18}$ for mesh and frequency error leaves $l_+>0$.
At $k=3$ this lower bound exceeds $2.55\cdot10^{-13}$; the corrected
left score is at most $-2.0\cdot10^{-11}$. Rounding down gives
Table~\ref{tab:endpoint-margins}.
\end{proof}

\subsection{Completion of the SP theorem and the enclosures}
\label{sec:five-example}\label{app:proof-endpoint-signs}

\begin{proof}[Proof of Theorem~\ref{thm:uniform-sp} and Proposition~\ref{prop:enclosures}]
For $5\le k\le10$, use the common class on $H_k$; for $k=3,4$, use
the panel classes restricted to $H_k$.
Lemmas~\ref{lem:invariance} and~\ref{lem:entry}, including the finite
scalar checks, give the required compactness, invariance, positive mean
and entry of the initialized orbit.
Lemma~\ref{lem:common-contraction} and
Proposition~\ref{prop:finite-contraction} give contraction in the declared
metrics. Lemma~\ref{lem:table-check} supplies opposite endpoint signs
via the trial-score and residual bounds.
Theorem~\ref{thm:finite-cover-sp} therefore gives the selected nonzero
fixed laws throughout $H_k$ and a unique zero strictly between the
endpoints of Table~\ref{tab:trial-results}.

For $k\ge11$, Proposition~\ref{prop:uniform-obligations} verifies the
same hypotheses, with the uniform bracket of
Lemma~\ref{lem:uniform-endpoints}:
\[
 t_k-\tfrac23 k^22^{-k}<\rstar<t_k-\tfrac1{10}k^22^{-k},
 \qquad t_k=2^k\ln2-(1+\ln2)/2.
\]
Together these cases prove both assertions. The SAT conclusion follows
from the DSS reduction in Section~\ref{sec:update}.
\end{proof}

\section{Evaluation identities and quantitative error bounds}\label{sec:fourier}\label{app:insertions}
\subsection{The Fourier and Gram identities}
Indeed $C(u,v)=(u+v)/2-\ln(2\cosh((u-v)/2))+\sum_{n\ge1}(e^u+e^v)^{-n}/n$. For $n\ge1$ the beta integral gives
\[
 \int_0^\infty g_n(\xi)\cos(\xi y)\,d\xi=\frac{2}{n[2\cosh(y/2)]^n}.
\]
Thus the $n$th summand is $\tfrac12\int_0^\infty g_n(\xi)\Re e^{-zu-\bar z v}\,d\xi$.
Taking expectations introduces $\Psi_n$. For the logarithm,
\[
\frac12\int_0^\infty g_0(\xi)[\cos(\xi(u-v))-1]\,d\xi=-\ln\cosh((u-v)/2),
\]
by differentiating twice and using $\xi^2g_0=2g_2$.

On $e^{-zu-\bar z v}$ the multiplier of $\Delta_p$ is $(1-p)^z+(1-p)^{\bar z}-2=2[\Re(1-p)^z-1]$.
Applying $\Delta_p$ to the affine term $(u+v)/2$ gives the constant
$-\ln(1-p)$, which disappears upon a second insertion. In $\E\Delta_p C$ the coefficient of $p^\ell$ is
$2(T_r x)_\ell/\ell$. By the same sign symmetry, in $\E\Delta_p\Delta_y C$
the coefficient of $p^hy^\ell$ is $2B_{\ell h}/\ell$. Equating these coefficients
with those in the Fourier expansion gives
\eqref{eq:fourier-moments} and \eqref{eq:three-gram}.
For $z=n/2+i\xi$ and $0\le p\le1/2$,
\[
 \frac{d^j}{dp^j}(1-p)^z
 =(-1)^j z(z-1)\cdots(z-j+1)(1-p)^{z-j}.
\]
Since $\lvert(1-p)^{z-j}\rvert\le 2^j$, the derivative is
$O_j((1+n+\xi)^j)$ uniformly in $p$. Applying the same bound to the factor
involving $y$ gives polynomial growth for each fixed mixed derivative.
For $n\ge1$, the gamma recurrence gives $\xi^2g_n(\xi)\le(n+1)(n+2)g_{n+2}(\xi)$,
while the cosine transform at $y=0$ gives $\int_0^\infty g_n(\xi)\,d\xi=2^{1-n}/n$.
Iterating the inequality $j$ times and then integrating yields
\[
 \int_0^\infty \xi^{2j}g_n(\xi)\,d\xi
 \le \frac{(n+2j)!}{n!}\frac{2^{1-n-2j}}{n+2j}
 =O_j\!\left(\frac{2^{-n}(1+n)^{2j}}{n}\right).
\]
\par\Needspace{9\baselineskip}
\noindent At $n=0$, the insertion factor is $2[\cos(\xi\ln(1-p))-1]$.
For each fixed $j\ge0$, its $j$th derivative in $p$ is even in $\xi$,
vanishes at $\xi=0$, and has bounded second $\xi$-derivative on
$0\le p\le1/2$, $|\xi|\le1$. Taylor's theorem therefore gives
$O_j(\xi^2)$ uniformly in $p$. At zero intensity, inserting a warning of probability $p$ gives root values $p$ and $0$
for the two choices of sign. Thus $B_{\ell h}$ is the coefficient of $p^h$ in $p^\ell$,
so $\mathsf K=I$. For any finitely supported vector $v$, passing from zero
intensity to the given intensity multiplies each nonnegative integrand
$g_n(\xi)(v^{\mathsf T}f_n(\xi))^2$ by $\Psi_n(\xi)\in[0,1]$.
Hence $0\le v^{\mathsf T}\mathsf K v\le\|v\|_2^2$.

\subsection{Truncation and discretization}
In the variable-cost and moment formulas, retain modes $0\le n\le n_{\max}$.
Replace each integral by a sum on the mesh $\xi=j/16$ up to a frequency cutoff
$\Xi$, with weight $1/16$ at positive nodes and $1/32$ at zero.
For the stated mesh and cutoffs, summing a column of the table bounds
the absolute error in the corresponding quantity. Here $C_Z$ can be any
upper bound on $\E\cosh Z$.
\begin{center}
\begin{tabular}{@{}lcc@{}}
\toprule
Source of error & Updated moment $(T_r x)_\ell$ & Expected variable cost $\E C$\\
\midrule
Modes $n>n_{\max}$ & $4\cdot 2^{-n_{\max}/2}\Psi_{n_{\max}}(0)$ & $2^{-n_{\max}}\Psi_{n_{\max}}(0)/(n_{\max}+1)$\\[2pt]
Mesh $1/16$ & $\dfrac{4(\ell/2+7)C_Z}{e^{16\pi}-1}$ & $\dfrac{10C_Z}{e^{16\pi}-1}$\\[7pt]
Frequencies $\xi>\Xi$ & $\dfrac{9\ell(n_{\max}+1)(3\Xi/2)^{n_{\max}} e^{-\pi \Xi/2}}{\Xi\,n_{\max}!}$ &
$\dfrac{9(n_{\max}+1)(3\Xi/2)^{n_{\max}} e^{-\pi \Xi}}{\Xi\,n_{\max}!}$\\
\bottomrule
\end{tabular}
\end{center}


Admissibility suffices at zero frequency: for independent input surveys,
$Y\le\min(\Lfun(X_1),\Lfun(X_2))$ since $k-1\ge2$.
Writing $q(t)=\Prb(\Lfun(X_1)>t)$ and using $tq(t)\le\E\Lfun(X_1)$ gives
$\E Y^2\le2\int_0^\infty tq(t)^2\,dt\le2(\E\Lfun(X_1))^2<\infty$.

At $\xi=0$, use the limits $g_0(\Psi_0-1)\to-2\lambda\E Y^2/\pi$ and $g_0\Re a_\ell(i\xi)\to-2\mathfrak h_{\ell-1}/(\pi \ell)$, where $\mathfrak h_j=\sum_{i=1}^j1/i$ and $\mathfrak h_0=0$.

At fixed $Z=z$ write $s=(1+e^{-z})^{-1}$, $b=(2\cosh(z/2))^{-1}$ and $f_s(x)=(s-x)/(1-x)$. The sign-averaged moment minus $1/2$ is $[f_s({\mathcal V}b)^\ell+f_{1-s}({\mathcal V}b)^\ell-1]/2$. Write its coefficient of ${\mathcal V}^n$ as $H_{\ell n}(z)$. The first insertion above, before averaging the fields, gives $\widehat H_{\ell n}/\pi=(\ell/2)g_n\Re a_\ell$. On $|x|=(1+s)/2$, $|f_s(x)|\le1$. The radius ratio $2{\mathcal V}b/(1+s)$ is at most ${\mathcal V}/\sqrt2$ for both choices
$s,1-s$. Cauchy's estimate and a geometric sum give the first-row moment bound, using $\E {\mathcal V}^{n_{\max}}=\Psi_{n_{\max}}(0)$. For the variable cost, the omitted terms sum to at most $\sum_{n>n_{\max}}{\mathcal V}^n2^{-n}/n\le {\mathcal V}^{n_{\max}}2^{-n_{\max}}/(n_{\max}+1)$ before averaging. The positive-order terms together have absolute sum at most $2b/(1-1/\sqrt2)$, and $|H_{\ell 0}|\le(\ell/2)e^{-|z|}$. Every truncated sum is thus bounded by $(\ell/2+7)e^{-|z|/2}$.

By Poisson summation the frequency mesh adds copies at $Z+32\pi j$, $j\ne0$. Since $e^{|Z|/2}\le2\cosh Z$, summing the copies gives the second-row moment bound. For the variable cost the positive modes sum to at most $2e^{-|Z|/2}$. For mode zero put $H(z)=-\ln\cosh(z/2)$. By symmetry take $z\ge0$. For every real $s$, write
$\ln(2\cosh(s/2))=s/2+\varepsilon(s)$, where $0\le \varepsilon(s)=\ln(1+e^{-s})\le e^{-s}$.
In the symmetric difference the affine terms cancel. Hence
$\big|[H(z+Z)+H(z-Z)]/2-H(z)\big|$ is at most
$\tfrac12(e^{-(z+Z)}+e^{-(z-Z)})+e^{-z}=e^{-z}(1+\cosh Z)$. Summing over the copies of the zero and positive modes gives the second-row bound for the variable cost.

For the high-frequency tail, Cauchy's estimate on $|p|=1$ gives $|a_\ell|\le2^{n/2}e^{\pi \xi/2}$.

Starting with $g_0=2/[\xi\sinh(\pi \xi)]$, $g_1=2/\cosh(\pi \xi)$, multiply by $(n^2/4+\xi^2)/[(n+1)(n+2)]$ to obtain $g_{n+2}$ from $g_n$. For the cutoffs used here $2(1+n_{\max}^2/(4\Xi^2))\le9/4$, giving $g_n|a_\ell|\le9(3\xi/2)^n e^{-\pi \xi/2}/(\xi\,n!)$ for $\xi\ge \Xi$, $n\le n_{\max}$. The logarithmic derivative of $\xi^{n_{\max}-1}e^{-\pi \xi/2}$ is below $-1/2$. Summing the decreasing tail above $\Xi$ gives the third-row moment bound. For the variable cost the binomial factor is absent, so the exponential decay is $e^{-\pi \xi}$. For a general mesh $1/D$ replace $32\pi$ by $2\pi D$ in the translated copies and $16\pi$ by $\pi D$ in their sum.


\section{Proof of the DSS reduction}\label{app:dss}
\subsection{The interpolation inequality}\label{sec:interp}
We return to the finite formula $\PHI_k(N,M)$ of
Section~\ref{sec:introduction}. The auxiliary local experiments below
provide trial inputs to an inequality for its finite-$N$ partition
function; their laws will be chosen using the tree recursion.
Write $H_\Phi(\sigma)$ for the number of clauses of $\Phi$ violated by $\sigma$. For $\beta>0$ put
\[
 Z_\beta(\Phi)=\sum_{\sigma\in\{0,1\}^N} e^{-\beta H_\Phi(\sigma)},\qquad
 f_{N,r}(\beta)=N^{-1}\E\ln Z_\beta(\PHI_k(N,\boldsymbol M)),\quad
 \boldsymbol M\sim\Pois(rN).
\]

The clause count is independent of the literals. An
\emph{interpolation order parameter} is a distribution
$\zeta\in\mathcal P(\mathcal P((0,1)))$. At each leaf draw a
\emph{conditional bias measure} $\nu_{aj}\sim\zeta$, then a bias
$b_{aj}\sim\nu_{aj}$, and, if a Boolean value is needed,
$\sigma_{aj}\sim\operatorname{Bernoulli}(b_{aj})$. The measures are
independent and the biases conditionally independent. Thus the three
sampling steps are
$\zeta\longrightarrow\nu_{aj}\longrightarrow b_{aj}\longrightarrow\sigma_{aj}$.
The clause factors below average over the last step. Put
$q_0(b)=1-b$, $q_1(b)=b$: these are the probabilities of Boolean values
$0,1$. This order parameter differs from the SP survey law
$x\in\mathcal P([0,1))$.

Independently of the finite formula, form an auxiliary star with
$D\sim\Pois(kr)$ clauses incident to one root variable. Each has $k-1$ leaves, followed by the root in its last slot. Take one additional, independent clause, indexed by $0$, with $k$ leaves. For every slot, including each root slot, draw an independent fair bit $e_{aj}$ recording the value that falsifies its literal. All these bits, the count $D$ and the measures are mutually independent. For a root value $s\in\{0,1\}$ the mean weight of incident clause $a$ and the mean weight of the independent clause are respectively
\[
 C_a(s)=1-(1-e^{-\beta})\mathbf1\{s=e_{ak}\}\prod_{j=1}^{k-1}q_{e_{aj}}(b_{aj}),
 \qquad C_0=1-(1-e^{-\beta})\prod_{j=1}^kq_{e_{0j}}(b_{0j}).
\]
Write $\E_0$ for expectation over the biases conditional on $D$, the literal signs and the measures. The outer expectation averages over this conditioning data.

\begin{dssinput}[{\cite[arXiv v3, \S4.5, Theorem~4.30, pp.~80--81]{DSS15}}]
For every $k\ge3$, $N\ge1$, $r,\beta>0$, every interpolation order parameter \(\zeta\) as above and every $0<\theta<1$,
\begin{equation}\label{eq:dss-interpolation}
 \theta f_{N,r}(\beta)\ \le \E\ln\E_0\!\left[\left(\sum_{s=0}^1\prod_{a=1}^D C_a(s)\right)^\theta\right]
 -(k-1)r\,\E\ln\E_0[C_0^\theta].
\end{equation}
\end{dssinput}
The inequality is Theorem~3 of Panchenko and Talagrand~\cite{PT04}, following the interpolation approach of Franz and Leone~\cite{FL03}. DSS state it in terms of a field $y$, which gives the Boolean bias $b=e^y/(e^y+e^{-y})$. In the proof of their large-$k$ Proposition~1.3, DSS use the fields $-\beta,\beta,0$. We use these same three field values. Their probabilities come from~\eqref{eq:survey-triple}. The law of this random three-atom bias measure is the interpolation order parameter used below.
\subsection{From a symmetric survey triple to linear violations}
For odd $k$, DSS~\cite[footnote~18]{DSS15} applies: in the
interpolation proof~\cite[(2.10)--(2.13)]{PT04}, $B$ and $C$ are averages of products
of literal falsity indicators or probabilities, hence nonnegative, so
the tangent inequality $B^k-kBC^{k-1}+(k-1)C^k\ge0$ holds for every $k\ge2$.


One SP update supplies the symmetric joint survey triple required below.

\begin{lemma}\label{lem:survey-trial}
Let $(W_0,W_1,W_*)$ be a random probability vector. Suppose that
interchanging $W_0,W_1$ preserves its law and that their common marginal
$x$ is admissible. For $k\ge3$ and $t>0$, if $\Gamma_t(x)>0$, then
there are $c,\gamma>0$ such that, for all sufficiently large $N$, with
probability at least $1-e^{-\gamma N}$ every assignment to
$\PHI_k(N,\lceil tN\rceil)$ violates at least $cN$ clauses.
The same conclusion holds for $\lfloor tN\rfloor$ independent uniform clauses
on $k$ distinct variables each.
\end{lemma}
\begin{proof}
For $\beta>1$ put $q_\beta=(1+e^{2\beta})^{-1}$. At each leaf of
the variable and clause terms in~\eqref{eq:dss-interpolation} take an
independent copy of the random measure
\[
 W_0\delta_{q_\beta}+W_1\delta_{1-q_\beta}+W_*\delta_{1/2}
\]
on the probability that the variable is true. Thus the three labels
are $0,1,*$. A leaf with label $0$ or $1$ takes that value with
probability $1-q_\beta$, while a joker takes either value with
probability $1/2$. Conditional on the weights, sample the labels independently. Couple all $\beta$ by using the same weights and labels, changing only their three bias values.
For either sign of a literal, the conditional probability of drawing the
label that forces it false has law $x$.

Fix the clause signs, the Poisson root degree $D$ and all conditional bias measures.
In a clause incident to the root, say that the clause warns against a root value if
it falsifies the root literal and every other literal has the label
that forces it false. A clause warns against the value falsifying its root literal with probability
equal to the product of its $k-1$ forced-false masses.
Thus the conditional probability that at least one of the two root
values is allowed by all warnings is $\mathfrak z$ from the recursion at
density $t$ with input $x$. For the independent full clause, let
$P$ be the product of its $k$ forced-false masses. The probability
that at least one literal lacks its forced-false label is $1-P$.

We now condition on the labels as well. If no clause warns against $s$, every incident clause either is satisfied by $s$ or has a
leaf which satisfies it with probability at least $1/2$. Hence
$\prod_{a=1}^D C_a(s)\ge2^{-D}$. If some clause warns against $s$, that
clause has weight at most $e^{-\beta}+(k-1)q_\beta$ by a union
bound. Likewise the full clause has $C_0\ge1/2$ when some literal
lacks its forced-false label and $C_0\le e^{-\beta}+kq_\beta$
otherwise. Both upper bounds are at most $e^{-\beta/2}$ for all
sufficiently large $\beta$.

Set $\theta=\beta^{-1/2}$. Since $\theta\to0$ and
$\beta\theta\to\infty$, the conditional moments of the two factors satisfy
\[
 \E_0\!\left[\left(\sum_{s=0}^1\prod_{a=1}^D C_a(s)\right)^\theta\right]
     \longrightarrow \mathfrak z,\qquad
 \E_0[C_0^\theta]\longrightarrow 1-P .
\]
Indeed, after the labels are drawn the two powers converge to the
indicators of the events just described, and they are bounded by $2$
and $1$. To take the outer expectations of their logarithms, observe that
the first log lies between $\ln\mathfrak z-D\ln2$ and $\ln2$,
and the second between $\ln(1-P)-\ln2$ and $0$. These bounds are
integrable by Lemma~\ref{lem:basic-integrability} and \(\E D=kt\).
The right hand side of~\eqref{eq:dss-interpolation}, in the bound on
$\theta f_{N,t}(\beta)$, therefore tends to
\[
     \E\ln\mathfrak z-(k-1)t\,\E\ln(1-P)=-\Gamma_t(x).
\]
The entire right hand side of~\eqref{eq:dss-interpolation} is independent of $N$. If $\Gamma_t(x)>0$, we can
fix $\beta$ and $\varepsilon>0$ so that
$\theta f_{N,t}(\beta)\le-\varepsilon$ for every $N$.

Let $V_N$ be the minimum number of violated clauses in the formula
with the Poisson clause count in~\eqref{eq:dss-interpolation}. An
assignment attaining the minimum contributes $e^{-\beta V_N}$ to
the partition function, whence $\E V_N\ge\varepsilon N/(\theta\beta)$.
Take the Poisson and deterministic clause counts as lengths of two
prefixes of the same sequence of independent clauses. The expected
absolute difference in their lengths is at most $\sqrt{tN}+1$.
Adding, removing or replacing a clause changes the minimum by
at most one. Thus its expectation at either deterministic count
remains linear in $N$. To obtain clauses on distinct variables,
replace each clause containing a repeated variable by an independent
uniform clause on distinct variables. Each clause is redrawn with probability at most
$\binom{k}{2}/N$, for $O_{k,t}(1)$ further changes in expectation.
In each deterministic model the clauses are independent, so the
bounded differences inequality gives the asserted exponential bound.
\end{proof}
\subsection{Positive trial surveys and the zero-score fixed point}
\begin{lemma}[Positive score]\label{lem:dss-field}
Suppose that $k\ge3$, $t>0$, $y$ is admissible and $d=T_t y$.
If either $\Gamma_t(y)>0$ or $\Gamma_t(d)>0$, the conclusion of
Lemma~\ref{lem:survey-trial} holds at density $t$.
\end{lemma}
\begin{proof}
Run one step of the recursion at $t$ with input $y$ for the positive
literal of a variable. The three output probabilities
$(\surv,\overline{\surv},F)$ give the probabilities of false, true and
joker. Interchanging the signs of the incident clauses exchanges the
first two entries and preserves their joint law. Both entries have law
$d$, which is admissible. By Lemma~\ref{lem:ascent},
$\Gamma_t(d)\ge\Gamma_t(y)$, so either hypothesis gives
$\Gamma_t(d)>0$. Apply Lemma~\ref{lem:survey-trial} to this triple.
\end{proof}

\begin{proof}[Proof of Proposition~\ref{prop:dss-if}]
Let $x$ be the nontrivial admissible fixed point at the density $a$ in
the statement. Form $(\surv,\overline{\surv},F)$ by one step of the
recursion at $a$ with input $x$. Since $T_a x=x$, both forced values
have marginal law $x$. Keep this joint distribution fixed while
increasing the density in the interpolation inequality.

At $t=a$, the density derivative~\eqref{eq:density-derivative} gives
\[
 \left.\frac{\partial}{\partial t}\Gamma_t(x)\right|_{t=a}
 =\sum_{h\ge1}\frac{x_h^k}{h}
 =\E\Lfun(X_1\cdots X_k)>0 ,
\]
where $X_1,\ldots,X_k$ are independent of law $x$.
Admissibility makes the last expectation finite and $x\ne\delta_0$
makes it positive. Since $\Gamma_a(x)=0$, for every $r>a$ there is a
$t\in(a,r)$ with $\Gamma_t(x)>0$. Lemma~\ref{lem:survey-trial}
applied at $t$ to the triple drawn at $a$ gives a linear number of
violations with the stated probability. Adding the remaining clauses
up to density $r$ can only increase the minimum in either model.
\end{proof}



\section{Certified refinement}\label{sec:computation}\label{sec:refine}
We count bit operations on a deterministic multitape Turing machine.
\begin{theorem}[Bit complexity of enclosing $\rstar$]\label{thm:precision}
For all integers $k\ge3$ and $b\ge2$, a deterministic algorithm computes
a rational $\ell$ such that $\ell<\rstar<\ell+10^{-b}$ in
$O(b^9\ln^2 b+k\ln^2 k)$ bit operations, with an absolute implied constant.
\end{theorem}
For $k<16b$ the algorithm repeatedly halves the initial bracket using
a trial score and a slope bound; for $k\ge16b$ the asymptotic enclosure
already gives the required precision. The following approximation
lemma supplies the update used in the first case.
\subsection{Approximating one SP step}\label{app:field-precision}
For $k=3,4$, let $K$ be the class of panel $34$ or $7$, respectively;
for $k\ge5$, use the common class on $H_k$. Use its declared contraction
metric $D$, with the checked common weights for $k\ge6$.
At a rational density $t$ in this panel and precision $p_{\rm dec}\ge2$,
put $P=k+p_{\rm dec}$, $J=\max\{64,P\}$ and $d_{\rm cmp}=4096J+1$.

The numerator and denominator of $t$ have at most $C_0P$ bits for
a fixed encoding constant $C_0$, as in the refinement below.
The input law $x\in K$ has at most $(24P+1)(d_{\rm cmp}+1)+13$ atoms.
Each atom lies on the grid $2^{-(72P+1)}\mathbb Z$ or is a multiple
of $1/1000$, and satisfies $1-v\ge2^{-36P}$, where $v$ is its location. Every mass is a multiple
of $1/\mathfrak d_P$, where $\mathfrak d_P=10^{13}2^{512J+32P}$.

\begin{lemma}[Approximation of one SP step]\label{lem:quantitative-oracle}
For every $k\ge3$ and $p_{\rm dec}\ge2$, from an input $x\in K$ with
the representation just specified one can compute a law
$\widehat x\in K$ with the same representation and
$D(\widehat x,T_tx)<10^{-p_{\rm dec}}$, and an interval of width at most
$10^{-p_{\rm dec}}$ containing $\Gamma_t(x)$, in
$O_{C_0}(P^8\ln^2 P)$ bit operations.
\end{lemma}
\begin{proof}[Construction]

Use the log survey $y=-\ln(1-\surv)$ and the two log fields
$S=-\ln U$, $\bar S=-\ln\overline U$.
For each sign choose the least $s\ge0$ such that $\lambda_0=2^{-s}kt/2\le1$.
Build the warning-product law by successive binary products of the
$k-1$ input surveys, with the rounding and compression described below
after each product. A clause with warning probability $p$ contributes $-\ln(1-p)$ to its
log field. Start with a sum of a $\Pois(\lambda_0)$ number of independent
such contributions, transferring the probability of counts above the cutoff
to count zero.
Convolving this law with itself corresponds to adding two independent
such sums. Without approximation, $s$ doublings would recover the
compound Poisson field of mean count $kt/2$. At every addition and doubling, replace each field value $v$ by
$\min(v,1024J)$, retaining its mass.
After each operation, round each support point down, carrying its mass
with it. Within each unit interval keep at most $d_{\rm cmp}+1$ support points
while preserving the moments through degree $d_{\rm cmp}$. To do this, take $d_{\rm cmp}+2$
distinct points $z_i$ with positive weights and subtract from their weights
the largest multiple of $(1/\prod_{j\ne i}(z_i-z_j))_i$ that keeps them
nonnegative. At least one weight becomes zero. Polynomial interpolation
shows that the change integrates every polynomial of degree at most $d_{\rm cmp}$
to zero. Repeat as needed, then round the remaining masses down to the mass
grid and assign the unallocated mass to the point zero. We use the following parameters.
\begin{center}
\begin{tabular}{@{}ll@{}}
\toprule
Poisson count cutoff & $128J$\\
Log-field cutoff & $1024J$\\
Moment-matching degree $d_{\rm cmp}$ & $4096J+1$\\
Log-coordinate and mass grid spacing & $2^{-512J}$\\
Fractional bits for elementary arithmetic & $65536J$\\
Output log-survey cutoff & $24P$\\
Final survey grid spacing & $2^{-(72P+1)}$\\
\bottomrule
\end{tabular}
\end{center}

To bound the accumulated error, change one approximation at a time
and integrate against the function obtained by doing the remaining
operations exactly. For the output moments and score terms, these functions extend
analytically to a Bernstein ellipse of parameter $17/16$ with modulus
at most $2^{40J}$, uniformly in the output moment order. Polynomial
approximation on the ellipse gives error below $2^{-210J}$ per compression,
including rounding. Expanding the doublings into independent copies
gives at most $2^{5J}$ local replacements. The probability of changing
a Poisson count is below $2^{-125J}$ across both fields, and the
positive exponential moment of each field bounds the mass clipped
at any one operation by $2^{-640J}$. Together these estimates give
error below $2^{-120J}$ in every output moment and in each unscaled
score term before final output rounding. Since $(k-1)t\le2^{2J}$,
padding the computed score by $2^{-40P}$ on each side suffices.

After the final clipping, compression and rounding, the error in each
moment is at most $e_0=2^{4-32P}$, and the computed inverse moment
is at most $I(T_t x)+e_0$. Rounding may thus put the law just outside $K$.
We mix it with an explicitly feasible rational law (the anchor) whose
slack in each defining inequality absorbs this error. For $k=3,4$ we use the rational laws supplied for panels 34 and 7,
respectively. For $k\ge5$ we use the point mass at $1/2-2^{-k-2}$. Each satisfies every defining
inequality with slack at least $\sigma=2^{-\max(15,k+2)}$.
The supplement checks the two panel margins with exact rational arithmetic.
All the constraints are affine in the law. After mixing in a fraction
$\theta=e_0/\sigma$ of the anchor, the excess over any upper bound is at
most $(1-\theta)e_0-\theta\sigma\le0$. The same estimate applies to the
shortfall at a lower bound.
The $24P+1$ output cells each contribute at most $d_{\rm cmp}+1$ atoms, with room
for zero and at most 12 anchor atoms. Before mixing, masses are multiples of
$2^{-512J}$. The denominator of $\theta$ divides $2^{32P}$ and the small-panel
anchor masses have denominator $10^{13}$. Hence all output masses lie on the
stated grid. These representation bounds also hold at every larger precision.
The restored law has distance at most
$3(e_0+e_0/\sigma)<10^{-p_{\rm dec}}$ from $T_t x$.

The computation performs $O(P)$ stages. Each produces $O(P^4)$
candidate support points. Per candidate the elimination uses $O(P)$ products,
comparisons and exact divisions on integers of $O(P^2)$ bits. Fast division
as in Brent and Zimmermann~\cite[\S\S1.4.4--1.4.5]{BZ} and fast multiplication
give $O(P^3\ln^2 P)$ bit operations per candidate, hence $O(P^8\ln^2 P)$ bit operations per update and score evaluation.
The detailed error and exact-arithmetic analysis is in the separate
ancillary proof~\cite{SPApproximation}.
\end{proof}

\subsection{Bit complexity of refining the interval}\label{app:proof-refinement}
\begin{proof}[Proof of Theorem~\ref{thm:precision}]
Put $\Delta=10^{-b}$. For $k\ge16b$, Proposition~\ref{prop:enclosures}
gives $|t_k-\rstar|<k^22^{-k}\le2^{-k/2}<\Delta/10$.
Evaluate $t_k=(2^k-1/2)\ln 2-1/2$ at the midpoint of an enclosure of
$\ln 2$ of width $2^{-s}$, $s=k+4b+5$. The resulting $\widehat t$ is
within $\Delta/20$ of $t_k$, so return $(\widehat t-\Delta/2,\widehat t+\Delta/2)$.
The ancillary analysis~\cite{SPApproximation} gives the certified
arithmetic--geometric mean evaluation, using Brent~\cite[\S5]{Brent}
and Brent and Zimmermann~\cite[(4.73)]{BZ}.
Its $O(\ln s)$ steps at $O(s)$ bits cost $O(k\ln^2 k)$ by the multiplication
bound of Harvey and van der Hoeven~\cite{HvH}.

For $k<16b$, start with Table~\ref{tab:trial-results} or, for $k\ge11$,
round~\eqref{eq:asymptotic-window} outwards within $H_k$ to error
$k^22^{-k}/100$ or less, using $\ln 2$ to width $2^{-2k-12}$.
The initial width satisfies $w_0\le1$ and $\ln(1/w_0)=O(k+1)$.
For $k=3,4$ take the invariant class $K$ of the density subinterval that
contains this bracket, namely interval 34 for $k=3$ and interval 7 for $k=4$ (Lemma~\ref{lem:entry}). For $k\ge5$ take the class in Lemma~\ref{lem:invariance}. At initialization and after each halving, write $(l,u)$ for the current
bracket and $w=u-l$ for its width. Before evaluating a midpoint, test whether
$w\le\Delta/10$. If so, return
$(\ell,\ell+\Delta)$ for $\ell=(\Delta/10)\lfloor10l/\Delta\rfloor$,
since $\ell\le l<\rstar<u<\ell+\Delta$.

Let \(D\) be the declared refinement metric on \(K\): \(\widehat D_k\) for \(k\ge6\), and the checked metric of Proposition~\ref{prop:finite-contraction} for \(k=3,4,5\). Write \(a_h\) for its moment caps and \(q\) for its contraction factor.
Couple the Poisson counts at densities $s,t$. For any fixed input, each
output moment changes by at most the probability of an extra clause,
at most $k|s-t|$. The weights in~\eqref{eq:moment-metric} sum to at most
\(1+2\sum_{h\ge2}h^{-2}<3\) since \(a_h\le1\) and \(a_h\le2/h\) for \(h\ge2\)
(Lemma~\ref{lem:contract} and Proposition~\ref{prop:finite-contraction}). Thus $K$ has diameter below $3$. Changing the
density at $\eta_s$ and then applying contraction at $t$ gives
$D(\eta_s,\eta_t)\le3k|s-t|+qD(\eta_s,\eta_t)$, hence
$D(\eta_s,\eta_t)\le3k|s-t|/(1-q)$. We also have $g_k'\ge2^{-k-1}$
by~\eqref{eq:selected-derivative}. For $k=3,4$ use the mean bounds of
Lemma~\ref{lem:entry}. For $k\ge5$ use $(1-2^{-k})^k\ge1-k2^{-k}>1/2$
in~\eqref{eq:invariant-class}.

At the midpoint $t$ maintain a rational $x\in K$ with $D(x,\eta_t)\le aw$,
where $a=2^{-k}/(8k)$. Take the least working precision $p_{\rm dec}\in\mathbb N$ with $p_{\rm dec}\ge2$ and $10^{-p_{\rm dec}}\le aw/1000$.
Section~\ref{app:field-precision} computes an update within $10^{-p_{\rm dec}}$ in $D$
and encloses $\Gamma_t(x)$ in $[\gamma_-,\gamma_+]$ of width at most $10^{-p_{\rm dec}}$.
The maximizing property and~\eqref{eq:interval-comparison} give
\[
 \gamma_-\le g_k(t)\le\gamma_++\tbinom{k}{2}t(aw)^2.
\]
Since $t<2^k$ and $w\le1$, the correction is below $2^{-k}w/128$ and
the score interval has width below $2^{-k-1}w/4$. If its lower bound is
positive, keep the left half of the bracket. If its upper bound is negative,
keep the right half. Otherwise $|g_k(t)|<2^{-k-1}w/4$ and $g_k'\ge2^{-k-1}$
give $|t-\rstar|<w/4$, so keep the central half.

To initialize $x$, start from the feasible rational law (the anchor) in
Section~\ref{app:field-precision}. Perform $j$ approximate updates, taking the least $j$ with
$3(0.99)^j\le aw_0/2$, so $j=O(k+1)$. Errors from approximate updates
sum to at most $10^{-p_{\rm dec}}/(1-q)\le aw/10$, giving initial distance at most
$3aw_0/5$. After a halving to $w'=w/2$ the midpoint moves by at most $w/4$.
By the density estimate and $1-q\ge0.01$, the old trial is within
$(2+1200k^22^k)aw'$ of the new fixed law. At the new precision, 2048
updates suffice because $q^{2048}(2+1200k^22^k)\le1/2$. For $k\le5$ use
$q\le0.99$, and for $k=6$ use $q<0.8$. Thereafter $q_{k+1}/q_k\le0.784$
by~\eqref{eq:common-factor}, and $0.784^{2048}\,2(7/6)^2<1$.
Including rounding gives distance at most $3aw'/5$.

There are $O(b)$ halvings and $O(k+b)=O(b)$ calls. Each has $w>\Delta/10$,
so $p_{\rm dec}=O(k+b)=O(b)$. After $i$ halvings the endpoints are dyadic subdivisions
of the initial rational bracket and use $O(k+i)$ bits, hence $O(k+p_{\rm dec})$
since $w=w_0/2^i\le2^{-i}$. Section~\ref{app:field-precision} gives
$O((k+p_{\rm dec})^8\ln^2(k+p_{\rm dec}))$ bit operations per call, or $O(b^9\ln^2 b)$ in all.
\end{proof}


\begin{thebibliography}{10}
\bibitem{Carenini}
G. Carenini.
A polynomial scaling window for random $k$-SAT and a proof of the
satisfiability conjecture.
\href{https://eccc.weizmann.ac.il/report/2026/229/}{ECCC TR26-229} (2026).
\bibitem{CP}
A. Coja-Oghlan and K. Panagiotou.
The asymptotic $k$-SAT threshold.
\href{https://doi.org/10.1016/j.aim.2015.11.007}{\emph{Adv. Math.} 288 (2016), 985--1068}.
\bibitem{DSS15}
J. Ding, A. Sly and N. Sun.
Proof of the satisfiability conjecture for large $k$.
\href{https://annals.math.princeton.edu/2022/196-1/p01}{\emph{Ann. of Math.} 196 (2022), 1--388}.
All section, theorem, page and footnote numbers cited here refer to the \href{https://arxiv.org/pdf/1411.0650v3}{PDF of arXiv:1411.0650v3}.
\bibitem{FL03}
S. Franz and M. Leone.
Replica bounds for optimization problems and diluted spin systems.
\href{https://arxiv.org/abs/cond-mat/0208280}{\emph{J. Stat. Phys.} 111 (2003), 535--564}.
\bibitem{MMZ}
S. Mertens, M. M\'ezard and R. Zecchina.
Threshold values of random $K$-SAT from the cavity method.
\href{https://arxiv.org/abs/cs/0309020}{\emph{Random Structures Algorithms} 28 (2006), 340--373}.
\bibitem{PT04}
D. Panchenko and M. Talagrand.
Bounds for diluted mean-fields spin glass models.
\href{https://arxiv.org/abs/math/0405357}{\emph{Probab. Theory Related Fields} 130 (2004), 319--336}.
\bibitem{Vorobyev}
F. Vorobyev.
An upper bound of 4.268 for the random 3-SAT satisfiability threshold.
\href{https://arxiv.org/abs/2610.10599v1}{arXiv:2610.10599v1} (2026).
\bibitem{Brent}
R. P. Brent.
Fast multiple-precision evaluation of elementary functions.
\href{https://doi.org/10.1145/321941.321944}{\emph{J. ACM} 23 (1976), 242--251}.
\bibitem{BZ}
R. P. Brent and P. Zimmermann.
\href{https://members.loria.fr/PZimmermann/mca/pub226.html}{\emph{Modern Computer Arithmetic}}.
Cambridge University Press, 2010.
\bibitem{HvH}
D. Harvey and J. van der Hoeven.
Integer multiplication in time $O(n\log n)$.
\href{https://annals.math.princeton.edu/2021/193-2/p04}{\emph{Ann. of Math.} 193 (2021), 563--617}.
\bibitem{SPApproximation}
D. Achlioptas and F. Vorobyev.
An explicit error budget for refining the survey propagation zero.
Ancillary proof accompanying this paper,
\nolinkurl{proofs/appendix-b3-refinement-analysis.pdf}.
\end{thebibliography}
\end{document}


==> anc/audit/supplement/analysis-lean/AllKAxioms.lean <==
import SPAnalysis.AllK

#check SurveyPropagation.WeakConvergenceAndUniqueZero
#print SurveyPropagation.WeakConvergenceAndUniqueZero
#print SurveyPropagation.isSelection
#print axioms SPA.Global.Reference.real_orbit_image
#print axioms SurveyPropagation.small_orbits
#print axioms SPA.Global.small_panel_contraction
#print axioms SPA.ThreeLeft.three_left_budget_negative
#print axioms SPA.MomentQuadrature.four_left_budget_negative
#print axioms SurveyPropagation.families
#print axioms SurveyPropagation.signs
#print axioms SurveyPropagation.allK


==> anc/audit/supplement/analysis-lean/LinkedAxioms.lean <==
import SPAnalysis.FiveCover
import SPAnalysis.PrintedDamping
import SPAnalysis.RightTrialScores
import SPAnalysis.FiveZero
import SPAnalysis.SmallTrialComparison

#print axioms SPA.Global.verified_five_tests
#print axioms SurveyPropagation.families_ge_five
#print axioms SurveyPropagation.convergence_ge_five
#print axioms SurveyPropagation.selected_score_strictMono_ge_five
#print axioms SurveyPropagation.convergence_and_zero_of_remaining_three_four
#print axioms SPA.printed_trial_guards
#print axioms SPA.printed_columns
#print axioms SPA.printed_damping
#print axioms SPA.printed_log_costs
#print axioms SPA.SiteQuadrature.positive_printed_right
#print axioms SPA.SiteQuadrature.retained_contains
#print axioms SPA.SiteQuadrature.positive_of_certificate
#print axioms SPA.SiteQuadrature.printed_right_trial_positive
#print axioms SurveyPropagation.common_score_le_selected
#print axioms SurveyPropagation.selected_right_positive_ge_five
#print axioms SurveyPropagation.convergence_and_zero_of_remaining_endpoint_signs
#print axioms SPA.MomentQuadrature.five_through_ten_left_checks
#print axioms SPA.MomentQuadrature.printed_updated_moments
#print axioms SPA.MomentQuadrature.checked_residual
#print axioms SurveyPropagation.selected_gap_from_residual
#print axioms SPA.MomentQuadrature.negative_of_certificate
#print axioms SPA.MomentQuadrature.selected_left_negative_ge_five
#print axioms SurveyPropagation.convergence_and_zero_ge_five
#print axioms SurveyPropagation.three_right_of_endpoint_panel
#print axioms SurveyPropagation.four_right_of_endpoint_panel


==> anc/audit/supplement/analysis-lean/PrintAxioms.lean <==
import SPAnalysis

#print axioms SurveyPropagation.productLaw_moment
#print axioms SurveyPropagation.compound_transform
#print axioms SurveyPropagation.inverse_update
#print axioms SurveyPropagation.finiteInverse_ordinary
#print axioms SurveyPropagation.power_tail
#print axioms SurveyPropagation.moment_secant
#print axioms SurveyPropagation.fields_mode
#print axioms SurveyPropagation.Fourier.density_zero
#print axioms SurveyPropagation.Fourier.density_one
#print axioms SurveyPropagation.Fourier.density_step
#print axioms SurveyPropagation.Fourier.positive_mode_transform
#print axioms SurveyPropagation.Fourier.expected_binomial
#print axioms SurveyPropagation.Fourier.finite_transform_error
#print axioms SurveyPropagation.Fourier.gridCoefficient_correct
#print axioms SurveyPropagation.Fourier.real_transform_enclosure
#print axioms SPA.I.contains_mul
#print axioms SurveyPropagation.Fourier.gram_cell
#print axioms SurveyPropagation.Fourier.damping_frequency
#print axioms SurveyPropagation.Fourier.site_mode_tail
#print axioms SurveyPropagation.Common.initial_mem
#print axioms SurveyPropagation.Common.factor_bound
#print axioms SurveyPropagation.Common.factor_large
#print axioms SurveyPropagation.expected_insertion
#print axioms SurveyPropagation.clause_series
#print axioms SurveyPropagation.law_eq_of_moments
#print axioms SurveyPropagation.moment_distance_zero
#print axioms SurveyPropagation.update_continuous
#print axioms SurveyPropagation.inverse_cap_closed
#print axioms SurveyPropagation.inverse_tail_probability
#print axioms SurveyPropagation.selected_from_moment_contraction
#print axioms SurveyPropagation.selected_on_panel
#print axioms SurveyPropagation.unique_zero_of_inverse_cap
#print axioms SurveyPropagation.bracket_printed
#print axioms SurveyPropagation.bracket_in_domain
#print axioms SurveyPropagation.convergence_and_zero_of_panels_and_score
#print axioms SurveyPropagation.update_joint_continuous
#print axioms SurveyPropagation.selected_continuous_on_panel
#print axioms SurveyPropagation.site_series
#print axioms SurveyPropagation.poisson_site_derivative
#print axioms SurveyPropagation.added_site_gain
#print axioms SurveyPropagation.score_density_series
#print axioms SurveyPropagation.fixed_input_derivative
#print axioms SurveyPropagation.score_continuous_on_cap
#print axioms SurveyPropagation.selected_variational_panel
#print axioms SurveyPropagation.derivative_on_density_cover
#print axioms SurveyPropagation.convergence_and_zero_of_variational_cover


==> anc/audit/supplement/analysis-lean/SPAnalysis.lean <==
import SPAnalysis.PivotBoxes
import SPAnalysis.CheckedGramMoments
import SPAnalysis.PoissonCopies
import SPAnalysis.ModeGenerating
import SPAnalysis.RemainingCases
import SPAnalysis.RadialKernel
import SPAnalysis.RoundedCoefficients
import SPAnalysis.SpatialCopies
import SPAnalysis.MeshTail
import SPAnalysis.RecurrenceGrowth
import SPAnalysis.Resolvent
import SPAnalysis.FrequencyGrowth
import SPAnalysis.FourierUpdates
import SPAnalysis.MomentModeTail
import SPAnalysis.SingularLimits
import SPAnalysis.Caps
import SPAnalysis.Checker
import SPAnalysis.Common
import SPAnalysis.Global
import SPAnalysis.LargeSigns
import SPAnalysis.SmallInvariance
import SPAnalysis.Products
import SPAnalysis.Score
import SPAnalysis.Selection
import SPAnalysis.Secant
import SPAnalysis.Spatial
import SPAnalysis.SiteTail
import SPAnalysis.Statement
import SPAnalysis.LargeCover
import SPAnalysis.MediumCover
import SPAnalysis.GramChange
import SPAnalysis.LowSpectralMoments
import SPAnalysis.GramBound
import SPAnalysis.ModeDamping
import SPAnalysis.SixCover
import SPAnalysis.FiniteMomentGrid
import SPAnalysis.SitePoisson
import SPAnalysis.FiniteSiteGrid
import SPAnalysis.FeatureGramIntegral
import SPAnalysis.FeatureCellAverages
import SPAnalysis.GramCellDensity
import SPAnalysis.OddTaylor
import SPAnalysis.CheckedLogRange
import SPAnalysis.SpectralCell
import SPAnalysis.GramCellIntegral
import SPAnalysis.FiveGramTests
import SPAnalysis.FiveCover
import SPAnalysis.PrintedDamping
import SPAnalysis.RightTrialScores
import SPAnalysis.FiveZero
import SPAnalysis.SmallTrialComparison
import SPAnalysis.SmallContraction
import SPAnalysis.FourLeft
import SPAnalysis.ThreeLeft
import SPAnalysis.SmallInverse
import SPAnalysis.SmallSigns
import SPAnalysis.SmallOrbitReduction
import SPAnalysis.AllK


==> anc/audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean <==
import SPAnalysis.CheckerTables
import SPAnalysis.CheckedDamping

noncomputable section
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

structure ActiveFacts (w : ℕ → I) (n : ℕ) (s : Box) : Prop where
  size : s.size≤n
  valid : ∀ i<n,ok (w i)=true
  kept : ∀ i<s.size, s[i]! = upperPt (w i) ∧ 0<(w i).hi
  skipped : ∀ i, s.size ≤ i → i < n → (w i).hi ≤ 0

private theorem extend_sound (w : ℕ → I) (i : ℕ) (s t : Box)
    (hs : ActiveFacts w i s) (ht : extendActive w i s=some t) : ActiveFacts w (i+1) t := by
  by_cases v : ok (w i)=true
  · by_cases p : (w i).hi>0
    · by_cases eqn : i=s.size
      · have f : s.push (upperPt (w i))=t := by
          simp only [extendActive,v,guard_true,pure_bind,if_pos p,show guard (f:=Option) (i=s.size)=pure () by simp [eqn]] at ht
          exact Option.some.inj ht
        subst t; refine ⟨by simp [eqn],?_,?_,?_⟩
        · intro j hj; by_cases lt : j < i
          · exact hs.valid j lt
          · rwa [show j=i by omega]
        · intro j hj
          have sz : (s.push (upperPt (w i))).size=i+1 := by simp [eqn]
          by_cases lt : j<s.size
          · rw [getElem!_pos (s.push (upperPt (w i))) j hj,Array.getElem_push_lt lt,←getElem!_pos s j lt]; exact hs.kept j lt
          · have ej : j=s.size := by omega
            subst j; rw [getElem!_pos (s.push (upperPt (w i))) s.size hj,Array.getElem_push_eq,←eqn]; exact ⟨rfl,p⟩
        · intro j hj jn
          rw [Array.size_push,←eqn] at hj; omega
      · simp [extendActive,v,p,eqn] at ht
    · have e : s=t := by simpa [extendActive,v,p] using ht
      subst t; refine ⟨hs.size.trans (Nat.le_succ _),?_,hs.kept,?_⟩
      · intro j hj; by_cases lt : j < i
        · exact hs.valid j lt
        · rwa [show j=i by omega]
      · intro j js jn; by_cases lt : j < i
        · exact hs.skipped j js lt
        · rw [show j=i by omega]; omega
  · simp [extendActive,v] at ht

theorem positive_block_facts (k : ℕ) (b : MomentBounds) (A tau : I) (out : Box)
    (got : positiveBlock k b A tau=some out) :
    atMost (mul A (powI (overNat (sub b.cap one) (2*(headSize+1))) (k-2))) tau=true ∧
      ActiveFacts (excessBox k b A tau) headSize out ∧ activeSizeOK k out.size=true ∧ out.size≤maxDim := by
  let w := excessBox k b A tau
  let body (i : ℕ) (s : Box) := (extendActive w i s).map ForInStep.yield
  let test := atMost (mul A (powI (overNat (sub b.cap one) (2*(headSize+1))) (k-2))) tau
  have repr : positiveBlock k b A tau = (do
      guard (test=true)
      let s ← forIn (m:=Option) [:headSize] (#[]:Box) body
      guard (activeSizeOK k s.size=true)
      return s) := by
    rfl
  rw [repr] at got
  by_cases t : test=true
  · cases eqn : forIn (m:=Option) [:headSize] (#[]:Box) body with
    | none => simp [t,eqn] at got
    | some s =>
      by_cases good : activeSizeOK k s.size=true
      · have e : s=out := by simpa [t,eqn,good] using got
        subst out; refine ⟨t,?_,good,?_⟩
        · rw [Std.Range.forIn_eq_forIn_range'] at eqn
          have start : ActiveFacts w 0 #[] := ⟨le_rfl,by simp,by simp,by simp⟩
          exact accepted_range (ActiveFacts w) (extendActive w) (extend_sound w) 0 headSize _ s start (by simpa [body,Std.Range.size] using eqn)
        · unfold activeSizeOK at good; split at good <;> simp_all [maxDim] <;> omega
      · simp [t,eqn,good] at got
  · simp [t] at got

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean <==
import SPAnalysis.FiveGramInput

noncomputable section
open SurveyPropagation
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

def inputUpper (b : MomentBounds) (C : ℝ) (i : ℕ) : ℝ :=
  if i<headSize then b.upper[i]!.upper else (C-1)/(2*((i:ℝ)+1))

theorem capped_input_upper {k : ℕ} {b : MomentBounds} {x : SurveyPropagation.Law}
    (hx : MomentInput k b x) {C : ℝ} (inv : inverseMoment x≤C) (i : ℕ) :
    SurveyPropagation.moment x (i+1) ≤ inputUpper b C i := by
  by_cases inside : i<headSize
  · rw [inputUpper,if_pos inside]
    exact (hx.head i inside).2.2.2.2.trans (hx.head i inside).2.1.2
  · rw [inputUpper,if_neg inside]
    have p : 0 < i := lt_of_lt_of_le (by decide : 0<headSize) (le_of_not_gt inside)
    exact (simple_inverse_moment x hx.inverse i p).trans (div_le_div_of_nonneg_right (sub_le_sub_right inv _) (by positivity))

def excessAt (ds : Box) (i : ℕ) : ℝ := if i<ds.size then ds[i]!.upper else 0

theorem checked_weight_bound {k : ℕ} {b : MomentBounds} {A tau : I} {ds : Box}
    (block : positiveBlock k b A tau=some ds) {α τ C : ℝ} (ha : A.Contains α) (hp : 0≤α)
    (ht : tau.Contains τ) (hc : b.cap.Contains C) (c1 : 1≤C) (i : ℕ)
    (head : ∀ j<headSize,ok b.upper[j]! = true) :
    α*(inputUpper b C i)^(k-2) ≤ τ + if i<ds.size then excessAt ds i else 0 := by
  obtain ⟨tail,facts,_,_⟩ := positive_block_facts k b A tau ds block
  by_cases inside : i<headSize
  · rw [inputUpper,if_pos inside]
    have elem := I.contains_sub (I.contains_mul ha (I.contains_powI (I.upper_mem (head i inside)) (k-2))) ht
    change (excessBox k b A tau i).Contains (α*b.upper[i]!.upper^(k-2)-τ) at elem
    by_cases kept : i<ds.size
    · have row := (facts.kept i kept).1
      rw [if_pos kept,excessAt,if_pos kept,row,upperPt,facts.valid i inside]
      change _≤τ+(excessBox k b A tau i).upper
      linarith only [elem.2]
    · rw [if_neg kept,add_zero]
      have b0 := facts.skipped i (le_of_not_gt kept) inside
      have neg : (excessBox k b A tau i).upper≤0 := div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast b0) I.unit_pos.le
      linarith only [elem.2,neg]
  · have out : ¬i<ds.size := fun h => inside (h.trans_le facts.size)
    rw [inputUpper,if_neg inside,if_neg out,add_zero]
    let U := (C-1)/(2*((headSize:ℝ)+1))
    have one' : one.Contains (1:ℝ) := by simpa [one] using I.contains_whole 1
    have hU : (overNat (sub b.cap one) (2*(headSize+1))).Contains U := by
      simpa [U] using I.contains_overNat (I.contains_sub hc one') (by decide : 0<2*(headSize+1))
    have incl := I.contains_mul ha (I.contains_powI hU (k-2))
    have cmp := of_decide_eq_true (Bool.and_eq_true_iff.mp tail).2
    have p : (mul A (powI (overNat (sub b.cap one) (2*(headSize+1))) (k-2))).upper≤tau.lower :=
      div_le_div_of_nonneg_right (by exact_mod_cast cmp) I.unit_pos.le
    have le : (headSize:ℝ) ≤ i := by exact_mod_cast le_of_not_gt inside
    have lu : (C-1)/(2*((i:ℝ)+1))≤U := div_le_div_of_nonneg_left (sub_nonneg.mpr c1) (by positivity) (by linarith)
    exact (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (div_nonneg (sub_nonneg.mpr c1) (by positivity)) lu _) hp).trans
      (incl.2.trans (p.trans ht.1))

theorem excess_positive {k : ℕ} {b : MomentBounds} {A tau : I} {ds : Box}
    (block : positiveBlock k b A tau=some ds) {i : ℕ} (hi : i<ds.size) : 0<excessAt ds i := by
  obtain ⟨member,pos⟩ := active_points block i hi
  rw [excessAt,if_pos hi]
  exact (div_pos (by exact_mod_cast pos : (0:ℝ)<ds[i]!.lo) I.unit_pos).trans_le (member.1)

theorem excess_nonnegative {k : ℕ} {b : MomentBounds} {A tau : I} {ds : Box}
    (block : positiveBlock k b A tau=some ds) (i : ℕ) : 0≤excessAt ds i := by
  by_cases h : i<ds.size
  · exact (excess_positive block h).le
  · simp [excessAt,h]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/AllK.lean <==
import SPAnalysis.OrbitOutput

noncomputable section
open Set Filter SPA.Global
open scoped Topology
namespace SurveyPropagation

/-- For k=3 and k=4 the ordinary iteration enters each density panel's
carrier, and one further update preserves it for every law in the carrier. -/
theorem small_orbits (k : ℕ) (hk : k=3 ∨ k=4) : SmallOrbitProperties k hk :=
  small_orbits_of_image Reference.real_orbit_image k hk

/-- A finite cover of H_k by panels for the actual SP update. -/
theorem families : ∀ k (hk : 2<k), ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk),
    (⋃ i,(P i).region)=domain k := by
  classical
  intro k hk
  by_cases large : 5≤k
  · exact families_ge_five large
  have sm : k=3 ∨ k=4 := by omega
  have ep := small_orbits k sm
  have regional (i : Fin (panelCount k)) := small_region_of_orbits sm i
    (fun t ht => (ep i t ht).1) (fun t ht => (ep i t ht).2)
  let P (i : Fin (panelCount k)) := (regional i).choose
  exact ⟨_,P,by simpa only [P,(fun i => (regional i).choose_spec.1)] using panelRegion_cover k hk⟩

/-- Strict signs at the two printed endpoints for every selected limit. -/
theorem signs : ∀ k (hk : 2<k) (η : ℝ → Law), isSelection k hk η →
    selectedScore k hk η (bracket k).1<0 ∧ 0<selectedScore k hk η (bracket k).2 := by
  intro k hk η sel
  by_cases large : 5≤k
  · exact ⟨SPA.MomentQuadrature.selected_left_negative_ge_five large η sel,selected_right_positive_ge_five large η sel⟩
  have sm : k=3 ∨ k=4 := by omega
  have ep := small_orbits k sm
  let i := endpointPanel k sm
  have ends := bracket_on_panel sm
  have panel {t : ℝ} (ht : t∈panelRegion k i) : ∃ p : PanelData k hk t,p.carrier=smallClass k i := by
    obtain ⟨⟨N,en⟩,iv⟩ := ep i t ht
    exact ⟨smallPanel sm i ht N en iv,rfl⟩
  constructor
  · obtain ⟨p,cls⟩ := panel ends.1
    obtain ⟨x,hx,_,lim,_⟩ := selected_from_moment_contraction k hk (bracket k).1.toNNReal p.carrier p.compact
      p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    have branch := sel _ (domain_of_region sm i ends.1)
    have member : η (bracket k).1∈smallClass k i := (tendsto_nhds_unique lim branch.1) ▸ (cls ▸ hx)
    exact small_left_of_invariance sm (ep i _ ends.1).2 member branch.2.1
  · obtain ⟨p,cls⟩ := panel ends.2
    rcases sm with rfl|rfl
    · exact three_right_of_endpoint_panel p (by simpa [i,endpointPanel,smallClass,groupCap] using cls) sel
    · exact four_right_of_endpoint_panel p (by simpa [i,endpointPanel,smallClass,groupCap] using cls) sel

/-- Convergence from the ordinary initialization and existence and uniqueness
of the zero on H_k, strictly between the stated endpoints, for every k≥3. -/
theorem allK : WeakConvergenceAndUniqueZero :=
  convergence_and_zero_of_variational_cover families signs

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/Binomial.lean <==
import SPAnalysis.Kernels
import SPAnalysis.Inverse
import Mathlib.Analysis.Complex.TaylorSeries
import Mathlib.Analysis.SpecialFunctions.Pow.Deriv

noncomputable section
open MeasureTheory Complex Set Filter
open scoped BigOperators Topology

namespace SurveyPropagation.Fourier

theorem in_slit {v : ℂ} (hv : v ∈ Metric.ball 0 1) : 1-v ∈ slitPlane := by
  left
  change 0 < (1:ℂ).re-v.re
  have hn := mem_ball_zero_iff.mp hv
  linarith [Complex.re_le_norm v, Complex.one_re]

theorem taylor_derivative (z : ℂ) (n : ℕ) {v : ℂ} (hv : v ∈ Metric.ball 0 1) :
    iteratedDeriv n (fun u : ℂ => (1-u)^z) v =
      coefficient z n * n.factorial * (1-v)^(z-(n:ℂ)) := by
  induction n generalizing v with
  | zero => simp [coefficient]
  | succ n ih =>
    have localEq : iteratedDeriv n (fun u : ℂ => (1-u)^z) =ᶠ[𝓝 v]
        fun u : ℂ => coefficient z n * n.factorial * (1-u)^(z-(n:ℂ)) :=
      Filter.mem_of_superset (Metric.isOpen_ball.mem_nhds hv) fun u hu => ih hu
    have diff := (((hasDerivAt_id v).const_sub 1).cpow_const (c := z-(n:ℂ)) (in_slit hv)).const_mul
      (coefficient z n * n.factorial)
    simp only [id_eq] at diff
    rw [iteratedDeriv_succ, localEq.deriv_eq, diff.deriv, coefficient, Nat.factorial_succ]
    push_cast
    rw [show z-((n:ℂ)+1)=z-(n:ℂ)-1 by ring]
    have hn : (n:ℂ)+1 ≠ 0 := by exact_mod_cast Nat.succ_ne_zero n
    field_simp [hn]
    ring

/-- The recurrence used by the checker is the Taylor series of the actual
complex warning transform on each point of the full message space. -/
theorem binomial_mark (z : ℂ) (r : Message) :
    HasSum (fun h : ℕ => coefficient z h*((r:ℝ):ℂ)^h) (mark z r) := by
  have diff : DifferentiableOn ℂ (fun u : ℂ => (1-u)^z) (Metric.ball 0 1) := by
    intro u hu
    exact (((hasDerivAt_id u).const_sub 1).cpow_const (c := z) (in_slit hu)).differentiableAt.differentiableWithinAt
  have hr : ((r:ℝ):ℂ) ∈ Metric.ball 0 1 := by simpa [mem_ball_zero_iff,Real.norm_eq_abs,abs_of_nonneg r.2.1] using r.2.2
  have h := Complex.hasSum_taylorSeries_on_ball diff hr
  have hval : ((1:ℂ)-(r:ℝ))^z = mark z r := by
    have hh := sub_pos.mpr r.2.2
    rw [← Complex.ofReal_one, ← Complex.ofReal_sub, Complex.cpow_def_of_ne_zero (Complex.ofReal_ne_zero.mpr hh.ne'),
      ← Complex.ofReal_log hh.le]
    unfold mark
    rw [mul_comm]
  rw [hval] at h
  apply h.congr_fun
  intro n
  rw [taylor_derivative _ _ (Metric.mem_ball_self (by norm_num))]
  simp only [sub_zero, one_cpow, mul_one, smul_eq_mul]
  have hh : (n.factorial:ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
  field_simp [hh]

private theorem mark_integral_coeff (w : Law) (z : ℂ) (h : ℕ) :
    (∫ r : Message, coefficient z h * ((r:ℝ):ℂ)^h ∂(w : Measure Message)) =
      coefficient z h * (moment w h : ℂ) := by
  simp_rw [← Complex.ofReal_pow]
  rw [integral_const_mul, integral_complex_ofReal]
  rfl

private theorem mark_integral_norm (w : Law) (z : ℂ) (h : ℕ) :
    (∫ r : Message, ‖coefficient z h * ((r:ℝ):ℂ)^h‖ ∂(w : Measure Message)) =
      ‖coefficient z h‖ * moment w h := by
  have hpos (r : Message) : |(r:ℝ)| = (r:ℝ) := abs_of_nonneg r.2.1
  simp_rw [norm_mul,norm_pow,Complex.norm_real,Real.norm_eq_abs,hpos]
  rw [integral_const_mul]
  rfl

theorem expected_binomial (w : Law) (hi : finiteInverse w) {n H : ℕ} {t : ℝ}
    (hb : ((n:ℝ)/2)^2+t^2 ≤ 2*H*((n:ℝ)/2+1)+1) :
    HasSum (fun h : ℕ => coefficient (node n t) h * (moment w h:ℂ))
      (∫ r, mark (node n t) r ∂(w : Measure Message)) := by
  let z := node n t
  let F (h : ℕ) (r : Message) := coefficient z h*((r:ℝ):ℂ)^h
  have fi (h : ℕ) : Integrable (F h) (w : Measure Message) := by
    change Integrable (fun r : Message => coefficient z h*((r:ℝ):ℂ)^h) _
    simp_rw [← Complex.ofReal_pow]
    exact (integrable_monomial w h).ofReal.const_mul _
  have pos (h : ℕ) : 0 ≤ moment w h := integral_nonneg fun r => pow_nonneg r.2.1 h
  have hs : Summable (fun h => ‖coefficient z h‖ * moment w h) := by
    apply (summable_nat_add_iff H).mp
    apply Summable.of_nonneg_of_le (fun j => mul_nonneg (norm_nonneg _) (pos (j+H)))
      (f := fun j => ‖coefficient z H‖ * moment w (j+H))
    · intro j
      exact mul_le_mul_of_nonneg_right (coefficient_tail (by omega) hb) (pos _)
    · exact ((summable_nat_add_iff H).mpr (hasSum_moments w hi).summable).mul_left _
  have he := hasSum_integral_of_summable_integral_norm fi (show Summable (fun i => ∫ r, ‖F i r‖ ∂(w : Measure Message)) by simpa only [F, mark_integral_norm] using hs)
  simp only [F, mark_integral_coeff, (binomial_mark z _).tsum_eq] at he
  exact he

/-- Absolute error of the finite polynomial for the warning transform of
k-1 independent SP messages. It applies to complex and real parts alike. -/
theorem finite_transform_error (e n H : ℕ) (t : ℝ) (x : Law) (hi : finiteInverse x)
    (hb : ((n:ℝ)/2)^2+t^2 ≤ 2*H*((n:ℝ)/2+1)+1) :
    ‖(∫ r, mark (node n t) r ∂(productLaw (e+2) (by omega) x : Measure Message)) -
      ∑ h ∈ Finset.range (H+1), coefficient (node n t) h*((moment x h)^(e+2):ℝ)‖ ≤
        ‖coefficient (node n t) H‖*((moment x H)^(e+1)/2*
          (inverseMoment x-∑ h ∈ Finset.range (H+1), moment x h)) := by
  let z := node n t
  let w := productLaw (e+2) (by omega) x
  let term (h : ℕ) : ℂ := coefficient z h*((moment x h)^(e+2):ℝ)
  have he := expected_binomial w (finiteInverse_productLaw (e+2) (by omega) x hi) hb
  have hf : HasSum term (∫ r, mark z r ∂(w : Measure Message)) := by simpa only [term,w,productLaw_moment] using he
  have tail := (hasSum_nat_add_iff' (H+1)).mpr hf
  have pos (h : ℕ) : 0 ≤ moment x h := integral_nonneg fun r => pow_nonneg r.2.1 h
  have hp (j : ℕ) : ‖term (j+(H+1))‖ ≤ ‖coefficient z H‖*(moment x (j+(H+1)))^(e+2) := by
    unfold term
    rw [norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (pos _) _)]
    exact mul_le_mul_of_nonneg_right (coefficient_tail (by omega) hb) (pow_nonneg (pos _) _)
  have warningSum := hasSum_moments w (finiteInverse_productLaw (e+2) (by omega) x hi)
  have hs : Summable (fun j : ℕ => (moment x (j+(H+1)))^(e+2)) := by
    simpa only [w,productLaw_moment] using (summable_nat_add_iff (H+1)).mpr warningSum.summable
  change ‖(∫ r, mark z r ∂(w : Measure Message)) - ∑ i ∈ Finset.range (H+1), term i‖ ≤ _
  rw [← tail.tsum_eq]
  calc _ ≤ ∑' j, ‖term (j+(H+1))‖ := norm_tsum_le_tsum_norm tail.summable.norm
       _ ≤ ∑' j, ‖coefficient z H‖*(moment x (j+(H+1)))^(e+2) :=
          tail.summable.norm.tsum_le_tsum hp (hs.mul_left _)
       _ ≤ _ := by
          rw [tsum_mul_left]
          apply mul_le_mul_of_nonneg_left _ (norm_nonneg _)
          simpa only [show ∀ j : ℕ, j+(H+1)=H+j+1 from fun j => by omega] using power_tail x hi H e

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Caps.lean <==
import SPAnalysis.Continuity

noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal

namespace SurveyPropagation

/-- Including finiteness in the inverse cap prevents the Bochner integral
convention for nonintegrable functions from changing the class. -/
theorem inverse_cap_iff_heads (x : Law) (M : ℝ) :
    finiteInverse x ∧ inverseMoment x ≤ M ↔
      ∀ n, ∑ h ∈ Finset.range n, moment x h ≤ M := by
  constructor
  · rintro ⟨hi,hM⟩ n
    exact (moment_head_le_inverse x hi n).trans hM
  · intro hM
    have pos (h : ℕ) : 0 ≤ moment x h := integral_nonneg fun r => pow_nonneg r.2.1 _
    have hs := summable_of_sum_range_le pos hM
    have point (r : Message) : ENNReal.ofReal ((1-(r:ℝ))⁻¹) = ∑' h : ℕ, ENNReal.ofReal ((r:ℝ)^h) := by
      rw [← (hasSum_geometric_of_lt_one r.2.1 r.2.2).tsum_eq, ENNReal.ofReal_tsum_of_nonneg
        (fun h => pow_nonneg r.2.1 h) (hasSum_geometric_of_lt_one r.2.1 r.2.2).summable]
    have integralPow (h : ℕ) : ∫⁻ r, ENNReal.ofReal ((r:ℝ)^h) ∂(x : Measure Message) = ENNReal.ofReal (moment x h) :=
      (ofReal_integral_eq_lintegral_ofReal (integrable_monomial x h) (ae_of_all _ (fun r => pow_nonneg r.2.1 h))).symm
    have ll : ∫⁻ r : Message, ENNReal.ofReal ((1-(r:ℝ))⁻¹) ∂(x : Measure Message) =
        ENNReal.ofReal (∑' h, moment x h) := by
      simp_rw [point]
      rw [lintegral_tsum (fun n => (by fun_prop : Measurable (fun r : Message => ENNReal.ofReal ((r:ℝ)^n))).aemeasurable)]
      simp only [integralPow,ENNReal.ofReal_tsum_of_nonneg pos hs]
    have hm : Measurable (fun r : Message => (1-(r:ℝ))⁻¹) := by fun_prop
    have hi : finiteInverse x := ⟨hm.aestronglyMeasurable, (hasFiniteIntegral_iff_ofReal
      (ae_of_all _ fun r : Message => inv_nonneg.mpr (sub_pos.mpr r.2.2).le)).mpr (ll ▸ ENNReal.ofReal_lt_top)⟩
    refine ⟨hi,?_⟩
    rw [← (hasSum_moments x hi).tsum_eq]
    exact hs.tsum_le_of_sum_range_le hM

theorem inverse_cap_closed (M : ℝ) : IsClosed {x : Law | finiteInverse x ∧ inverseMoment x ≤ M} := by
  have heq : {x : Law | finiteInverse x ∧ inverseMoment x ≤ M} =
      ⋂ n : ℕ, {x : Law | ∑ h ∈ Finset.range n, moment x h ≤ M} := by ext; simp [inverse_cap_iff_heads]
  rw [heq]
  exact isClosed_iInter (fun n => isClosed_le (continuous_finset_sum _ (fun h _ => moment_continuous h)) continuous_const)

/-- Probability of the high-message tail in the original half-open space.
It is uniform over all laws with the same inverse cap. -/
theorem inverse_tail_probability (x : Law) (hi : finiteInverse x) (M : ℝ) (hM : inverseMoment x ≤ M)
    {a : ℝ} (ha : 0 < a) : (x : Measure Message).real {r | (1-a) ≤ (r:ℝ)} ≤ a*M := by
  have h := mul_meas_ge_le_integral_of_nonneg (μ := (x : Measure Message))
    (ae_of_all _ fun r : Message => inv_nonneg.mpr (sub_pos.mpr r.2.2).le) hi (a⁻¹)
  have eqset : {r : Message | a⁻¹ ≤ (1-(r:ℝ))⁻¹}={r : Message | 1-a ≤ (r:ℝ)} := by
    ext r
    simp only [mem_setOf_eq]
    rw [inv_le_inv₀ ha (sub_pos.mpr r.2.2)]
    constructor <;> intro h' <;> linarith
  rw [eqset] at h
  change a⁻¹*_ ≤ inverseMoment x at h
  have z := mul_le_mul_of_nonneg_left (h.trans hM) ha.le
  simpa only [← mul_assoc, mul_inv_cancel₀ ha.ne', one_mul] using z

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean <==
import SPAnalysis.CheckedCellWeights
import SPAnalysis.CheckedDamping

noncomputable section
namespace SPA.Global
set_option maxRecDepth 8000

private def decayPower (a : I) : ℕ → I
  | 0 => one
  | j+1 => mul (decayPower a j) a

theorem decay_size (a : I) (j : ℕ) : (decayTable a j).size=j+1 := by
  induction j with
  | zero => rfl
  | succ j ih => simp only [decayTable,Array.size_push,ih]

private theorem decay_entry (a : I) (n j : ℕ) (hj : j≤n) :
    (decayTable a n)[j]! = decayPower a j := by
  induction n generalizing j with
  | zero =>
    have e : j=0 := by omega
    subst j
    rfl
  | succ n ih =>
    rw [decayTable]
    let t := decayTable a n
    have sz : t.size=n+1 := decay_size .. 
    have inR : j < (t.push (mul t.back! a)).size := by simp [sz]; omega
    change (t.push (mul t.back! a))[j]! = _
    rw [getElem!_pos (t.push (mul t.back! a)) j inR]
    by_cases l : j≤n
    · have lt : j<t.size := by omega
      rw [Array.getElem_push_lt lt,←getElem!_pos t j lt]; exact ih j l
    · have eqn : j=t.size := by omega
      subst j
      rw [Array.getElem_push_eq,sz,decayPower]
      congr 1
      simp only [Array.back!,sz,Nat.add_sub_cancel]
      exact ih n le_rfl

private def meshDecay := expNeg (neg (overNat SPA.pi mesh))
private theorem power_real (j : ℕ) (okP : ok (decayPower meshDecay j)=true) :
    (decayPower meshDecay j).Contains (Real.exp (-Real.pi*((j:ℝ)/mesh))) := by
  induction j with
  | zero => simpa [decayPower,one] using I.contains_whole 1
  | succ j ih =>
    have good := I.valid_factors okP
    exact advance_mesh_decay j (ih good.1) good.2

private theorem needs_power (n : ℕ) (r l u : I) (checked : ok (cellWeightBox n r l u)=true) : ok u=true := by
  by_contra! hu
  have bad (x : I) : mul x u=invalid := by simp [mul,hu]
  have err : ∀ (q : I), mul invalid q=invalid := by intro q; simp [mul,ok,invalid]
  have invalidScale (j : ℕ) : scale invalid j=invalid := by simp [scale,ok,invalid]
  have init : baseWeightBox (baseMode n) r u=invalid := by
    simp only [baseWeightBox,bad,invalidScale,divPos]; split
    · rw [show scale u 4=invalid by simp [scale,hu],err]
    · apply err
  let step (i : ℕ) (w : I) := mul w (overNat (add (rat ((baseMode n+2*i)*(baseMode n+2*i)) 4)
    (mul l l)) ((baseMode n+2*i+1)*(baseMode n+2*i+2)))
  let b := baseWeightBox (baseMode n) r u
  have repr : cellWeightBox n r l u=forIn (m:=Id) [:(n-baseMode n)/2] b (fun i w => .yield (step i w)) := rfl
  have loop := I.nat_range_invariant (fun _ w => w=invalid) step (fun i w h => by subst w; apply err)
    0 ((n-baseMode n)/2) b init
  have eqn : cellWeightBox n r l u=invalid := by
    rw [repr,Std.Range.forIn_eq_forIn_range']; simpa [Std.Range.size] using loop
  rw [eqn] at checked; contradiction

/-- A positive weight in the stored table suffices to certify the actual
exponential at that cell boundary, even when the argument to exp is rounded. -/
theorem stored_power_contains (n N j : ℕ) (hj : j<N) (okW : pos (modeWeights n N)[j]! = true) :
    (decayTable meshDecay N)[j+1]!.Contains (Real.exp (-Real.pi*((j+1:ℕ)/(mesh:ℝ)))) := by
  have repr : (modeWeights n N)[j]! = cellWeightBox n (rat (j+1) mesh) (rat j mesh) (decayTable meshDecay N)[j+1]! := by
    simp [modeWeights,meshDecay,getElem!_pos,Array.size_ofFn,hj]
  rw [repr] at okW
  have good := needs_power _ _ _ _ (Bool.and_eq_true_iff.mp okW).1
  rw [decay_entry _ _ _ hj] at good ⊢
  exact power_real _ good

theorem stored_weight_sound (n N j : ℕ) (hj : j<N) {t : ℝ} (lt : (j:ℝ)/mesh<t)
    (tr : t≤(j+1:ℕ)/(mesh:ℝ)) (valid : pos (modeWeights n N)[j]! = true) :
    0<(modeWeights n N)[j]!.lower ∧ (modeWeights n N)[j]!.lower≤gramWeight n t := by
  have pow := stored_power_contains n N j hj valid
  have repr : (modeWeights n N)[j]! = cellWeightBox n (rat (j+1) mesh) (rat j mesh) (decayTable meshDecay N)[j+1]! := by
    simp [modeWeights,meshDecay,getElem!_pos,Array.size_ofFn,hj]
  obtain ⟨vw,pw⟩ := Bool.and_eq_true_iff.mp valid
  have hp : (0:ℤ)<(modeWeights n N)[j]!.lo := of_decide_eq_true pw
  refine ⟨div_pos (by exact_mod_cast hp) I.unit_pos,?_⟩
  rw [repr] at vw ⊢
  have lm : (rat j mesh).Contains ((j:ℝ)/mesh) := by
    simpa using I.contains_rat (j:ℤ) mesh (by decide)
  have rm : (rat (j+1) mesh).Contains ((j+1:ℕ)/(mesh:ℝ)) := by
    simpa using I.contains_rat ((j:ℤ)+1) mesh (by decide)
  have l0 : 0≤(j:ℝ)/mesh := by positivity
  exact checked_cell_weight n l0 lt.le (l0.trans_lt lt) tr lm rm pow vw

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean <==
import SPAnalysis.CheckedGramEntry
import SPAnalysis.GramCellDensity
import SPAnalysis.CheckedExpNeg

noncomputable section
open SurveyPropagation.Fourier
namespace SPA.Global
set_option maxRecDepth 8000

private theorem nullable_div {p q : I} {a b : ℝ} (hp : p.Contains a) (hq : q.Contains b) :
    divPos p q=invalid ∨ (divPos p q).Contains (a/b) := by
  by_cases good : 0<q.lo
  · exact .inr (I.contains_divPos hp hq good)
  · left
    simp [divPos,recipPos,good,mul,ok,invalid]

private theorem base_box (n : ℕ) {b : ℝ} {t u : I} (ht : t.Contains b) (hu : u.Contains (Real.exp (-Real.pi*b))) :
    baseWeightBox n t u = invalid ∨ (baseWeightBox n t u).Contains (cellBase n b) := by
  let e := Real.exp (-Real.pi*b)
  have h2 : (mul u u).Contains (e^2) := by simpa [e,pow_two] using I.contains_mul hu hu
  have oo : one.Contains (1:ℝ) := by simpa [one] using I.contains_whole 1
  by_cases oneMode : n=1
  · simp only [baseWeightBox,cellBase,if_pos oneMode]
    rw [mul_comm (4:ℝ) (Real.exp _)]
    simpa only [Nat.cast_ofNat,e] using nullable_div (I.contains_scale hu 4) (I.contains_add oo h2)
  · simp only [baseWeightBox,cellBase,if_neg oneMode]
    by_cases z : n=0
    · simpa [z,e,mul_comm,mul_assoc,mul_left_comm] using
        nullable_div (I.contains_scale (I.contains_mul ht hu) 4) (I.contains_sub oo h2)
    · simpa [z,e,mul_comm,mul_assoc,mul_left_comm] using
        nullable_div (I.contains_scale (I.contains_mul ht hu) 2) (I.contains_sub oo h2)

private def stepWeight (base : ℕ) (left : I) (i : ℕ) (w : I) : I :=
  let b := base+2*i
  mul w (overNat (add (rat (b*b) 4) (mul left left)) ((b+1)*(b+2)))

/-- At every positive frequency inside a cell, the weight passed to the matrix
test is a lower bound for its exact density. Mode zero uses its t² weighting. -/
theorem checked_cell_weight (n : ℕ) {l t r : ℝ} (l0 : 0≤l) (lt : l≤t) (tp : 0<t) (tr : t≤r)
    {left right u : I} (hl : left.Contains l) (hr : right.Contains r) (hu : u.Contains (Real.exp (-Real.pi*r)))
    (okW : ok (cellWeightBox n right left u)=true) :
    (cellWeightBox n right left u).lower ≤ gramWeight n t := by
  let b := baseMode n
  have initial := base_box b hr hu
  by_cases zeroMode : n=0
  · subst n
    have zW : cellWeightBox 0 right left u = baseWeightBox 0 right u := by
      simp [cellWeightBox,baseMode,Std.Range.forIn_eq_forIn_range',Std.Range.size]
    rw [zW] at okW ⊢
    change (baseWeightBox 0 right u).lower ≤ t^2*density 0 t
    rcases initial with i|i
    · change baseWeightBox 0 right u=invalid at i; rw [i] at okW; contradiction
    · exact i.1.trans (zero_cell_bound tp tr)
  have bpos : 0<b := by simp only [b,baseMode,if_neg zeroMode]; split <;> decide
  have initialBound : cellBase b r≤density b t := by
    dsimp only [b,baseMode]
    simp only [if_neg zeroMode]
    split
    · exact one_cell_bound tp.le tr
    · exact two_cell_bound tp tr
  let P (i : ℕ) (w : I) := w=invalid ∨ ∃ c : ℝ, w.Contains c ∧ c≤density (b+2*i) t
  have start : P 0 (baseWeightBox b right u) := by
    rcases initial with h | h
    · exact .inl h
    · exact .inr ⟨_,h,by simpa using initialBound⟩
  have go (i : ℕ) (w : I) (h : P i w) : P (i+1) (stepWeight b left i w) := by
    rcases h with h|⟨c,hc,cBound⟩
    · left; simp [stepWeight,h,mul,ok,invalid]
    · let m := b+2*i
      have rb : (rat (m*m) 4).Contains ((m:ℝ)^2/4) := by
        simpa [pow_two] using I.contains_rat ((m*m:ℕ):ℤ) 4 (by decide)
      have bounds := I.contains_overNat (I.contains_add rb (I.contains_mul hl hl)) (by positivity : 0<(m+1)*(m+2))
      refine .inr ⟨_,I.contains_mul hc bounds,?_⟩
      rw [show b+2*(i+1)=m+2 by dsimp [m]; omega]
      have later := lift_cell_bound m l0 lt tp cBound
      push_cast
      simpa only [pow_two, mul_div_assoc] using later
  let j := (n-b)/2
  have h := I.nat_range_invariant P (stepWeight b left) go 0 j _ start
  have endidx : b+2*j=n := by
    dsimp [j,b,baseMode]; split_ifs <;> omega
  have repr : cellWeightBox n right left u = forIn (m:=Id) [:j] (baseWeightBox b right u)
      (fun i w => .yield (stepWeight b left i w)) := rfl
  have fin : P j (cellWeightBox n right left u) := by
    rw [repr,Std.Range.forIn_eq_forIn_range']; simpa [Std.Range.size] using h
  rcases fin with h|⟨c,hc,d⟩
  · rw [h] at okW; contradiction
  · rw [endidx] at d
    simpa [gramWeight,zeroMode] using hc.1.trans d

/-- The exponential factor used in every frequency cell is enclosed at its
true value when the executable accepts it. -/
theorem mesh_decay_contains (okE : ok (expNeg (neg (overNat SPA.pi mesh)))=true) :
    (expNeg (neg (overNat SPA.pi mesh))).Contains (Real.exp (-Real.pi/(mesh:ℝ))) := by
  have h := I.contains_expNeg (I.contains_neg (I.contains_overNat I.contains_pi (by decide : 0<mesh))) okE
  simpa only [neg_div] using h

/-- One update of the decay accumulator in `modeTables` advances to the
right edge of the next cell. The initial value at the origin is one. -/
theorem advance_mesh_decay (j : ℕ) {u : I} (atLeft : u.Contains (Real.exp (-Real.pi*((j:ℝ)/mesh))))
    (okE : ok (expNeg (neg (overNat SPA.pi mesh)))=true) :
    (mul u (expNeg (neg (overNat SPA.pi mesh)))).Contains (Real.exp (-Real.pi*((j+1:ℕ)/ (mesh:ℝ)))) := by
  have h := I.contains_mul atLeft (mesh_decay_contains okE)
  rw [←Real.exp_add] at h
  convert h using 1
  congr 1; push_cast; ring

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean <==
import SPAnalysis.CisTaylor

noncomputable section
open scoped BigOperators
namespace SPA
open Trig
set_option maxRecDepth 8000

private abbrev CS := MProd I (MProd I (MProd I I))
private def cisStep (u : I) (i : ℕ) (s : CS) : CS :=
  let cv := overNat (mul s.2.1 u) ((2*i-1)*(2*i))
  let sv := overNat (mul s.2.2.2 u) ((2*i)*(2*i+1))
  ⟨add s.1 cv,cv,add s.2.2.1 sv,sv⟩
private def cisSums (a : I) : CS :=
  forIn (m:=Id) [1:51] (⟨one,one,a,a⟩ : CS) (fun i s => .yield (cisStep (neg (mul a a)) i s))

private theorem cis_repr (a : I) : cisUnit a =
    (if (!ok a || decide ((absI a).hi>unit))=true then ⟨invalid,invalid⟩
     else ⟨widenUnits (cisSums a).1 1,widenUnits (cisSums a).2.2.1 1⟩) := rfl

theorem cis_of_bound {a : I} {x : ℝ} (hx : a.Contains x) (bound : (absI a).hi≤unit) :
    (cisUnit a).re.Contains (Real.cos x) ∧ (cisUnit a).im.Contains (Real.sin x) := by
  have bad : ¬(!ok a || decide ((absI a).hi>unit))=true := by simp [I.valid_of_contains hx,not_lt.mpr bound]
  have bx : |x|≤1 := (I.contains_absI hx).2.trans ((div_le_one I.unit_pos).mpr (by exact_mod_cast bound))
  let P (i : ℕ) (s : CS) := 0 < i ∧ s.1.Contains (∑ j ∈ Finset.range i,cosineTerm x j) ∧
    s.2.1.Contains (cosineTerm x (i-1)) ∧ s.2.2.1.Contains (∑ j ∈ Finset.range i,sineTerm x j) ∧
    s.2.2.2.Contains (sineTerm x (i-1))
  have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have init : P 1 ⟨one,one,a,a⟩ := by simpa [P,cosineTerm,sineTerm] using And.intro oo hx
  have step (i : ℕ) (s : CS) (p : P i s) : P (i+1) (cisStep (neg (mul a a)) i s) := by
    obtain ⟨hi,c,cv,t,tv⟩ := p
    obtain ⟨j,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hi.ne'
    have u := I.contains_neg (I.contains_mul hx hx)
    have even : (overNat (mul s.2.1 (neg (mul a a))) ((2*(j+1)-1)*(2*(j+1)))).Contains (cosineTerm x (j+1)) := by
      rw [cosine_step,show 2*(j+1)-1=2*j+1 by omega,show 2*(j+1)=2*j+2 by omega]
      exact I.contains_overNat (I.contains_mul cv u) (by positivity)
    have odd : (overNat (mul s.2.2.2 (neg (mul a a))) ((2*(j+1))*(2*(j+1)+1))).Contains (sineTerm x (j+1)) := by
      rw [sine_step,show 2*(j+1)+1=2*j+3 by omega,show 2*(j+1)=2*j+2 by omega]
      exact I.contains_overNat (I.contains_mul tv u) (by positivity)
    refine ⟨by omega,?_,even,?_,odd⟩
    · rw [Finset.sum_range_succ]; exact I.contains_add c even
    · rw [Finset.sum_range_succ]; exact I.contains_add t odd
  have sums : P 51 (cisSums a) := by
    unfold cisSums; rw [Std.Range.forIn_eq_forIn_range']
    exact I.nat_range_invariant P _ step 1 50 _ init
  rw [cis_repr,if_neg bad]
  obtain ⟨ec,es⟩ := cis_error bx
  exact ⟨I.contains_widen sums.2.1 1 (by simpa using ec),I.contains_widen sums.2.2.2.1 1 (by simpa using es)⟩

theorem contains_cisUnit {a : I} {x : ℝ} (hx : a.Contains x) (good : ok (cisUnit a).re=true) :
    (cisUnit a).re.Contains (Real.cos x) ∧ (cisUnit a).im.Contains (Real.sin x) := by
  by_cases bad : (!ok a || decide ((absI a).hi>unit))=true
  · rw [cis_repr,if_pos bad] at good; contradiction
  exact cis_of_bound hx (by simpa [I.valid_of_contains hx] using bad)

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean <==
import SPAnalysis.CheckedExpNeg
import SPAnalysis.Resolvent

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.I

theorem valid_factors {p q : I} (h : ok (mul p q)=true) : ok p=true ∧ ok q=true := by
  by_cases a : ok p=true
  · by_cases b : ok q=true
    · exact ⟨a,b⟩
    · have qf : ok q=false := by simpa using b
      have eqn : mul p q=invalid := by simp [mul,qf]
      rw [eqn] at h; contradiction
  · have pf : ok p=false := by simpa using a
    have eqn : mul p q=invalid := by simp [mul,pf]
    rw [eqn] at h; contradiction

theorem valid_divisors {p q : I} (h : ok (divPos p q)=true) : ok p=true ∧ 0<q.lo := by
  obtain ⟨a,b⟩ := valid_factors h
  refine ⟨a,?_⟩
  by_contra! bad
  have eqn : recipPos q=invalid := by simp [recipPos,show ¬0<q.lo by omega]
  rw [eqn] at b; contradiction

theorem contains_minI {a b : I} {x y : ℝ} (ha : a.Contains x) (hb : b.Contains y) :
    (ThreeBox.minI a b).Contains (min x y) := by
  simp only [ThreeBox.minI,valid_of_contains ha,valid_of_contains hb,Bool.and_self,if_true,Contains,lower,upper,
    Int.cast_min,←min_div_div_right unit_pos.le]
  exact ⟨min_le_min ha.1 hb.1,min_le_min ha.2 hb.2⟩

theorem contains_maxI {a b : I} {x y : ℝ} (ha : a.Contains x) (hb : b.Contains y) :
    (maxI a b).Contains (max x y) := by
  simp only [maxI,valid_of_contains ha,valid_of_contains hb,Bool.and_self,if_true,Contains,lower,upper,
    Int.cast_max,←max_div_div_right unit_pos.le]
  exact ⟨max_le_max ha.1 hb.1,max_le_max ha.2 hb.2⟩

theorem upper_mem {v : I} (h : ok v=true) : v.Contains v.upper := by
  have hh : v.lo≤v.hi := of_decide_eq_true h
  exact ⟨div_le_div_of_nonneg_right (by exact_mod_cast hh) unit_pos.le,le_rfl⟩

end SPA.I
namespace SPA.Global

theorem transformed_value {p q a y : I} {σ τ r z : ℝ} (hs : p.Contains σ) (ht : q.Contains τ)
    (hr : a.Contains r) (hy : y.Contains z) (valid : ok (transformedDamping p q a y)=true) :
    (transformedDamping p q a y).Contains (resolventFactor σ τ (Real.exp (r*min 0 z))) := by
  let f := expNeg (mul a (ThreeBox.minI zero y))
  have d : ok (mul (sub p q) f)=true ∧ 0<(sub p (mul q f)).lo := I.valid_divisors valid
  have val := (I.valid_factors d.1).2
  have zi : zero.Contains (0:ℝ) := by simpa [zero] using I.contains_whole 0
  have h := I.contains_expNeg (I.contains_mul hr (I.contains_minI zi hy)) val
  exact I.contains_divPos (I.contains_mul (I.contains_sub hs ht) h) (I.contains_sub hs (I.contains_mul ht h)) d.2

theorem resolvent_mono {σ τ x y : ℝ} (t0 : 0≤τ) (st : τ<σ) (x1 : x≤y) (y1 : y≤1) :
    resolventFactor σ τ x ≤ resolventFactor σ τ y := by
  have dy : 0<σ-τ*y := by linarith only [mul_le_of_le_one_right t0 y1,st]
  have dx : 0<σ-τ*x := by linarith only [mul_le_mul_of_nonneg_left x1 t0,dy]
  have hh := mul_nonneg (mul_nonneg (t0.trans_lt st).le (sub_pos.mpr st).le) (sub_nonneg.mpr x1)
  exact (div_le_div_iff₀ dx dy).2 (by nlinarith only [hh])

/-- From an upper bound on the real warning transform, the executable
gives an upper bound for the resolvent weight of the actual SP fields. -/
theorem transformed_upper (rate : ℝ≥0) (w : SurveyPropagation.Law) (n : ℕ) (t : ℝ) {p q a y : I} {σ τ z : ℝ}
    (t0 : 0≤τ) (st : τ<σ) (hs : p.Contains σ) (ht : q.Contains τ)
    (hr : a.Contains (2*(rate:ℝ))) (hy : y.Contains z)
    (input : (∫ u,mark (node n t) u ∂(w:Measure Message)).re-1≤z)
    (valid : ok (transformedDamping p q a y)=true) :
    resolventFactor σ τ (damping rate w n t) ≤ (transformedDamping p q a y).upper := by
  have c := transformed_value hs ht hr hy valid
  have w0 := Real.exp_le_one_iff.mp (damping_le_one 1 w n t)
  have f0 : (∫ u,mark (node n t) u ∂(w:Measure Message)).re-1 ≤ 0 := by
    norm_num only [NNReal.coe_one,mul_one] at w0
    linarith only [w0]
  refine (resolvent_mono t0 st (Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (le_min f0 input) (by positivity)))
    (Real.exp_le_one_iff.mpr (mul_nonpos_of_nonneg_of_nonpos (by positivity) (min_le_left 0 z)))).trans c.2

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean <==
import SPAnalysis.CheckedExpSeries

noncomputable section
namespace SPA.I
set_option maxRecDepth 8000

private abbrev S := MProd ℕ I
private def halve (_ : ℕ) (s : S) : ForInStep S :=
  if s.2.hi≤unit/32 then .done s else .yield ⟨s.1+1,overNat s.2 2⟩
private def initial (a : I) : I := ⟨-a.hi,min (-a.lo) ((bits:ℤ)*unit)⟩
private def reduced (a : I) : S := forIn (m:=Id) [:20] (⟨0,initial a⟩ : S) halve
private def squares (m : ℕ) (b : I) : I :=
  forIn (m:=Id) [:m] b (fun _ b => .yield (mul b b))

private theorem squares_contains {b : I} {t : ℝ} (h : b.Contains (Real.exp t)) (m : ℕ) :
    (squares m b).Contains (Real.exp ((2:ℝ)^m*t)) := by
  let P (n : ℕ) (v : I) := v.Contains (Real.exp ((2:ℝ)^n*t))
  have go (i : ℕ) (v : I) (p : P i v) : P (i+1) (mul v v) := by
    change (mul v v).Contains (Real.exp _)
    rw [show (2:ℝ)^(i+1)*t=2^i*t+2^i*t by rw [pow_succ]; ring,Real.exp_add]
    exact contains_mul p p
  have r := nat_range_invariant P (fun _ v => mul v v) go 0 m b (by simpa [P] using h)
  simpa [P,squares,Std.Range.forIn_eq_forIn_range',Std.Range.size] using r

private def Inv (x : ℝ) (s : S) := s.2.Contains (x/(2:ℝ)^s.1) ∧ 0≤s.2.lo
private theorem reduction (x : ℝ) (ks : List ℕ) (s : S) (hs : Inv x s) :
    Inv x (forIn (m:=Id) ks s halve) := by
  induction ks generalizing s with
  | nil => exact hs
  | cons k ks ih =>
    rw [List.forIn_cons]
    by_cases cut : s.2.hi≤unit/32
    · simpa [halve,cut] using hs
    · simp only [halve,if_neg cut]
      apply ih
      constructor
      · have h := contains_overNat hs.1 (by decide : 0<2)
        convert h using 1
        rw [pow_succ,div_div]; norm_num
      · simp only [overNat,valid_of_contains hs.1,show decide (0<2)=true by rfl,Bool.and_self,if_true]
        exact Int.ediv_nonneg hs.2 (by decide)

private def top : ℤ := (bits:ℤ)*unit
private theorem cutoff {x : ℝ} (h : x ≤ -(bits:ℝ)) : Real.exp x ≤ 1/(unit:ℝ) := by
  have lo : (2:ℝ)≤Real.exp 1 := by linarith only [Real.add_one_le_exp 1]
  have p := pow_le_pow_left₀ (by norm_num : 0≤(2:ℝ)) lo bits
  have e : (unit:ℝ)≤Real.exp (bits:ℝ) := by
    simpa only [unit,Int.cast_pow,Int.cast_ofNat,←Real.exp_nat_mul, mul_one] using p
  rw [one_div]
  exact (Real.exp_le_exp.mpr h).trans ((Real.exp_neg _).le.trans (inv_anti₀ unit_pos e))

private def finish (a : I) (s : S) : I :=
  if s.2.hi>unit/32 then invalid else
  let final := squares s.1 (expSmallBox s.2)
  if !ok final then invalid else if a.lo < -top then ⟨0,final.hi⟩ else final

private theorem exp_repr (a : I) : expNeg a =
    (if (!ok a || decide (a.hi>0))=true then invalid else
     if a.hi≤ -top then ⟨0,1⟩ else finish a (reduced a)) := by rfl

/-- Every accepted interval produced by the executable for a nonpositive
exponent encloses the mathematical exponential, including saturation. -/
theorem contains_expNeg {a : I} {x : ℝ} (hx : a.Contains x) (okOut : ok (expNeg a)=true) :
    (expNeg a).Contains (Real.exp x) := by
  have va := valid_of_contains hx
  by_cases bad : (!ok a || decide (a.hi>0))=true
  · rw [exp_repr,if_pos bad] at okOut; contradiction
  have hi : a.hi≤0 := by simpa [va] using bad
  have x0 : x≤0 := hx.2.trans (div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast hi) unit_pos.le)
  have cap : (top:ℝ)/(unit:ℝ)=(bits:ℝ) := by
    simp [top,unit_pos.ne']
  rw [exp_repr,if_neg bad] at okOut ⊢
  by_cases tail : a.hi≤ -top
  · rw [if_pos tail]
    constructor
    · simpa [I.lower] using (Real.exp_pos x).le
    · simp only [I.upper,Int.cast_one]
      apply cutoff
      rw [←cap,←neg_div]
      exact hx.2.trans (div_le_div_of_nonneg_right (by exact_mod_cast tail) unit_pos.le)
  rw [if_neg tail] at okOut ⊢
  let y := min (-x) (bits:ℝ)
  have y0 : 0≤y := le_min (neg_nonneg.mpr x0) (Nat.cast_nonneg _)
  have hInit : Inv y ⟨0,initial a⟩ := by
    change (initial a).Contains (y/(2:ℝ)^0) ∧ 0≤ -a.hi
    rw [pow_zero,div_one]
    refine ⟨⟨?_,?_⟩,neg_nonneg.mpr hi⟩
    · change ((-a.hi:ℤ):ℝ)/(unit:ℝ)≤min (-x) _
      rw [Int.cast_neg,neg_div]
      apply le_min (neg_le_neg hx.2)
      change -((a.hi:ℝ)/(unit:ℝ))≤(bits:ℝ)
      rw [←cap,←neg_div]
      apply div_le_div_of_nonneg_right _ unit_pos.le
      exact_mod_cast (show -a.hi≤top by omega)
    · change y ≤ ((min (-a.lo) top : ℤ):ℝ)/(unit:ℝ)
      rw [Int.cast_min,←min_div_div_right unit_pos.le,Int.cast_neg,neg_div,cap]
      exact min_le_min (neg_le_neg hx.1) le_rfl
  have inv : Inv y (reduced a) := by
    unfold reduced; rw [Std.Range.forIn_eq_forIn_range']; exact reduction y _ _ hInit
  let s := reduced a
  change ok (finish a s)=true at okOut
  change (finish a s).Contains _
  by_cases higher : s.2.hi>unit/32
  · rw [finish,if_pos higher] at okOut; contradiction
  have bound : y/(2:ℝ)^s.1≤1/32 := by
    refine inv.1.2.trans ?_
    apply (div_le_iff₀ unit_pos).2
    have upper : s.2.hi*32 ≤ unit := by omega
    have realBound : (s.2.hi:ℝ)*32 ≤ (unit:ℝ) := by exact_mod_cast upper
    linarith
  have sm := exp_small_contains inv.1 inv.2 bound
  have sq := squares_contains sm s.1
  have eqn : (2:ℝ)^s.1*(-(y/(2:ℝ)^s.1))= -y := by field_simp
  rw [eqn] at sq
  change (squares s.1 (expSmallBox s.2)).Contains (Real.exp (-y)) at sq
  have vs : ok (squares s.1 (expSmallBox s.2))=true := valid_of_contains sq
  rw [finish,if_neg higher]
  simp only [vs,Bool.not_true,Bool.false_eq_true,if_false]
  by_cases clipped : a.lo < -top
  · rw [if_pos clipped]
    constructor
    · simpa [I.lower] using (Real.exp_pos x).le
    · have le : x≤ -y := by dsimp [y]; linarith only [min_le_left (-x) (bits:ℝ)]
      exact (Real.exp_le_exp.mpr le).trans sq.2
  · rw [if_neg clipped]
    have hh : -(bits:ℝ)≤x := by
      apply le_trans _ hx.1
      rw [←cap,←neg_div]; exact div_le_div_of_nonneg_right (by exact_mod_cast le_of_not_gt clipped) unit_pos.le
    simpa [y,min_eq_left (by linarith : -x≤(bits:ℝ))] using sq

end SPA.I



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean <==
import SPAnalysis.CheckedOddSeries

noncomputable section
open scoped BigOperators
namespace SPA.I
set_option maxRecDepth 8000

private def term (x : ℝ) (j : ℕ) := x^j/(j.factorial:ℝ)
private abbrev S := MProd I I
private def next (v : I) (j : ℕ) (s : S) : S :=
  let p := overNat (mul s.2 v) j
  ⟨add s.1 p,p⟩
def expSumBox (v : I) : I :=
  (forIn (m:=Id) [1:57] (⟨one,one⟩ : S) (fun j s => .yield (next v j s))).1

private theorem term_succ (x : ℝ) (n : ℕ) : term x (n+1)=term x n*x/(n+1:ℕ) := by
  rw [term,term,pow_succ,Nat.factorial_succ,Nat.cast_mul]
  ring

private theorem mul_lo_nonneg {b c : I} {x y : ℝ} (hb : b.Contains x) (hc : c.Contains y)
    (bp : 0≤b.lo) (cp : 0≤c.lo) : 0≤(mul b c).lo := by
  simp only [mul,valid_of_contains hb,valid_of_contains hc,Bool.and_self,Bool.not_true,if_false,
    bp,cp,if_true]
  exact Int.ediv_nonneg (mul_nonneg bp cp) int_unit_pos.le

private theorem over_lo_nonneg {b : I} {x : ℝ} (hb : b.Contains x) (bp : 0≤b.lo) {j : ℕ} (pj : 0<j) :
    0≤(overNat b j).lo := by
  simp only [overNat,valid_of_contains hb,decide_eq_true pj,Bool.and_self,if_true]
  exact Int.ediv_nonneg bp (Int.ofNat_zero_le _)

theorem exp_sum_contains {v : I} {x : ℝ} (hv : v.Contains x) (low : 0≤v.lo) :
    (expSumBox v).Contains (∑ j ∈ Finset.range 57,term x j) ∧ unit≤(expSumBox v).lo := by
  let P (j : ℕ) (s : S) := 0<j ∧ s.1.Contains (∑ i ∈ Finset.range j,term x i) ∧
    s.2.Contains (term x (j-1)) ∧ 0≤s.2.lo ∧ unit≤s.1.lo
  have start : P 1 ⟨one,one⟩ := by
    have oo : one.Contains (1:ℝ) := by simpa [one] using contains_whole 1
    exact ⟨by decide,by simpa [term] using oo,by simpa [term] using oo,
      by change (0:ℤ)≤1*unit; simpa using int_unit_pos.le, by change unit≤1*unit; simp⟩
  have step (j : ℕ) (s : S) (p : P j s) : P (j+1) (next v j s) := by
    obtain ⟨jp,hs,hp,p0,s0⟩ := p
    have p' : (overNat (mul s.2 v) j).Contains (term x j) := by
      have h := contains_overNat (contains_mul hp hv) jp
      rwa [show term x (j-1)*x/(j:ℝ)=term x j by
        obtain ⟨n,rfl⟩ := Nat.exists_eq_succ_of_ne_zero jp.ne'
        simpa using (term_succ x n).symm] at h
    have lo := over_lo_nonneg (contains_mul hp hv) (mul_lo_nonneg hp hv p0 low) jp
    refine ⟨by omega,?_,by simpa only [Nat.add_sub_cancel] using p',lo,?_⟩
    · rw [Finset.sum_range_succ]; exact contains_add hs p'
    · change unit ≤ (add s.1 (overNat (mul s.2 v) j)).lo
      rw [add,valid_of_contains hs,valid_of_contains p']
      exact s0.trans (le_add_of_nonneg_right lo)
  have h := nat_range_invariant P (next v) step 1 56 _ start
  change P 57 _ at h
  unfold expSumBox; rw [Std.Range.forIn_eq_forIn_range']
  exact ⟨h.2.1,h.2.2.2.2⟩

def expSmallBox (v : I) := recipPos (add (expSumBox v) ⟨0,1⟩)

/-- Actual Taylor loop, one-sided unit allowance and reciprocal after reduction. -/
theorem exp_small_contains {v : I} {x : ℝ} (hv : v.Contains x) (low : 0≤v.lo) (bound : x≤1/32) :
    (expSmallBox v).Contains (Real.exp (-x)) := by
  have x0 : 0≤x := (div_nonneg (by exact_mod_cast low) unit_pos.le).trans hv.1
  obtain ⟨hs,lower⟩ := exp_sum_contains hv low
  obtain ⟨e0,e1⟩ := exp_tail_one_unit x0 bound
  let s := ∑ j ∈ Finset.range 57,term x j
  have er : (⟨0,1⟩:I).Contains (Real.exp x-s) := by
    constructor
    · simpa [I.lower,s,term] using e0
    · simpa [I.upper,s,term] using e1
  have h := contains_add hs er
  change (add (expSumBox v) ⟨0,1⟩).Contains (s+(Real.exp x-s)) at h
  rw [add_sub_cancel] at h
  rw [expSmallBox,Real.exp_neg]; apply contains_recipPos h
  rw [add,valid_of_contains hs,valid_of_contains er]
  change 0 < (expSumBox v).lo+0
  have u := int_unit_pos
  omega

end SPA.I



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean <==
import SPAnalysis.FeatureTableFacts
import SPAnalysis.Products

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global

def gramWeight (n : ℕ) (t : ℝ) := if n=0 then t^2*density 0 t else density n t
def gramMoment (n h : ℕ) := ∫ t in Ioi (0:ℝ), t^h*gramWeight n t

private def Enclosure (v : I) (x : ℝ) := v=invalid ∨ v.Contains x

private theorem zero_safe : Enclosure zero (0:ℝ) := Or.inr (by simpa [zero] using I.contains_whole 0)

private theorem add_safe {a b : I} {x y : ℝ} (ha : Enclosure a x) (hb : Enclosure b y) :
    Enclosure (add a b) (x+y) := by
  rcases ha with rfl|ha
  · left; simp [add,ok,invalid]
  rcases hb with rfl|hb
  · left; simp [add,ok,invalid]
  exact Or.inr (I.contains_add ha hb)

private theorem mul_safe {a b : I} {x y : ℝ} (ha : Enclosure a x) (hb : Enclosure b y) :
    Enclosure (mul a b) (x*y) := by
  rcases ha with rfl|ha
  · left; simp [mul,ok,invalid]
  rcases hb with rfl|hb
  · left; simp [mul,ok,invalid]
  exact Or.inr (I.contains_mul ha hb)

private theorem moment_entry (n d j : ℕ) :
    Enclosure ((evenMoments n d).getD j invalid) (gramMoment n (2*j)) := by
  have sz : (evenMoments n d).size=d+1 := by simp [evenMoments]
  by_cases inRange : j<d+1
  · right
    have szj : j<(evenMoments n d).size := by rwa [sz]
    have e : (evenMoments n d).getD j invalid=(evenMoments n d)[j]! := by
      simp [Array.getD,szj]
    rw [e]
    by_cases nz : n=0
    · subst n; exact checked_even_zero_moment d ⟨j,inRange⟩
    · simpa only [gramMoment,gramWeight,if_neg nz] using checked_even_moment n d (Nat.pos_of_ne_zero nz) ⟨j,inRange⟩
  · left; have h : ¬j<(evenMoments n d).size := by rwa [sz]
    simp [Array.getD,h]

private theorem zero_value {p : I} {x : ℝ} (hp : p.Contains x) (a : p.lo=0) (b : p.hi=0) : x=0 := by
  have lo := hp.1; have hi := hp.2
  simp [I.lower,I.upper,a,b] at lo hi; exact le_antisymm hi lo

private theorem cell_sound (n d i j : ℕ) {p q : I} {x y : ℝ} (hx : p.Contains x) (hy : q.Contains y) :
    Enclosure (gramCell (evenMoments n d) i j p q) (x*y*gramMoment n (i+j)) := by
  unfold gramCell
  split
  · rename_i h
    have h' : (p.lo=0 ∧ p.hi=0) ∨ (q.lo=0 ∧ q.hi=0) := by simpa using h
    rcases h' with h|h
    · simpa [zero_value hx h.1 h.2] using zero_safe
    · simpa [zero_value hy h.1 h.2] using zero_safe
  · split
    · rename_i even
      have m := moment_entry n d ((i+j)/2)
      rw [show 2*((i+j)/2)=i+j by omega] at m
      exact mul_safe (Or.inr (I.contains_mul hx hy)) m
    · exact Or.inl rfl

def realFold (term : ℕ → ℝ → ℝ) : ℕ → List ℝ → ℝ
  | _,[] => 0
  | i,a::as => term i a+realFold term (i+1) as

private theorem fold_sound (term : ℕ → I → I) (value : ℕ → ℝ → ℝ)
    (each : ∀ i p x, p.Contains x → Enclosure (term i p) (value i x))
    (i : ℕ) {ps : List I} {xs : List ℝ} (h : List.Forall₂ I.Contains ps xs) :
    Enclosure (gramFold term i ps) (realFold value i xs) := by
  induction h generalizing i with
  | nil => exact zero_safe
  | cons hx _ ih => exact add_safe (each _ _ _ hx) (ih (i+1))

theorem gram_entry_terms (n d : ℕ) (p q : ThreeBox.Box) {xs ys : List ℝ}
    (px : List.Forall₂ I.Contains p.toList xs) (qy : List.Forall₂ I.Contains q.toList ys)
    (valid : ok (gramEntry p q (evenMoments n d))=true) :
    (gramEntry p q (evenMoments n d)).Contains
      (realFold (fun i x => realFold (fun j y => x*y*gramMoment n (i+j)) 0 ys) 0 xs) := by
  have h : Enclosure (gramEntry p q (evenMoments n d)) _ :=
    fold_sound _ _ (fun i _ _ hx => fold_sound _ _ (fun j _ _ hy => cell_sound n d i j hx hy) 0 qy) 0 px
  rcases h with err|h
  · rw [err] at valid; contradiction
  · exact h

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean <==
import SPAnalysis.GramMoments
import SPAnalysis.Intervals
import GlobalAudit.GramData

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global

private theorem rowEntry {w : ℕ} (f : Fin w → ℤ) (r : Fin w) :
    (Vector.ofFn f).get r = f r := by simp [Vector.get]

theorem momentRow_value (j w : ℕ) (r : Fin w) :
    (momentRow j w).get r = gramNumerator j r.val := by
  induction j generalizing w with
  | zero => simp [momentRow, gramNumerator, Vector.get]
  | succ j ih =>
    rw [momentRow, rowEntry]
    simp only [ih, gramNumerator]

private theorem moment_table_value (n dim : ℕ) (j : Fin (dim+1)) :
    (evenMoments n dim)[j.val]! =
      let m := if n=0 then 2 else n
      let c : ℤ := if n=0 then 4 else 2
      rat (c * gramNumerator j.val m) (m * 2^(m+2*j.val)) := by
  unfold evenMoments
  simp [j.isLt, momentRow_value]

/-- The actual dyadic table supplied to the Gram calculation encloses
the integral of every even monomial against its positive-frequency weight. -/
theorem checked_even_moment (n dim : ℕ) (hn : 0 < n) (j : Fin (dim+1)) :
    ((evenMoments n dim)[j.val]!).Contains
      (∫ t in Ioi (0:ℝ), t^(2*j.val)*density n t) := by
  rw [moment_table_value, even_half_moment _ _ hn]
  simp only [if_neg hn.ne']
  have hp : 0 < (n:ℤ) := by exact_mod_cast hn
  have hd : 0 < (n:ℤ)*2^(n+2*j.val) := by positivity
  convert I.contains_rat (2*gramNumerator j.val n) _ hd using 1
  push_cast
  ring

/-- At frequency zero the code uses the continuous weight t² g₀. -/
theorem checked_even_zero_moment (dim : ℕ) (j : Fin (dim+1)) :
    ((evenMoments 0 dim)[j.val]!).Contains
      (∫ t in Ioi (0:ℝ), t^(2*j.val)*(t^2*density 0 t)) := by
  rw [moment_table_value, even_zero_moment]
  simp only [if_true]
  have hd : 0 < (2:ℤ)*2^(2+2*j.val) := by positivity
  convert I.contains_rat (4*gramNumerator j.val 2) _ hd using 1
  push_cast
  ring

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean <==
import SPAnalysis.CheckedDamping

noncomputable section
namespace SPA.I
set_option maxRecDepth 8000

private abbrev S := MProd ℕ I
private def twice (_ : ℕ) (s : S) : ForInStep S :=
  if s.2.lo≥unit then .done s else .yield ⟨s.1+1,scale s.2 2⟩
private def scaled (a : I) : S := forIn (m:=Id) [:bits+1] (⟨0,a⟩ : S) twice
private def inv (x : ℝ) (s : S) := s.2.Contains ((2:ℝ)^s.1*x) ∧ 0<s.2.lo

private theorem scan (x : ℝ) (ks : List ℕ) (s : S) (hs : inv x s) :
    inv x (forIn (m:=Id) ks s twice) := by
  induction ks generalizing s with
  | nil => exact hs
  | cons i ks ih =>
    rw [List.forIn_cons]
    by_cases high : s.2.lo≥unit
    · simpa only [twice,if_pos high] using hs
    · simp only [twice,if_neg high]
      apply ih
      constructor
      · have w := contains_scale hs.1 2
        change (scale s.2 2).Contains ((2:ℝ)^(s.1+1)*x)
        rw [pow_succ]
        convert w using 1; push_cast; ring
      · rw [scale,valid_of_contains hs.1]
        exact mul_pos hs.2 (by decide)

private theorem valid_sub_parts {a b : I} (valid : ok (sub a b)=true) : ok a=true ∧ ok b=true := by
  by_cases good : ok a=true
  · refine ⟨good,?_⟩
    by_contra! bad
    have hi : b.hi<b.lo := by simpa [ok] using bad
    have n : ok (neg b)=false := by simpa [ok,neg] using hi
    have eqn : sub a b=invalid := by simp [sub,add,n]
    rw [eqn] at valid; contradiction
  · have no : ok a=false := by simpa using good
    have eqn : sub a b=invalid := by simp [sub,add,no]
    rw [eqn] at valid; contradiction

theorem contains_logBelowOne {a : I} {x : ℝ} (hx : a.Contains x) (valid : ok (logBelowOne a)=true) :
    (logBelowOne a).Contains (Real.log x) := by
  let bad := (!ok a || decide (a.lo≤0) || decide (a.hi>unit))
  have repr : logBelowOne a = if bad then invalid else
      sub (logUnit (scaled a).2) (scale ln2 (scaled a).1) := rfl
  by_cases b : bad=true
  · rw [repr,if_pos b] at valid; contradiction
  have lo : 0<a.lo := by
    by_contra! hn
    have : bad=true := by simp [bad,hn]
    contradiction
  have x0 : 0<x := (div_pos (by exact_mod_cast lo) unit_pos).trans_le hx.1
  let s := scaled a
  have ss : inv x s := by
    unfold s scaled; rw [Std.Range.forIn_eq_forIn_range']; apply scan
    exact ⟨by simpa using hx,lo⟩
  rw [repr,if_neg b] at valid ⊢
  obtain ⟨vz,vs⟩ := valid_sub_parts valid
  have v2 : ok ln2=true := by
    by_contra! no
    have eqn : scale ln2 (scaled a).1=invalid := by simp [scale,no]
    rw [eqn] at vs; contradiction
  have hh := contains_logUnit ss.1 ss.2.le (mul_pos (by positivity) x0) vz
  have ha : (whole 2).Contains (2:ℝ) := by simpa using contains_whole 2
  have ii := contains_logUnit ha (by change 0≤2*unit; exact mul_nonneg (by decide) int_unit_pos.le) (by norm_num) v2
  have fin := contains_sub hh (contains_scale ii s.1)
  rw [Real.log_mul (by positivity) x0.ne',Real.log_pow] at fin
  convert fin using 1; ring

end SPA.I



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean <==
import SPAnalysis.ModeData
import SPAnalysis.PivotBoxes

noncomputable section
open scoped BigOperators
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

private theorem fold_encloses [Inhabited α] (xs : Array α) (f : I → α → I) (value : ℕ → ℝ)
    {start : I} {z : ℝ} (h0 : start.Contains z)
    (step : ∀ i<xs.size,∀ (a : I) (s : ℝ), a.Contains s → (f a xs[i]!).Contains (s+value i)) :
    (xs.foldl f start).Contains (z+∑ i ∈ Finset.range xs.size,value i) := by
  apply Array.foldl_induction (motive:=fun i (a : I) => a.Contains (z+∑ j ∈ Finset.range i,value j))
    (by simpa using h0)
  intro i a hs
  rw [Finset.sum_range_succ,←add_assoc]
  have h := step i.val i.isLt a _ hs
  rw [getElem!_pos xs i.val i.isLt] at h
  exact h

structure ModeValues where
  difference : ℝ
  gram : ℕ → ℕ → ℝ
  average : ℕ → ℕ → ℝ

structure ModeEncloses (m : ModeTerm) (v : ModeValues) (dim : ℕ) : Prop where
  difference : m.diff.Contains v.difference
  gram : ∀ r<dim,∀ c≤r,m.gram[triangle r c]!.Contains (v.gram r c)
  bound : ∀ j<m.cells.size,ok m.cells[j]!.bound=true
  average : ∀ j<m.cells.size,∀ r<dim,m.cells[j]!.row[r]!.Contains (v.average j r)

def realContribution (m : ModeTerm) (v : ModeValues) (r c : ℕ) :=
  -(v.difference*v.gram r c) + ∑ j ∈ Finset.range m.cells.size,
    max 0 m.cells[j]!.bound.lower*v.average j r*v.average j c

private theorem mode_contains (m : ModeTerm) (v : ModeValues) (dim r c : ℕ) (rd : r<dim) (cr : c≤r)
    (h : ModeEncloses m v dim) {a : I} {z : ℝ} (ha : a.Contains z) :
    (addModeTerm r c a m).Contains (z+realContribution m v r c) := by
  have start := I.contains_sub ha (I.contains_mul h.difference (h.gram _ rd _ cr))
  have cd : c<dim := cr.trans_lt rd
  have total := fold_encloses m.cells (addCellTerm r c)
    (fun j => max 0 m.cells[j]!.bound.lower*v.average j r*v.average j c) start
    (fun j jlt a s hs => add_cell_entry hs (h.bound j jlt) (h.average j jlt r rd) (h.average j jlt c cd))
  simpa only [addModeTerm,realContribution,sub_eq_add_neg,add_assoc] using total

def realInitial (σ τ base : ℝ) (active : ℕ → ℝ) (r c : ℕ) :=
  if r=c then (σ-τ)/(active r*(r+1:ℕ))-base/(r+1:ℕ) else 0

private theorem initial_contains {s t base : I} {σ τ b : ℝ} (ss : s.Contains σ)
    (st : t.Contains τ) (sb : base.Contains b) (ds : Box) (d : ℕ → ℝ)
    (active : ∀ r<ds.size, ds[r]!.Contains (d r) ∧ 0<ds[r]!.lo) (r c : ℕ) (rd : r<ds.size) :
    (initialEntry s t base ds r c).Contains (realInitial σ τ b d r c) := by
  by_cases e : r=c
  · subst c
    simp only [initialEntry,realInitial,if_true]
    obtain ⟨hd,dp⟩ := active _ rd
    have pos : 0<(scale ds[r]! (r+1)).lo := by
      rw [scale,I.valid_of_contains hd]; change 0<ds[r]!.lo*((r+1:ℕ):ℤ)
      exact mul_pos dp (by exact_mod_cast Nat.succ_pos r)
    exact I.contains_sub (I.contains_divPos (I.contains_sub ss st) (I.contains_scale hd _) pos)
      (I.contains_overNat sb (Nat.succ_pos _))
  · simpa only [initialEntry,realInitial,if_neg e,zero,Int.cast_zero] using I.contains_whole 0

def realEntry (modes : Array ModeTerm) (values : ℕ → ModeValues) (σ τ b : ℝ) (d : ℕ → ℝ) (r c : ℕ) :=
  realInitial σ τ b d r c+∑ n ∈ Finset.range modes.size, realContribution modes[n]! (values n) r c

theorem checked_matrix_entry {s t base : I} {σ τ b : ℝ} (ss : s.Contains σ) (st : t.Contains τ) (sb : base.Contains b)
    (ds : Box) (d : ℕ → ℝ) (active : ∀ r<ds.size, ds[r]!.Contains (d r) ∧ 0<ds[r]!.lo)
    (modes : Array ModeTerm) (values : ℕ → ModeValues)
    (checks : ∀ n<modes.size,ModeEncloses modes[n]! (values n) ds.size)
    (r c : ℕ) (rd : r<ds.size) (cr : c≤r) :
    (checkedMatrix s t base ds modes)[triangle r c]!.Contains (realEntry modes values σ τ b d r c) := by
  rw [checkedMatrix,triangle_lookup _ _ _ _ rd cr]
  exact fold_encloses modes (addModeTerm r c) _ (initial_contains ss st sb ds d active r c rd)
    (fun n hn a z h => mode_contains _ _ _ _ _ rd cr (checks n hn) h)

theorem checked_matrix_positive {s t base floor result : I} {σ τ b : ℝ}
    (ss : s.Contains σ) (st : t.Contains τ) (sb : base.Contains b)
    (ds : Box) (d : ℕ → ℝ) (active : ∀ r<ds.size, ds[r]!.Contains (d r) ∧ 0<ds[r]!.lo)
    (modes : Array ModeTerm) (values : ℕ → ModeValues) (checks : ∀ n<modes.size,ModeEncloses modes[n]! (values n) ds.size)
    (floor0 : 0≤floor.hi) (pivot : leastPivot ds.size (checkedMatrix s t base ds modes) floor=some result)
    (v : Fin ds.size → ℝ) (nz : v≠0) :
    0<blockForm (fun r c : Fin ds.size => realEntry modes values σ τ b d (max r.val c.val) (min r.val c.val)) v := by
  apply leastPivot_sound floor0 _ _ _ _ _ pivot v nz
  · intro i j; rw [max_comm i.val j.val,min_comm i.val j.val]
  · intro i j ji
    have le : j.val ≤ i.val := ji
    simpa only [max_eq_left le,min_eq_right le] using
      checked_matrix_entry ss st sb ds d active modes values checks i.val j.val i.isLt le

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean <==
import SPAnalysis.OddTaylor
import SPAnalysis.OperatorBridge

noncomputable section
open scoped BigOperators
namespace SPA.I
set_option maxRecDepth 8000

theorem int_unit_pos : (0:ℤ)<unit := pow_pos (by decide : (0:ℤ)<2) bits

/-- Induct across a consecutive range in an executable loop. -/
theorem nat_range_invariant {S : Type} (P : ℕ → S → Prop) (step : ℕ → S → S)
    (next : ∀ i s, P i s → P (i+1) (step i s)) (b n : ℕ) (init : S) (start : P b init) :
    P (b+n) (forIn (m:=Id) (List.range' b n 1) init (fun i s => .yield (step i s))) := by
  induction n generalizing b init with
  | zero => simpa using start
  | succ n ih =>
    rw [List.range'_succ,List.forIn_cons]
    exact (show b+(n+1)=(b+1)+n by omega) ▸ ih (b+1) (step b init) (next b init start)

theorem contains_widen {w : I} {s t : ℝ} (h : w.Contains s) (n : ℕ)
    (err : |t-s| ≤ (n:ℝ)/(unit:ℝ)) : (widenUnits w n).Contains t := by
  have ⟨a,b⟩ := abs_le.mp err
  have ⟨c,d⟩ := h
  simp only [widenUnits,valid_of_contains h,if_true,Contains,lower,upper,Int.cast_sub,Int.cast_add,Int.cast_natCast]
  change (w.lo:ℝ)/(unit:ℝ)≤s at c
  change s≤(w.hi:ℝ)/(unit:ℝ) at d
  constructor
  · rw [sub_div]; linarith
  · rw [add_div]; linarith

private abbrev State := MProd I I
private def oddStep (v : I) (i : ℕ) (s : State) : State := ⟨mul s.1 v, add s.2 (overNat s.1 (2*i+1))⟩
private def oddRun (v u : I) (n : ℕ) : State :=
  forIn (m:=Id) [:n] (⟨u,zero⟩ : State) (fun i s => .yield (oddStep v i s))

private theorem sum_correct {x q : ℝ} {v u : I} (hu : u.Contains x) (hv : v.Contains q) (n : ℕ) :
    (oddRun v u n).2.Contains (∑ i ∈ Finset.range n,oddTerm x q i) := by
  let P (i : ℕ) (s : State) := s.1.Contains (x*q^i) ∧ s.2.Contains (∑ j ∈ Finset.range i,oddTerm x q j)
  have go (i : ℕ) (s : State) (h : P i s) : P (i+1) (oddStep v i s) := by
    constructor
    · rw [pow_succ,←mul_assoc]; exact contains_mul h.1 hv
    · rw [Finset.sum_range_succ]; exact contains_add h.2 (contains_overNat h.1 (Nat.succ_pos _))
  have init : P 0 ⟨u,zero⟩ := by
    constructor
    · simpa using hu
    · simpa [zero] using contains_whole 0
  have h := (nat_range_invariant P (oddStep v) go 0 n _ init).2
  simpa [oddRun,Std.Range.forIn_eq_forIn_range',Std.Range.size] using h

theorem contains_atanInv (n : ℕ) (hn : 5≤n) : (atanInv n).Contains (Real.arctan (1/(n:ℝ))) := by
  let x := rat 1 n
  let v := neg (mul x x)
  have hp : 0<(n:ℝ) := by exact_mod_cast (show 0<n by omega)
  have hx : x.Contains (1/(n:ℝ)) := by simpa [x] using contains_rat 1 (n:ℤ) (by omega)
  have hv : v.Contains (-(1/(n:ℝ))^2) := by simpa [v,pow_two] using contains_neg (contains_mul hx hx)
  have h := sum_correct hx hv 96
  have err := atan_tail_one_unit (x:=1/(n:ℝ)) (by
    rw [abs_of_pos (one_div_pos.mpr hp)]; exact one_div_le_one_div_of_le (by norm_num) (by exact_mod_cast hn))
  have repr : atanInv n = widenUnits (oddRun v x 96).2 1 := by simp only [atanInv,if_neg (not_lt.mpr hn)]; rfl
  rw [repr]; exact contains_widen h 1 (by simpa using err)

theorem contains_pi : SPA.pi.Contains Real.pi := by
  have h := contains_sub (contains_scale (contains_atanInv 5 (by decide)) 16)
    (contains_scale (contains_atanInv 239 (by decide)) 4)
  change (sub _ _).Contains _
  convert h using 1
  have m := Real.four_mul_arctan_inv_5_sub_arctan_inv_239
  norm_num only [Nat.cast_ofNat,one_div]
  linarith only [m]

theorem contains_logUnit {z : I} {a : ℝ} (hz : z.Contains a) (za : 0≤z.lo) (a0 : 0<a)
    (okOut : ok (logUnit z)=true) : (logUnit z).Contains (Real.log a) := by
  let u := divPos (sub z one) (add z one)
  let x := (a-1)/(a+1)
  have one' : one.Contains (1:ℝ) := by simpa [one] using contains_whole 1
  have den : 0<(add z one).lo := by
    rw [add,valid_of_contains hz,valid_of_contains one']
    change 0 < z.lo+1*unit
    rw [one_mul]
    exact add_pos_of_nonneg_of_pos za int_unit_pos
  have hx : u.Contains x := contains_divPos (contains_sub hz one') (contains_add hz one') den
  by_cases bad : (!ok u || decide ((absI u).hi > unit/2))=true
  · exfalso
    have repr : logUnit z = invalid := by simp only [logUnit,show divPos (sub z one) (add z one)=u by rfl,if_pos bad]; rfl
    rw [repr] at okOut
    contradiction
  have upper : (absI u).hi ≤ unit/2 := by simpa [valid_of_contains hx] using bad
  have bound : |x|≤1/2 := by
    refine (contains_absI hx).2.trans ?_
    apply (div_le_iff₀ unit_pos).2
    have hd : (absI u).hi*2 ≤ unit := by omega
    exact (by exact_mod_cast hd : ((absI u).hi:ℝ)*2≤(unit:ℝ)) |> fun hh => by linarith
  have hv : (mul u u).Contains (x^2) := by simpa [pow_two] using contains_mul hx hx
  have err := log_tail_one_unit bound
  have eqn : Real.log (1+x)-Real.log (1-x)=Real.log a := by
    have xx : |x|<1 := bound.trans_lt (by norm_num)
    rw [←Real.log_div (by linarith [abs_lt.mp xx]) (by linarith [abs_lt.mp xx])]
    congr 1
    dsimp [x]; field_simp; ring
  rw [eqn] at err
  have repr : logUnit z = widenUnits (scale (oddRun (mul u u) u 200).2 2) 1 := by
    simp only [logUnit,show divPos (sub z one) (add z one)=u by rfl,if_neg bad]; rfl
  rw [repr]
  apply contains_widen (contains_scale (sum_correct hx hv 200) 2)
  simpa [mul_comm] using err

end SPA.I



==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean <==
import SPAnalysis.ResidualScalars
import SPAnalysis.ResidualTail

noncomputable section
open MeasureTheory SurveyPropagation
open scoped NNReal
namespace SPA.MomentQuadrature
open SiteQuadrature
set_option maxRecDepth 8000

/-- The finite residual calculation bounds the infinite squared
distance to a printed trial for any law with the indicated moments. -/
theorem checked_residual (r : Trial) (hr : r∈trials) (hk : 5≤r.k)
    (z : SurveyPropagation.Law) (y : Array I) {R : ℕ} (rp : 0<R)
    (images : ∀ j<R,y[j]!.Contains (SurveyPropagation.moment z (j+1))) :
    ∃ d : ℝ, (residual r y R).Contains d ∧
      squaredDistance (residualWeight r.k) z (printedLaw r hr) ≤ d := by
  let x := printedLaw r hr
  let m := r.k-2
  let diff (j : ℕ) := SurveyPropagation.moment z (j+1)-SurveyPropagation.moment x (j+1)
  let head (j : ℕ) := (headCeiling r.k j)^m*(diff j)^2/((j:ℝ)+1)
  let v := max (SurveyPropagation.moment z R) (SurveyPropagation.moment x (R+1))
  have mp : 0<m := by dsimp [m]; omega
  have hbox : (sum R fun j =>
      let d := sub y[j]! (moment (atoms r) (j+1))
      overNat (mul (powI (momentCeiling r.k (j+1)) m) (mul d d)) (j+1)).Contains
      (∑ j ∈ Finset.range R,head j) := by
    apply packed_sum; intro j hj
    have d := I.contains_sub (images j hj) (trial_moment r hr (j+1))
    have inc := I.contains_overNat (I.contains_mul (I.contains_powI (head_contains r.k j) m)
      (I.contains_mul d d)) (Nat.zero_lt_succ j)
    simpa only [head,diff,x,Nat.cast_add_one,pow_two] using inc
  have pR := images (R-1) (by omega)
  rw [show R-1+1=R by omega] at pR
  have upper : SurveyPropagation.moment z R≤1 := by
    simpa [SurveyPropagation.moment] using moment_antitone z (Nat.zero_le R)
  have clipped := I.contains_cap pR 0 unit (by simpa using moment_nonneg z R)
    (by simpa only [div_self I.unit_pos.ne'] using upper)
  have vbox := I.contains_maxI clipped (trial_moment r hr (R+1))
  have inv := I.contains_rat 1 (R:ℤ) (by exact_mod_cast rp)
  have tail := I.contains_overNat (I.contains_mul (I.contains_mul vbox vbox) (I.contains_powI inv m)) mp
  let d := (∑ j ∈ Finset.range R,head j) + v^2*(1/(R:ℝ))^m/(m:ℝ)
  refine ⟨d,?_,?_⟩
  · simpa only [d,v,residual,x,m,pow_two,Int.cast_one,Int.cast_natCast] using I.contains_add hbox tail
  · have dist := distance_head_tail z x m R mp rp (residualCap r.k) (residual_cap_nonneg r.k)
      (fun j _ => residual_cap_tail r.k j) v (le_max_left ..) (le_max_right ..)
    apply dist.trans
    apply add_le_add_right
    apply Finset.sum_le_sum; intro j _
    have a := pow_le_pow_left₀ (residual_cap_nonneg r.k j) (head_dominates r.k j) m
    have b := mul_le_mul_of_nonneg_right a (sq_nonneg (diff j))
    change _≤head j
    dsimp only [head,diff] at *
    convert div_le_div_of_nonneg_right b (by positivity : 0≤(j:ℝ)+1) using 1 <;> ring

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean <==
import SPAnalysis.PhysicalForm
import SPAnalysis.ActiveWeights

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
set_option maxRecDepth 8000

private def resolvedLinear (ρ : ℝ≥0) (w : SurveyPropagation.Law) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) :
    ModeSpace →ₗ[ℝ] ModeSpace where
  toFun := resolved ρ w t0 st
  map_add' f g := by
    apply Lp.ext
    filter_upwards [resolved_rep ρ w t0 st (f+g),Lp.coeFn_add f g,Lp.coeFn_add (resolved ρ w t0 st f) (resolved ρ w t0 st g),
      resolved_rep ρ w t0 st f,resolved_rep ρ w t0 st g] with ω h hs ht hf hg
    simp only [Pi.add_apply] at *
    rw [h,ht,hs,hf,hg,mul_add]
  map_smul' c f := by
    apply Lp.ext
    filter_upwards [resolved_rep ρ w t0 st (c • f),Lp.coeFn_smul c f,Lp.coeFn_smul c (resolved ρ w t0 st f),
      resolved_rep ρ w t0 st f] with ω h hs ht hf
    simp only [RingHom.id_apply,Pi.smul_apply,smul_eq_mul] at *
    rw [h,ht,hs,hf]; ring

/-- A successful small-k Gram trace supplies the required operator bound
on every finite coordinate set of the actual interpolated warning law. -/
theorem checked_sections {k T d : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (dim : result.dim≤d) (hk : 0<k-1) (x y : SurveyPropagation.Law)
    (hx : MomentInput k b x) (hy : MomentInput k b y) (s : Icc (0:ℝ) 1)
    (ρ : ℝ≥0) {σ τ A C : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) (hA : (momentScale k wr).Contains A) (ap : 0≤A)
    (hc : b.cap.Contains C) (c1 : 1≤C) (indices : Finset ℕ) (g : ModeSpace) :
    let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
    (∑ i ∈ indices,(A*(inputUpper b C i)^(k-2))*(inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2)≤σ*‖g‖^2 := by
  let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
  let a := fun i => A*(inputUpper b C i)^(k-2)
  let ds := tr.active
  let D := excessAt ds
  have major := fun i => checked_weight_bound tr.block hA ap ht hc c1 i (fun j hj => I.valid_of_contains (hx.head j hj).2.1)
  apply resolvent_sections ρ w ds.size a D (excess_nonnegative tr.block) t0 st major _ indices g
  intro c
  let L := resolvedLinear ρ w t0 st
  let v (i : Fin ds.size) := (c i.val*Real.sqrt (D i.val))*Real.sqrt (((i.val:ℝ)+1)/2)
  have sumEq : (∑ i ∈ Finset.range ds.size,c i • (Real.sqrt (D i) • resolved ρ w t0 st (unitCoord i))) =
      L (coordSum v) := by
    rw [←Fin.sum_univ_eq_sum_range,coordSum,map_sum]; apply Finset.sum_congr rfl; intro i _
    change c i.val • (Real.sqrt (D i.val) • L (unitCoord i.val))=L (v i • coordVector i.val)
    simp only [unitCoord,map_smul,smul_smul,v,mul_assoc]
  have scaleEq : diagonalCost v σ τ (fun i => ds[i]!.upper) = (σ-τ)*(∑ i ∈ Finset.range ds.size,(c i)^2)/2 := by
    rw [diagonalCost,←Fin.sum_univ_eq_sum_range,Finset.mul_sum,Finset.sum_div]
    apply Finset.sum_congr rfl; intro i _
    have pos := excess_positive tr.block i.isLt
    have eqd : D i.val=ds[i.val]!.upper := if_pos i.isLt
    change 0<D i.val at pos
    dsimp only [v]; simp only [mul_pow,Real.sq_sqrt pos.le,Real.sq_sqrt (by positivity : 0≤((i.val:ℝ)+1)/2)]
    rw [←eqd,Nat.cast_add_one]
    field_simp [pos.ne'] <;> ring
  have diag : gramComparison v tr.zeroBounds tr.modes ≤ diagonalCost v σ τ (fun i => ds[i]!.upper) := by
    by_cases nz : v=0
    · rw [nz]
      simp [gramComparison,diagonalCost,diagonalGram,fullGram,harmonicMass,summedCorrection]
    · have p := physical_matrix_positive built tr dim hs ht v nz
      have h := physical_form_identity v tr.zeroBounds tr.modes σ τ (fun i => ds[i]!.upper)
      have p' := lt_of_lt_of_eq p h
      exact (sub_pos.mp p').le
  have h := (comparison_upper tr built hk x y hx hy s ρ t0 st hs ht hr v).trans diag
  rw [scaleEq] at h
  rw [sumEq]
  change ‖resolved ρ w t0 st (coordSum v)‖^2≤_
  exact (div_le_div_iff_of_pos_right (by norm_num : (0:ℝ)<2)).mp h

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/Checker.lean <==
import SPAnalysis.Intervals
import SPAnalysis.Binomial
import EndpointAudit.ThreeKernel

noncomputable section
open Complex MeasureTheory
open scoped BigOperators

namespace SPA.PairI

def Contains (a : PairI) (z : ℂ) : Prop := a.re.Contains z.re ∧ a.im.Contains z.im

end SPA.PairI

namespace SurveyPropagation.Fourier
open SPA SPA.ThreeBox

theorem signedScale_correct {a : SPA.I} {x : ℝ} (hx : a.Contains x) (s : ℤ) :
    (signedScale a s).Contains (x*s) := by
  unfold signedScale
  split_ifs with hs
  · have h : ((s.toNat:ℕ):ℝ) = s := by exact_mod_cast Int.toNat_of_nonneg hs
    simpa only [h] using SPA.I.contains_scale hx s.toNat
  · have hNat : (s.natAbs:ℤ) = -s := by omega
    have h : ((s.natAbs:ℕ):ℝ) = -s := by
      simpa only [Int.cast_natCast,Int.cast_neg] using congrArg (fun i : ℤ => (i:ℝ)) hNat
    simpa only [h,mul_neg,neg_neg] using SPA.I.contains_neg (SPA.I.contains_scale hx s.natAbs)

theorem nextCoeff_correct (n j h : ℕ) (a : PairI) (v : ℂ) (hv : a.Contains v) :
    (nextCoeff a h n j).Contains ((((h:ℂ)-node n ((j:ℝ)/8))*v)/((h:ℂ)+1)) := by
  let m : ℤ := 8*(h:ℤ)-4*(n:ℤ)
  have hr := SPA.I.contains_overNat (SPA.I.contains_add (signedScale_correct hv.1 m) (SPA.I.contains_scale hv.2 j))
    (show 0 < 8*(h+1) by omega)
  have hi := SPA.I.contains_overNat (SPA.I.contains_sub (signedScale_correct hv.2 m) (SPA.I.contains_scale hv.1 j))
    (show 0 < 8*(h+1) by omega)
  have hd : ((h:ℂ)+1) = (((h:ℝ)+1):ℝ) := by push_cast; rfl
  constructor
  · convert hr using 1
    rw [hd,Complex.div_ofReal_re]
    simp [node,Complex.mul_re,m]
    field_simp
    ring
  · convert hi using 1
    rw [hd,Complex.div_ofReal_im]
    simp [node,Complex.mul_im,m]
    field_simp
    ring

/-- Iterate the very same outward-rounded kernel step as in kernelsFor. -/
def gridCoefficient (n j : ℕ) : ℕ → PairI
  | 0 => ⟨SPA.one,SPA.zero⟩
  | h+1 => nextCoeff (gridCoefficient n j h) h n j

theorem gridCoefficient_correct (n j h : ℕ) :
    (gridCoefficient n j h).Contains (coefficient (node n ((j:ℝ)/8)) h) := by
  induction h with
  | zero => exact ⟨by simpa [coefficient,gridCoefficient,SPA.one] using SPA.I.contains_whole 1,
                   by simpa [coefficient,gridCoefficient,SPA.zero] using SPA.I.contains_whole 0⟩
  | succ h ih => exact nextCoeff_correct n j h _ _ ih

/-- The numeric coefficient rows bound the true polynomial part of the
warning transform for arbitrary inputs, at every frequency j/8. -/
theorem real_transform_enclosure (e n j H : ℕ) (x : Law) (hi : finiteInverse x)
    (hb : ((n:ℝ)/2)^2+((j:ℝ)/8)^2 ≤ 2*H*((n:ℝ)/2+1)+1) :
    let t := (j:ℝ)/8
    let E := ‖coefficient (node n t) H‖*((moment x H)^(e+1)/2*
      (inverseMoment x-∑ h ∈ Finset.range (H+1), moment x h))
    let realValue := (∫ r, mark (node n t) r ∂(productLaw (e+2) (by omega) x : Measure Message)).re
    (∑ h ∈ Finset.range (H+1), (gridCoefficient n j h).re.lower * (moment x h)^(e+2)) - E ≤ realValue ∧
    realValue ≤ (∑ h ∈ Finset.range (H+1), (gridCoefficient n j h).re.upper * (moment x h)^(e+2)) + E := by
  dsimp only
  let z := node n ((j:ℝ)/8)
  have bound := finite_transform_error e n H ((j:ℝ)/8) x hi hb
  have reBound := (Complex.abs_re_le_norm _).trans bound
  simp only [Complex.sub_re,Complex.re_sum,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,mul_zero,sub_zero] at reBound
  have nonneg (h : ℕ) : 0 ≤ (moment x h)^(e+2) := pow_nonneg (integral_nonneg (fun r => pow_nonneg r.2.1 h)) _
  have low := Finset.sum_le_sum (s := Finset.range (H+1)) fun h _ =>
    mul_le_mul_of_nonneg_right (gridCoefficient_correct n j h).1.1 (nonneg h)
  have high := Finset.sum_le_sum (s := Finset.range (H+1)) fun h _ =>
    mul_le_mul_of_nonneg_right (gridCoefficient_correct n j h).1.2 (nonneg h)
  obtain ⟨hl,hr⟩ := abs_le.mp reBound
  constructor <;> linarith only [hl,hr,low,high]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean <==
import SPAnalysis.CheckedCellWeights

noncomputable section
namespace SPA.Global

/-- A successful partial fold has accepted each step along the range. -/
theorem accepted_range {S : Type} (P : ℕ → S → Prop) (step : ℕ → S → Option S)
    (next : ∀ i x y, P i x → step i x=some y → P (i+1) y)
    (b n : ℕ) (s out : S) (start : P b s)
    (ok : forIn (m:=Option) (List.range' b n 1) s (fun i v => (step i v).map ForInStep.yield)=some out) :
    P (b+n) out := by
  induction n generalizing b s with
  | zero => simpa using (by simpa using ok : s=out) ▸ start
  | succ n ih =>
    rw [List.range'_succ,List.forIn_cons] at ok
    cases eqn : step b s with
    | none => simp [eqn] at ok
    | some v =>
      simp only [eqn,Option.map_some,Option.bind_some] at ok
      exact (show b+(n+1)=(b+1)+n by omega) ▸ ih (b+1) v (next b s v start eqn) ok

theorem tabulate_success {α : Type} [Inhabited α] (f : ℕ → Option α) (n : ℕ) (out : Array α)
    (ok : tabulateM n f=some out) : out.size=n ∧ ∀ i<n, f i=some out[i]! := by
  let P (j : ℕ) (s : Array α) := s.size=j ∧ ∀ i<j,f i=some s[i]!
  let step (i : ℕ) (s : Array α) := (f i).map s.push
  let body (i : ℕ) (s : Array α) := (step i s).map ForInStep.yield
  have repr : tabulateM n f=forIn (m:=Option) [:n] (Array.mkEmpty n) body := by
    let g (i : ℕ) (s : Array α) := f i >>= fun x => some (ForInStep.yield (s.push x))
    change ((forIn (m:=Option) [:n] (Array.mkEmpty n) g) >>= pure) = _
    have e : g=body := by funext i s; cases eqn : f i <;> simp [g,step,body,eqn]
    rw [e,bind_pure]
  have next (j : ℕ) (s v : Array α) (p : P j s) (h : step j s=some v) : P (j+1) v := by
    obtain ⟨sz,old⟩ := p
    cases e : f j with
    | none => simp [step,e] at h
    | some x =>
      have eqn : s.push x=v := by simpa [step,e] using h
      subst v; refine ⟨by simp [sz],?_⟩; intro i hi
      by_cases lt : i<j
      · have hlt : i<s.size := by omega
        rw [getElem!_pos _ _ (by simp; omega),Array.getElem_push_lt hlt,←getElem!_pos s i hlt]
        exact old i lt
      · have ix : i=s.size := by omega
        rw [ix,getElem!_pos _ _ (by simp),Array.getElem_push_eq,sz]; exact e
  rw [repr,Std.Range.forIn_eq_forIn_range'] at ok
  have q := accepted_range P step next 0 n (Array.mkEmpty n) out
    ⟨rfl,fun _ h => False.elim (Nat.not_lt_zero _ h)⟩ (by simpa [Std.Range.size,body] using ok)
  simpa [P] using q

theorem triangle_succ (d : ℕ) : triangle (d+1) 0 = triangle d 0+(d+1) := by
  simp only [triangle,Nat.add_zero]
  rw [show (d+1)*(d+1+1)=d*(d+1)+2*(d+1) by ring]; omega

theorem triangle_index {r c d : ℕ} (rd : r<d) (cr : c≤r) : triangle r c < triangle d 0 := by
  have mono : Monotone (fun j => triangle j 0) := monotone_nat_of_le_succ (fun i => by rw [triangle_succ]; omega)
  have row : triangle r c=triangle r 0+c := by simp [triangle]
  exact lt_of_lt_of_le (by rw [row,triangle_succ]; omega : triangle r c<triangle (r+1) 0) (mono rd)

theorem size_triangle (f : ℕ → ℕ → α) (d : ℕ) : (triangleTable f d).size=triangle d 0 := by
  induction d with
  | zero => rfl
  | succ d ih => simp only [triangleTable,Array.size_append,Array.size_ofFn,ih,triangle_succ]

theorem triangle_lookup [Inhabited α] (f : ℕ → ℕ → α) (d r c : ℕ) (rd : r<d) (cr : c≤r) :
    (triangleTable f d)[triangle r c]! = f r c := by
  induction d with
  | zero => omega
  | succ d ih =>
    rw [triangleTable]
    have idx : triangle r c<(triangleTable f d ++ Array.ofFn (fun c : Fin (d+1) => f d c.val)).size := by
      simpa [size_triangle,triangle_succ] using triangle_index rd cr
    rw [getElem!_pos (triangleTable f d ++ Array.ofFn (fun c : Fin (d+1) => f d c.val)) (triangle r c) idx]
    by_cases lt : r<d
    · rw [Array.getElem_append_left (by rw [size_triangle]; exact triangle_index lt cr)]
      rw [←getElem!_pos (triangleTable f d) (triangle r c) (by rw [size_triangle]; exact triangle_index lt cr)]
      exact ih lt
    · have e : r=d := by omega
      subst r
      have jj : triangle d c=triangle d 0+c := by simp [triangle]
      rw [Array.getElem_append_right (by rw [size_triangle,jj]; omega)]
      simp [size_triangle,jj]

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean <==
import SPAnalysis.CheckedOddSeries

noncomputable section
open scoped BigOperators
namespace SPA.Trig

def cosineTerm (x : ℝ) (j : ℕ) := (-(x*x))^j/((2*j).factorial:ℝ)
def sineTerm (x : ℝ) (j : ℕ) := (-(x*x))^j*x/((2*j+1).factorial:ℝ)

theorem cosine_step (x : ℝ) (j : ℕ) :
    cosineTerm x (j+1) = cosineTerm x j * (-(x*x)) / (((2*j+1)*(2*j+2):ℕ):ℝ) := by
  simp only [cosineTerm,show 2*(j+1)=2*j+1+1 by omega,Nat.factorial_succ,Nat.cast_mul,pow_succ]
  ring

theorem sine_step (x : ℝ) (j : ℕ) :
    sineTerm x (j+1) = sineTerm x j * (-(x*x)) / (((2*j+2)*(2*j+3):ℕ):ℝ) := by
  rw [sineTerm,sineTerm,show 2*(j+1)+1=2*j+1+1+1 by omega,
    Nat.factorial_succ (2*j+1+1),Nat.factorial_succ (2*j+1),pow_succ]
  simp only [Nat.cast_mul,div_eq_mul_inv,mul_inv_rev]
  ring

private theorem group_terms (x : ℝ) (n : ℕ) :
    (∑ m ∈ Finset.range (2*n), ((x:ℂ)*Complex.I)^m/m.factorial) =
      ((∑ j ∈ Finset.range n,cosineTerm x j : ℝ):ℂ) +
        ((∑ j ∈ Finset.range n,sineTerm x j : ℝ):ℂ)*Complex.I := by
  induction n with
  | zero => simp
  | succ n ih =>
    simp only [Nat.mul_succ,Finset.sum_range_succ,ih,Complex.ofReal_add]
    have pair : ((x:ℂ)*Complex.I)^(2*n) = ((-(x*x):ℝ):ℂ)^n := by
      rw [pow_mul,mul_pow,Complex.I_sq]; push_cast; ring
    simp only [pow_succ _ (2*n),pair,cosineTerm,sineTerm]
    push_cast
    ring

/-- Fifty updates following the constant and linear terms suffice at the actual
fixed-point precision. Both Taylor remainders are covered by one unit. -/
theorem cis_error {x : ℝ} (hx : |x|≤1) :
    |Real.cos x-∑ j ∈ Finset.range 51,cosineTerm x j| ≤ 1/(unit:ℝ) ∧
    |Real.sin x-∑ j ∈ Finset.range 51,sineTerm x j| ≤ 1/(unit:ℝ) := by
  let z := (x:ℂ)*Complex.I
  have hz : ‖z‖≤1 := by simpa [z,Complex.norm_real,Real.norm_eq_abs] using hx
  have h := Complex.exp_bound hz (n:=102) (by decide)
  have ratBound : (103:ℝ)*((Nat.factorial 102:ℝ)*(102:ℝ))⁻¹ ≤ 1/(unit:ℝ) := by
    rw [← div_eq_mul_inv]
    apply (div_le_div_iff₀ (by positivity) I.unit_pos).mpr
    have hN : 103*2^384 ≤ (Nat.factorial 102)*102 := by decide
    simpa [unit,bits] using (show ((103*2^384:ℕ):ℝ) ≤ (((Nat.factorial 102)*102:ℕ):ℝ) by exact_mod_cast hN)
  have err : ‖Complex.exp z - ∑ m ∈ Finset.range 102,z^m/m.factorial‖ ≤ 1/(unit:ℝ) := by
    exact h.trans ((mul_le_of_le_one_left (by positivity) (pow_le_one₀ (norm_nonneg _) hz)).trans ratBound)
  change ‖Complex.exp z - ∑ m ∈ Finset.range (2*51),((x:ℂ)*Complex.I)^m/m.factorial‖ ≤ _ at err
  rw [group_terms] at err
  exact ⟨by simpa [z,Complex.sub_re,Complex.add_re,Complex.mul_re,Complex.exp_ofReal_mul_I_re]
    using (Complex.abs_re_le_norm _).trans err,
    by simpa [z,Complex.sub_im,Complex.add_im,Complex.mul_im,Complex.exp_ofReal_mul_I_im]
    using (Complex.abs_im_le_norm _).trans err⟩

end SPA.Trig


==> anc/audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean <==
import SPAnalysis.ZeroCoefficient

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal ENNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def signedCoefficient (r : ℕ) (ω : Frequencies) : ℝ :=
  density ω.1 ω.2*(coefficient (node ω.1 ω.2) (r+1)).re

theorem continuous_node (n : ℕ) : Continuous (node n) := by
  have eqn (t : ℝ) : node n t=((n:ℂ)/2)+(t:ℂ)*Complex.I := by
    apply Complex.ext <;> simp [node,Complex.div_ofNat_re,Complex.div_ofNat_im]
  rw [funext eqn]; fun_prop

theorem coef_cont (h n : ℕ) : Continuous (fun t : ℝ => coefficient (node n t) h) := by
  induction h with
  | zero => exact continuous_const
  | succ j ih =>
    simp only [coefficient]
    exact ((continuous_const.sub (continuous_node n)).mul ih).div_const _

theorem signed_meas (r : ℕ) : Measurable (signedCoefficient r) :=
  measurable_from_prod_countable_right fun n => (density_meas n).mul (Complex.continuous_re.comp (coef_cont (r+1) n)).measurable

def zeroLift (f : ℝ → ℝ) (ω : Frequencies) := if ω.1=0 then f ω.2 else 0

theorem integral_zeroLift {f : ℝ → ℝ} (fm : Measurable f) (fi : Integrable f) :
    (∫ ω, zeroLift f ω ∂frequencyMeasure)=∫ t : ℝ, f t := by
  have ii : Integrable (zeroLift f) frequencyMeasure := lift_zero fm fi
  rw [frequencyMeasure,integral_prod _ ii]
  have val (n : ℕ) : (∫ t : ℝ, zeroLift f (n,t))=if n=0 then ∫ t, f t else 0 := by
    by_cases hn : n=0 <;> simp [zeroLift,hn]
  have i := ii.integral_prod_left
  change Integrable (fun n : ℕ => ∫ t : ℝ, zeroLift f (n,t)) (Measure.count : Measure ℕ) at i
  rw [integral_countable' i]
  simp [measureReal_def,val]

def nonzeroPart (r : ℕ) (ω : Frequencies) := if ω.1=0 then 0 else signedCoefficient r ω

theorem nonzero_coeff_int (r : ℕ) : Integrable (nonzeroPart r) frequencyMeasure := by
  have pm : Measurable positiveDensity := by
    apply measurable_from_prod_countable_right; intro n; cases n <;> simp [positiveDensity,density_meas]
  have pos (ω : Frequencies) : 0 ≤ positiveDensity ω := by
    unfold positiveDensity; split <;> first | exact le_rfl | exact density_nonneg ..
  let f (ω : Frequencies) := Real.sqrt (positiveDensity ω)
  have lp : MemLp f 2 frequencyMeasure := by
    apply (memLp_two_iff_integrable_sq pm.sqrt.aestronglyMeasurable).mpr
    simpa only [f,Real.sq_sqrt (pos _)] using density_positive_modes
  let g : ModeSpace := lp.toLp f
  have g_rep : (fun ω => g ω) =ᵐ[frequencyMeasure] f := lp.coeFn_toLp
  apply (L2.integrable_inner (𝕜 := ℝ) (coordVector r) g).congr
  filter_upwards [coordVector_rep r,g_rep] with ω hr hg
  rw [hr,hg]; simp only [RCLike.inner_apply,conj_trivial]
  dsimp only [f]; unfold nonzeroPart positiveDensity signedCoefficient
  by_cases hn : ω.1=0
  · simp [hn]
  · rw [if_neg hn,if_neg hn]
    linear_combination (coefficient (node ω.1 ω.2) (r+1)).re*(Real.sq_sqrt (density_nonneg ω.1 ω.2))

theorem signed_coefficient_int (r : ℕ) : Integrable (signedCoefficient r) frequencyMeasure := by
  have m : Measurable (fun t : ℝ => signedCoefficient r (0,t)) := (signed_meas r).comp (measurable_const.prodMk measurable_id)
  have i := (lift_zero m (zero_coefficient_integrable r)).add (nonzero_coeff_int r)
  apply i.congr
  exact ae_of_all _ fun ω => by rcases ω with ⟨n,t⟩; cases n <;> simp [nonzeroPart]

theorem mark_meas (p : Message) : Measurable (fun ω : Frequencies => (mark (node ω.1 ω.2) p).re) := by
  apply measurable_from_prod_countable_right; intro n
  exact (Complex.continuous_re.comp (Complex.continuous_exp.comp ((continuous_node n).mul continuous_const))).measurable

theorem mark_abs_le (ω : Frequencies) (p : Message) : |(mark (node ω.1 ω.2) p).re| ≤ 1 :=
  (Complex.abs_re_le_norm _).trans (norm_mode_le_one (z := node ω.1 ω.2) (by dsimp [node]; positivity)
    (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor))

theorem integral_coefficient_feature (r : ℕ) (p : Message) :
    (∫ ω, signedCoefficient r ω*feature ω.1 ω.2 p ∂frequencyMeasure)=2*(p:ℝ)^(r+1)/((r:ℝ)+1) := by
  rw [←coord_seed_inner,MeasureTheory.L2.inner_def]
  apply integral_congr_ae
  filter_upwards [coordVector_rep r,seed_rep p] with ω hc hs
  rw [hc,hs]
  simp only [RCLike.inner_apply,conj_trivial,basicFeature,signedCoefficient]
  linear_combination -((coefficient (node ω.1 ω.2) (r+1)).re*feature ω.1 ω.2 p)*(Real.sq_sqrt (density_nonneg ω.1 ω.2))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean <==
import SPAnalysis.CheckedOddSeries

noncomputable section
namespace SPA

theorem bounded_range {A : Type} (N : ℕ) (P : ℕ → A → Prop) (step : ℕ → A → A) (start : A)
    (init : P 0 start) (go : ∀ j<N, ∀ a,P j a → P (j+1) (step j a)) :
    P N (forIn (m:=Id) [:N] start fun j a => .yield (step j a)) := by
  let Q (j : ℕ) (a : A) := j≤N → P j a
  have next (j : ℕ) (a : A) (q : Q j a) : Q (j+1) (step j a) :=
    fun bound => go j (by omega) a (q (by omega))
  have h := I.nat_range_invariant Q step next 0 N start (fun _ => init)
  rw [Std.Range.forIn_eq_forIn_range']
  simpa [Std.Range.size] using h (by omega)

private def columnPass (N : ℕ) (start : Array I) (term : ℕ → I) : Array I :=
  forIn (m:=Id) [:N] start fun j a => .yield (a.modify j (add · (term j)))

private theorem column_at (N : ℕ) (a : Array I) (size : a.size=N) (term : ℕ → I) :
    (columnPass N a term).size=N ∧ ∀ j<N,(columnPass N a term)[j]! = add a[j]! (term j) := by
  let P (i : ℕ) (out : Array I) := out.size=N ∧ ∀ j<N, out[j]! = if j < i then add a[j]! (term j) else a[j]!
  have go (i : ℕ) (_ : i<N) (b : Array I) (p : P i b) : P (i+1) (b.modify i (add · (term i))) := by
    refine ⟨by simp [p.1],?_⟩
    intro j hj
    have index : j<b.size := by simpa [p.1] using hj
    have ix : j<(b.modify i (add · (term i))).size := by simpa using index
    rw [getElem!_pos _ j ix,Array.getElem_modify ix,←getElem!_pos b j index,p.2 j hj]
    by_cases eqn : i=j
    · subst i; simp
    · simp [eqn,show (j < i+1) ↔ j < i by omega]
  have h : P N (columnPass N a term) := bounded_range N P _ a ⟨size,by simp⟩ go
  exact ⟨h.1,fun j hj => by simpa [hj] using h.2 j hj⟩

/-- The same nested array updates as in the two endpoint Fourier loops. -/
def sumColumns (count width : ℕ) (term : ℕ → ℕ → I) : Array I :=
  forIn (m:=Id) [:count] (Array.replicate width zero) fun i a => .yield (columnPass width a (term i))

theorem sum_columns_contains (count width : ℕ) (box : ℕ → ℕ → I) (value : ℕ → ℕ → ℝ)
    (term : ∀ i<count,∀ j<width,(box i j).Contains (value i j)) :
    (sumColumns count width box).size=width ∧ ∀ j<width,(sumColumns count width box)[j]!.Contains
      (∑ i ∈ Finset.range count,value i j) := by
  let P (i : ℕ) (a : Array I) := a.size=width ∧ ∀ j<width,a[j]!.Contains (∑ d ∈ Finset.range i,value d j)
  have init : P 0 (Array.replicate width zero) := by
    refine ⟨by simp,?_⟩
    intro j hj
    simpa [getElem!_pos,Array.size_replicate,hj,zero] using I.contains_whole 0
  have go (i : ℕ) (hi : i<count) (a : Array I) (p : P i a) : P (i+1) (columnPass width a (box i)) := by
    obtain ⟨size,entry⟩ := column_at width a p.1 (box i)
    refine ⟨size,?_⟩; intro j hj
    rw [entry j hj,Finset.sum_range_succ]
    exact I.contains_add (p.2 j hj) (term i hi j hj)
  exact bounded_range count P _ _ init go

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/Common.lean <==
import SPAnalysis.Inverse

noncomputable section
open MeasureTheory
open scoped BigOperators

namespace SurveyPropagation.Common

def p (k : ℕ) : ℝ := (1/2 : ℝ)^k
def epsilon (k : ℕ) : ℝ := (121/100 : ℝ)*k*p k
def b (k h : ℕ) : ℝ := (1/2 : ℝ)^h + epsilon k * (1/2 - (1/2 : ℝ)^h)
def weight (k h : ℕ) : ℝ := (b k h)^(k-2)
def amplitude (k : ℕ) : ℝ := (347/1000 : ℝ)*(k:ℝ)*((k:ℝ)-1)*2^k
def z (k : ℕ) : ℝ := 2*p k
def factor (k : ℕ) : ℝ := amplitude k *
  (weight k 4 + max ((z k/2+(z k)^2)*weight k 1)
    ((1/8+z k/2)*(weight k 2+3*weight k 3/2)+(z k)^2*weight k 2))

def inClass (k : ℕ) (x : Law) : Prop :=
  (1-p k)/2 ≤ moment x 1 ∧ (∀ h, 1 ≤ h → moment x h ≤ b k h) ∧
  finiteInverse x ∧ inverseMoment x ≤ 11/4

theorem epsilon_nonneg (k : ℕ) : 0 ≤ epsilon k := by unfold epsilon p; positivity

theorem b_nonneg {h : ℕ} (hh : 1 ≤ h) (k : ℕ) : 0 ≤ b k h := by
  have hh' : (1/2:ℝ)^h ≤ 1/2 := by
    simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ)≤1/2) (by norm_num) hh
  exact add_nonneg (by positivity) (mul_nonneg (epsilon_nonneg k) (sub_nonneg.mpr hh'))

theorem initial_mem (k : ℕ) : inClass k initial := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [initial_moment, pow_one]
    have : 0 ≤ p k := by unfold p; positivity
    linarith
  · intro h hh
    have h' : (1/2:ℝ)^h ≤ 1/2 := by
      simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ)≤1/2) (by norm_num) hh
    rw [initial_moment]
    exact le_add_of_nonneg_right (mul_nonneg (epsilon_nonneg k) (sub_nonneg.mpr h'))
  · change Integrable (fun r : Message => (1-(r:ℝ))⁻¹) (Measure.dirac half)
    exact integrable_dirac (by simp)
  · change (∫ r : Message, (1-(r:ℝ))⁻¹ ∂Measure.dirac half) ≤ _
    norm_num [half]

theorem eps_step {k : ℕ} (hk : 1 ≤ k) : epsilon (k+1) ≤ epsilon k := by
  have h : (1:ℝ) ≤ k := by exact_mod_cast hk
  unfold epsilon p
  rw [pow_succ, Nat.cast_add_one]
  have hp : 0 ≤ (1/2:ℝ)^k := by positivity
  nlinarith [mul_nonneg (sub_nonneg.mpr h) hp]

theorem cap_step {k h : ℕ} (hk : 1 ≤ k) (hh : 1 ≤ h) : b (k+1) h ≤ b k h := by
  have h' : (1/2:ℝ)^h ≤ 1/2 := by
    simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ)≤1/2) (by norm_num) hh
  exact add_le_add_left (mul_le_mul_of_nonneg_right (eps_step hk) (sub_nonneg.mpr h')) _

theorem cap_third {k h : ℕ} (hk : 6 ≤ k) (hh : 2 ≤ h) : b k h ≤ 1/3 := by
  have heps : epsilon k ≤ epsilon 6 := by
    induction k, hk using Nat.le_induction with
    | base => exact le_rfl
    | succ k hk ih => exact (eps_step (by omega)).trans ih
  have he : epsilon k ≤ 121*6/(100*64) := by convert heps using 1; norm_num [epsilon,p]
  have hpow : (1/2:ℝ)^h ≤ 1/4 := by
    convert pow_le_pow_of_le_one (by norm_num : (0:ℝ)≤1/2) (by norm_num) hh using 1; norm_num
  have h' : (1/2:ℝ)^h ≥ 0 := by positivity
  unfold b
  nlinarith [mul_nonneg (epsilon_nonneg k) h']

theorem amplitude_nonneg {k : ℕ} (hk : 1 ≤ k) : 0 ≤ amplitude k := by
  have : 1 ≤ (k:ℝ) := by exact_mod_cast hk
  unfold amplitude
  exact mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) (Nat.cast_nonneg _)) (sub_nonneg.mpr this)) (by positivity)

theorem amplitude_step {k : ℕ} (hk : 6 ≤ k) : amplitude (k+1) ≤ 3*amplitude k := by
  have h : (6:ℝ) ≤ k := by exact_mod_cast hk
  unfold amplitude
  rw [pow_succ, Nat.cast_add_one]
  have hp : (0:ℝ) ≤ (k:ℝ)*2^k := by positivity
  nlinarith [mul_nonneg (show 0 ≤ (k:ℝ)-5 by linarith) hp]

theorem weighted_step {k h : ℕ} (hk : 6 ≤ k) (hh : 2 ≤ h) :
    amplitude (k+1)*weight (k+1) h ≤ amplitude k*weight k h := by
  have hw := b_nonneg (by omega : 1 ≤ h) (k+1)
  have hpow := pow_le_pow_left₀ hw (cap_step (by omega : 1 ≤ k) (by omega : 1 ≤ h)) (k-2)
  have hthird := cap_third (show 6 ≤ k+1 by omega) hh
  have hr : weight (k+1) h ≤ weight k h*(1/3) := by
    unfold weight
    rw [show k+1-2=k-2+1 by omega, pow_succ]
    exact mul_le_mul hpow hthird hw (pow_nonneg (b_nonneg (by omega) _) _)
  have h := mul_le_mul (amplitude_step hk) hr (pow_nonneg hw _) (mul_nonneg (by norm_num) (amplitude_nonneg (by omega)))
  linarith only [h]

theorem z_step (k : ℕ) : z (k+1) = z k/2 := by unfold z p; rw [pow_succ]; ring

theorem weighted_first_step {k : ℕ} (hk : 6 ≤ k) :
    amplitude (k+1)*((z (k+1)/2+(z (k+1))^2)*weight (k+1) 1) ≤
    amplitude k*((z k/2+(z k)^2)*weight k 1) := by
  have w₁ (n : ℕ) : weight n 1 = (1/2:ℝ)^(n-2) := by simp [weight,b]
  have zz : 0 ≤ z k := by unfold z p; positivity
  have ha := amplitude_nonneg (by omega : 1 ≤ k)
  have hw : 0 ≤ (1/2:ℝ)^(k-2) := by positivity
  rw [z_step, w₁, w₁, show k+1-2=k-2+1 by omega, pow_succ]
  calc _ ≤ 3*amplitude k * ((z k/2/2+(z k/2)^2)*((1/2:ℝ)^(k-2)*(1/2))) :=
              mul_le_mul_of_nonneg_right (amplitude_step hk) (by positivity)
       _ ≤ _ := by nlinarith [mul_nonneg (mul_nonneg ha hw) zz,
                              mul_nonneg (mul_nonneg ha hw) (sq_nonneg (z k))]

theorem factor_step {k : ℕ} (hk : 6 ≤ k) : factor (k+1) ≤ factor k := by
  let A := amplitude
  let w := weight
  have positive (j h : ℕ) (hj : 1 ≤ j) (hh : 1 ≤ h) : 0 ≤ A j*w j h :=
    mul_nonneg (amplitude_nonneg hj) (pow_nonneg (b_nonneg hh _) _)
  have aa := amplitude_nonneg (by omega : 1 ≤ k)
  have aa' := amplitude_nonneg (by omega : 1 ≤ k+1)
  have zz : 0 ≤ z k := by unfold z p; positivity
  have zz' : 0 ≤ z (k+1) := by unfold z p; positivity
  have zl : z (k+1) ≤ z k := by rw [z_step]; linarith
  have h₂ := weighted_step hk (le_rfl : 2 ≤ 2)
  have h₃ := weighted_step hk (by omega : 2 ≤ 3)
  have h₄ := weighted_step hk (by omega : 2 ≤ 4)
  have aux : A (k+1)*w (k+1) 2+3*(A (k+1)*w (k+1) 3)/2 ≤ A k*w k 2+3*(A k*w k 3)/2 := by
    dsimp [A,w]; linarith only [h₂,h₃]
  have t₁ := mul_le_mul (show (1:ℝ)/8+z (k+1)/2 ≤ 1/8+z k/2 by linarith) aux
    (show 0 ≤ A (k+1)*w (k+1) 2+3*(A (k+1)*w (k+1) 3)/2 by
      linarith [positive (k+1) 2 (by omega) (by omega),positive (k+1) 3 (by omega) (by omega)]) (by positivity)
  have t₂ := mul_le_mul (pow_le_pow_left₀ zz' zl 2) h₂ (positive (k+1) 2 (by omega) (by omega)) (sq_nonneg _)
  unfold factor
  rw [mul_add (amplitude (k+1)),mul_add (amplitude k), mul_max_of_nonneg _ _ aa',mul_max_of_nonneg _ _ aa]
  apply add_le_add h₄
  apply max_le_max (weighted_first_step hk)
  dsimp [A,w] at t₁
  linarith only [t₁,t₂]

/-- The real three-coordinate majorant is strictly below one for the
entire infinite range; its small and large base bounds are exact rationals. -/
theorem factor_bound {k : ℕ} (hk : 6 ≤ k) : factor k < 797/1000 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [factor,amplitude,weight,b,z,p,epsilon,max_def]
  | succ k hk ih => exact (factor_step hk).trans_lt ih

theorem factor_large {k : ℕ} (hk : 8 ≤ k) : factor k < 1/3 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [factor,amplitude,weight,b,z,p,epsilon,max_def]
  | succ k hk ih => exact (factor_step (by omega)).trans_lt ih

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean <==
import SPAnalysis.ThreeBlock
import SPAnalysis.CommonWeights

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace NNReal

namespace SurveyPropagation.Common

private theorem six_seven_exp {k : ℕ} (hk : 6 ≤ k) (hi : k ≤ 7) {t : ℝ} (ht : t ∈ domain k) {x : Law} (hx : inClass k x) :
    Real.exp (-(countRate k t.toNNReal:ℝ)*(moment x 1)^(k-1)) ≤ z k := by
  let L := ((2:ℝ)^k*Real.log 2-2)
  have tlo : L ≤ t := by simpa only [L,leftDensity,if_neg (by omega : k≠3)] using ht.1
  have ρlo : (k:ℝ)*L/2 ≤ (countRate k t.toNNReal:ℝ) := by
    simp [countRate,max_eq_left (density_pos k (by omega) t ht).le]; gcongr
  have m0 : 0 ≤ (1-p k)/2 := by
    have h := pow_le_one₀ (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (n := k)
    exact div_nonneg (sub_nonneg.mpr h) (by norm_num)
  have lp : 0 ≤ (k:ℝ)*L/2 := by
    have l0 : 0 ≤ L := by dsimp [L]; interval_cases k <;> norm_num <;> linarith only [Real.log_two_gt_d9]
    positivity
  have lb : ((k-1:ℕ):ℝ)*Real.log 2 ≤ (k:ℝ)*L/2*((1-p k)/2)^(k-1) := by
    unfold L; interval_cases k <;> norm_num [p] <;> linarith only [Real.log_two_gt_d9,Real.log_two_lt_d9]
  have rhs := mul_le_mul ρlo (pow_le_pow_left₀ m0 hx.1 (k-1)) (pow_nonneg m0 _) (NNReal.coe_nonneg _)
  apply (Real.exp_le_exp.mpr (show _ ≤ -(((k-1:ℕ):ℝ)*Real.log 2) by linarith only [lb,rhs])).trans_eq
  rw [Real.exp_neg,Real.exp_nat_mul,Real.exp_log (by norm_num : (0:ℝ)<2)]
  interval_cases k <;> norm_num [z,p]

theorem common_mixed_damping {k : ℕ} (hk : 6 ≤ k) {t : ℝ} (ht : t ∈ domain k) {x y : Law}
    (hx : inClass k x) (hy : inClass k y) (s : Icc (0:ℝ) 1) :
    Real.exp (-(countRate k t.toNNReal:ℝ)*moment (mixedWarnings
      (productLaw (k-1) (by omega) y) (productLaw (k-1) (by omega) x) s) 1) ≤ z k := by
  by_cases large : 8 ≤ k
  · exact Response.mixed_at large ht hx hy s
  have hu := six_seven_exp hk (by omega) ht hx
  have hv := six_seven_exp hk (by omega) ht hy
  rw [mixedWarnings_moment,productLaw_moment,productLaw_moment]
  let X := (moment x 1)^(k-1)
  let Y := (moment y 1)^(k-1)
  have lower : min X Y ≤ (1-(s:ℝ))*Y+(s:ℝ)*X := by
    have a := mul_le_mul_of_nonneg_left (min_le_right X Y) (sub_nonneg.mpr s.2.2)
    have b := mul_le_mul_of_nonneg_left (min_le_left X Y) s.2.1
    linarith only [a,b]
  have comp := Real.exp_le_exp.mpr (mul_le_mul_of_nonpos_left lower (neg_nonpos.mpr (NNReal.coe_nonneg (countRate k t.toNNReal))))
  rcases le_total X Y with xy|yx
  · rw [min_eq_left xy] at comp; exact comp.trans hu
  · rw [min_eq_right yx] at comp; exact comp.trans hv

theorem common_gram_sections {k : ℕ} (hk : 6 ≤ k) {ρ : ℝ≥0} {w : Law}
    (hz : Real.exp (-(ρ:ℝ)*moment w 1) ≤ z k) (s : Finset ℕ) (g : Fourier.ModeSpace) :
    (∑ j ∈ s, amplitude k*metricScale k j*(inner ℝ (Fourier.attenuationMap ρ w (Fourier.unitCoord j)) g)^2) ≤
      factor k*‖g‖^2 := by
  let A := amplitude k
  let τ := A*weight k 4
  let d (i : ℕ) := A*weight k (i+1)
  let σ := Fourier.threeBound (z k) (d 0) (d 1) (d 2)
  have km : 0 < (k:ℝ)-1 := sub_pos.mpr (by exact_mod_cast (show 1<k by omega))
  have kp : 0 < (k:ℝ) := by exact_mod_cast (show 0<k by omega)
  have A0 : 0 ≤ A := by unfold A amplitude; positivity
  have w0 (i : ℕ) (hi : 1 ≤ i) : 0 ≤ weight k i := pow_nonneg (b_nonneg hi _) _
  have dw (i : ℕ) : 0 ≤ d i := mul_nonneg A0 (w0 _ (by omega))
  have z0 : 0 ≤ z k := (Real.exp_pos _).le.trans hz
  have ss : 0 ≤ σ := (mul_nonneg (add_nonneg (by positivity) (sq_nonneg _)) (dw 0)).trans (le_max_left _ _)
  have sumBound : τ+σ = factor k := by
    unfold τ σ Fourier.threeBound d factor A
    conv_rhs => rw [mul_add,mul_max_of_nonneg _ _ A0]
    congr 1
    apply congrArg₂ max <;> ring
  rw [←sumBound]
  apply Fourier.all_finite_sections ρ w 3 _ d dw (mul_nonneg A0 (w0 4 (by decide))) ss
  · intro i
    have h := mul_le_mul_of_nonneg_left (scale_le_envelope k i) A0
    by_cases hi : i<3
    · rw [if_pos hi]; exact h.trans (le_add_of_nonneg_left (mul_nonneg A0 (w0 _ (by decide))))
    · rw [if_neg hi,add_zero]
      exact h.trans (mul_le_mul_of_nonneg_left (common_weight_antitone hk (by decide) (by omega)) A0)
  · intro c
    exact Fourier.three_weighted_columns ρ w hz d c dw (mul_le_mul_of_nonneg_left (common_weight_antitone hk (by decide) (by decide)) A0)

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean <==
import SPAnalysis.CommonInverse
import SPAnalysis.FieldBounds

noncomputable section
open Set
open scoped NNReal

namespace SurveyPropagation.Common

private theorem kp_upper {k : ℕ} (hk : 8 ≤ k) : (k:ℝ)*p k ≤ 1/32 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    have hn : (1:ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
    have hp : 0 ≤ p k := by unfold p; positivity
    rw [show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring,Nat.cast_add_one]
    nlinarith [mul_nonneg (sub_nonneg.mpr hn) hp]

private theorem p_small {k : ℕ} (hk : 8 ≤ k) : p k ≤ 1/256 := by
  have h := pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) hk
  norm_num at h; exact h

private theorem no_warning_bound {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    Real.exp (-(countRate k t.toNNReal : ℝ)*(moment x 1)^(k-1)) ≤ (4/3)*p k := by
  let L := Real.log 2
  have hL : 0 ≤ L := Real.log_nonneg (by norm_num)
  have hp : 0 < p k := by unfold p; positivity
  have kn : (0:ℝ) < k := by exact_mod_cast (show 0 < k by omega)
  have p1 := p_small hk
  have rate := ht.1
  simp [leftDensity, show k ≠ 3 by omega] at rate
  have lo : 0 ≤ L - 2*p k := by dsimp only [L]; linarith only [p1,Real.log_two_gt_d9]
  have inv : (2:ℝ)^k*p k=1 := by unfold p; rw [←mul_pow]; norm_num
  have smallpow : (1/2:ℝ)^(k-1)=2*p k := by
    unfold p
    rw [show k=(k-1)+1 by omega] at ⊢
    simp only [Nat.add_sub_cancel,pow_succ]; ring
  have bnd : ((k-1:ℕ):ℝ)*(k:ℝ)*p k ≤ 27/121 := by
    have e := eps_loss hk
    unfold epsilon at e
    rw [Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one]
    linarith only [e]
  have bern : 1-((k-1:ℕ):ℝ)*p k ≤ (1-p k)^(k-1) := by
    simpa [sub_eq_add_neg] using one_add_mul_le_pow (show -2 ≤ -p k by linarith) (k-1)
  have loss : (k:ℝ)*L-1/4 ≤ k*(L-2*p k)*(1-((k-1:ℕ):ℝ)*p k) := by
    have c := mul_le_mul_of_nonneg_right bnd hL
    have bp := mul_nonneg (mul_nonneg (Nat.cast_nonneg (k-1)) kn.le) (sq_nonneg (p k))
    have lm : L < 7/10 := lt_trans Real.log_two_lt_d9 (by norm_num)
    nlinarith only [c,bp,kp_upper hk,lm]
  have middle := mul_le_mul_of_nonneg_left bern (mul_nonneg kn.le lo)
  have rate0 : (k:ℝ)*((2:ℝ)^k*L-2)/2 ≤ countRate k t.toNNReal := by
    have tt := (le_max_left t 0)
    simp [countRate]
    nlinarith only [mul_nonneg kn.le (sub_nonneg.mpr rate),mul_nonneg kn.le (sub_nonneg.mpr tt)]
  have μ0 : (0:ℝ) ≤ (1-p k)/2 := by linarith only [p1]
  have high := pow_le_pow_left₀ μ0 hx.1 (k-1)
  have product := mul_le_mul rate0 high (pow_nonneg μ0 _) (countRate k t.toNNReal).coe_nonneg
  have eqn : (k:ℝ)*((2:ℝ)^k*L-2)/2 * ((1-p k)/2)^(k-1)
      = k*(L-2*p k)*(1-p k)^(k-1) := by
    rw [show (1-p k)/2=(1-p k)*(1/2) by ring,mul_pow,smallpow]
    linear_combination (k:ℝ)*L*(1-p k)^(k-1)*inv
  have full := (loss.trans middle).trans (eqn ▸ product)
  have ee := Real.exp_le_exp.mpr (neg_le_neg full)
  have e1 := Real.add_one_le_exp (-(1/4:ℝ))
  rw [Real.exp_neg,inv_eq_one_div,le_div_iff₀ (Real.exp_pos _)] at e1
  have e2 : Real.exp (-(k:ℝ)*L) = p k := by
    rw [neg_mul,Real.exp_neg,Real.exp_nat_mul,Real.exp_log (by norm_num : (0:ℝ) < 2)]
    unfold p; rw [div_pow]; simp
  rw [show -((k:ℝ)*L-1/4) = -(k:ℝ)*L+1/4 by ring,Real.exp_add,e2] at ee
  have et := mul_le_mul_of_nonneg_left (show Real.exp (1/4) ≤ 4/3 by linarith only [e1]) hp.le
  simpa only [neg_mul,mul_comm (p k)] using ee.trans et

/-- Bound on the mean Poisson sign factor for a common-class input. -/
theorem mean_factor_bound {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    Real.exp (-(countRate k t.toNNReal : ℝ)*(moment x 1)^(k-1)) ≤ (4/3)*p k :=
  no_warning_bound hk ht hx

/-- The complete common class in Appendix A.2 is invariant for every k ≥ 8.
Both estimates on moments are for the actual SP law. -/
theorem large_invariant {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) : inClass k (update k (by omega) t.toNNReal x) := by
  obtain ⟨fini,inv⟩ := large_inverse_cap hk ht hx
  refine ⟨?_,?_,fini,inv.le⟩
  · have lb := update_mean_lower k (by omega) t.toNNReal x
    let u := Real.exp (-(countRate k t.toNNReal : ℝ)*(moment x 1)^(k-1))
    change (1-(u+u^2)/2)/2 ≤ _ at lb
    have hu : u ≤ (4/3)*p k := no_warning_bound hk ht hx
    have up : u ≤ 1/2 := by linarith only [hu,p_small hk]
    have pos : 0 ≤ u := (Real.exp_pos _).le
    nlinarith only [lb,hu,mul_le_mul_of_nonneg_left up pos]
  · intro h hh
    obtain ⟨n,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : h ≠ 0)
    let s := (countRate k t.toNNReal : ℝ)*warningTail k x
    let z := (k:ℝ)*p k
    have kn : (0:ℝ) < k := by exact_mod_cast (show 0 < k by omega)
    have zp : 0 < z := mul_pos kn (by dsimp [p]; positivity)
    have hs : s < (223/100)*z := by simpa [s,z,mul_assoc] using large_rate_tail hk ht hx
    have zu : z ≤ 1/32 := kp_upper hk
    have small : s < 7/100 := by linarith only [hs,zu]
    have ex := Real.add_one_le_exp (-s)
    rw [Real.exp_neg,inv_eq_one_div,le_div_iff₀ (Real.exp_pos _)] at ex
    have vb : (Real.exp s - 1)/2 ≤ epsilon k := by
      change (Real.exp s - 1)/2 ≤ (121/100)*k*p k
      rw [mul_assoc]
      change _ ≤ (121/100)*z
      by_contra! neg
      have prod := mul_lt_mul_of_pos_left (show 1+(242/100)*z < Real.exp s by linarith only [neg])
        (show 0 < 1-s by linarith only [small])
      have zs := mul_le_mul_of_nonneg_left small.le zp.le
      nlinarith only [prod,ex,hs,zs,zp]
    have m := update_power_upper k (by omega) t.toNNReal x hx.2.2.1 n
    let c := (1/2:ℝ)^(n+1)
    have cu : c ≤ 1/2 := by
      simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) (Nat.succ_pos n)
    change _ ≤ c+(1/2-c)*((Real.exp s-1)/2) at m
    exact m.trans (by unfold b; change _ ≤ c+epsilon k*(1/2-c)
                      linarith only [mul_le_mul_of_nonneg_left vb (sub_nonneg.mpr cu)])

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean <==
import SPAnalysis.Common
import SPAnalysis.Statement

noncomputable section
open MeasureTheory Set
open scoped BigOperators

namespace SurveyPropagation.Common

/-- The error term in the inverse-moment recursion is a sum over orders
at least two. -/
def warningTail (k : ℕ) (x : Law) := ∑' j : ℕ, (moment x (j+2))^(k-1)

private theorem pow_sum (k : ℕ) (hk : 2 < k) (x : Law) (hi : finiteInverse x) :
    Summable (fun j : ℕ => (moment x j)^(k-1)) := by
  have law := finiteInverse_productLaw (k-1) (by omega) x hi
  exact (hasSum_moments _ law).summable.congr (fun j => productLaw_moment _ _ _ j)

theorem inverse_warning_tail (k : ℕ) (hk : 2 < k) (x : Law) (hi : finiteInverse x) :
    inverseMoment (productLaw (k-1) (by omega) x) - 1 - (moment x 1)^(k-1)
      = warningTail k x := by
  rw [←productLaw_moment (k-1) (by omega) x 1]
  exact (warning_tail (k-1) (by omega) x hi).tsum_eq.symm

theorem eps_loss {k : ℕ} (hk : 8 ≤ k) :
    ((k:ℝ)-1)*epsilon k ≤ 27/100 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [epsilon,p]
  | succ k hk ih =>
    have hn : (8:ℝ) ≤ k := by exact_mod_cast hk
    have hp : 0 ≤ p k := by unfold p; positivity
    unfold epsilon at ih ⊢
    rw [show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring,Nat.cast_add_one]
    nlinarith [mul_nonneg (show 0 ≤ (k:ℝ)-3 by linarith) (mul_nonneg (Nat.cast_nonneg k) hp)]

private theorem small_eps {k : ℕ} (hk : 8 ≤ k) : epsilon k ≤ epsilon 8 := by
  induction k, hk using Nat.le_induction with
  | base => rfl
  | succ k hk ih => exact (eps_step (by omega)).trans ih

private theorem cap_power {k : ℕ} (hk : 8 ≤ k) :
    (1+epsilon k)^(k-1) ≤ 100/73 := by
  let e := epsilon k
  have he : 0 ≤ e := epsilon_nonneg _
  have hprev : e ≤ 1 := (small_eps hk).trans (by norm_num [epsilon,p])
  have hi : 0 < 1+e := by linarith
  have one : 1-e ≤ (1+e)⁻¹ := by
    rw [inv_eq_one_div,le_div_iff₀ hi]
    nlinarith [sq_nonneg e]
  have b := one_add_mul_le_pow (show -2 ≤ -e by linarith) (k-1)
  have loss : ((k-1:ℕ):ℝ)*e ≤ 27/100 := by
    rw [Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one]; exact eps_loss hk
  have left : (73/100:ℝ) ≤ (1-e)^(k-1) := by
    simp only [mul_neg,←sub_eq_add_neg] at b
    linarith only [b,loss]
  have cmp := pow_le_pow_left₀ (sub_nonneg.mpr hprev) one (k-1)
  rw [inv_pow] at cmp
  have result := left.trans cmp
  rw [inv_eq_one_div,le_div_iff₀ (pow_pos hi _)] at result
  change (1+e)^(k-1) ≤ _
  linarith only [result]

/-- A uniform bound for the actual warning moments. The third moment
and the remaining first powers control the entire tail after order two. -/
theorem large_warning_bound {k : ℕ} (hk : 8 ≤ k) {x : Law} (hx : inClass k x) :
    (4:ℝ)^(k-1)*warningTail k x < 8/5 := by
  obtain ⟨_,profile,hi,inv⟩ := hx
  have c2 := profile 2 (by decide)
  have c3 := profile 3 (by decide)
  have c3small : moment x 3 ≤ 7/50 := by
    unfold b at c3
    have es := small_eps hk
    have e8 : epsilon 8 = 121/3200 := by norm_num [epsilon,p]
    rw [e8] at es
    norm_num at c3
    linarith
  have a : (4*moment x 2)^(k-1) ≤ 100/73 := by
    apply le_trans _ (cap_power hk)
    exact pow_le_pow_left₀ (mul_nonneg (by norm_num) (moment_nonneg _ _))
      (by norm_num [b] at c2; linarith) _
  have mass := hasSum_moments x hi
  have first := mass.summable.sum_add_tsum_nat_add 3
  rw [mass.tsum_eq] at first
  simp [Finset.sum_range_succ,show moment x 0=1 by simp [moment]] at first
  have mt : ∑' i, moment x (i+3) ≤ 7/4 := by
    linarith only [first,inv,moment_nonneg x 1,moment_nonneg x 2]
  let C : ℝ := (7/50:ℝ)^(k-2)
  have bound (i : ℕ) : (moment x (i+3))^(k-1) ≤ C*moment x (i+3) := by
    have lo := moment_nonneg x (i+3)
    have coeff := pow_le_pow_left₀ lo ((moment_antitone x (show 3 ≤ i+3 by omega)).trans c3small) (k-2)
    rw [show k-1=k-2+1 by omega,pow_succ]
    exact mul_le_mul_of_nonneg_right coeff lo
  have sumP := pow_sum k (by omega) x hi
  have upper := ((summable_nat_add_iff 3).mpr sumP).tsum_le_tsum bound
    (((summable_nat_add_iff 3).mpr mass.summable).mul_left C)
  rw [tsum_mul_left] at upper
  have tail_bound := upper.trans (mul_le_mul_of_nonneg_left mt (show 0 ≤ C by dsimp [C]; positivity))
  have split := ((summable_nat_add_iff 2).mpr sumP).sum_add_tsum_nat_add 1
  simp only [Finset.sum_range_one,zero_add,Nat.add_assoc] at split
  change _ = warningTail k x at split
  have t := mul_le_mul_of_nonneg_left tail_bound (show 0 ≤ (4:ℝ)^(k-1) by positivity)
  have iden : (4:ℝ)^(k-1)*(C*(7/4))=7*(14/25:ℝ)^(k-2) := by
    dsimp [C]
    rw [show k-1=k-2+1 by omega,pow_succ]
    calc _ = 7*((4:ℝ)^(k-2)*(7/50:ℝ)^(k-2)) := by ring
         _ = _ := by rw [←mul_pow]; norm_num
  rw [iden] at t
  have geo := pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 14/25)
    (by norm_num : (14/25:ℝ) ≤ 1) (show 6 ≤ k-2 by omega)
  rw [←split,mul_add,←mul_pow]
  nlinarith only [a,t,geo]

/-- The compound-Poisson variance majorant has the size needed by the
higher moment profile, uniformly on the full prescribed density interval. -/
theorem large_rate_tail {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    (countRate k t.toNNReal : ℝ)*warningTail k x < (223/100)*(k:ℝ)*p k := by
  have hdom : 0 < t := by
    have hl := ht.1
    simp [leftDensity, show k ≠ 3 by omega] at hl
    have p8 := pow_le_pow_right₀ (by norm_num : (1:ℝ) ≤ 2) hk
    have mul := mul_le_mul_of_nonneg_right p8 (Real.log_nonneg (by norm_num : (1:ℝ) ≤ 2))
    norm_num at mul
    nlinarith only [hl,mul,Real.log_two_gt_d9]
  have ph : 0 < p k := by unfold p; positivity
  have kn : (0:ℝ) < k := by exact_mod_cast (show 0 < k by omega)
  have th : t ≤ (2:ℝ)^k*Real.log 2 := by simpa [rightDensity,show k ≠ 3 by omega] using ht.2
  have Jnon : 0 ≤ warningTail k x := tsum_nonneg fun j => pow_nonneg (moment_nonneg _ _) _
  have powers : (4:ℝ)^(k-1)*(4*p k) = (2:ℝ)^k := by
    rw [←mul_assoc,←pow_succ,show k-1+1=k by omega]
    unfold p
    rw [←mul_pow]; norm_num
  have rate : (countRate k t.toNNReal : ℝ) = (k:ℝ)*t/2 := by
    simp [countRate,max_eq_left hdom.le]
  have scaled := mul_lt_mul_of_pos_left (large_warning_bound hk hx)
    (show 0 < 2*(k:ℝ)*p k*Real.log 2 by positivity)
  have coeff := mul_lt_mul_of_pos_right Real.log_two_lt_d9 (mul_pos kn ph)
  have maxrate := mul_le_mul_of_nonneg_left th (mul_nonneg kn.le Jnon)
  rw [rate]
  rw [←powers] at maxrate
  have positive := mul_pos kn ph
  nlinarith only [maxrate,scaled,coeff,positive]

theorem large_inverse_cap {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    finiteInverse (update k (by omega) t.toNNReal x) ∧
      inverseMoment (update k (by omega) t.toNNReal x) < 11/4 := by
  have recursion := inverse_update k (by omega) t.toNNReal x hx.2.2.1
  refine ⟨recursion.1,?_⟩
  rw [recursion.2]
  change 1 + Real.exp ((countRate k t.toNNReal : ℝ)*warningTail k x) - _ < _
  let u := (countRate k t.toNNReal : ℝ)*warningTail k x
  have es := small_eps hk
  rw [show epsilon 8 = 121/3200 by norm_num [epsilon,p]] at es
  have ub : u < 1/4 := by
    dsimp [u]; unfold epsilon at es; linarith only [large_rate_tail hk ht hx,es]
  have lower := Real.add_one_le_exp (-u)
  rw [Real.exp_neg,inv_eq_one_div,le_div_iff₀ (Real.exp_pos _)] at lower
  have bound : Real.exp u < 7/4 := by
    nlinarith only [lower,mul_pos (sub_pos.mpr ub) (Real.exp_pos u)]
  have last := Real.exp_pos (-(countRate k t.toNNReal : ℝ)*(moment x 1)^(k-1))
  dsimp [u] at bound
  linarith

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean <==
import SPAnalysis.FiveCover

noncomputable section
open Set Filter
open scoped NNReal Topology

namespace SurveyPropagation

theorem selection_common_ge_five {k : ℕ} (hk : 5≤k) {η : ℝ → Law}
    (sel : isSelection k (by omega) η) {t : ℝ} (ht : t∈domain k) : Common.inClass k (η t) := by
  have m : MapsTo (update k (by omega) t.toNNReal) {x | Common.inClass k x} {x | Common.inClass k x} :=
    fun _ hx => Common.all_invariant hk ht hx
  exact (Common.closed_inClass k).mem_of_tendsto (sel t ht).1
    (Eventually.of_forall fun n => m.iterate n (Common.initial_mem k))

private theorem distance_scale (a : ℝ) (w : ℕ → ℝ) (x y : Law) :
    squaredDistance (fun j => a*w j) x y = a*squaredDistance w x y := by
  simp only [squaredDistance,mul_assoc,tsum_mul_left]

def residualCap (k : ℕ) (j : ℕ) : ℝ :=
  if k=5 then SPA.Global.fiveUpper j else Common.momentCap k j

def residualFactor (k : ℕ) : ℝ := if k=5 then 99/100 else Common.factor k

def residualWeight (k : ℕ) (j : ℕ) : ℝ := (residualCap k j)^(k-2)/((j:ℝ)+1)

private theorem five_rescale (ρ : ℝ≥0) :
    SPA.Global.fiveMetric ρ = fun j => ((ρ:ℝ)*4)*residualWeight 5 j := by
  funext j; simp only [SPA.Global.fiveMetric,SPA.Global.fiveWeight,residualWeight,residualCap]
  norm_num; ring

private theorem residual_weight_summable {k : ℕ} (hk : 5≤k) : Summable (residualWeight k) := by
  by_cases eqn : k=5
  · subst k
    have h := (SPA.Global.five_metric_summable 1).mul_left (1/4:ℝ)
    rw [five_rescale] at h
    convert h using 1; ext j; simp
  · have w : residualWeight k=Common.metricWeight k := by
      funext j; simp [residualWeight,residualCap,eqn,Common.metricWeight,Common.metricScale]
    rw [w]; exact Common.weight_summable (by omega)

private theorem residual_contraction {k : ℕ} (hk : 5≤k) {t : ℝ} (ht : t∈domain k) {x y : Law}
    (hx : Common.inClass k x) (hy : Common.inClass k y) :
    squaredDistance (residualWeight k) (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y)
      ≤ (residualFactor k)^2*squaredDistance (residualWeight k) x y := by
  by_cases eqn : k=5
  · subst k
    obtain ⟨data⟩ := SPA.Global.verified_five_tests
    have h := SPA.Global.five_contraction data ht hx hy
    dsimp only at h
    rw [five_rescale,distance_scale,distance_scale] at h
    have tp := Real.toNNReal_pos.mpr (density_pos 5 (by decide) t ht)
    have pos : 0<(countRate 5 t.toNNReal:ℝ)*4 := by unfold countRate; positivity
    apply le_of_mul_le_mul_left _ pos
    rw [show residualFactor 5=99/100 by rfl]
    linarith only [h]
  · have w : residualWeight k=Common.metricWeight k := by
      funext j; simp [residualWeight,residualCap,eqn,Common.metricWeight,Common.metricScale]
    have dist (z u : Law) : squaredDistance (Common.gramWeight k) z u =
        Common.amplitude k*squaredDistance (residualWeight k) z u := by
      rw [w]; exact distance_scale (Common.amplitude k) (Common.metricWeight k) z u
    have h := Common.contraction_at_factor (by omega : 6≤k) ht hx hy
    rw [dist,dist] at h
    apply le_of_mul_le_mul_left _ (Common.density_rate k (by omega) ht).1
    rw [residualFactor,if_neg eqn]; linarith only [h]

/-- The score of the selected limit is at most the score of a common-class
trial plus the squared residual with its actual contraction factor. -/
theorem selected_gap_from_residual {k : ℕ} (hk : 5≤k) {t : ℝ} (ht : t∈domain k)
    {η : ℝ → Law} (sel : isSelection k (by omega) η) {x : Law} (hx : Common.inClass k x) :
    selectedScore k (by omega) η t - score k (by omega) t.toNNReal x ≤
      ((k:ℝ)*((k-1:ℕ):ℝ)/2*(t.toNNReal:ℝ))/(1-residualFactor k)*
        squaredDistance (residualWeight k) (update k (by omega) t.toNNReal x) x := by
  have bounds : 0≤residualFactor k ∧ residualFactor k<1 := by
    by_cases eqn : k=5
    · norm_num [residualFactor,eqn]
    · rw [residualFactor,if_neg eqn]
      exact ⟨Common.common_factor_nonneg (by omega),(Common.factor_bound (by omega : 6≤k)).trans (by norm_num)⟩
  have cap (y : Law) (hy : Common.inClass k y) (j : ℕ) : moment y (j+1)≤residualCap k j := by
    by_cases eqn : k=5
    · subst k; exact SPA.Global.five_upper_caps hy j
    · simpa only [residualCap,if_neg eqn] using Common.class_cap hy j
  have w : (fun j : ℕ => (residualCap k j)^(k-2)/((j+1:ℕ):ℝ))=residualWeight k := by
    funext j; simp only [Nat.cast_add_one,residualWeight]
  have pr := trial_residual_budget_k k (by omega) t.toNNReal {y | Common.inClass k y} (residualCap k)
    (w ▸ residual_weight_summable hk) (fun y hy => ⟨hy.2.2.1,cap y hy⟩)
    (η t) (selection_common_ge_five hk sel ht) (sel t ht).2.1
    (fun _ hy => Common.all_invariant hk ht hy) (fun y hy z hz s => Common.mixed_mem k y z s hy hz)
    (residualFactor k) bounds.1 bounds.2
    (by dsimp only; rw [w]; exact fun _ hu _ hv => residual_contraction hk ht hu hv) x hx
  rw [w] at pr; exact pr

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean <==
import SPAnalysis.SmallInvariance
import SPAnalysis.LargeContraction

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal

namespace SurveyPropagation.Common

def momentCap (k j : ℕ) : ℝ := min (b k (j+1)) (1/((j:ℝ)+1))
def metricScale (k j : ℕ) : ℝ := momentCap k j^(k-2)
def metricWeight (k j : ℕ) : ℝ := metricScale k j/((j:ℝ)+1)

theorem cap_positive (k j : ℕ) : 0 < momentCap k j := by
  have pow := pow_le_pow_of_le_one (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega : 1 ≤ j+1)
  rw [pow_one] at pow
  exact lt_min (add_pos_of_pos_of_nonneg (by positivity) (mul_nonneg (epsilon_nonneg _) (sub_nonneg.mpr pow))) (by positivity)

theorem scale_pos (k j : ℕ) : 0 < metricScale k j := pow_pos (cap_positive ..) _
theorem metric_weight_pos (k j : ℕ) : 0 < metricWeight k j := div_pos (scale_pos ..) (by positivity)

theorem class_cap {k : ℕ} {x : Law} (hx : inClass k x) (j : ℕ) : moment x (j+1) ≤ momentCap k j := by
  apply le_min (hx.2.1 (j+1) (by omega))
  rcases j with _|j
  · have b := hx.2.1 1 le_rfl; norm_num [Common.b] at b ⊢; linarith only [b]
  · have h := simple_inverse_moment x hx.2.2.1 (j+1) (by omega)
    push_cast at h ⊢
    apply h.trans
    apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr
    have cap := hx.2.2.2
    nlinarith only [mul_le_mul_of_nonneg_right cap (by positivity : 0 ≤ (j:ℝ)+1+1)]

theorem scale_le_envelope (k j : ℕ) : metricScale k j ≤ weight k (j+1) :=
  pow_le_pow_left₀ (cap_positive ..).le (min_le_left ..) _

theorem weight_summable {k : ℕ} (hk : 3 ≤ k) : Summable (metricWeight k) := by
  have shifted : Summable (fun j : ℕ => 1/((j:ℝ)+1)^2) := by
    apply (summable_nat_add_iff 1).mp
    simpa only [Response.tower,Nat.cast_add,Nat.cast_one,add_assoc,one_add_one_eq_two] using Response.tower_sum.1
  apply Summable.of_nonneg_of_le (fun j => (metric_weight_pos k j).le) _ shifted
  intro j
  let H := (j:ℝ)+1
  have hp : 0 < H := by dsimp [H]; positivity
  have h1 : 1 ≤ H := le_add_of_nonneg_left (Nat.cast_nonneg _)
  have a := cap_positive k j
  have ub : momentCap k j ≤ 1/H := min_le_right .. 
  have le1 := ub.trans ((div_le_one hp).mpr h1)
  have p1 : metricScale k j ≤ momentCap k j := by
    simpa only [pow_one] using pow_le_pow_of_le_one a.le le1 (by omega : 1 ≤ k-2)
  have sc : metricScale k j ≤ 1/H := p1.trans ub
  change metricScale k j/H ≤ 1/H^2
  exact (div_le_div_of_nonneg_right sc hp.le).trans_eq (by ring)

theorem common_weight_antitone {k : ℕ} (hk : 6 ≤ k) {i j : ℕ} (pos : 1 ≤ i) (hij : i ≤ j) : weight k j ≤ weight k i := by
  have he : epsilon k ≤ 1 := by
    have step : epsilon k ≤ epsilon 6 := by
      induction k, hk using Nat.le_induction with
      | base => exact le_rfl
      | succ k hk ih => exact (eps_step (by omega)).trans ih
    exact step.trans (by norm_num [epsilon,p])
  have pw := pow_le_pow_of_le_one (by norm_num : (0:ℝ)≤1/2) (by norm_num) hij
  apply pow_le_pow_left₀ (b_nonneg (by omega) k)
  unfold b
  nlinarith only [mul_nonneg (sub_nonneg.mpr he) (sub_nonneg.mpr pw)]

theorem density_rate (k : ℕ) (hk : 6 ≤ k) {t : ℝ} (ht : t ∈ domain k) :
    0 < amplitude k ∧ (countRate k t.toNNReal:ℝ)*((k-1:ℕ):ℝ) ≤ amplitude k := by
  have a : 1 ≤ k := by omega
  have kr : (1:ℝ) < k := by exact_mod_cast (show 1 < k by omega)
  have top := ht.2
  rw [rightDensity,if_neg (by omega : k≠3)] at top
  have hl : Real.log 2 ≤ 694/1000 := by linarith only [Real.log_two_lt_d9]
  have eqn : (countRate k t.toNNReal:ℝ) = (k:ℝ)*t/2 := by simp [countRate,max_eq_left (density_pos k (by omega) t ht).le]
  rw [eqn,Nat.cast_sub a,Nat.cast_one]
  dsimp only [amplitude]
  have km : 0 < (k:ℝ)-1 := sub_pos.mpr kr
  have K : 0 < (k:ℝ) := lt_trans zero_lt_one kr
  refine ⟨by positivity,?_⟩
  calc
    _ ≤ (k:ℝ)*((2:ℝ)^k*(694/1000))/2*((k:ℝ)-1) := by
      have tl := top.trans (mul_le_mul_of_nonneg_left hl (by positivity : 0 ≤ (2:ℝ)^k))
      gcongr
    _ = _ := by ring

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean <==
import SPAnalysis.DensityPanels
import SPAnalysis.CompactLaws
import Mathlib.MeasureTheory.Measure.Portmanteau

noncomputable section
open MeasureTheory Filter Set
open scoped ENNReal NNReal Topology

namespace SurveyPropagation

private abbrev ClosedMessage := Icc (0:ℝ) 1
private def includeMessage (r : Message) : ClosedMessage := ⟨r, r.2.1, r.2.2.le⟩
private theorem measurable_include : Measurable includeMessage :=
  measurable_subtype_coe.subtype_mk
private def compactifyLaw (x : Law) : ProbabilityMeasure ClosedMessage :=
  x.map measurable_include.aemeasurable

private def reset (r : ClosedMessage) : Message :=
  ⟨if (r:ℝ) < 1 then r.val else 0, by
    split_ifs with hr
    · exact ⟨r.2.1,hr⟩
    · norm_num⟩

private theorem reset_measurable : Measurable reset := by
  apply Measurable.subtype_mk
  exact measurable_subtype_coe.ite (measurableSet_lt measurable_subtype_coe measurable_const)
    measurable_const

private theorem closed_limit_no_atom {seq : ℕ → Law} (M : ℝ)
    (cap : ∀ n, finiteInverse (seq n) ∧ inverseMoment (seq n) ≤ M)
    {ν : ProbabilityMeasure ClosedMessage}
    (lim : Tendsto (compactifyLaw ∘ seq) atTop (𝓝 ν)) :
    (ν : Measure ClosedMessage) {r | ¬(r:ℝ) < 1} = 0 := by
  have bounded (a : ℝ) (ha : 0 < a) :
      (ν : Measure ClosedMessage) {r | ¬(r:ℝ)<1} ≤ ENNReal.ofReal (a*M) := by
    let U : Set ClosedMessage := {r | 1-a < (r:ℝ)}
    have hu : IsOpen U := isOpen_lt continuous_const continuous_subtype_val
    have sub : {r : ClosedMessage | ¬ (r:ℝ)<1} ⊆ U := by
      intro r h
      change 1-a < (r:ℝ)
      have : 1 ≤ (r:ℝ) := le_of_not_gt h
      linarith
    refine (measure_mono sub).trans ((ProbabilityMeasure.le_liminf_measure_open_of_tendsto lim hu).trans ?_)
    apply liminf_le_of_frequently_le'
    apply Filter.Eventually.frequently
    apply Filter.Eventually.of_forall
    intro n
    change (compactifyLaw (seq n) : Measure ClosedMessage) U ≤ _
    rw [compactifyLaw, ProbabilityMeasure.map_apply' _ _ hu.measurableSet]
    have tail := inverse_tail_probability (seq n) (cap n).1 M (cap n).2 ha
    refine (measure_mono (show includeMessage ⁻¹' U ⊆ {r : Message | 1-a ≤ (r:ℝ)} from
      fun r (h : 1-a < (r:ℝ)) => h.le)).trans ?_
    rw [← ofReal_measureReal]
    exact ENNReal.ofReal_le_ofReal tail
  have decay := tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0:ℝ) ≤ 1/2)
    (by norm_num : (1/2:ℝ)<1)
  have hz := ENNReal.continuous_ofReal.continuousAt.tendsto.comp (decay.mul_const M)
  apply le_zero_iff.mp
  apply le_of_tendsto_of_tendsto' tendsto_const_nhds (by simpa using hz)
  intro n
  simpa [Function.comp_def, one_div] using bounded ((1/2)^n) (by positivity)

private def resetLaw (ν : ProbabilityMeasure ClosedMessage) : Law :=
  ν.map reset_measurable.aemeasurable

private theorem include_reset_eq {ν : ProbabilityMeasure ClosedMessage}
    (h : (ν : Measure ClosedMessage) {r | ¬(r:ℝ)<1}=0) :
    compactifyLaw (resetLaw ν) = ν := by
  apply ProbabilityMeasure.toMeasure_injective
  simp only [compactifyLaw, resetLaw, ProbabilityMeasure.toMeasure_map]
  rw [Measure.map_map measurable_include reset_measurable]
  have e : includeMessage ∘ reset =ᵐ[(ν : Measure ClosedMessage)] id := by
    have h' : ∀ᵐ (r : ClosedMessage) ∂(ν : Measure ClosedMessage), (r:ℝ) < 1 := ae_iff.mpr h
    filter_upwards [h'] with x hx
    exact Subtype.ext (by simp [includeMessage,reset,hx])
  rw [Measure.map_congr e, Measure.map_id]

private theorem tendsto_law_of_compactify {seq : ℕ → Law} {x : Law}
    (lim : Tendsto (compactifyLaw ∘ seq) atTop (𝓝 (compactifyLaw x))) :
    Tendsto seq atTop (𝓝 x) := by
  apply tendsto_of_forall_isOpen_le_liminf_nat
  intro G hG
  obtain ⟨U, hU, rfl⟩ := isOpen_induced_iff.mp hG
  let V : Set ClosedMessage := Subtype.val ⁻¹' U
  have op : IsOpen V := hU.preimage continuous_subtype_val
  have e := ProbabilityMeasure.le_liminf_measure_open_of_tendsto lim op
  change ((compactifyLaw x : ProbabilityMeasure ClosedMessage) : Measure ClosedMessage) V ≤
    atTop.liminf (fun n => ((compactifyLaw (seq n) : ProbabilityMeasure ClosedMessage) : Measure ClosedMessage) V) at e
  simp only [compactifyLaw,ProbabilityMeasure.map_apply' _ _ op.measurableSet] at e
  let B : Set Message := Subtype.val ⁻¹' U
  change x B ≤ atTop.liminf (fun n => (seq n) B)
  have eqL : ENNReal.ofNNReal (atTop.liminf (fun n => (seq n) B)) =
      atTop.liminf (fun n => ((seq n : Law) : Measure Message) B) := by
    simp_rw [← ProbabilityMeasure.ennreal_coeFn_eq_coeFn_toMeasure]
    exact Monotone.map_liminf_of_continuousAt (F := atTop) ENNReal.coe_mono (fun n => (seq n) B)
      ENNReal.continuous_coe.continuousAt (isBoundedUnder_of ⟨1, by simp⟩ |>.isCoboundedUnder_ge)
      ⟨0, by simp⟩
  apply ENNReal.coe_le_coe.mp
  rw [eqL, ProbabilityMeasure.ennreal_coeFn_eq_coeFn_toMeasure]
  exact e


/-- Uniform inverse moments prevent escape to the missing endpoint of the
message interval. This suffices for weak compactness on any closed carrier. -/
private theorem closed_carrier_compact_of_interval (hcompact :
    IsCompact (univ : Set (ProbabilityMeasure ClosedMessage))) (S : Set Law)
    (hS : IsClosed S) (M : ℝ) (cap : ∀ x ∈ S, finiteInverse x ∧ inverseMoment x ≤ M) :
    IsCompact S := by
  letI : MetricSpace Law := TopologicalSpace.metrizableSpaceMetric Law
  apply IsSeqCompact.isCompact
  intro seq hs
  obtain ⟨ν, _, φ, mono, lim⟩ := hcompact.tendsto_subseq
    (x := fun n => compactifyLaw (seq n)) (fun _ => mem_univ _)
  have cap' (n : ℕ) := cap (seq (φ n)) (hs _)
  have noAtom := closed_limit_no_atom M cap' lim
  have converge : Tendsto (seq ∘ φ) atTop (𝓝 (resetLaw ν)) := by
    apply tendsto_law_of_compactify
    rw [include_reset_eq noAtom]
    exact lim
  exact ⟨_, hS.mem_of_tendsto converge (Eventually.of_forall fun n => hs (φ n)),
    φ, mono, converge⟩

/-- An inverse-moment bound gives compactness in the original, half-open
message space for any weakly closed set of laws. -/
theorem closed_carrier_compact (S : Set Law) (hS : IsClosed S) (M : ℝ)
    (cap : ∀ x ∈ S, finiteInverse x ∧ inverseMoment x ≤ M) : IsCompact S :=
  closed_carrier_compact_of_interval (compact_probability_on_compact ClosedMessage) S hS M cap

theorem Common.compact_inClass (k : ℕ) : IsCompact {x : Law | Common.inClass k x} :=
  closed_carrier_compact _ (Common.closed_inClass k) (11/4)
    (fun _ hx => ⟨hx.2.2.1,hx.2.2.2⟩)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean <==
/-
The compact-space argument is adapted from Sébastien Gouëzel's proof of
Prokhorov's theorem in mathlib (commit 6712d822e6ef68, Apache 2.0).
Copyright (c) 2025 Sébastien Gouëzel. All rights reserved.
-/
import SPAnalysis.DensityPanels
import Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.Real
import Mathlib.MeasureTheory.Measure.Portmanteau
import Mathlib.Topology.ContinuousMap.Compact

noncomputable section
open MeasureTheory Filter Set Topology
open scoped ENNReal NNReal CompactlySupported BoundedContinuousFunction

namespace SurveyPropagation

/-- Weak compactness of probability laws on the compact interval to which
we adjoin the right endpoint of the message space. -/
theorem compact_probability_on_compact (E : Type*) [TopologicalSpace E]
    [CompactSpace E] [T2Space E] [MeasurableSpace E] [BorelSpace E] :
    IsCompact (univ : Set (ProbabilityMeasure E)) := by
  apply isCompact_iff_ultrafilter_le_nhds'.2
  intro F _
  let bound (g : C_c(E, ℝ)) := ‖BoundedContinuousFunction.mkOfCompact g.toContinuousMap‖
  have L (g : C_c(E, ℝ)) : ∃ v : ℝ, Tendsto
      (fun μ : ProbabilityMeasure E => ∫ x, g x ∂(μ : Measure E)) F (𝓝 v) := by
    let a (μ : ProbabilityMeasure E) := ∫ x, g x ∂(μ : Measure E)
    have b (μ : ProbabilityMeasure E) : ‖a μ‖ ≤ bound g := by
      refine (norm_integral_le_integral_norm _).trans ?_
      calc (∫ x, ‖g x‖ ∂(μ : Measure E)) ≤ ∫ _, bound g ∂(μ : Measure E) := by
             apply integral_mono_of_nonneg (ae_of_all _ (fun _ => norm_nonneg _)) (integrable_const _)
             exact ae_of_all _ (fun x => (BoundedContinuousFunction.mkOfCompact g.toContinuousMap).norm_coe_le_norm x)
           _ = bound g := by simp
    obtain ⟨v, _, hv⟩ := isCompact_Icc.ultrafilter_le_nhds' (F.map a)
      (show Icc (-(bound g)) (bound g) ∈ F.map a from
        Ultrafilter.mem_map.mpr (Filter.Eventually.of_forall
          (fun μ : ProbabilityMeasure E => abs_le.mp (by simpa only [← Real.norm_eq_abs] using b μ))))
    exact ⟨v,hv⟩
  choose val lim using L
  let Λ : C_c(E, ℝ) →ₚ[ℝ] ℝ :=
    { toFun := val
      map_add' := fun g h => by
        apply tendsto_nhds_unique (lim (g+h))
        convert (lim g).add (lim h) using 1
        funext μ
        exact integral_add (g.continuous.integrable_of_hasCompactSupport g.hasCompactSupport)
          (h.continuous.integrable_of_hasCompactSupport h.hasCompactSupport)
      map_smul' := fun c g => by
        apply tendsto_nhds_unique (lim (c • g))
        convert (lim g).const_mul c using 1
        funext μ
        exact integral_const_mul c _
      monotone' := fun g h le => le_of_tendsto_of_tendsto' (lim g) (lim h)
        (fun μ => integral_mono (g.continuous.integrable_of_hasCompactSupport g.hasCompactSupport)
          (h.continuous.integrable_of_hasCompactSupport h.hasCompactSupport) le) }
  let ν := RealRMK.rieszMeasure Λ
  let one : C_c(E, ℝ) := ⟨⟨fun _ => 1, continuous_const⟩, HasCompactSupport.of_compactSpace _⟩
  have oneval : val one = 1 := tendsto_nhds_unique (lim one) (by simpa [one] using
    (tendsto_const_nhds (x := (1:ℝ)) (f := (F : Filter (ProbabilityMeasure E)))))
  have mass : ν.real univ = 1 := by
    have h := RealRMK.integral_rieszMeasure Λ one
    change (∫ _, (1:ℝ) ∂ν) = val one at h
    simpa [oneval] using h
  have hfinite : ν univ ≠ ∞ := by
    intro h
    simp [measureReal_def,h] at mass
  have probability : IsProbabilityMeasure ν := isProbabilityMeasure_iff.mpr (by
    rw [← ofReal_measureReal hfinite,mass,ENNReal.ofReal_one])
  let μ : ProbabilityMeasure E := ⟨ν, probability⟩
  refine ⟨μ, mem_univ _, ?_⟩
  change Tendsto id F (𝓝 μ)
  apply ProbabilityMeasure.tendsto_iff_forall_integral_tendsto.mpr
  intro g
  let h : C_c(E, ℝ) := ⟨g.toContinuousMap, HasCompactSupport.of_compactSpace _⟩
  have e := RealRMK.integral_rieszMeasure Λ h
  change (∫ x, g x ∂ν) = val h at e
  change Tendsto (fun ρ : ProbabilityMeasure E => ∫ x, h x ∂(ρ : Measure E)) F (𝓝 (∫ x, g x ∂ν))
  rw [e]
  exact lim h

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/Compound.lean <==
import SPAnalysis.Moments
import Mathlib.Probability.ProbabilityMassFunction.Integrals

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped ENNReal NNReal BigOperators

namespace SurveyPropagation

theorem poisson_tilt (rate : ℝ≥0) (t : ℝ) :
    HasSum (fun n => poissonPMFReal rate n * t^n) (Real.exp ((rate:ℝ)*(t-1))) := by
  have ht : HasSum (fun n : ℕ => ((rate:ℝ)*t)^n / (n.factorial:ℝ)) (Real.exp ((rate:ℝ)*t)) := by
    rw [Real.exp_eq_exp_ℝ]
    exact NormedSpace.expSeries_div_hasSum_exp ℝ _
  convert ht.mul_left (Real.exp (-(rate:ℝ))) using 1
  · ext n
    simp only [poissonPMFReal, mul_pow]
    ring
  · rw [← Real.exp_add]
    congr 1
    ring

theorem conditional_transform {g : Factor → ℝ} {u : Message → ℝ} (hg : Measurable g)
    (hp : ∀ (n : ℕ) (a : Fin n → Message), g (signProduct a) = ∏ i, u (a i))
    (w : Law) (hu : Integrable u (w : Measure Message)) (n : ℕ) :
    Integrable g (conditionalSign w n : Measure Factor) ∧
    (∫ a, g a ∂(conditionalSign w n : Measure Factor)) = (∫ p, u p ∂(w : Measure Message))^n := by
  have hm := (measurable_signProduct n).aemeasurable (μ := (iid n w : Measure (Fin n → Message)))
  change Integrable g (Measure.map signProduct (iid n w : Measure (Fin n → Message))) ∧ _
  constructor
  · rw [integrable_map_measure hg.aestronglyMeasurable hm]
    change Integrable (fun a : Fin n → Message => g (signProduct a)) (Measure.pi (fun _ => (w : Measure Message)))
    simp_rw [hp]
    exact Integrable.fintype_prod (fun _ => hu)
  · change (∫ a, g a ∂(Measure.map signProduct (iid n w : Measure (Fin n → Message)))) = _
    rw [integral_map hm hg.aestronglyMeasurable]
    simp_rw [hp]
    simpa only [Fintype.card_fin] using (integral_fintype_prod_eq_pow (ι := Fin n) (μ := (w : Measure Message)) u)

/-- Compound-Poisson product transform for nonnegative marks, including
unbounded integrable marks such as the reciprocal warning factor. -/
theorem compound_transform (rate : ℝ≥0) (w : Law) (g : Factor → ℝ) (u : Message → ℝ)
    (hg : Measurable g) (hg₀ : ∀ a, 0 ≤ g a) (hu : Integrable u (w : Measure Message))
    (hu₀ : ∀ p, 0 ≤ u p) (hp : ∀ (n : ℕ) (a : Fin n → Message), g (signProduct a) = ∏ i, u (a i)) :
    Integrable g (signLaw rate w : Measure Factor) ∧
      (∫ a, g a ∂(signLaw rate w : Measure Factor)) =
        Real.exp ((rate:ℝ)*((∫ p, u p ∂(w : Measure Message))-1)) := by
  let t := ∫ p, u p ∂(w : Measure Message)
  have ht : 0 ≤ t := integral_nonneg hu₀
  have cond (n : ℕ) := conditional_transform hg hp w hu n
  have mass (n : ℕ) : (poissonMeasure rate) {n} = ENNReal.ofReal (poissonPMFReal rate n) :=
    (poissonPMF rate).toMeasure_apply_singleton n (measurableSet_singleton n)
  have val (n : ℕ) : ∫⁻ a, ENNReal.ofReal (g a) ∂(conditionalSign w n : Measure Factor) =
      ENNReal.ofReal (t^n) := by
    rw [← ofReal_integral_eq_lintegral_ofReal (cond n).1 (ae_of_all _ hg₀), (cond n).2]
  have mix : ∫⁻ a, ENNReal.ofReal (g a) ∂(signLaw rate w : Measure Factor) =
      ENNReal.ofReal (Real.exp ((rate:ℝ)*(t-1))) := by
    change (∫⁻ a, _ ∂((poissonMeasure rate).bind (fun d => (conditionalSign w d : Measure Factor)))) = _
    rw [Measure.lintegral_bind Measurable.of_discrete.aemeasurable hg.ennreal_ofReal.aemeasurable]
    rw [lintegral_countable']
    simp_rw [val, mass]
    rw [← (poisson_tilt rate t).tsum_eq, ENNReal.ofReal_tsum_of_nonneg
      (fun n => mul_nonneg poissonPMFReal_nonneg (pow_nonneg ht n)) (poisson_tilt rate t).summable]
    exact tsum_congr fun n => by rw [ENNReal.ofReal_mul poissonPMFReal_nonneg, mul_comm]
  have hInt : Integrable g (signLaw rate w : Measure Factor) :=
    ⟨hg.aestronglyMeasurable, (hasFiniteIntegral_iff_ofReal (ae_of_all _ hg₀)).2 (mix ▸ ENNReal.ofReal_lt_top)⟩
  refine ⟨hInt, ?_⟩
  rw [← ofReal_integral_eq_lintegral_ofReal hInt (ae_of_all _ hg₀)] at mix
  exact (ENNReal.ofReal_eq_ofReal_iff (integral_nonneg hg₀) (Real.exp_nonneg _)).mp mix

theorem sign_mean (rate : ℝ≥0) (w : Law) :
    (∫ a : Factor, (a:ℝ) ∂(signLaw rate w : Measure Factor)) =
      Real.exp (-(rate:ℝ)*moment w 1) := by
  have hu : Integrable (fun p : Message => 1-(p:ℝ)) (w : Measure Message) :=
    (integrable_const 1).sub (by simpa using integrable_monomial w 1)
  have h := (compound_transform rate w (fun a => (a:ℝ)) (fun p => 1-(p:ℝ))
    measurable_subtype_coe (fun a => a.2.1.le) hu (fun p => (sub_pos.mpr p.2.2).le) (fun _ _ => rfl)).2
  rw [integral_sub (integrable_const 1) (by simpa using integrable_monomial w 1)] at h
  simpa [moment, mul_neg] using h

theorem sign_inverse (rate : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Integrable (fun a : Factor => (a:ℝ)⁻¹) (signLaw rate w : Measure Factor) ∧
    (∫ a : Factor, (a:ℝ)⁻¹ ∂(signLaw rate w : Measure Factor)) =
      Real.exp ((rate:ℝ)*(inverseMoment w-1)) := by
  apply compound_transform rate w _ (fun p => (1-(p:ℝ))⁻¹) (by fun_prop)
    (fun a => inv_nonneg.mpr a.2.1.le) hw (fun p => inv_nonneg.mpr (sub_pos.mpr p.2.2).le)
  intro n a
  exact (Finset.prod_inv_distrib (s := Finset.univ) (fun i => 1-(a i:ℝ))).symm

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/Continuity.lean <==
import SPAnalysis.Fields
import SPAnalysis.Metric
import Mathlib.MeasureTheory.Measure.FiniteMeasurePi
import Mathlib.Analysis.Normed.Group.FunctionSeries

noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators Topology BoundedContinuousFunction NNReal

namespace SurveyPropagation

theorem bounded_test_continuous {X : Type*} [TopologicalSpace X] [MeasurableSpace X] [OpensMeasurableSpace X]
    (f : X →ᵇ ℝ) : Continuous (fun μ : ProbabilityMeasure X => ∫ x, f x ∂(μ : Measure X)) := by
  apply continuous_iff_continuousAt.mpr
  intro x
  exact (ProbabilityMeasure.tendsto_iff_forall_integral_tendsto.mp (tendsto_id (x := 𝓝 x))) f

theorem moment_continuous (h : ℕ) : Continuous (fun x : Law => moment x h) := by
  let f : Message →ᵇ ℝ := BoundedContinuousFunction.ofNormedAddCommGroup (fun r : Message => (r:ℝ)^h) (by fun_prop) 1
    (fun r => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg r.2.1 _)]; exact pow_le_one₀ r.2.1 r.2.2.le)
  exact bounded_test_continuous f

private theorem iid_continuous (n : ℕ) : Continuous (iid (X := Message) n) :=
  (ProbabilityMeasure.continuous_pi (α := fun _ : Fin n => Message)).comp (continuous_pi fun _ => continuous_id)

theorem productLaw_continuous (n : ℕ) (hn : 0 < n) : Continuous (productLaw n hn) := by
  have hf : Continuous (leafProduct hn) := by
    apply Continuous.subtype_mk
    change Continuous (fun y : Fin n → Message => ∏ i, (y i:ℝ))
    fun_prop
  exact (ProbabilityMeasure.continuous_map hf).comp (iid_continuous n)

private theorem conditional_continuous (d : ℕ) : Continuous (fun w : Law => conditionalSign w d) := by
  have hf : Continuous (@signProduct d) := by
    apply Continuous.subtype_mk
    change Continuous (fun y : Fin d → Message => ∏ i, (1-(y i:ℝ)))
    fun_prop
  exact (ProbabilityMeasure.continuous_map hf).comp (iid_continuous d)

/-- Joint weak continuity in the Poisson rate and in the warning law.
On a bounded rate interval the exponential series gives a common majorant. -/
theorem signLaw_joint_continuous : Continuous (fun z : ℝ≥0 × Law => signLaw z.1 z.2) := by
  apply continuous_iff_continuousAt.mpr
  intro z
  apply ProbabilityMeasure.tendsto_iff_forall_integral_tendsto.mpr
  intro f
  let E (v : ℝ≥0 × Law) := ∫ a, f a ∂(signLaw v.1 v.2 : Measure Factor)
  let g (n : ℕ) (v : ℝ≥0 × Law) := poissonPMFReal v.1 n * (∫ a, f a ∂(conditionalSign v.2 n : Measure Factor))
  have identity (v : ℝ≥0 × Law) : E v = ∑' n, g n v := by
    have hi : Integrable f (signLaw v.1 v.2 : Measure Factor) :=
      (integrable_const (μ := (signLaw v.1 v.2 : Measure Factor)) ‖f‖).mono' f.continuous.measurable.aestronglyMeasurable (ae_of_all _ f.norm_coe_le_norm)
    unfold E
    rw [signLaw_sum] at hi ⊢
    rw [integral_sum_measure hi]
    apply tsum_congr
    intro n
    rw [integral_smul_measure,ENNReal.toReal_ofReal poissonPMFReal_nonneg]
    rfl
  let B : ℝ := (z.1:ℝ)+1
  let S := {v : ℝ≥0 × Law | (v.1:ℝ) < B}
  have hz : z ∈ S := by change (z.1:ℝ) < (z.1:ℝ)+1; linarith
  have hS : IsOpen S := isOpen_lt (NNReal.continuous_coe.comp continuous_fst) continuous_const
  have cg (n : ℕ) : Continuous (g n) := by
    apply Continuous.mul _ (((bounded_test_continuous f).comp (conditional_continuous n)).comp continuous_snd)
    unfold poissonPMFReal
    fun_prop
  have hs : Summable (fun n : ℕ => (B^n/(n.factorial:ℝ))*‖f‖) :=
    (NormedSpace.expSeries_div_hasSum_exp ℝ B).summable.mul_right _
  have bound (n : ℕ) (v : ℝ≥0 × Law) (hv : v ∈ S) : ‖g n v‖ ≤ (B^n/(n.factorial:ℝ))*‖f‖ := by
    change ‖poissonPMFReal v.1 n * _‖ ≤ _
    rw [norm_mul,Real.norm_eq_abs,abs_of_nonneg poissonPMFReal_nonneg]
    have pm : poissonPMFReal v.1 n ≤ B^n/(n.factorial:ℝ) := by
      apply div_le_div_of_nonneg_right _ (by positivity)
      apply (mul_le_of_le_one_left (pow_nonneg v.1.coe_nonneg n) (Real.exp_le_one_iff.mpr (neg_nonpos.mpr v.1.coe_nonneg))).trans
      exact pow_le_pow_left₀ v.1.coe_nonneg (le_of_lt hv) _
    apply mul_le_mul pm _ (norm_nonneg _) (div_nonneg (pow_nonneg (v.1.coe_nonneg.trans (le_of_lt hv)) _) (by positivity))
    apply (norm_integral_le_integral_norm _).trans
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using integral_mono_of_nonneg
      (ae_of_all _ (fun a : Factor => norm_nonneg (f a))) (integrable_const (μ := (conditionalSign v.2 n : Measure Factor)) ‖f‖)
      (ae_of_all _ f.norm_coe_le_norm)
  have cont := ((continuousOn_tsum (fun n => (cg n).continuousOn) hs bound) z hz).continuousAt (hS.mem_nhds hz)
  change Tendsto E (𝓝 z) (𝓝 (E z))
  simpa only [funext identity] using cont

theorem signLaw_continuous (rate : ℝ≥0) : Continuous (signLaw rate) := by
  have c : Continuous (fun x : Law => (rate,x)) := continuous_const.prodMk continuous_id
  have result := Continuous.comp (f := fun x : Law => (rate,x)) (g := fun z : ℝ≥0 × Law => signLaw z.1 z.2) signLaw_joint_continuous c
  exact result

theorem update_joint_continuous (k : ℕ) (hk : 2 < k) :
    Continuous (fun z : ℝ≥0 × Law => update k hk z.1 z.2) := by
  have hf : Continuous (fun ab : Factor × Factor => root ab.1 ab.2) := by
    apply Continuous.subtype_mk
    change Continuous (fun ab : Factor × Factor => (ab.1:ℝ)*(1-(ab.2:ℝ))/normalizer ab.1 ab.2)
    apply Continuous.div (by fun_prop)
    · unfold normalizer; fun_prop
    · exact fun ab => (normalizer_pos ab.1 ab.2).ne'
  have cr : Continuous (fun z : ℝ≥0 × Law => countRate k z.1) := by unfold countRate; fun_prop
  have h := signLaw_joint_continuous.comp (cr.prodMk ((productLaw_continuous (k-1) (by omega : 0 < k-1)).comp continuous_snd))
  exact (ProbabilityMeasure.continuous_map hf).comp (ProbabilityMeasure.continuous_prod.comp (h.prodMk h))

theorem update_continuous (k : ℕ) (hk : 2 < k) (α : ℝ≥0) : Continuous (update k hk α) := by
  have c : Continuous (fun x : Law => (α,x)) := continuous_const.prodMk continuous_id
  have result := Continuous.comp (f := fun x : Law => (α,x)) (g := fun z : ℝ≥0 × Law => update k hk z.1 z.2) (update_joint_continuous k hk) c
  exact result

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean <==
import SPAnalysis.ProbeHilbert

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace

namespace SurveyPropagation.Fourier

theorem coord_seed_inner (r : ℕ) (y : Message) :
    ⟪coordVector r,seed y⟫=2*(y:ℝ)^(r+1)/((r:ℝ)+1) := by
  let F (p : Message) := originValue p y
  let B (j : ℕ) := 2*(y:ℝ)^(j+1)/((j:ℝ)+1)
  have cap (j : ℕ) : |B j| ≤ 2 := by
    have y0 := y.2.1
    dsimp [B]
    rw [abs_of_nonneg (by positivity : 0 ≤ 2*(y:ℝ)^(j+1)/((j:ℝ)+1))]
    exact (div_le_self (by positivity) (le_add_of_nonneg_left (Nat.cast_nonneg _))).trans
      (mul_le_of_le_one_right (by norm_num) (pow_le_one₀ y.2.1 y.2.2.le))
  have hs (p : Message) : HasSum (fun j => B j*(p:ℝ)^(j+1)) (F p) := by
    apply (origin_expansion p y).congr_fun
    intro j; dsimp [B]; ring
  have eqn (n : ℕ) : ⟪probeVector r n,seed y⟫=probeValue r (radius n) F := by
    simp only [probeVector,featureVector,sum_inner,real_inner_smul_left,seed_inner,probeValue,F]
  exact tendsto_nhds_unique ((probe_vector_limit r).inner tendsto_const_nhds)
    ((sample_limit r cap hs).congr fun n => (eqn n).symm)

theorem coordinate_inner (r h : ℕ) :
    ⟪coordVector r,coordVector h⟫=if r=h then 2/((r:ℝ)+1) else 0 := by
  let F (p : Message) := 2*(p:ℝ)^(r+1)/((r:ℝ)+1)
  let B (j : ℕ) := if r=j then 2/((r:ℝ)+1) else 0
  have cap (j : ℕ) : |B j| ≤ 2 := by
    dsimp [B]; split
    · rw [abs_of_nonneg (by positivity : 0 ≤ 2/((r:ℝ)+1))]
      exact div_le_self (by norm_num) (le_add_of_nonneg_left (Nat.cast_nonneg _))
    · norm_num
  have hs (p : Message) : HasSum (fun j => B j*(p:ℝ)^(j+1)) (F p) := by
    apply (hasSum_ite_eq r (F p)).congr_fun
    intro j; by_cases h : j=r
    · subst j; simp [B,F]; ring
    · simp [h,Ne.symm h,B]
  have eqn (n : ℕ) : ⟪coordVector r,probeVector h n⟫=probeValue h (radius n) F := by
    simp only [probeVector,featureVector,inner_sum,real_inner_smul_right,coord_seed_inner,probeValue,F]
  exact tendsto_nhds_unique (tendsto_const_nhds.inner (probe_vector_limit h))
    ((sample_limit h cap hs).congr fun n => (eqn n).symm)

def coordSum {d : ℕ} (v : Fin d → ℝ) : ModeSpace := ∑ i, v i • coordVector i

theorem coordSum_sq {d : ℕ} (v : Fin d → ℝ) :
    ‖coordSum v‖^2 = ∑ i, 2*(v i)^2/((i:ℝ)+1) := by
  rw [←real_inner_self_eq_norm_sq]
  simp only [coordSum,sum_inner,inner_sum,real_inner_smul_left,real_inner_smul_right,coordinate_inner]
  apply Finset.sum_congr rfl
  intro i _
  rw [←Finset.mul_sum]
  have z : ∑ j : Fin d, v j*(if (j:ℕ)=(i:ℕ) then 2/((j:ℝ)+1) else 0)=v i*(2/((i:ℝ)+1)) := by
    rw [Finset.sum_eq_single i]
    · simp
    · intro j _ h; simp [show (j:ℕ)≠(i:ℕ) from fun e => h (Fin.ext e)]
    · simp
  rw [z]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean <==
import SPAnalysis.Metric
import Mathlib.Algebra.Polynomial.Eval.Degree

noncomputable section
open Set Filter Polynomial
open scoped BigOperators Topology

namespace SurveyPropagation.Fourier

/-- A finite combination of real insertion values. Its first nonzero moment
is at order r+1. The higher moments vanish in the limit as t tends to zero. -/
private def filterPoly (r : ℕ) : ℝ[X] :=
  ∏ j ∈ Finset.range r, (1-C ((2:ℝ)^(j+1))*X)

private theorem deg (r : ℕ) : (filterPoly r).natDegree ≤ r := by
  unfold filterPoly
  apply (Polynomial.natDegree_prod_le _ _).trans
  calc
    _ ≤ ∑ _ ∈ Finset.range r, 1 := Finset.sum_le_sum fun j _ =>
        (Polynomial.natDegree_sub_le _ _).trans (max_le (by simp) (by simp))
    _ = _ := by simp

private def nodePower (h : ℕ) := (1/2:ℝ)^h
def leading (r : ℕ) : ℝ := (filterPoly r).eval (nodePower (r+1))

private theorem eval_formula (r h : ℕ) :
    (filterPoly r).eval (nodePower h) = ∏ j ∈ Finset.range r, (1-(2:ℝ)^(j+1)*nodePower h) := by
  simp [filterPoly,Polynomial.eval_prod]

private theorem product_at {j h : ℕ} (hj : j ≤ h) :
    (2:ℝ)^j*nodePower h=nodePower (h-j) := by
  unfold nodePower
  conv_lhs => rw [show h=j+(h-j) by omega,pow_add,←mul_assoc,←mul_pow]
  norm_num

private theorem vanish {h r : ℕ} (hp : 1 ≤ h) (hr : h ≤ r) : (filterPoly r).eval (nodePower h)=0 := by
  rw [eval_formula]
  apply Finset.prod_eq_zero (Finset.mem_range.mpr (by omega : h-1 < r))
  rw [show h-1+1=h by omega,product_at (le_rfl : h ≤ h),Nat.sub_self]
  norm_num [nodePower]

private theorem eval_range {h r : ℕ} (hr : r < h) :
    0 < (filterPoly r).eval (nodePower h) ∧ (filterPoly r).eval (nodePower h) ≤ 1 := by
  rw [eval_formula]
  have pos (j : ℕ) (hj : j ∈ Finset.range r) : 0 < 1-(2:ℝ)^(j+1)*nodePower h := by
    have mem := Finset.mem_range.mp hj
    rw [product_at (by omega)]
    exact sub_pos.mpr (pow_lt_one₀ (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega))
  refine ⟨Finset.prod_pos pos,Finset.prod_le_one (fun j hj => (pos j hj).le) (fun j _ => ?_)⟩
  exact sub_le_self _ (by unfold nodePower; positivity)

theorem leading_pos (r : ℕ) : 0 < leading r := (eval_range (by omega : r < r+1)).1

def probeSite (t : Message) (j : ℕ) : Message :=
  ⟨(t:ℝ)*nodePower j,mul_nonneg t.2.1 (by unfold nodePower; positivity),
    (mul_le_of_le_one_right t.2.1 (pow_le_one₀ (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num))).trans_lt t.2.2⟩

def probeCoef (r : ℕ) (t : Message) (j : Fin (r+1)) : ℝ :=
  (filterPoly r).coeff j/((t:ℝ)^(r+1)*leading r)

def signal {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (h : ℕ) : ℝ :=
  ∑ i, c i*(P i:ℝ)^h

private theorem signal_eq (r : ℕ) (t : Message) (h : ℕ) :
    signal (fun j : Fin (r+1) => probeSite t j) (probeCoef r t) h =
      (t:ℝ)^h/((t:ℝ)^(r+1)*leading r)*(filterPoly r).eval (nodePower h) := by
  unfold signal probeCoef
  rw [Polynomial.eval_eq_sum_range' (by have e := deg r; omega : (filterPoly r).natDegree < r+1),←Fin.sum_univ_eq_sum_range,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  change _*((t:ℝ)*nodePower i)^h=_
  rw [mul_pow,show nodePower i^h = nodePower h^(i:ℕ) by unfold nodePower; rw [←pow_mul,←pow_mul,Nat.mul_comm]]
  ring

theorem probe_low (r : ℕ) (t : Message) {h : ℕ} (hp : 1 ≤ h) (hr : h ≤ r) :
    signal (fun j : Fin (r+1) => probeSite t j) (probeCoef r t) h=0 := by
  rw [signal_eq,vanish hp hr,mul_zero]

theorem probe_target (r : ℕ) (t : Message) (ht : 0 < (t:ℝ)) :
    signal (fun j : Fin (r+1) => probeSite t j) (probeCoef r t) (r+1)=1 := by
  rw [signal_eq]
  change (t:ℝ)^(r+1)/((t:ℝ)^(r+1)*leading r)*leading r = 1
  field_simp [ht.ne',(leading_pos r).ne']

theorem probe_tail (r : ℕ) (t : Message) (ht : 0 < (t:ℝ)) (j : ℕ) :
    |signal (fun i : Fin (r+1) => probeSite t i) (probeCoef r t) (r+1+j)| ≤
      (leading r)⁻¹*(t:ℝ)^j := by
  rw [signal_eq]
  have val := eval_range (by omega : r < r+1+j)
  have sc : (t:ℝ)^(r+1+j)/((t:ℝ)^(r+1)*leading r)=(leading r)⁻¹*(t:ℝ)^j := by
    rw [pow_add]; field_simp [ht.ne',(leading_pos r).ne']
  rw [sc,abs_of_nonneg (mul_nonneg (mul_nonneg (inv_nonneg.mpr (leading_pos r).le) (pow_nonneg ht.le _)) val.1.le)]
  exact mul_le_of_le_one_right (mul_nonneg (inv_nonneg.mpr (leading_pos r).le) (pow_nonneg ht.le _)) val.2

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean <==
import SPAnalysis.FeatureSpace

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal ENNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def attenuation (ρ : ℝ≥0) (w : Law) (ω : Frequencies) : ℝ := Real.sqrt (damping ρ w ω.1 ω.2)

private theorem att_bound (ρ : ℝ≥0) (w : Law) (ω : Frequencies) : ‖attenuation ρ w ω‖ ≤ 1 := by
  rw [attenuation,Real.norm_of_nonneg (Real.sqrt_nonneg _)]
  exact (Real.sqrt_le_one).mpr (damping_le_one ..)

private theorem att_mem (ρ : ℝ≥0) (w : Law) (f : ModeSpace) :
    MemLp (fun ω => attenuation ρ w ω*f ω) 2 frequencyMeasure := by
  have hm : Measurable (attenuation ρ w) := measurable_from_prod_countable_right fun n => (damping_measurable ρ w n).sqrt
  apply (Lp.memLp f).of_le (hm.aestronglyMeasurable.mul (Lp.aestronglyMeasurable f))
  exact ae_of_all _ fun ω => (norm_mul _ _).le.trans (mul_le_of_le_one_left (norm_nonneg _) (att_bound ..))

private def att (ρ : ℝ≥0) (w : Law) (f : ModeSpace) : ModeSpace := (att_mem ρ w f).toLp _

private theorem att_rep (ρ : ℝ≥0) (w : Law) (f : ModeSpace) :
    (fun ω => att ρ w f ω) =ᵐ[frequencyMeasure] (fun ω => attenuation ρ w ω*f ω) :=
  (att_mem ρ w f).coeFn_toLp

private theorem att_contract (ρ : ℝ≥0) (w : Law) (f : ModeSpace) : ‖att ρ w f‖ ≤ ‖f‖ := by
  apply Lp.norm_le_norm_of_ae_le
  filter_upwards [att_rep ρ w f] with ω h
  rw [h,norm_mul]
  exact mul_le_of_le_one_left (norm_nonneg _) (att_bound ..)

private def attLinear (ρ : ℝ≥0) (w : Law) : ModeSpace →ₗ[ℝ] ModeSpace where
  toFun := att ρ w
  map_add' f g := by
    apply Lp.ext
    filter_upwards [att_rep ρ w (f+g),Lp.coeFn_add f g,Lp.coeFn_add (att ρ w f) (att ρ w g),
      att_rep ρ w f,att_rep ρ w g] with ω h hs ht hf hg
    simp only [Pi.add_apply] at *
    rw [h,ht,hs,hf,hg,mul_add]
  map_smul' c f := by
    apply Lp.ext
    filter_upwards [att_rep ρ w (c • f),Lp.coeFn_smul c f,Lp.coeFn_smul c (att ρ w f),
      att_rep ρ w f] with ω h hs ht hf
    simp only [RingHom.id_apply,Pi.smul_apply,smul_eq_mul] at *
    rw [h,ht,hs,hf]; ring

def attenuationMap (ρ : ℝ≥0) (w : Law) : ModeSpace →L[ℝ] ModeSpace :=
  (attLinear ρ w).mkContinuous 1 (fun f => by simpa only [one_mul] using att_contract ρ w f)

theorem attenuation_rep (ρ : ℝ≥0) (w : Law) (f : ModeSpace) :
    (fun ω => attenuationMap ρ w f ω) =ᵐ[frequencyMeasure] (fun ω => attenuation ρ w ω*f ω) := att_rep ρ w f

theorem attenuation_contracts (ρ : ℝ≥0) (w : Law) (f : ModeSpace) : ‖attenuationMap ρ w f‖ ≤ ‖f‖ :=
  att_contract ρ w f

theorem damped_seed (ρ : ℝ≥0) (w : Law) (p y : Message) :
    ⟪attenuationMap ρ w (seed p),attenuationMap ρ w (seed y)⟫=kernelValue ρ w p y := by
  let f (ω : Frequencies) := ground p y ω.1 ω.2*damping ρ w ω.1 ω.2
  have eqn (ω : Frequencies) :
      (attenuation ρ w ω*basicFeature p ω)*(attenuation ρ w ω*basicFeature y ω)=f ω := by
    unfold f attenuation basicFeature ground
    have a : (Real.sqrt (damping ρ w ω.1 ω.2))^2=damping ρ w ω.1 ω.2 := Real.sq_sqrt (Real.exp_nonneg _)
    have b := Real.sq_sqrt (density_nonneg ω.1 ω.2)
    calc
      _ = (Real.sqrt (damping ρ w ω.1 ω.2))^2*(Real.sqrt (density ω.1 ω.2))^2*
        (feature ω.1 ω.2 p*feature ω.1 ω.2 y) := by ring
      _ = _ := by rw [a,b]; ring
  have dm : Measurable (fun ω : Frequencies => attenuation ρ w ω) :=
    measurable_from_prod_countable_right fun n => (damping_measurable ρ w n).sqrt
  have fm : Measurable f := by
    have hh := (dm.mul (basic_meas p)).mul (dm.mul (basic_meas y))
    simpa only [funext eqn] using hh
  have pos (ω : Frequencies) : 0 ≤ f ω := mul_nonneg (ground_nonneg ..) (Real.exp_nonneg _)
  have val := (integrate_modes fm pos (damped_ground_integrable ρ w p y) (gram_average ρ w p y)).2
  rw [MeasureTheory.L2.inner_def,←show (∫ ω, f ω ∂frequencyMeasure)=kernelValue ρ w p y from val]
  apply integral_congr_ae
  filter_upwards [attenuation_rep ρ w (seed p),attenuation_rep ρ w (seed y),seed_rep p,seed_rep y] with ω hp hy sp sy
  rw [hp,hy,sp,sy,←eqn]
  simp [RCLike.inner_apply,mul_comm]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean <==
import SPAnalysis.SiteVariation

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal BigOperators

namespace SurveyPropagation

private theorem site_cost_bound (a b : Factor) : |siteCost a b| ≤ (a:ℝ)⁻¹ := by
  have h₀ := normalizer_pos a b
  have h₁ : normalizer a b ≤ 1 := by unfold normalizer; nlinarith [mul_nonneg (sub_nonneg.mpr a.2.2) (sub_nonneg.mpr b.2.2)]
  have ha : (a:ℝ) ≤ normalizer a b := by unfold normalizer; nlinarith [mul_nonneg b.2.1.le (sub_nonneg.mpr a.2.2)]
  unfold siteCost
  rw [abs_of_nonneg (neg_nonneg.mpr (Real.log_nonpos h₀.le h₁)),← Real.log_inv]
  exact (show Real.log (normalizer a b)⁻¹ ≤ (normalizer a b)⁻¹ by linarith [Real.log_le_sub_one_of_pos (inv_pos.mpr h₀)]).trans ((inv_le_inv₀ h₀ a.2.1).mpr ha)

private theorem log_scaled_bound (p q : Message) : |logCost (scaled p q)| ≤ (1-(p:ℝ))⁻¹ := by
  rw [abs_of_nonneg (logCost_nonneg _)]
  apply (logCost_le_inverse _).trans
  apply (inv_le_inv₀ (sub_pos.mpr (scaled p q).2.2) (sub_pos.mpr p.2.2)).mpr
  exact sub_le_sub_left (mul_le_of_le_one_right p.2.1 q.2.2.le) _

private theorem scaled_comm (p q : Message) : scaled p q=scaled q p := Subtype.ext (mul_comm _ _)

private theorem complement_cost (a b : Factor) : logCost (scaled (signComplement a) (signComplement b)) = siteCost b a := by
  unfold logCost scaled signComplement siteCost normalizer
  dsimp
  congr 2
  ring

set_option maxHeartbeats 1400000 in
/-- Join an independent warning to one of the two fields. After subtracting
the old cost the true increment is the log cost of the warning times an
independent draw from the genuine SP output. -/
theorem added_site_gain (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (hi : finiteInverse x) :
    let w := productLaw (k-1) (by omega) x
    let rate := countRate k α
    addedSite rate w-poissonSite rate w = ∫ ab : Message × Message, logCost (scaled ab.1 ab.2)
      ∂(update k hk α x : Measure Message).prod (w : Measure Message) := by
  let w := productLaw (k-1) (by omega) x
  let rate := countRate k α
  let ν := signLaw rate w
  let P : Measure Message := w
  let μ : Measure Factor := ν
  let ξ := (μ.prod μ).prod P
  let old (z : (Factor × Factor) × Message) := siteCost z.1.2 z.1.1
  let inc (z : (Factor × Factor) × Message) := logCost (scaled z.2 (root z.1.2 z.1.1))
  let rootSwap (ab : Factor × Factor) := root ab.2 ab.1
  have rootM : Measurable rootSwap := measurable_root.comp measurable_swap
  have hm : Measurable (fun ab : Message × Message => logCost (scaled ab.1 ab.2)) :=
    (show Measurable logCost by unfold logCost; fun_prop).comp measurable_scaled
  have insM : Measurable (fun ap : Factor × Message => signComplement (insert ap.1 ap.2)) := by
    apply measurable_signComplement.comp
    unfold insert; fun_prop
  have hw : finiteInverse w := finiteInverse_productLaw _ _ x hi
  have oldInt : Integrable old ξ := by
    have hb := ((sign_inverse rate w hw).1.comp_snd μ).comp_fst P
    apply hb.mono' (by apply Measurable.aestronglyMeasurable; unfold old siteCost normalizer; fun_prop)
    exact ae_of_all _ fun z => site_cost_bound z.1.2 z.1.1
  have incInt : Integrable inc ξ := by
    apply (hw.comp_snd (μ.prod μ)).mono' (by
      apply Measurable.aestronglyMeasurable
      exact hm.comp (measurable_snd.prodMk (rootM.comp measurable_fst)))
    exact ae_of_all _ fun z => log_scaled_bound z.2 (root z.1.2 z.1.1)
  let J (v : Factor × (Factor × Message)) := logCost (scaled (signComplement v.1) (signComplement (insert v.2.1 v.2.2)))
  have aug : addedSite rate w = ∫ z, old z+inc z ∂ξ := by
    have hand : addedSite rate w = ∫ v, J v ∂μ.prod (μ.prod P) := by
      unfold addedSite complementLaw addedComplement
      simp only [ProbabilityMeasure.toMeasure_map,ProbabilityMeasure.toMeasure_prod,Function.comp_def]
      rw [Measure.map_prod_map _ _ measurable_signComplement insM,integral_map (measurable_signComplement.prodMap insM).aemeasurable hm.aestronglyMeasurable]
      rfl
    rw [hand,← (measurePreserving_prodAssoc μ μ P).integral_comp' J]
    apply integral_congr_ae
    apply ae_of_all
    intro z
    change logCost (scaled (signComplement z.1.1) (signComplement (insert z.1.2 z.2))) = siteCost z.1.2 z.1.1+logCost (scaled z.2 (root z.1.2 z.1.1))
    rw [complement_cost]
    linarith only [site_increment z.1.2 z.1.1 z.2]
  have base : (∫ z, old z ∂ξ) = poissonSite rate w := by
    have h := integral_fun_fst (μ := μ.prod μ) (ν := P) (fun ab : Factor × Factor => siteCost ab.2 ab.1)
    have h' := integral_prod_swap (μ := μ) (ν := μ) (fun ab : Factor × Factor => siteCost ab.1 ab.2)
    calc _ = ∫ ab : Factor × Factor, siteCost ab.2 ab.1 ∂μ.prod μ := by
           simpa only [measureReal_univ_eq_one,one_smul] using h
         _ = _ := h'
  have mapped : (update k hk α x : Measure Message) = Measure.map rootSwap (μ.prod μ) := by
    change Measure.map (fun ab : Factor × Factor => root ab.1 ab.2) (μ.prod μ) = _
    have sw := (Measure.measurePreserving_swap (μ := μ) (ν := μ)).map_eq
    calc _ = Measure.map (fun ab : Factor × Factor => root ab.1 ab.2) (Measure.map Prod.swap (μ.prod μ)) := by rw [sw]
         _ = _ := Measure.map_map measurable_root measurable_swap
  have gain : (∫ z, inc z ∂ξ) = ∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(update k hk α x : Measure Message).prod P := by
    have m : (Measure.map rootSwap (μ.prod μ)).prod P = Measure.map (Prod.map rootSwap id) ξ := by
      simpa only [Measure.map_id] using Measure.map_prod_map (μ.prod μ) P rootM measurable_id
    rw [mapped,m,integral_map (rootM.prodMap measurable_id).aemeasurable hm.aestronglyMeasurable]
    apply integral_congr_ae
    exact ae_of_all _ fun z => congrArg logCost (scaled_comm _ _)
  change addedSite rate w-poissonSite rate w = _
  rw [aug,integral_add oldInt incInt,base,add_sub_cancel_left]
  exact gain


/-- Density derivative of the actual score at a fixed input law. The first
integral couples an independent fresh warning to the true output message. -/
theorem score_density_derivative (k : ℕ) (hk : 2 < k) (x : Law) (hi : finiteInverse x)
    (t : ℝ) (ht : 0 < t) :
    let w := productLaw (k-1) (by omega) x
    let G := ∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(update k hk t.toNNReal x : Measure Message).prod w
    HasDerivAt (fun v : ℝ => score k hk v.toNNReal x)
      ((k:ℝ)*G-((k-1:ℕ):ℝ)*clauseSlope k (by omega) x) t := by
  let w := productLaw (k-1) (by omega) x
  let c := (k:ℝ)/2
  let r := countRate k t.toNNReal
  let C := clauseSlope k (by omega) x
  let G := ∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(update k hk t.toNNReal x : Measure Message).prod (w : Measure Message)
  have cp : 0 < c := div_pos (by exact_mod_cast (by omega : 0 < k)) (by norm_num)
  have eqrate (v : ℝ) (hv : 0 < v) : (c*v).toNNReal = countRate k v.toNNReal := by
    apply NNReal.eq
    simp only [Real.coe_toNNReal _ (mul_pos cp hv).le,countRate,NNReal.coe_div,NNReal.coe_mul,NNReal.coe_natCast,NNReal.coe_ofNat,Real.coe_toNNReal _ hv.le]
    dsimp [c]; ring
  have raw := poisson_site_derivative w (finiteInverse_productLaw _ _ x hi) (c*t) (mul_pos cp ht)
  rw [eqrate t ht] at raw
  have gain : addedSite r w - poissonSite r w = G := added_site_gain k hk t.toNNReal x hi
  rw [gain] at raw
  have ch := raw.comp t ((hasDerivAt_id t).const_mul c)
  have clause := (((hasDerivAt_id t).const_mul ((k-1:ℕ):ℝ)).mul_const C)
  have combined := ch.sub clause
  change HasDerivAt _ ((k:ℝ)*G-((k-1:ℕ):ℝ)*C) t
  have eqn : 2*G*(c*1)-((k-1:ℕ):ℝ)*1*C = (k:ℝ)*G-((k-1:ℕ):ℝ)*C := by dsimp [c]; ring
  rw [← eqn]
  apply combined.congr_of_eventuallyEq
  filter_upwards [lt_mem_nhds ht] with v hv
  change poissonSite (countRate k v.toNNReal) w-((k-1:ℕ):ℝ)*(v.toNNReal:ℝ)*C = poissonSite (c*v).toNNReal w-((k-1:ℕ):ℝ)*v*C
  rw [eqrate v hv, Real.coe_toNNReal _ hv.le]

/-- The full moment formula for the fixed-input density derivative,
with summability of the displayed series. -/
theorem score_density_series (k : ℕ) (hk : 2 < k) (x : Law) (hi : finiteInverse x) (t : ℝ) (ht : 0 < t) :
    let d := update k hk t.toNNReal x
    let terms (j : ℕ) := ((k:ℝ)*moment d (j+1)*moment x (j+1)^(k-1)-((k-1:ℕ):ℝ)*moment x (j+1)^k)/(j+1:ℕ)
    Summable terms ∧ HasDerivAt (fun v : ℝ => score k hk v.toNNReal x) (∑' j, terms j) t := by
  let d := update k hk t.toNNReal x
  let w := productLaw (k-1) (by omega) x
  have lhs := mixed_log_series d w (inverse_update k hk t.toNNReal x hi).1
  have rhs := clause_series k (by omega) x hi
  have sums := (lhs.mul_left (k:ℝ)).sub (rhs.mul_left ((k-1:ℕ):ℝ))
  have terms (j : ℕ) : (k:ℝ)*(moment d (j+1)*moment w (j+1)/(j+1:ℕ))-((k-1:ℕ):ℝ)*slopeTerm k x j =
      ((k:ℝ)*moment d (j+1)*moment x (j+1)^(k-1)-((k-1:ℕ):ℝ)*moment x (j+1)^k)/(j+1:ℕ) := by
    unfold w slopeTerm
    rw [productLaw_moment]
    ring
  simp_rw [terms] at sums
  exact ⟨sums.summable,sums.tsum_eq.symm ▸ score_density_derivative k hk x hi t ht⟩

/-- At a fixed law the fixed-input density derivative becomes exactly the
clause slope. This conclusion does not assume differentiability of the
selected branch. -/
theorem fixed_input_derivative (k : ℕ) (hk : 2 < k) (x : Law) (hi : finiteInverse x)
    (t : ℝ) (ht : 0 < t) (fixed : update k hk t.toNNReal x=x) :
    HasDerivAt (fun v : ℝ => score k hk v.toNNReal x) (clauseSlope k (by omega) x) t := by
  let w := productLaw (k-1) (by omega) x
  have h := score_density_derivative k hk x hi t ht
  dsimp only at h
  rw [fixed] at h
  have hs := mixed_log_series x w hi
  have term (j : ℕ) : moment x (j+1)*moment w (j+1)/(j+1:ℕ) = slopeTerm k x j := by
    unfold w slopeTerm
    rw [productLaw_moment,← pow_succ',Nat.sub_add_cancel (by omega : 1 ≤ k)]
  simp_rw [term] at hs
  have gain := hs.unique (clause_series k (by omega) x hi)
  change (∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(x : Measure Message).prod (w : Measure Message)) = clauseSlope k (by omega) x at gain
  rw [gain,Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one] at h
  convert h using 1
  ring

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean <==
import SPAnalysis.Global
import SPAnalysis.Common

noncomputable section
open Set

namespace SurveyPropagation

/-- The four-SAT computation covers a slightly larger interval than the theorem. -/
def panelCount (k : ℕ) : ℕ :=
  if k = 3 then 40 else if k = 4 then 16 else 1

private def cell (a h : ℝ) (i : ℕ) : Set ℝ := Icc (a+i*h) (a+(i+1)*h)

def panelRegion (k : ℕ) (i : Fin (panelCount k)) : Set ℝ :=
  if k = 3 then domain k ∩ cell (21/5) (1/500) i
  else if k = 4 then domain k ∩ cell (909/100) (2001/16000) i
  else domain k

theorem panelRegion_closed (k : ℕ) (i : Fin (panelCount k)) : IsClosed (panelRegion k i) := by
  unfold panelRegion domain cell
  split_ifs <;> first | exact isClosed_Icc.inter isClosed_Icc | exact isClosed_Icc

theorem panelRegion_convex (k : ℕ) (i : Fin (panelCount k)) : Convex ℝ (panelRegion k i) := by
  unfold panelRegion domain cell
  split_ifs <;> first | exact (convex_Icc _ _).inter (convex_Icc _ _) | exact convex_Icc _ _

private theorem cells_cover {a h t : ℝ} {n : ℕ} (ha : a ≤ t) (hu : t ≤ a+(n+1)*h) :
    ∃ i : Fin (n+1), t ∈ cell a h i := by
  induction n with
  | zero =>
    refine ⟨0,?_⟩
    simpa [cell] using And.intro ha hu
  | succ n ih =>
    by_cases mid : t ≤ a+((n:ℝ)+1)*h
    · obtain ⟨i, hi⟩ := ih mid
      exact ⟨i.castSucc,hi⟩
    · refine ⟨Fin.last (n+1),?_⟩
      simpa [cell,Nat.cast_add_one] using And.intro (le_of_not_ge mid) hu

/-- The finite closed intervals used in the paper cover precisely the stated
density domain, including both of its endpoints. -/
theorem panelRegion_cover (k : ℕ) (hk : 2 < k) :
    (⋃ i : Fin (panelCount k), panelRegion k i) = domain k := by
  ext t
  constructor
  · intro h
    obtain ⟨i, hi⟩ := mem_iUnion.mp h
    unfold panelRegion at hi
    split_ifs at hi <;> first | exact hi.1 | exact hi
  · intro ht
    apply mem_iUnion.mpr
    by_cases h3 : k = 3
    · subst k
      have b : 21/5 ≤ t ∧ t ≤ 21/5+((39:ℕ)+1:ℝ)*(1/500) := by
        norm_num [domain,leftDensity,rightDensity] at ht ⊢
        exact ht
      obtain ⟨i, hi⟩ := cells_cover (n := 39) b.1 b.2
      refine ⟨i,?_⟩
      simpa [panelRegion] using And.intro ht hi
    by_cases h4 : k = 4
    · subst k
      have hh : 16*Real.log 2-2 ≤ t ∧ t ≤ 16*Real.log 2 := by
        norm_num [domain,leftDensity,rightDensity] at ht ⊢; exact ht
      have lo : 909/100 ≤ t := by linarith only [hh.1,Real.log_two_gt_d9]
      have hi : t ≤ 909/100+((15:ℕ)+1:ℝ)*(2001/16000) := by linarith only [hh.2,Real.log_two_lt_d9]
      obtain ⟨i, hi⟩ := cells_cover (n := 15) lo hi
      refine ⟨i,?_⟩
      simpa [panelRegion] using And.intro ht hi
    have positive : 0 < panelCount k := by simp [panelCount,h3,h4]
    exact ⟨⟨0,positive⟩,by simpa [panelRegion,h3,h4] using ht⟩

/-- Closedness is taken in the space of laws on the half-open message interval.
The inverse cap includes the integrability requirement. -/
theorem Common.closed_inClass (k : ℕ) : IsClosed {x : Law | Common.inClass k x} := by
  have eqn : {x : Law | Common.inClass k x} =
      {x | (1-Common.p k)/2 ≤ moment x 1} ∩
      (⋂ h : ℕ, ⋂ (_ : 1 ≤ h), {x : Law | moment x h ≤ Common.b k h}) ∩
      {x : Law | finiteInverse x ∧ inverseMoment x ≤ 11/4} := by
    ext x
    simp [Common.inClass,and_assoc]
  rw [eqn]
  exact ((isClosed_le continuous_const (moment_continuous 1)).inter
    (isClosed_iInter fun h => isClosed_iInter fun _ => isClosed_le (moment_continuous h) continuous_const)).inter
    (inverse_cap_closed _)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean <==
import SPAnalysis.TrialLaws
import SPAnalysis.OperatorBridge

noncomputable section
open SurveyPropagation MeasureTheory Set
namespace SPA

abbrev RealAtoms := List (ℝ × ℝ)
def Represents (l : Law) (a : RealAtoms) :=
  List.Forall₂ (fun (x : I × I) (z : ℝ × ℝ) => x.1.Contains z.1 ∧ x.2.Contains z.2) l a
def atomAverage (a : RealAtoms) (f : ℝ → ℝ) := (a.map (fun z => z.2*f z.1)).sum
def exactAtoms (r : Trial) : RealAtoms := r.atoms.map (fun z => ((z.1:ℝ)/r.xden,(z.2:ℝ)/r.wden))
def exactProducts : RealAtoms → ℕ → RealAtoms
  | [],n => if n=0 then [(1,1)] else []
  | (x,w)::l,n => (List.range (n+1)).flatMap fun i =>
    (exactProducts l (n-i)).map fun (p,a) => (x^i*p,(n.choose i:ℝ)*w^i*a)

private theorem factorial_correct (n : ℕ) : factorial n=Nat.factorial n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    rw [factorial,List.range_succ,List.foldl_append]
    change factorial n*(n+1)=_
    rw [ih,Nat.factorial_succ,mul_comm]
theorem choose_correct (n i : ℕ) : choose n i=n.choose i := by
  by_cases h : i≤n
  · simp [choose,show ¬i>n from not_lt.mpr h,factorial_correct,Nat.choose_eq_factorial_div_factorial h]
  · simp [choose,lt_of_not_ge h,Nat.choose_eq_zero_of_lt (lt_of_not_ge h)]

theorem atoms_represent (r : Trial) (valid : TrialLaw.Valid r) : Represents (atoms r) (exactAtoms r) := by
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_map_left_iff.mpr
  apply List.forall₂_same.mpr; intro z _
  exact ⟨by simpa using I.contains_rat z.1 r.xden (by exact_mod_cast valid.1),
    by simpa using I.contains_rat z.2 r.wden (by exact_mod_cast valid.2.1)⟩

theorem products_represent {l : Law} {a : RealAtoms} (rep : Represents l a) (n : ℕ) :
    Represents (products l n) (exactProducts a n) := by
  induction rep generalizing n with
  | nil =>
    by_cases h : n=0
    · simpa [products,exactProducts,h,Represents] using And.intro
        (show one.Contains 1 by simpa [one] using I.contains_whole 1) (show one.Contains 1 by simpa [one] using I.contains_whole 1)
    · simp [products,exactProducts,h,Represents]
  | @cons a b l xs h _ ih =>
    obtain ⟨x,w⟩ := a; obtain ⟨y,z⟩ := b; obtain ⟨px,pw⟩ := h
    have batch (i : ℕ) :
        Represents ((products l (n-i)).map fun (p,w') => (mul (powI x i) p,mul (scale (powI w i) (choose n i)) w'))
          ((exactProducts xs (n-i)).map fun (p,v) => (y^i*p,(n.choose i:ℝ)*z^i*v)) := by
      apply List.forall₂_map_left_iff.mpr
      apply List.forall₂_map_right_iff.mpr
      refine (ih (n-i)).imp ?_
      intro p q near
      refine ⟨I.contains_mul (I.contains_powI px _) near.1,?_⟩
      have incl := I.contains_mul (I.contains_scale (I.contains_powI pw i) (choose n i)) near.2
      simpa only [choose_correct,mul_comm (z^i)] using incl
    have combine (is : List ℕ) : Represents
        (is.flatMap fun i => (products l (n-i)).map fun (p,w') => (mul (powI x i) p,mul (scale (powI w i) (choose n i)) w'))
        (is.flatMap fun i => (exactProducts xs (n-i)).map fun (p,v) => (y^i*p,(n.choose i:ℝ)*z^i*v)) := by
      induction is with
      | nil => exact .nil
      | cons i is prev => exact List.rel_append (batch i) prev
    exact combine _

theorem contains_average {l : Law} {a : RealAtoms} (rep : Represents l a)
    (F : I → I) (f : ℝ → ℝ) (atPoint : ∀ p∈l, ∀ z∈a,p.1.Contains z.1 → (F p.1).Contains (f z.1)) :
    (expectation l F).Contains (atomAverage a f) := by
  have fold {l : Law} {a : RealAtoms} (h : Represents l a)
      (point : ∀ p∈l, ∀ z∈a,p.1.Contains z.1 → (F p.1).Contains (f z.1))
      (start : I) (u : ℝ) (hs : start.Contains u) :
      (l.foldl (fun v p => add v (mul p.2 (F p.1))) start).Contains (u+atomAverage a f) := by
    induction h generalizing start u with
    | nil => simpa [atomAverage] using hs
    | @cons x y l a xy _ ih =>
      have next := I.contains_add hs (I.contains_mul xy.2 (point x (by simp) y (by simp) xy.1))
      simpa only [List.foldl_cons,atomAverage,List.map_cons,List.sum_cons,add_assoc] using
        ih (fun p hp z hz => point p (by simp [hp]) z (by simp [hz])) _ _ next
  simpa [expectation] using fold rep atPoint zero 0 (by simpa [zero] using I.contains_whole 0)

private theorem average_flatMap (a : List ℕ) (g : ℕ → RealAtoms) (f : ℝ → ℝ) :
    atomAverage (a.flatMap g) f=(a.map (fun i => atomAverage (g i) f)).sum := by
  induction a with
  | nil => rfl
  | cons i l ih => simpa [atomAverage] using congrArg (fun z => atomAverage (g i) f+z) ih

private theorem average_lift (a : RealAtoms) (v w : ℝ) (h : ℕ) :
    atomAverage (a.map (fun z => (v*z.1,w*z.2))) (·^h) = (w*v^h)*atomAverage a (·^h) := by
  induction a with
  | nil => simp [atomAverage]
  | cons z a ih =>
    simp only [List.map_cons,atomAverage,List.sum_cons] at ih ⊢
    rw [ih,mul_pow]; ring

/-- The multiplicity groups used by the endpoint executable have the exact
moments of the iid product, including duplicated atom locations. -/
theorem product_atom_moment (a : RealAtoms) (n h : ℕ) :
    atomAverage (exactProducts a n) (·^h)=(atomAverage a (·^h))^n := by
  induction a generalizing n with
  | nil => by_cases e : n=0 <;> simp [exactProducts,atomAverage,e,zero_pow]
  | cons z a ih =>
    obtain ⟨x,w⟩ := z
    rw [exactProducts,average_flatMap]
    let S := atomAverage a (·^h)
    have term (i : ℕ) :
        atomAverage ((exactProducts a (n-i)).map fun (p,b) => (x^i*p,(n.choose i:ℝ)*w^i*b)) (·^h) =
          (w*x^h)^i*S^(n-i)*(n.choose i) := by
      have l := average_lift (exactProducts a (n-i)) (x^i) ((n.choose i:ℝ)*w^i) h
      change _= _ at l
      rw [l,ih,mul_pow,←pow_mul,←pow_mul,mul_comm i h]; dsimp [S]; ring
    simp_rw [term]
    change _=(w*x^h+S)^n
    rw [add_pow]
    have range_sum (f : ℕ → ℝ) (m : ℕ) : ((List.range m).map f).sum=∑ i ∈ Finset.range m,f i := by
      induction m with
      | zero => simp
      | succ k ih => simp [List.range_succ,Finset.sum_range_succ,ih]
    exact range_sum _ _

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean <==
import SPAnalysis.SiteModes

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators ComplexConjugate NNReal

namespace SurveyPropagation.Fourier

def delta (p : Message) (f : Pair → ℝ) (z : Pair) : ℝ :=
  f (Response.addMark true z p)+f (Response.addMark false z p)-2*f z

def feature (n : ℕ) (t : ℝ) (p : Message) : ℝ := (mark (node n t) p).re-1

theorem delta_scale (p : Message) (c : ℝ) (f : Pair → ℝ) (z : Pair) :
    delta p (fun a => c*f a) z=c*delta p f z := by unfold delta; ring

private theorem delta_sub_const (p : Message) (c : ℝ) (f : Pair → ℝ) (z : Pair) :
    delta p (fun a => f a-c) z=delta p f z := by unfold delta; ring

theorem delta_sum {f : ℕ → Pair → ℝ} {F : Pair → ℝ} (hs : ∀ z, HasSum (fun n => f n z) (F z))
    (p : Message) (z : Pair) : HasSum (fun n => delta p (f n) z) (delta p F z) :=
  ((hs _).add (hs _)).sub ((hs _).mul_left 2)

private theorem delta_integrable {f : ℝ → Pair → ℝ} (hi : ∀ z, Integrable (fun t => f t z))
    (p : Message) (z : Pair) : Integrable (fun t => delta p (f t) z) :=
  ((hi _).add (hi _)).sub ((hi _).const_mul 2)

theorem delta_integral {f : ℝ → Pair → ℝ} (hi : ∀ z, Integrable (fun t => f t z))
    (p : Message) (z : Pair) :
    delta p (fun z => ∫ t : ℝ, f t z) z = ∫ t : ℝ, delta p (f t) z := by
  have ha := hi (Response.addMark true z p)
  have hb := hi (Response.addMark false z p)
  dsimp only [delta]
  rw [←integral_add ha hb,←integral_const_mul]
  exact (integral_sub (ha.add hb) ((hi z).const_mul 2)).symm

private theorem mode_insert (a : Factor) (p : Message) (z : ℂ) :
    mode z (SurveyPropagation.insert a p) = mode z a*mark z p := by
  unfold mode SurveyPropagation.insert mark
  dsimp only
  rw [Real.log_mul a.2.1.ne' (sub_pos.mpr p.2.2).ne',Complex.ofReal_add,mul_add,Complex.exp_add]

theorem delta_character (n : ℕ) (t : ℝ) (p : Message) (z : Pair) :
    delta p (character n t) z = 2*feature n t p*character n t z := by
  simp only [delta,character,feature,Response.addMark,if_true,Bool.false_eq_true,if_false,mode_insert,
    map_mul,Complex.mul_re,Complex.mul_im,Complex.conj_re,Complex.conj_im]
  ring

theorem delta_modeIntegrand (n : ℕ) (t : ℝ) (p : Message) (z : Pair) :
    delta p (modeIntegrand n t) z = (2*density n t*feature n t p)*character n t z := by
  unfold modeIntegrand
  rw [delta_scale,delta_sub_const,delta_character]; ring

private theorem double_mode (n : ℕ) (t : ℝ) (p y : Message) (z : Pair) :
    delta p (delta y (modeIntegrand n t)) z =
      4*(density n t*character n t z*feature n t p*feature n t y) := by
  simp_rw [show delta y (modeIntegrand n t) = fun a => (2*density n t*feature n t y)*character n t a from funext (delta_modeIntegrand n t y)]
  rw [delta_scale,delta_character]; ring

def gramIntegrand (p y : Message) (n : ℕ) (t : ℝ) (z : Pair) : ℝ :=
  density n t*character n t z*feature n t p*feature n t y

theorem gram_integrable (p y : Message) (n : ℕ) (z : Pair) : Integrable (fun t => gramIntegrand p y n t z) := by
  have h := (delta_integrable (delta_integrable (mode_integrable n) y) p z).const_mul (1/4:ℝ)
  apply h.congr
  exact ae_of_all _ fun t => by dsimp only [Pi.smul_apply,smul_eq_mul,gramIntegrand]; rw [double_mode]; ring

theorem gram_mode (p y : Message) (n : ℕ) (z : Pair) :
    (∫ t : ℝ, gramIntegrand p y n t z)=delta p (delta y (siteMode n)) z := by
  have h := delta_integral (delta_integrable (mode_integrable n) y) p z
  have eqn (a : Pair) : (∫ t, delta y (modeIntegrand n t) a)=4*delta y (siteMode n) a := by
    rw [←delta_integral (mode_integrable n) y]
    simp_rw [integral_mode]
    exact delta_scale _ _ _ _
  simp_rw [eqn] at h
  rw [delta_scale] at h
  simp_rw [double_mode] at h
  rw [integral_const_mul] at h
  unfold gramIntegrand; linarith only [h]

theorem affine_delta (p : Message) (z : Pair) :
    delta p affineCost z= -Real.log (1-(p:ℝ)) := by
  simp only [delta,Response.addMark,affineCost,Bool.false_eq_true,if_true,if_false,SurveyPropagation.insert,
    Real.log_mul z.1.2.1.ne' (sub_pos.mpr p.2.2).ne',Real.log_mul z.2.2.1.ne' (sub_pos.mpr p.2.2).ne']
  ring

/-- The double insertion is the sum of its Fourier modes, with the whole-line
normalization. The affine part of the cost vanishes under the second difference. -/
theorem double_site (p y : Message) (z : Pair) :
    HasSum (fun n => ∫ t : ℝ, gramIntegrand p y n t z)
      (delta p (delta y (fun ab => siteCost ab.1 ab.2)) z) := by
  have h := delta_sum (delta_sum site_modes y) p z
  simp_rw [gram_mode]
  convert h using 1
  have single (a : Pair) : delta y (fun ab => siteCost ab.1 ab.2-affineCost ab) a =
      delta y (fun ab => siteCost ab.1 ab.2) a+Real.log (1-(y:ℝ)) := by
    have aff := affine_delta y a
    unfold delta at aff ⊢
    linarith only [aff]
  have eqn := funext single
  rw [eqn]; unfold delta; ring

private def unitFactor : Factor := ⟨1,by norm_num,by norm_num⟩

theorem two_at_origin (p y : Message) :
    delta p (delta y (fun ab => siteCost ab.1 ab.2)) (unitFactor,unitFactor) =
      -2*Real.log (1-(p:ℝ)*(y:ℝ)) := by
  simp only [delta,Response.addMark,Bool.false_eq_true,if_true,if_false,siteCost,normalizer,
    SurveyPropagation.insert,unitFactor,one_mul]
  ring_nf
  simp

theorem at_origin_series (p y : Message) :
    HasSum (fun n => ∫ t : ℝ, density n t*feature n t p*feature n t y)
      (-2*Real.log (1-(p:ℝ)*(y:ℝ))) := by
  have h := double_site p y (unitFactor,unitFactor)
  rw [two_at_origin] at h
  simpa [gramIntegrand,character,mode,unitFactor] using h

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean <==
import SPAnalysis.PrintedMesh

noncomputable section
open SurveyPropagation.Fourier
namespace SPA
set_option maxRecDepth 8000

def nextGridWeight (g : I) (n j : ℕ) :=
  mul g (rat (64*n*n+j*j) (256*(n+1)*(n+2)))

/-- Modes increase by two at each update of the even or odd density table. -/
theorem next_grid_weight {g : I} (n j : ℕ) (p : 0<n ∨ 0<j)
    (hg : g.Contains (density n ((j:ℝ)/16))) :
    (nextGridWeight g n j).Contains (density (n+2) ((j:ℝ)/16)) := by
  have nz : node n ((j:ℝ)/16)≠0 := by
    intro eqn; rcases p with pn|pj
    · have h := congrArg Complex.re eqn; simp [node] at h; omega
    · have h := congrArg Complex.im eqn; simp [node] at h; omega
  rw [density_step n _ nz]
  have h := I.contains_mul hg (I.contains_rat ((64*n*n+j*j:ℕ):ℤ) ((256*(n+1)*(n+2):ℕ):ℤ) (by positivity))
  convert h using 1; push_cast; simp only [div_eq_mul_inv,mul_inv_rev]; ring

theorem zero_frequency_start (good : ok (recipPos pi)=true) :
    (recipPos pi).Contains (density 2 0) ∧ (whole 2).Contains (density 1 0) := by
  have hp : 0<pi.lo := by
    by_contra! bad
    have bad' : recipPos pi=invalid := by simp [recipPos,not_lt.mpr bad]
    rw [bad'] at good; contradiction
  have hn : node 2 0=1 := by apply Complex.ext <;> norm_num [node]
  constructor
  · simpa [density,hn,Complex.Gamma_one,Nat.factorial,div_eq_mul_inv] using I.contains_recipPos I.contains_pi hp
  · simpa [density_one] using I.contains_whole 2

def coefficientTick (a : PairI) (n j h : ℕ) : PairI :=
  let z : PairI := ⟨sub (whole (h-1)) (rat n 2), neg (rat j 16)⟩
  let raw := times a z
  ⟨overNat raw.re h,overNat raw.im h⟩

theorem coefficient_tick {a : PairI} (n j h : ℕ)
    (ha : a.Contains (coefficient (node n ((j:ℝ)/16)) h)) :
    (coefficientTick a n j (h+1)).Contains (coefficient (node n ((j:ℝ)/16)) (h+1)) := by
  let c := coefficient (node n ((j:ℝ)/16)) h
  let z := (h:ℂ)-node n ((j:ℝ)/16)
  let factor : PairI := ⟨sub (whole h) (rat n 2),neg (rat j 16)⟩
  have f : factor.Contains z := by
    refine ⟨?_,?_⟩
    · simpa [factor,z,node] using I.contains_sub (I.contains_whole (h:ℤ)) (I.contains_rat n 2 (by decide))
    · simpa [factor,z,node] using I.contains_neg (I.contains_rat j 16 (by decide))
  have raw : (times a factor).Contains (c*z) :=
    ⟨I.contains_sub (I.contains_mul ha.1 f.1) (I.contains_mul ha.2 f.2),
      I.contains_add (I.contains_mul ha.1 f.2) (I.contains_mul ha.2 f.1)⟩
  have eqn : coefficient (node n ((j:ℝ)/16)) (h+1) = (c*z)/(((h+1:ℕ):ℝ):ℂ) := by
    simp [coefficient,c,z,mul_comm]
  have step : coefficientTick a n j (h+1) =
      ⟨overNat (times a factor).re (h+1),overNat (times a factor).im (h+1)⟩ := by
    unfold coefficientTick factor
    simp only [Nat.cast_succ,add_sub_cancel_right]
  rw [eqn,step]; constructor
  · rw [Complex.div_ofReal_re]; exact I.contains_overNat raw.1 (Nat.succ_pos _)
  · rw [Complex.div_ofReal_im]; exact I.contains_overNat raw.2 (Nat.succ_pos _)

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/Envelope.lean <==
import SPAnalysis.Caps
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.PSeries

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology

namespace SurveyPropagation

def clauseSlope (k : ℕ) (hk : 0 < k) (x : Law) : ℝ :=
  ∫ r, logCost r ∂(productLaw k hk x : Measure Message)

/-- Antitonicity compares the nth moment to the first n moments. -/
theorem order_mul_moment_le_inverse (x : Law) (hi : finiteInverse x) (n : ℕ) :
    (n:ℝ)*moment x n ≤ inverseMoment x := by
  calc _ = ∑ i ∈ Finset.range n, moment x n := by simp
       _ ≤ ∑ i ∈ Finset.range n, moment x i :=
         Finset.sum_le_sum fun i mem => moment_antitone x (Finset.mem_range.mp mem).le
       _ ≤ _ := moment_head_le_inverse x hi n

/-- Continuity of the actual expected clause cost under weak convergence
within any common inverse cap. -/
theorem clauseSlope_continuousOn (k : ℕ) (hk : 0 < k) (M : ℝ) :
    ContinuousOn (clauseSlope k hk) {x : Law | finiteInverse x ∧ inverseMoment x ≤ M} := by
  let S := {x : Law | finiteInverse x ∧ inverseMoment x ≤ M}
  rw [continuousOn_iff_continuous_restrict]
  let F (j : ℕ) (x : S) := slopeTerm k x.val j
  have ident (x : S) : (∑' j, F j x) = clauseSlope k hk x.val := (clause_series k hk x.val x.property.1).tsum_eq
  have cont (j : ℕ) : Continuous (F j) :=
    (((moment_continuous (j+1)).comp continuous_subtype_val).pow k).div_const _
  let d (j : ℕ) : ℝ := (j+1:ℕ)
  have hs : Summable (fun j => M*(1/d j^2)) := by
    apply Summable.mul_left
    exact (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by norm_num : 1 < 2))
  have maj (j : ℕ) (x : S) : ‖F j x‖ ≤ M*(1/d j^2) := by
    let m := moment x.val (j+1)
    have hm : 0 ≤ m := moment_nonneg _ _
    have hu : m ≤ 1 := by
      apply (moment_antitone x.val (Nat.zero_le _)).trans
      simp [moment]
    have hd : 0 < d j := by
      dsimp [d]
      positivity
    have hp : m^k ≤ m := by simpa only [pow_one] using pow_le_pow_of_le_one hm hu hk
    have hmM : m ≤ M/d j := (le_div_iff₀ hd).mpr (by
      rw [mul_comm]; exact (order_mul_moment_le_inverse x.val x.property.1 (j+1)).trans x.property.2)
    change ‖m^k / d j‖ ≤ _
    rw [Real.norm_eq_abs,abs_of_nonneg (div_nonneg (pow_nonneg hm _) hd.le)]
    calc m^k / d j ≤ (M/d j)/d j := div_le_div_of_nonneg_right (hp.trans hmM) hd.le
         _ = _ := by ring
  change Continuous (fun x : S => clauseSlope k hk x.val)
  rw [← funext ident]
  exact continuous_tsum cont hs maj

/-- A supporting slope that is continuous along a set is its derivative,
including the corresponding one-sided derivative at a closed endpoint. -/
theorem derivative_of_support {S : Set ℝ} {g m : ℝ → ℝ} (t : ℝ) (ht : t ∈ S)
    (hc : ContinuousWithinAt m S t)
    (support : ∀ a ∈ S, ∀ b ∈ S, m a*(b-a) ≤ g b-g a) : HasDerivWithinAt g (m t) S t := by
  rw [hasDerivWithinAt_iff_tendsto_slope]
  have hh : Tendsto m (𝓝[S \ {t}] t) (𝓝 (m t)) := hc.mono diff_subset
  have hconst : Tendsto (fun _ : ℝ => m t) (𝓝[S \ {t}] t) (𝓝 (m t)) := tendsto_const_nhds
  have hb : ∀ᶠ v in 𝓝[S \ {t}] t, min (m t) (m v) ≤ slope g t v ∧ slope g t v ≤ max (m t) (m v) := by
    filter_upwards [self_mem_nhdsWithin] with v hv
    have h₁ := support t ht v hv.1
    have h₂ := support v hv.1 t ht
    have hne : v ≠ t := hv.2
    rw [slope_def_field]
    rcases lt_or_gt_of_ne hne with hl|hr
    · have hd := sub_neg.mpr hl
      exact ⟨(min_le_right _ _).trans ((le_div_iff_of_neg hd).mpr (by linarith only [h₂])),
        ((div_le_iff_of_neg hd).mpr h₁).trans (le_max_left _ _)⟩
    · have hd := sub_pos.mpr hr
      exact ⟨(min_le_left _ _).trans ((le_div_iff₀ hd).mpr h₁),
        ((div_le_iff₀ hd).mpr (by linarith only [h₂])).trans (le_max_right _ _)⟩
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' _ _ (hb.mono fun _ => And.left) (hb.mono fun _ => And.right)
  · simpa only [min_self] using hconst.min hh
  · simpa only [max_self] using hconst.max hh

/-- Strict ascent on an invariant compact class makes its unique fixed
law maximize its true SP score. -/
theorem selected_maximizes_of_ascent (k : ℕ) (hk : 2 < k) (α : NNReal) (K : Set Law)
    (hK : IsCompact K) (η : Law) (hη : η ∈ K) (invariant : MapsTo (update k hk α) K K)
    (unique : ∀ x ∈ K, update k hk α x = x → x = η)
    (cont : ContinuousOn (score k hk α) K)
    (ascent : ∀ x ∈ K, update k hk α x ≠ x → score k hk α x < score k hk α (update k hk α x)) :
    ∀ x ∈ K, score k hk α x ≤ score k hk α η := by
  obtain ⟨v,hv,hmax⟩ := hK.exists_isMaxOn ⟨η,hη⟩ cont
  have fix : update k hk α v = v := by
    by_contra hn
    exact (not_lt_of_ge (hmax (invariant hv))) (ascent v hv hn)
  exact unique v hv fix ▸ hmax

/-- The envelope step for a single density panel. Supporting tangents
here are for the score of a fixed input law, evaluated at its own density.
They and maximality imply the derivative of the composed selected score. -/
theorem selected_derivative_on_panel (k : ℕ) (hk : 2 < k) (S : Set ℝ) (η : ℝ → Law) (M : ℝ)
    (cont : ContinuousOn η S) (cap : ∀ u ∈ S, finiteInverse (η u) ∧ inverseMoment (η u) ≤ M)
    (maximum : ∀ u ∈ S, ∀ v ∈ S, score k hk v.toNNReal (η u) ≤ selectedScore k hk η v)
    (tangent : ∀ u ∈ S, ∀ v ∈ S, clauseSlope k (by omega) (η u)*(v-u) ≤
      score k hk v.toNNReal (η u) - score k hk u.toNNReal (η u)) :
    ∀ t ∈ S, HasDerivWithinAt (selectedScore k hk η) (clauseSlope k (by omega) (η t)) S t := by
  have hs := (clauseSlope_continuousOn k (by omega) M).comp cont cap
  intro t ht
  apply derivative_of_support (m := fun u => clauseSlope k (by omega) (η u)) t ht (hs t ht)
  intro u hu v hv
  exact (tangent u hu v hv).trans (sub_le_sub_right (maximum u hu v hv) _)

theorem tangent_of_convex {S : Set ℝ} {f : ℝ → ℝ} (cf : ConvexOn ℝ S f)
    {u v m : ℝ} (hu : u ∈ S) (hv : v ∈ S) (dm : HasDerivWithinAt f m S u) :
    m*(v-u) ≤ f v-f u := by
  rcases lt_trichotomy u v with lt|eq|gt
  · have h := cf.le_slope_of_hasDerivWithinAt hu hv lt dm
    rw [slope_def_field] at h
    exact (le_div_iff₀ (sub_pos.mpr lt)).mp h
  · simp [eq]
  · have h := cf.slope_le_of_hasDerivWithinAt hv hu gt dm
    rw [slope_def_field] at h
    have b := (div_le_iff₀ (sub_pos.mpr gt)).mp h
    linarith only [b]

/-- On a common maximizing class, strict convexity of each fixed-input
score gives strict convexity of the selected score on that panel. -/
theorem selected_strictConvexOn (k : ℕ) (hk : 2 < k) (S : Set ℝ) (cS : Convex ℝ S) (η : ℝ → Law)
    (fixed : ∀ u ∈ S, StrictConvexOn ℝ S (fun v : ℝ => score k hk v.toNNReal (η u)))
    (maximum : ∀ u ∈ S, ∀ v ∈ S, score k hk v.toNNReal (η u) ≤ selectedScore k hk η v) :
    StrictConvexOn ℝ S (selectedScore k hk η) := by
  refine ⟨cS,?_⟩
  intro x hx y hy hxy a b ha hb hab
  let u := a • x + b • y
  have hu : u ∈ S := cS hx hy ha.le hb.le hab
  have strict := (fixed u hu).2 hx hy hxy ha hb hab
  exact strict.trans_le (add_le_add (mul_le_mul_of_nonneg_left (maximum u hu x hx) ha.le)
    (mul_le_mul_of_nonneg_left (maximum u hu y hy) hb.le))

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean <==
import SPAnalysis.MomentPoisson
import SPAnalysis.PoissonCopies

noncomputable section
open MeasureTheory Filter
open scoped BigOperators Topology NNReal
namespace SurveyPropagation.Fourier

private def fieldCell (r N : ℕ) (t : ℝ) (ab : Factor × Factor) :=
  Real.cos (t*fieldDifference ab)*finiteMomentSpectrum (fieldAmplitude ab.1 ab.2) r N t

private def weight (r n : ℕ) (t : ℝ) := ((r:ℝ)+1)/4*continuousMomentMode r n t

private def major (r N : ℕ) (t : ℝ) := ∑ n ∈ Finset.range (N+1), |weight r n t|

private theorem major_summable (r N : ℕ) {D : ℝ} (d : 0<D) :
    Summable (fun j : ℤ => major r N ((j:ℝ)/D)) := by
  apply summable_sum
  intro n _
  apply Summable.abs
  cases n with
  | zero => simpa [weight,finiteMomentSpectrum] using spectrum_samples 1 r 0 d
  | succ n =>
    have h := (spectrum_samples 1 r (n+1) d).sub (spectrum_samples 1 r n d)
    refine h.congr (fun j => ?_)
    simp [finiteMomentSpectrum,Finset.sum_range_succ,weight]

private theorem field_cell_expansion (r N : ℕ) (t : ℝ) (ab : Factor × Factor) :
    fieldCell r N t ab=∑ n ∈ Finset.range (N+1), weight r n t *
      ((fieldAmplitude ab.1 ab.2)^n*Real.cos (t*fieldDifference ab)) := by
  rw [fieldCell,finiteMomentSpectrum,Finset.mul_sum]
  apply Finset.sum_congr rfl; intro _ _
  unfold weight; ring

private theorem field_test_bound (n : ℕ) (t : ℝ) (ab : Factor × Factor) :
    |(fieldAmplitude ab.1 ab.2)^n*Real.cos (t*fieldDifference ab)| ≤ 1 := by
  have a0 : 0≤fieldAmplitude ab.1 ab.2 := Real.sqrt_nonneg _
  have a1 : fieldAmplitude ab.1 ab.2≤1 := by
    simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
  rw [abs_mul,abs_of_nonneg (pow_nonneg a0 n)]
  exact mul_le_one₀ (pow_le_one₀ a0 a1) (abs_nonneg _) (Real.abs_cos_le_one _)

private theorem cell_bound (r N : ℕ) (t : ℝ) (ab : Factor × Factor) :
    |fieldCell r N t ab| ≤ major r N t := by
  rw [field_cell_expansion]
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum (fun n _ => ?_))
  rw [abs_mul]; exact mul_le_of_le_one_right (abs_nonneg _) (field_test_bound n t ab)

private theorem cell_integral (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r N : ℕ) (t : ℝ) :
    let μ := (fields k hk α x : Measure (Factor × Factor))
    Integrable (fieldCell r N t) μ ∧
     (∫ ab, fieldCell r N t ab ∂μ)=∑ n ∈ Finset.range (N+1), weight r n t *
       damping (countRate k α) (productLaw (k-1) (by omega) x) n t := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let test (n : ℕ) (ab : Factor × Factor) := (fieldAmplitude ab.1 ab.2)^n*Real.cos (t*fieldDifference ab)
  have ti (n : ℕ) : Integrable (test n) μ := by
    apply (integrable_const (μ:=μ) (1:ℝ)).mono' (show Measurable (test n) by
      unfold test fieldAmplitude fieldDifference; fun_prop).aestronglyMeasurable
    exact ae_of_all μ (field_test_bound n t)
  have expansion : fieldCell r N t = fun ab => ∑ n ∈ Finset.range (N+1), weight r n t * test n ab :=
    funext (field_cell_expansion r N t)
  dsimp only
  rw [expansion]
  have ii (n : ℕ) := (ti n).const_mul (weight r n t)
  refine ⟨integrable_finset_sum _ (fun n _ => ii n),?_⟩
  change (∫ ab, ∑ n ∈ Finset.range (N+1), weight r n t * test n ab ∂μ)=_
  rw [integral_finset_sum _ (fun n _ => ii n)]
  apply Finset.sum_congr rfl; intro n _
  rw [integral_const_mul,show (∫ ab, test n ab ∂μ)=_ from fields_cos k hk α x n t]

/-- The mean over actual SP fields of the full periodized spatial kernel
equals the whole sampled sum, with the zero mode evaluated by continuity. -/
theorem expected_moment_grid (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r N : ℕ) {D : ℝ} (d : 0<D) :
    (∫ ab, ∑' j : ℤ, fieldMomentCopy (2*Real.pi*D) (r+1) N j ab ∂(fields k hk α x : Measure (Factor × Factor))) =
    (∑' j : ℤ, ∑ n ∈ Finset.range (N+1), ((r:ℝ)+1)/4*continuousMomentMode r n ((j:ℝ)/D)*
      damping (countRate k α) (productLaw (k-1) (by omega) x) n ((j:ℝ)/D))/D := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let F (j : ℤ) := fieldCell r N ((j:ℝ)/D)
  have h (ab : Factor × Factor) : (∑' j : ℤ, fieldMomentCopy (2*Real.pi*D) (r+1) N j ab)=(∑' j, F j ab)/D := by
    have a1 : fieldAmplitude ab.1 ab.2≤1 := by
      simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
    exact (moment_poisson_sum (Real.sqrt_nonneg _) a1 d (fieldDifference ab) r N).symm
  have fi (j : ℤ) : Integrable (F j) μ := (cell_integral k hk α x r N _).1
  have integ (j : ℤ) : (∫ ab, ‖F j ab‖ ∂μ) ≤ major r N ((j:ℝ)/D) := by
    have bound := integral_mono_of_nonneg (μ:=μ) (ae_of_all μ (fun a => norm_nonneg (F j a)))
      (integrable_const (major r N ((j:ℝ)/D))) (ae_of_all μ (cell_bound r N ((j:ℝ)/D)))
    simpa using bound
  have s := Summable.of_nonneg_of_le (fun j => integral_nonneg (fun a => norm_nonneg (F j a)))
    integ (major_summable r N d)
  simp_rw [h]
  change (∫ ab, (∑' j : ℤ, F j ab)/D ∂μ)=_
  rw [integral_div,←integral_tsum_of_summable_integral_norm fi s]
  congr 1; apply tsum_congr; intro j
  exact (cell_integral k hk α x r N ((j:ℝ)/D)).2

theorem damped_samples_summable (ρ : ℝ≥0) (w : Law) (r N : ℕ) {D : ℝ} (d : 0<D) :
    Summable fun j : ℤ => ∑ n ∈ Finset.range (N+1), ((r:ℝ)+1)/4*continuousMomentMode r n ((j:ℝ)/D)*
      damping ρ w n ((j:ℝ)/D) := by
  apply (major_summable r N d).of_norm_bounded
  intro j
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum (fun n _ => ?_))
  rw [abs_mul,abs_of_nonneg (show 0≤damping ρ w n ((j:ℝ)/D) from Real.exp_nonneg _)]
  exact mul_le_of_le_one_right (abs_nonneg _) (damping_le_one ..)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean <==
import SPAnalysis.RootRadial
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators NNReal
namespace SurveyPropagation.Fourier

private def basis (r i : ℕ) (z : ℂ) := (-z)^(r-i)/(1-z)^r

private theorem basis_smooth (r i n : ℕ) : ContDiffAt ℂ n (basis r i) 0 := by
  unfold basis
  apply ContDiffAt.div
  · fun_prop
  · fun_prop
  · simp

private theorem expand_radial (s : ℝ) (r : ℕ) : radialMap s r =
    fun z => ∑ i ∈ Finset.range (r+1),
      ((s:ℂ)^i * r.choose i) * basis r i z := by
  funext z
  rw [radialMap,div_pow,sub_eq_add_neg,add_pow,Finset.sum_div]
  apply Finset.sum_congr rfl
  intro i _
  unfold basis; ring

private theorem basis_deriv (r n : ℕ) (w : ℕ → ℂ) (t : Finset ℕ) :
    iteratedDeriv n (fun z => ∑ i ∈ t, w i * basis r i z) 0 =
      ∑ i ∈ t, w i * iteratedDeriv n (basis r i) 0 := by
  induction t using Finset.induction_on with
  | empty =>
    have eqn := iteratedDeriv_const_mul
      (show ContDiffAt ℂ n (fun _ : ℂ => (1:ℂ)) 0 from contDiffAt_const) (0:ℂ)
    simpa using eqn
  | insert i t hi ih =>
    simp only [Finset.sum_insert hi]
    have single : ContDiffAt ℂ n (fun z => w i * basis r i z) 0 :=
      contDiffAt_const.mul (basis_smooth r i n)
    have rest : ContDiffAt ℂ n (fun z => ∑ j ∈ t, w j * basis r j z) 0 :=
      ContDiffAt.sum (fun j _ => contDiffAt_const.mul (basis_smooth r j n))
    rw [show (fun z => w i * basis r i z + ∑ j ∈ t, w j * basis r j z) =
      (fun z => w i * basis r i z) + (fun z => ∑ j ∈ t, w j*basis r j z) by rfl,
      iteratedDeriv_add single rest, ih, iteratedDeriv_const_mul (basis_smooth r i n)]

/-- Each coefficient depends continuously on the field share. -/
theorem radialCoeff_continuous (r n : ℕ) : Continuous (fun s => radialCoeff s r n) := by
  simp_rw [radialCoeff, expand_radial, basis_deriv]
  fun_prop

private theorem partial_meas (r N : ℕ) :
    Measurable fun ab : Factor × Factor => (radialPartial ab.1 ab.2 r N).re := by
  apply Complex.measurable_re.comp
  unfold radialPartial
  apply Finset.measurable_sum
  intro i _
  apply Measurable.mul
  · apply (radialCoeff_continuous r i).measurable.comp
    unfold fieldShare; fun_prop
  · unfold siteRatio; fun_prop

theorem partial_integrable (μ : Measure (Factor × Factor)) [IsFiniteMeasure μ] (r N : ℕ) :
    Integrable (fun ab => (radialPartial ab.1 ab.2 r N).re) μ := by
  let B : ℝ := 4*(Real.sqrt (1/2))^N
  apply (integrable_const (μ:=μ) (B+1)).mono' (partial_meas r N).aestronglyMeasurable
  filter_upwards [] with ab
  let R := (root ab.1 ab.2:ℝ)^r
  let P := (radialPartial ab.1 ab.2 r N).re
  have amp : fieldAmplitude ab.1 ab.2 ≤ 1 := by
    simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
  have rb : |R-P| ≤ B*(fieldAmplitude ab.1 ab.2)^N := by
    simpa only [Complex.sub_re,←Complex.ofReal_pow,Complex.ofReal_re] using
      (Complex.abs_re_le_norm _).trans (root_radial_tail ab.1 ab.2 r N)
  have e := rb.trans (mul_le_of_le_one_right (show 0≤B by dsimp [B]; positivity)
    (pow_le_one₀ (show 0≤fieldAmplitude ab.1 ab.2 from Real.sqrt_nonneg _) amp))
  have root_cap : |R| ≤ 1 := by
    rw [abs_of_nonneg (show 0≤R from pow_nonneg (root ab.1 ab.2).2.1 _)]
    exact pow_le_one₀ (root ab.1 ab.2).2.1 (root ab.1 ab.2).2.2.le
  have v := abs_add_le (P-R) R
  rw [sub_add_cancel,abs_sub_comm] at v
  exact v.trans (add_le_add e root_cap)

/-- Averaging the finite radial expansion against the actual Poisson fields
costs at most 4·2^{-N/2} times their zero-frequency attenuation. -/
theorem expected_root_radial_tail (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (r N : ℕ) :
    |moment (update k hk α x) r -
      ∫ ab, (radialPartial ab.1 ab.2 r N).re ∂(fields k hk α x : Measure (Factor × Factor))| ≤
      4*(Real.sqrt (1/2))^N * damping (countRate k α) (productLaw (k-1) (by omega) x) N 0 := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let R (ab : Factor × Factor) := (root ab.1 ab.2:ℝ)^r
  let P (ab : Factor × Factor) := (radialPartial ab.1 ab.2 r N).re
  let V (ab : Factor × Factor) := (fieldAmplitude ab.1 ab.2)^N
  let B : ℝ := 4*(Real.sqrt (1/2))^N
  have err (ab : Factor × Factor) : |R ab-P ab| ≤ B*V ab := by
    have ref := Complex.abs_re_le_norm ((((root ab.1 ab.2:ℝ):ℂ)^r)-radialPartial ab.1 ab.2 r N)
    simpa only [Complex.sub_re,←Complex.ofReal_pow,Complex.ofReal_re]
      using ref.trans (root_radial_tail ab.1 ab.2 r N)
  have ri : Integrable R μ := by
    have mr : Measurable R := (measurable_subtype_coe.comp measurable_root).pow_const r
    apply (integrable_const (μ:=μ) (1:ℝ)).mono' mr.aestronglyMeasurable
    filter_upwards [] with ab
    change |(root ab.1 ab.2:ℝ)^r| ≤ 1
    rw [abs_of_nonneg (pow_nonneg (root ab.1 ab.2).2.1 r)]
    exact pow_le_one₀ (root ab.1 ab.2).2.1 (root ab.1 ab.2).2.2.le
  have vi : Integrable V μ := by
    apply (integrable_const (μ:=μ) (1:ℝ)).mono' (show Measurable V by unfold V fieldAmplitude; fun_prop).aestronglyMeasurable
    filter_upwards [] with ab
    have cap : fieldAmplitude ab.1 ab.2 ≤ 1 := by
      simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
    change |fieldAmplitude ab.1 ab.2 ^ N| ≤ 1
    have av : 0≤fieldAmplitude ab.1 ab.2 := Real.sqrt_nonneg _
    rw [abs_of_nonneg (pow_nonneg av N)]
    exact pow_le_one₀ av cap
  have pi' : Integrable P μ := partial_integrable μ r N
  have att : (∫ ab, V ab ∂μ) = damping (countRate k α) (productLaw (k-1) (by omega) x) N 0 := by
    simpa only [zero_mul,Real.cos_zero,mul_one] using fields_cos k hk α x N 0
  have actual : moment (update k hk α x) r = ∫ ab, R ab ∂μ := by
    simp only [moment,update,ProbabilityMeasure.toMeasure_map,integral_map measurable_root.aemeasurable
      (show Measurable (fun t : Message => (t:ℝ)^r) by fun_prop).aestronglyMeasurable]
    rfl
  rw [actual,← integral_sub ri pi',← att,← integral_const_mul]
  exact norm_integral_le_of_norm_le (f := fun ab => R ab-P ab) (vi.const_mul B) (ae_of_all _ err)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean <==
import SPAnalysis.SignLog
import SPAnalysis.FeatureSpace

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal BigOperators

namespace SurveyPropagation.Fourier

private theorem mode_joint (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (n : ℕ) :
    Integrable (fun z : Pair × ℝ => modeIntegrand n z.2 z.1) ((Response.pairLaw ρ w : Measure Pair).prod volume) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have ch : Measurable (fun z : Pair × ℝ => character n z.2 z.1) := by
    simp only [character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop
  have m : Measurable (fun z : Pair × ℝ => modeIntegrand n z.2 z.1) :=
    ((density_meas n).comp measurable_snd).mul (ch.sub measurable_const)
  cases n with
  | zero =>
    have di : Integrable (density 2) := by simpa using weighted_density_integrable 2 0 (by decide)
    apply ((field_square_int ρ w hw).mul_prod di).mono' m.aestronglyMeasurable
    exact ae_of_all _ fun v => by
      simpa only [modeIntegrand,character,pair_mode_real,pow_zero,one_mul,if_true,Real.norm_eq_abs,mul_comm] using
        zero_density_majorant (fieldDifference v.1) v.2
  | succ j =>
    have di : Integrable (density (j+1)) := by simpa using weighted_density_integrable (j+1) 0 (by omega)
    apply (di.comp_snd μ).mono' m.aestronglyMeasurable
    apply ae_of_all; intro v
    simp only [modeIntegrand,if_neg (Nat.succ_ne_zero j),sub_zero,Real.norm_eq_abs,abs_mul,
      abs_of_nonneg (density_nonneg _ _)]
    exact mul_le_of_le_one_right (density_nonneg _ _) (char_bound _ _ _)

def siteSpectrum (ρ : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) : ℝ :=
  density n t*(damping ρ w n t-if n=0 then 1 else 0)

theorem averaged_integrand (ρ : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) :
    (∫ a, modeIntegrand n t a ∂(Response.pairLaw ρ w : Measure Pair))=siteSpectrum ρ w n t := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have m : Measurable (character n t) := by change Measurable (fun a : Pair => character n t a); simp only [character,pair_mode_real,fieldDifference,fieldAmplitude]; fun_prop
  have i : Integrable (character n t) μ := (integrable_const (μ := μ) (1:ℝ)).mono' m.aestronglyMeasurable (ae_of_all _ (char_bound n t))
  unfold modeIntegrand siteSpectrum
  rw [integral_const_mul,integral_sub (f := character n t)
    (g := fun _ : Pair => if n=0 then (1:ℝ) else 0) i (integrable_const _),
    integral_const,measureReal_univ_eq_one,one_smul,pair_character]

theorem site_spectrum_integrable (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (n : ℕ) :
    Integrable (siteSpectrum ρ w n) := by
  have h := (mode_joint ρ w hw n).integral_prod_right
  change Integrable (fun t : ℝ => ∫ a, modeIntegrand n t a ∂(Response.pairLaw ρ w : Measure Pair)) at h
  simpa only [averaged_integrand] using h

theorem site_int (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (n : ℕ) :
    Integrable (siteMode n) (Response.pairLaw ρ w : Measure Pair) := by
  have h := ((mode_joint ρ w hw n).integral_prod_left).const_mul (1/4:ℝ)
  apply h.congr
  exact ae_of_all _ fun z => by change (1/4)*(∫ t, modeIntegrand n t z)=siteMode n z; rw [integral_mode]; ring

theorem expected_site_mode (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (n : ℕ) :
    (∫ t, siteSpectrum ρ w n t)=4*(∫ z, siteMode n z ∂(Response.pairLaw ρ w : Measure Pair)) := by
  have h := integral_integral_swap (f := fun (z : Pair) (t : ℝ) => modeIntegrand n t z) (mode_joint ρ w hw n)
  simp only [integral_mode,averaged_integrand,integral_const_mul] at h
  exact h.symm

private theorem mode_small (j : ℕ) (a : Pair) : ‖siteMode (j+1) a‖ ≤ (1/2:ℝ)^(j+1) := by
  have d := add_pos a.1.2.1 a.2.2.1
  have pos : 0 ≤ siteRatio a.1 a.2 := div_nonneg (mul_nonneg a.1.2.1.le a.2.2.1.le) d.le
  have up : siteRatio a.1 a.2 ≤ 1/2 := by
    apply (div_le_iff₀ d).mpr
    linarith only [mul_le_of_le_one_right a.1.2.1.le a.2.2.2,mul_le_of_le_one_left a.2.2.1.le a.1.2.2]
  dsimp only [siteMode]
  rw [Real.norm_of_nonneg (div_nonneg (pow_nonneg pos _) (by positivity))]
  exact (div_le_self (pow_nonneg pos _) (le_add_of_nonneg_left (Nat.cast_nonneg _))).trans (pow_le_pow_left₀ pos up _)

theorem mean_affine (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Integrable affineCost (Response.pairLaw ρ w : Measure Pair) ∧
    (∫ z, affineCost z ∂(Response.pairLaw ρ w : Measure Pair))=(ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2 := by
  let ν := (signLaw ρ w : Measure Factor)
  have ia := (log_factor_int ρ w hw).1.comp_fst ν
  have ib := (log_factor_int ρ w hw).1.comp_snd ν
  have sm : Integrable (fun z : Pair => -Real.log (z.1:ℝ)+ -Real.log (z.2:ℝ)) (ν.prod ν) := ia.add ib
  have value : affineCost = fun z : Pair => ((-Real.log (z.1:ℝ)+ -Real.log (z.2:ℝ))/2)-Real.log 2 :=
    funext fun z => by unfold affineCost; ring
  rw [value]
  refine ⟨(sm.div_const 2).sub (integrable_const _),?_⟩
  change (∫ z : Pair, ((-Real.log (z.1:ℝ)+ -Real.log (z.2:ℝ))/2)-Real.log 2 ∂ν.prod ν)=_
  rw [integral_sub (sm.div_const 2) (integrable_const _),integral_div,integral_add ia ib,
    integral_fun_fst (fun z : Factor => -Real.log (z:ℝ)),integral_fun_snd (fun z : Factor => -Real.log (z:ℝ)),
    integral_const,measureReal_univ_eq_one,measureReal_univ_eq_one,one_smul,one_smul]
  simp only [sign_log_mean ρ w hw]
  ring

theorem true_site_integrable (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Integrable (fun z : Pair => siteCost z.1 z.2) (Response.pairLaw ρ w : Measure Pair) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have i := (log_factor_int ρ w hw).1.comp_fst (signLaw ρ w : Measure Factor)
  apply i.mono' (show Measurable (fun z : Pair => siteCost z.1 z.2) by unfold siteCost normalizer; fun_prop).aestronglyMeasurable
  apply ae_of_all; intro z
  have lo : (z.1:ℝ) ≤ normalizer z.1 z.2 := by
    unfold normalizer; nlinarith only [mul_nonneg z.2.2.1.le (sub_nonneg.mpr z.1.2.2)]
  have up : normalizer z.1 z.2 ≤ 1 := by
    unfold normalizer; nlinarith only [mul_nonneg (sub_nonneg.mpr z.1.2.2) (sub_nonneg.mpr z.2.2.2)]
  unfold siteCost
  rw [Real.norm_of_nonneg (neg_nonneg.mpr (Real.log_nonpos (normalizer_pos _ _).le up))]
  exact neg_le_neg (Real.log_le_log z.1.2.1 lo)

/-- The Fourier site cost for the actual Poisson fields, with the singular
zero mode regularized before the expectation is taken. Integrals use the entire real line. -/
theorem expected_site_series (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    HasSum (fun n => (1/4:ℝ)*∫ t, siteSpectrum ρ w n t)
      ((∫ z, siteCost z.1 z.2 ∂(Response.pairLaw ρ w : Measure Pair))-
        ((ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2)) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have sm : Summable (fun j => ∫ z, ‖siteMode j z‖ ∂μ) := by
    apply (summable_nat_add_iff 1).mp
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg fun _ => norm_nonneg _) _
      ((summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one (by norm_num : (0:ℝ)≤1/2) (by norm_num)).summable)
    intro j
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using
      integral_mono (site_int ρ w hw (j+1)).norm (integrable_const (μ := μ) _) (mode_small j)
  have sum := hasSum_integral_of_summable_integral_norm (site_int ρ w hw) sm
  have val (z : Pair) : (∑' n, siteMode n z)=siteCost z.1 z.2-affineCost z := (site_modes z).tsum_eq
  have af := mean_affine ρ w hw
  have sitei := true_site_integrable ρ w hw
  simp_rw [val] at sum
  rw [integral_sub (f := fun z : Pair => siteCost z.1 z.2) (g := affineCost) sitei af.1,af.2] at sum
  apply sum.congr_fun
  intro n; rw [expected_site_mode ρ w hw]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean <==
import SPAnalysis.SiteOrigin
import SPAnalysis.ExpectedMesh

noncomputable section
open MeasureTheory
open scoped BigOperators NNReal Topology
namespace SurveyPropagation.Fourier

def fieldSiteCell (N : ℕ) (t : ℝ) (a : Pair) := finiteSiteSpectrum (fieldDifference a) (fieldAmplitude a.1 a.2) N t

def dampedSiteCell (ρ : ℝ≥0) (w : Law) (N : ℕ) (t : ℝ) :=
  (siteLogNode ρ w t+∑ j ∈ Finset.range N,siteSpectrum ρ w (j+1) t)/4

private def E (j : ℕ) (t : ℝ) (a : Pair) := density (j+1) t*character (j+1) t a

private theorem expand_cell (N : ℕ) (t : ℝ) (a : Pair) :
    fieldSiteCell N t a=(logSiteMode (fieldDifference a) t+∑ j ∈ Finset.range N,E j t a)/4 := by
  simp only [fieldSiteCell,finite_site_modes,E,character,pair_mode_real]; congr 2
  apply Finset.sum_congr rfl; intro j _; ring

private theorem e_bound (j : ℕ) (t : ℝ) (a : Pair) : |E j t a|≤density (j+1) t := by
  unfold E; rw [abs_mul,abs_of_nonneg (density_nonneg ..)]
  exact mul_le_of_le_one_right (density_nonneg ..) (char_bound _ _ _)

theorem expected_site_cell (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (N : ℕ) (t : ℝ) :
    let μ := (Response.pairLaw ρ w : Measure Pair)
    Integrable (fieldSiteCell N t) μ ∧ (∫ a, fieldSiteCell N t a ∂μ)=dampedSiteCell ρ w N t := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have ei (j : ℕ) : Integrable (E j t) μ := by
    apply (integrable_const (μ:=μ) (density (j+1) t)).mono' (show Measurable (E j t) by
      change Measurable (fun a : Pair => E j t a)
      simp only [E,character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop).aestronglyMeasurable
    exact ae_of_all μ (e_bound j t)
  have ev (j : ℕ) : (∫ a, E j t a ∂μ)=siteSpectrum ρ w (j+1) t := by
    simpa only [μ,E,modeIntegrand,if_neg (Nat.succ_ne_zero _),sub_zero] using averaged_integrand ρ w (j+1) t
  have l := log_site_expectation ρ w hw t
  have add := l.1.add (integrable_finset_sum (Finset.range N) (fun n _ => ei n))
  dsimp only
  rw [funext (expand_cell N t)]
  refine ⟨add.div_const _,?_⟩
  rw [integral_div,integral_add (f:=fun a => logSiteMode (fieldDifference a) t)
    (g:=fun a => ∑ j ∈ Finset.range N,E j t a) l.1 (integrable_finset_sum _ (fun n _ => ei n)),l.2,
     integral_finset_sum _ (fun n _ => ei n)]
  unfold dampedSiteCell
  congr 2; apply Finset.sum_congr rfl; intro j _; exact ev j

private def C (N : ℕ) (t s : ℝ) := (s*density 2 t+∑ j ∈ Finset.range N,density (j+1) t)/4

private theorem c_bound (N : ℕ) (t : ℝ) (a : Pair) :
    ‖fieldSiteCell N t a‖ ≤ C N t ((fieldDifference a)^2) := by
  rw [expand_cell,Real.norm_eq_abs,abs_div,abs_of_pos (by norm_num : (0:ℝ)<4)]
  apply div_le_div_of_nonneg_right _ (by norm_num)
  exact (abs_add_le _ _).trans (add_le_add ((log_site_major _ _).trans_eq (mul_comm _ _))
    ((Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum (fun j _ => e_bound j t a))))

theorem site_sample_expectation (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (N : ℕ) {D : ℝ} (d : 0<D) :
    let μ := (Response.pairLaw ρ w : Measure Pair)
    let F (j : ℤ) := fieldSiteCell N ((j:ℝ)/D)
    Summable (fun j : ℤ => ∫ a, ‖F j a‖ ∂μ) ∧ Summable (fun j : ℤ => dampedSiteCell ρ w N ((j:ℝ)/D)) ∧
      (∫ a, (∑' j : ℤ, F j a)/D ∂μ)=(∑' j : ℤ, dampedSiteCell ρ w N ((j:ℝ)/D))/D := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let F (j : ℤ) := fieldSiteCell N ((j:ℝ)/D)
  let S (a : Pair) := (fieldDifference a)^2
  let m := ∫ a, S a ∂μ
  have si : Integrable S μ := field_square_int ρ w hw
  have fi (j : ℤ) : Integrable (F j) μ := (expected_site_cell ρ w hw N _).1
  have cs : Summable (fun j : ℤ => C N ((j:ℝ)/D) m) :=
    (((density_samples_summable 1 d).mul_left m).add (summable_sum (s:=Finset.range N)
      (fun n _ => density_samples_summable n d))).div_const _
  have major (t : ℝ) : (∫ a, C N t (S a) ∂μ)=C N t m := by
    unfold C m
    rw [integral_div,integral_add (f:=fun a => S a*density 2 t) (g:=fun _ => ∑ j ∈ Finset.range N,density (j+1) t)
      (si.mul_const _) (integrable_const _),integral_mul_const,integral_const,measureReal_univ_eq_one,one_smul]
  have u (j : ℤ) : (∫ a, ‖F j a‖ ∂μ) ≤ C N ((j:ℝ)/D) m := by
    rw [←major]
    exact integral_mono (fi j).norm (((si.mul_const _).add (integrable_const _)).div_const _) (c_bound N ((j:ℝ)/D))
  have s := Summable.of_nonneg_of_le (fun j => integral_nonneg fun a => norm_nonneg (F j a)) u cs
  have sum := hasSum_integral_of_summable_integral_norm fi s
  have term (j : ℤ) : (∫ a, F j a ∂μ)=dampedSiteCell ρ w N ((j:ℝ)/D) := (expected_site_cell ρ w hw N _).2
  dsimp only
  refine ⟨s,sum.summable.congr term,?_⟩
  change (∫ a, (∑' j : ℤ, F j a)/D ∂μ)=_
  rw [integral_div,←sum.tsum_eq,tsum_congr term]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean <==
import SPAnalysis.FeatureTableFacts
import SPAnalysis.Products
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic

noncomputable section
open MeasureTheory Set
open scoped Interval
namespace SPA.Global

private def divided (h : ℕ) (p : List ℝ) := p.mapIdx fun i x => x/((i+h+1:ℕ):ℝ)

private theorem divided_cons (h : ℕ) (a : ℝ) (p : List ℝ) :
    divided h (a::p)=a/(h+1:ℕ)::divided (h+1) p := by
  simp only [divided,List.mapIdx_cons,Nat.zero_add]
  congr 1
  have shift (i : ℕ) : i + 1 + h + 1 = i + (h + 1) + 1 := by omega
  simp only [shift]

private theorem poly_cont (p : List ℝ) : Continuous fun t => polynomialValue t p := by
  induction p with
  | nil => exact continuous_const
  | cons a p ih => exact continuous_const.add (continuous_id.mul ih)

private theorem primitive_integral (p : List ℝ) (b : ℝ) (h : ℕ) :
    (∫ t in (0:ℝ)..b,t^h*polynomialValue t p)=b^(h+1)*polynomialValue b (divided h p) := by
  induction p generalizing h with
  | nil => simp [polynomialValue,divided]
  | cons a xs ih =>
    have e (t : ℝ) : t^h*polynomialValue t (a::xs)=a*t^h+t^(h+1)*polynomialValue t xs := by
      rw [polynomialValue,pow_succ]; ring
    have pcon : Continuous fun t : ℝ => t^(h+1)*polynomialValue t xs :=
      (continuous_id.pow _).mul (poly_cont xs)
    simp_rw [e,intervalIntegral.integral_add (f:=fun t : ℝ => a*t^h) (g:=fun t => t^(h+1)*polynomialValue t xs)
      ((continuous_const.mul (continuous_id.pow h)).intervalIntegrable ..) (pcon.intervalIntegrable ..),
      intervalIntegral.integral_const_mul,integral_pow,ih,divided_cons,polynomialValue]
    simp only [zero_pow (Nat.succ_ne_zero _),sub_zero,Nat.cast_succ]
    rw [pow_succ b (h+1)]; ring

private theorem divided_boxes (h : ℕ) {p : List I} {xs : List ℝ} (hpx : List.Forall₂ I.Contains p xs) :
    List.Forall₂ I.Contains (p.mapIdx (fun i v => overNat v (i+h+1))) (divided h xs) := by
  induction hpx generalizing h with
  | nil => exact .nil
  | cons h0 _ ih =>
    simpa only [List.mapIdx_cons,divided_cons,Nat.zero_add,
      show ∀ i : ℕ,i+1+h+1=i+(h+1)+1 by intro i; omega] using
      List.Forall₂.cons (I.contains_overNat h0 (Nat.succ_pos h)) (ih (h+1))

private theorem horner_box {v : I} {t : ℝ} (ht : v.Contains t) {p : List I} {xs : List ℝ}
    (hpx : List.Forall₂ I.Contains p xs) :
    (p.foldr (fun c a => add c (mul v a)) zero).Contains (polynomialValue t xs) := by
  induction hpx with
  | nil => simpa [zero,polynomialValue] using I.contains_whole 0
  | cons hh _ ih => exact I.contains_add hh (I.contains_mul ht ih)

theorem checked_primitive {p : ThreeBox.Box} {xs : List ℝ} (hp : List.Forall₂ I.Contains p.toList xs)
    {v : I} {t : ℝ} (ht : v.Contains t) :
    (primitive (p.mapIdx (fun i c => overNat c (i+1))) v).Contains (∫ u in (0:ℝ)..t,polynomialValue u xs) := by
  have h := primitive_integral xs t 0
  simp only [pow_zero,one_mul,zero_add,pow_one] at h
  rw [h,primitive]
  apply I.contains_mul ht
  have hp' := divided_boxes 0 hp
  rw [←Array.foldr_toList,Array.toList_mapIdx]
  simpa only [Nat.add_zero] using horner_box ht hp'

theorem checked_cell_average (n d : ℕ) (r : Fin d) {a b : ℝ} (a0 : 0≤a) (ab : a≤b) {lo hi : I}
    (l : lo.Contains a) (u : hi.Contains b) :
    let row := (features n d)[r.val]!.mapIdx (fun i c => overNat c (i+1))
    (scale (sub (primitive row hi) (primitive row lo)) mesh).Contains
      ((mesh:ℝ)*∫ t in a..b,gramFeature n (r.val+1) t) := by
  let xs := rowReals n (r.val+1)
  have hp := checked_feature_coefficients n d r
  have diff := I.contains_sub (checked_primitive hp u) (checked_primitive hp l)
  have eqn := intervalIntegral.integral_add_adjacent_intervals ((poly_cont xs).intervalIntegrable (μ:=volume) 0 a)
    ((poly_cont xs).intervalIntegrable (μ:=volume) a b)
  have vals : (∫ t in a..b, polynomialValue t xs)=∫ t in a..b,gramFeature n (r.val+1) t := by
    apply intervalIntegral.integral_congr_ae
    exact ae_of_all _ fun t ht => row_value n r.val (a0.trans_lt (by rw [uIoc_of_le ab] at ht; exact ht.1))
  have e : (∫ t in (0:ℝ)..b,polynomialValue t xs)-(∫ t in (0:ℝ)..a, polynomialValue t xs)=
      ∫ t in a..b, gramFeature n (r.val+1) t := by linarith only [eqn,vals]
  rw [←e,mul_comm (mesh:ℝ)]; exact I.contains_scale diff mesh

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean <==
import SPAnalysis.CheckedGramEntry
import SPAnalysis.SingularLimits

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global

private theorem gram_power_int (n h : ℕ) :
    IntegrableOn (fun t : ℝ => t^h*gramWeight n t) (Ioi 0) := by
  by_cases nz : n=0
  · subst n
    refine ((weighted_density_pos_integrable 2 h (by decide)).const_mul 2).congr ?_
    filter_upwards [ae_restrict_mem (μ:=volume) (s:=Ioi (0:ℝ)) measurableSet_Ioi] with t ht
    simp only [gramWeight,if_true,Pi.mul_apply]
    have e := recurrence0 t (ne_of_gt ht)
    linarith only [congrArg (fun u : ℝ => t^h*u) e]
  · simpa only [gramWeight,if_neg nz] using weighted_density_pos_integrable n h (Nat.pos_of_ne_zero nz)

/-- Integrate a polynomial against a weight with finite moments,
allowing an additional monomial factor on both sides. -/
private theorem list_integral (w : ℝ → ℝ) (pw : ∀ h : ℕ, IntegrableOn (fun t : ℝ => t^h*w t) (Ioi 0))
    (s b : ℕ) (xs : List ℝ) :
    let f (t : ℝ) := polynomialValue t xs*(t^(s+b)*w t)
    IntegrableOn f (Ioi 0) ∧ (∫ t in Ioi (0:ℝ), f t)=
      realFold (fun h x => x*∫ t in Ioi (0:ℝ), t^(s+h)*w t) b xs := by
  dsimp only
  induction xs generalizing b with
  | nil => simp [polynomialValue,realFold]
  | cons a xs ih =>
    obtain ⟨ii,h⟩ := ih (b+1)
    have e (t : ℝ) : polynomialValue t (a::xs)*(t^(s+b)*w t)=
      a*(t^(s+b)*w t)+polynomialValue t xs*(t^(s+(b+1))*w t) := by
      rw [polynomialValue,←Nat.add_assoc,pow_succ]; ring
    rw [funext e]; refine ⟨((pw _).const_mul a).add ii,?_⟩
    rw [integral_add (f:=fun t : ℝ => a*(t^(s+b)*w t))
      (g:=fun t : ℝ => polynomialValue t xs*(t^(s+(b+1))*w t)) ((pw _).const_mul a) ii,integral_const_mul,h]
    rfl

private theorem fold_scale (c : ℝ) (f : ℕ → ℝ → ℝ) (i : ℕ) (p : List ℝ) :
    realFold (fun h y => c*f h y) i p=c*realFold f i p := by
  induction p generalizing i with
  | nil => simp [realFold]
  | cons a s ih => rw [realFold,realFold,ih,mul_add]

private theorem fold_congr (a b : ℕ → ℝ → ℝ) (h : ∀ i x,a i x=b i x) (i : ℕ) (p : List ℝ) :
    realFold a i p=realFold b i p := by rw [funext fun n => funext (h n)]

theorem gram_integral_expression (n : ℕ) (xs ys : List ℝ) :
    (∫ t in Ioi (0:ℝ), polynomialValue t xs*polynomialValue t ys*gramWeight n t)=
      realFold (fun i x => realFold (fun j y => x*y*gramMoment n (i+j)) 0 ys) 0 xs := by
  let w (t : ℝ) := polynomialValue t ys*gramWeight n t
  have inner (h : ℕ) : IntegrableOn (fun t : ℝ => t^h*w t) (Ioi 0) ∧
      (∫ t in Ioi (0:ℝ), t^h*w t)=realFold (fun j y => y*gramMoment n (h+j)) 0 ys := by
    have l := list_integral _ (gram_power_int n) h 0 ys
    simpa only [w,Nat.add_zero,gramMoment,mul_left_comm] using l
  have l := (list_integral w (fun h => (inner h).1) 0 0 xs).2
  simp only [Nat.zero_add,pow_zero,one_mul] at l
  have lp : (∫ t in Ioi (0:ℝ), polynomialValue t xs*polynomialValue t ys*gramWeight n t)=
      realFold (fun i x => x*∫ t in Ioi (0:ℝ), t^i*w t) 0 xs := by
    simpa only [w,mul_assoc] using l
  rw [lp]; apply fold_congr; intro i x
  rw [(inner i).2,←fold_scale]
  apply fold_congr; intro j y; ring

/-- A successful full Gram entry encloses the integral of the product
of the actual two binomial coefficient features. This includes mode zero. -/
theorem checked_full_gram (n d : ℕ) (r s : Fin d)
    (valid : ok (gramEntry (features n d)[r.val]! (features n d)[s.val]! (evenMoments n d))=true) :
    (gramEntry (features n d)[r.val]! (features n d)[s.val]! (evenMoments n d)).Contains
      (∫ t in Ioi (0:ℝ), (coefficient (node n t) (r.val+1)).re*(coefficient (node n t) (s.val+1)).re*density n t) := by
  have e := gram_entry_terms n d _ _ (checked_feature_coefficients n d r) (checked_feature_coefficients n d s) valid
  rw [←gram_integral_expression] at e
  convert e using 1
  apply integral_congr_ae
  filter_upwards [ae_restrict_mem (μ:=volume) (s:=Ioi (0:ℝ)) measurableSet_Ioi] with t ht
  rw [row_value n r.val ht,row_value n s.val ht]
  by_cases nz : n=0
  · subst n; simp only [gramFeature,gramWeight,if_true]; field_simp [(ne_of_gt ht : t≠0)]
  · simp only [gramFeature,gramWeight,if_neg nz]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean <==
import SPAnalysis.SignalKernel
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators NNReal ENNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

abbrev Frequencies := ℕ × ℝ
def frequencyMeasure : Measure Frequencies := (Measure.count : Measure ℕ).prod volume

theorem density_meas (n : ℕ) : Measurable (density n) := by
  cases n with
  | zero =>
    have eqn (t : ℝ) : density 0 t = if t=0 then density 0 0 else 2/(|t| * Real.sinh (Real.pi*|t|)) := by
      by_cases h : t=0
      · simp [h]
      rw [if_neg h]
      rcases lt_or_gt_of_ne h with hn|hp
      · rw [abs_of_neg hn,←density_zero (neg_pos.mpr hn),density_even]
      · rw [abs_of_pos hp,density_zero hp]
    rw [funext eqn]
    exact Measurable.ite (measurableSet_singleton 0) measurable_const (by fun_prop)
  | succ n => exact (density_continuous _ (by omega)).measurable

def basicFeature (p : Message) (ω : Frequencies) : ℝ :=
  Real.sqrt (density ω.1 ω.2)*feature ω.1 ω.2 p

theorem basic_meas (p : Message) : Measurable (basicFeature p) := by
  apply measurable_from_prod_countable_right
  intro n; change Measurable (fun t : ℝ => Real.sqrt (density n t)*feature n t p)
  apply (density_meas n).sqrt.mul
  have ne (t : ℝ) : node n t = ((n:ℂ)/2)+(t:ℂ)*Complex.I := by apply Complex.ext <;> simp [node,Complex.div_ofNat_re,Complex.div_ofNat_im]
  unfold feature mark
  simp_rw [ne]
  apply Continuous.measurable
  fun_prop

theorem integrate_modes {f : Frequencies → ℝ} (fm : Measurable f) (f0 : ∀ ω, 0 ≤ f ω)
    (fi : ∀ n, Integrable (fun t : ℝ => f (n,t))) {v : ℝ} (hs : HasSum (fun n => ∫ t : ℝ, f (n,t)) v) :
    Integrable f frequencyMeasure ∧ (∫ ω, f ω ∂frequencyMeasure)=v := by
  let g (n : ℕ) := ∫ t : ℝ, f (n,t)
  have g0 (n : ℕ) : 0 ≤ g n := integral_nonneg fun t => f0 (n,t)
  have gi : Integrable g (Measure.count : Measure ℕ) := by
    rw [integrable_count_iff]
    simpa only [Real.norm_eq_abs,abs_of_nonneg (g0 _),g] using hs.summable
  have abs_eq (n : ℕ) (t : ℝ) : ‖f (n,t)‖=f (n,t) := Real.norm_of_nonneg (f0 _)
  have prod : Integrable f frequencyMeasure := by
    apply (integrable_prod_iff fm.aestronglyMeasurable).2
    exact ⟨ae_of_all _ fi,by simpa only [abs_eq] using gi⟩
  refine ⟨prod,?_⟩
  rw [frequencyMeasure,integral_prod f prod]
  change (∫ n, g n ∂(Measure.count : Measure ℕ))=_
  rw [integral_countable' gi]
  simpa [measureReal_def] using hs.tsum_eq

theorem seed_integral (p y : Message) :
    Integrable (fun ω => basicFeature p ω*basicFeature y ω) frequencyMeasure ∧
      (∫ ω, basicFeature p ω*basicFeature y ω ∂frequencyMeasure)=originValue p y := by
  have eqn (ω : Frequencies) : basicFeature p ω*basicFeature y ω=ground p y ω.1 ω.2 := by
    unfold basicFeature ground
    linear_combination (feature ω.1 ω.2 p*feature ω.1 ω.2 y)*(Real.sq_sqrt (density_nonneg ω.1 ω.2))
  apply integrate_modes ((basic_meas p).mul (basic_meas y))
  · intro ω; rw [eqn]; exact ground_nonneg .. 
  · intro n; simp_rw [eqn]; exact ground_integrable _ _ _
  · simp_rw [eqn]; exact at_origin_series p y

abbrev ModeSpace := Lp ℝ 2 frequencyMeasure

private theorem seed_mem (p : Message) : MemLp (basicFeature p) 2 frequencyMeasure := by
  apply (memLp_two_iff_integrable_sq (basic_meas p).aestronglyMeasurable).2
  simpa only [sq] using (seed_integral p p).1

def seed (p : Message) : ModeSpace := (seed_mem p).toLp (basicFeature p)

theorem seed_rep (p : Message) : (fun ω => seed p ω) =ᵐ[frequencyMeasure] basicFeature p :=
  (seed_mem p).coeFn_toLp

theorem seed_inner (p y : Message) : ⟪seed p,seed y⟫=originValue p y := by
  rw [MeasureTheory.L2.inner_def,←(seed_integral p y).2]
  apply integral_congr_ae
  filter_upwards [seed_rep p,seed_rep y] with ω hp hy
  rw [hp,hy]; simp [RCLike.inner_apply,mul_comm]

def featureVector {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) : ModeSpace :=
  ∑ i, c i • seed (P i)

theorem vector_inner {N M : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (Q : Fin M → Message) (d : Fin M → ℝ) :
    ⟪featureVector P c,featureVector Q d⟫ = ∑ i, ∑ j, (c i*d j)*originValue (P i) (Q j) := by
  simp only [featureVector,sum_inner,inner_sum,real_inner_smul_left,real_inner_smul_right,seed_inner]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro i _
  apply Finset.sum_congr rfl; intro j _; ring

theorem vector_norm_sq {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) :
    ‖featureVector P c‖^2 = ∑' h : ℕ, 2*(signal P c (h+1))^2/((h:ℝ)+1) := by
  rw [←real_inner_self_eq_norm_sq,vector_inner,(origin_signal P c).tsum_eq]; rfl

theorem vector_difference_series {N M : ℕ} (P : Fin N → Message) (c : Fin N → ℝ)
    (Q : Fin M → Message) (d : Fin M → ℝ) :
    HasSum (fun j : ℕ => 2*(signal P c (j+1)-signal Q d (j+1))^2/((j:ℝ)+1))
      (‖featureVector P c-featureVector Q d‖^2) := by
  rw [norm_sub_sq_real,vector_norm_sq,vector_norm_sq,vector_inner,(origin_signal P c).tsum_eq,
    (origin_signal Q d).tsum_eq]
  apply (((origin_signal P c).sub ((cross_signal P c Q d).mul_left 2)).add (origin_signal Q d)).congr_fun
  intro j
  ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean <==
import SPAnalysis.GramFeatures

noncomputable section
open SurveyPropagation.Fourier
namespace SPA.Global

def rowReals (n h : ℕ) := (rowInts n h).map (fun (a : ℤ) => (a:ℝ)/(featureDen h:ℝ))

def polynomialValue (t : ℝ) : List ℝ → ℝ
  | [] => 0
  | c::cs => c+t*polynomialValue t cs

theorem row_value (n j : ℕ) {t : ℝ} (tp : 0<t) :
    polynomialValue t (rowReals n (j+1))=gramFeature n (j+1) t := by
  have scale (cs : List ℤ) (d : ℝ) : polynomialValue t (cs.map (fun (a : ℤ) => (a:ℝ)/d))=realValue t cs/d := by
    induction cs with
    | nil => simp [polynomialValue,realValue]
    | cons a p ih => simp only [List.map_cons,polynomialValue,realValue,ih]; ring
  rw [rowReals,scale]; exact feature_values n j tp

theorem checked_feature_coefficients (n dim : ℕ) (j : Fin dim) :
    List.Forall₂ I.Contains (features n dim)[j.val]!.toList (rowReals n (j.val+1)) := by
  have hd : 0 < (featureDen (j.val+1):ℤ) := by exact_mod_cast feature_den_pos (j.val+1)
  have each (cs : List ℤ) : List.Forall₂ I.Contains
      (cs.map (fun a => rat a (featureDen (j.val+1))))
      (cs.map (fun (a : ℤ) => (a:ℝ)/(featureDen (j.val+1):ℝ))) := by
    induction cs with
    | nil => exact .nil
    | cons a p ih => exact .cons (by simpa using I.contains_rat a _ hd) ih
  simpa [features,rowReals,j.isLt] using each (rowInts n (j.val+1))

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean <==
import SPAnalysis.FieldBounds
import SPAnalysis.FieldModes
import SPAnalysis.OperatorBridge

noncomputable section
open MeasureTheory Set Complex
open scoped NNReal

namespace SurveyPropagation.Fourier

private theorem log_square_int (w : Law) (hw : finiteInverse w) :
    Integrable (fun p : Message => (logCost p)^2) (w : Measure Message) := by
  apply (hw.const_mul 2).mono' (show Measurable (fun p : Message => (logCost p)^2) by unfold logCost; fun_prop).aestronglyMeasurable
  apply ae_of_all
  intro p
  have h0 := logCost_nonneg p
  have h := Real.quadratic_le_exp_of_nonneg h0
  have he : Real.exp (logCost p) = (1-(p:ℝ))⁻¹ := by rw [logCost,Real.exp_neg,Real.exp_log (sub_pos.mpr p.2.2)]
  rw [he] at h
  rw [Real.norm_eq_abs,abs_of_nonneg (sq_nonneg _)]
  linarith

/-- The characteristic function of the actual log-field difference
dominates the Gaussian characteristic function with the same variance. -/
theorem damping_gaussian_lower (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (t : ℝ) :
    Real.exp (-((ρ:ℝ)*∫ p, (logCost p)^2 ∂(w : Measure Message))*t^2) ≤ damping ρ w 0 t := by
  have mi : Integrable (mark (node 0 t)) (w : Measure Message) := by
    apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono'
      (show Measurable (mark (node 0 t)) by unfold mark; fun_prop).aestronglyMeasurable
    exact ae_of_all _ fun p => norm_mode_le_one (z := node 0 t) (by norm_num [node])
      (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)
  have eqn (p : Message) : (mark (node 0 t) p).re = Real.cos (t*logCost p) := by
    simp [mark,node,logCost,Complex.exp_re,Complex.mul_re,Complex.mul_im]
  let C := t^2/2
  have sm := log_square_int w hw
  have li : Integrable (fun p : Message => C*(logCost p)^2) (w : Measure Message) := sm.const_mul C
  have lo := integral_mono ((integrable_const (μ := (w : Measure Message)) (1:ℝ)).sub li) mi.re
    (fun p => by change 1-C*(logCost p)^2 ≤ (mark (node 0 t) p).re; rw [eqn]; dsimp [C]
                 linarith only [Real.one_sub_sq_div_two_le_cos (x := t*logCost p)])
  change (∫ p : Message, 1-C*(logCost p)^2 ∂(w : Measure Message)) ≤ _ at lo
  rw [integral_sub (integrable_const (1:ℝ)) li,integral_const_mul,integral_const,
    measureReal_univ_eq_one,one_smul,integral_re mi] at lo
  apply Real.exp_le_exp.mpr
  have h := mul_le_mul_of_nonneg_left lo ρ.coe_nonneg
  dsimp [C] at h
  linarith only [h]

private theorem cosh_spread (ab : Factor × Factor) :
    (Real.cosh (fieldDifference ab/2))⁻¹^2 = 1-fieldSpread ab.1 ab.2 := by
  rcases ab with ⟨a,b⟩
  let y := Real.log (a:ℝ)-Real.log (b:ℝ)
  have c : Real.cosh y = ((a:ℝ)/b+(b:ℝ)/a)/2 := by
    rw [Real.cosh_eq,show Real.exp y = (a:ℝ)/b by dsimp [y]; rw [Real.exp_sub,Real.exp_log a.2.1,Real.exp_log b.2.1],
      show Real.exp (-y) = (b:ℝ)/a by dsimp [y]; rw [neg_sub,Real.exp_sub,Real.exp_log b.2.1,Real.exp_log a.2.1]]
  have dbl : Real.cosh y = 2*Real.cosh (y/2)^2-1 := by
    conv_lhs => rw [show y=y/2+y/2 by ring,Real.cosh_add]
    nlinarith only [Real.cosh_sq_sub_sinh_sq (y/2)]
  change (Real.cosh (y/2))⁻¹^2 = 1-(((a:ℝ)-b)/(a+b))^2
  rw [inv_pow]
  have cs : Real.cosh (y/2)^2 = (((a:ℝ)+b)^2)/(4*(a:ℝ)*b) := by
    field_simp [a.2.1.ne',b.2.1.ne'] at c ⊢
    nlinarith only [c, congrArg (fun z : ℝ => (a:ℝ)*b*z) dbl]
  rw [cs]
  field_simp [a.2.1.ne',b.2.1.ne',(add_pos a.2.1 b.2.1).ne']
  ring

/-- Exact Fourier representation of the spread used for the common
class, before any Gaussian approximation. -/
theorem expected_fieldSpread (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) :
    let μ := (fields k hk α x : Measure (Factor × Factor))
    1-(∫ ab, fieldSpread ab.1 ab.2 ∂μ) =
      2*∫ t : ℝ, density 2 t*damping (countRate k α) (productLaw (k-1) (by omega) x) 0 t := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  have eqn := expected_kernel k hk α x 1 0
  have f (ab : Factor × Factor) :
      (fieldAmplitude ab.1 ab.2)^0*(4*(2*Real.cosh (fieldDifference ab/2))⁻¹^(1+1)/((1:ℝ)+1))
        = (1-fieldSpread ab.1 ab.2)/2 := by
    rw [←cosh_spread]
    norm_num [mul_inv_rev,mul_pow]
    ring
  have v : (∫ t : ℝ, density 2 t*damping (countRate k α) (productLaw (k-1) (by omega) x) 0 t) =
      ∫ ab, (1-fieldSpread ab.1 ab.2)/2 ∂μ :=
    eqn.trans (integral_congr_ae (ae_of_all _ (fun ab => by simpa only [Nat.cast_one] using f ab)))
  rw [integral_div,integral_sub (integrable_const (1:ℝ)) (integrable_fieldSpread (fields k hk α x)),
    integral_const,measureReal_univ_eq_one,one_smul] at v
  dsimp only
  linarith only [v]

end SurveyPropagation.Fourier



==> anc/audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean <==
import SPAnalysis.Inverse
import SPAnalysis.Score

noncomputable section
open MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation

private theorem halfpowers (n : ℕ) {z : ℝ} (low : 0 ≤ z) (up : z ≤ 1) :
    ((1+z)^(n+1)+(1-z)^(n+1))/2 ≤ 1+((2:ℝ)^n-1)*z^2 ∧
    ((1+z)^(n+1)-(1-z)^(n+1))/2 ≤ 2^n*z := by
  induction n with
  | zero => constructor <;> simp
  | succ n ih =>
    let a := ((1+z)^(n+1)+(1-z)^(n+1))/2
    let b := ((1+z)^(n+1)-(1-z)^(n+1))/2
    have ha : a ≤ 1+((2:ℝ)^n-1)*z^2 := ih.1
    have hb : b ≤ 2^n*z := ih.2
    have unit : z^2 ≤ 1 := pow_le_one₀ low up
    have two : 0 ≤ (2:ℝ)^n-1 := sub_nonneg.mpr (one_le_pow₀ (by norm_num))
    have hcap : a ≤ (2:ℝ)^n := by
      linarith only [ha,mul_le_mul_of_nonneg_left unit two]
    have bmul := mul_le_mul_of_nonneg_left hb low
    have amul := mul_le_mul_of_nonneg_left hcap low
    constructor
    · calc _ = a+z*b := by dsimp [a,b]; rw [pow_succ (1+z) (n+1),pow_succ (1-z) (n+1)]; ring
           _ ≤ _ := by rw [pow_succ (2:ℝ)]; nlinarith only [ha,bmul]
    · calc _ = b+z*a := by dsimp [a,b]; rw [pow_succ (1+z) (n+1),pow_succ (1-z) (n+1)]; ring
           _ ≤ _ := by rw [pow_succ (2:ℝ)]; linarith only [hb,amul]

private theorem sym_pow (n : ℕ) {z : ℝ} (l : -1 ≤ z) (r : z ≤ 1) :
    ((1+z)^(n+1)+(1-z)^(n+1))/2 ≤ 1+((2:ℝ)^n-1)*z^2 := by
  by_cases hz : 0 ≤ z
  · exact (halfpowers n hz r).1
  · convert (halfpowers n (z := -z) (by linarith) (by linarith)).1 using 1 <;> ring

private theorem root_le_ratio (a b : Factor) : (root a b : ℝ) ≤ (a:ℝ)/((a:ℝ)+(b:ℝ)) := by
  apply (div_le_div_iff₀ (normalizer_pos a b) (add_pos a.2.1 b.2.1)).mpr
  change (a:ℝ)*(1-b)*(a+b) ≤ (a:ℝ)*normalizer a b
  unfold normalizer
  nlinarith only [mul_nonneg a.2.1.le (sq_nonneg (b:ℝ))]

/-- Deterministic control for the first moment after averaging the two
orientations of a pair of Poisson sign fields. -/
theorem sum_roots_lower (a b : Factor) :
    1-((a:ℝ)+b)/4-(a:ℝ)*b/2 ≤ (root a b : ℝ)+(root b a : ℝ) := by
  have sym : normalizer b a = normalizer a b := by unfold normalizer; ring
  change _ ≤ (a:ℝ)*(1-b)/normalizer a b+(b:ℝ)*(1-a)/normalizer b a
  rw [sym,←add_div,le_div_iff₀ (normalizer_pos a b)]
  unfold normalizer
  have u := mul_nonneg a.2.1.le (sub_nonneg.mpr b.2.2)
  have v := mul_nonneg b.2.1.le (sub_nonneg.mpr a.2.2)
  nlinarith only [sq_nonneg ((a:ℝ)-b),mul_nonneg (mul_nonneg a.2.1.le b.2.1.le) (add_nonneg u v)]

def fieldSpread (a b : Factor) : ℝ := (((a:ℝ)-b)/(a+b))^2

theorem fieldSpread_mem (a b : Factor) : 0 ≤ fieldSpread a b ∧ fieldSpread a b ≤ 1 := by
  let z := ((a:ℝ)-b)/(a+b)
  have den := add_pos a.2.1 b.2.1
  have lo : -1 ≤ z := by dsimp [z]; apply (le_div_iff₀ den).mpr; linarith [a.2.1]
  have hi : z ≤ 1 := by dsimp [z]; apply (div_le_iff₀ den).mpr; linarith [b.2.1]
  exact ⟨sq_nonneg z,by change z^2 ≤ 1; nlinarith only [mul_nonneg (sub_nonneg.mpr hi) (show 0 ≤ z+1 by linarith only [lo])]⟩

/-- The squared normalized difference of the two sign factors bounds
all ordinary moments at once. -/
theorem sum_root_powers_spread (n : ℕ) (a b : Factor) :
    ((root a b : ℝ)^(n+1)+(root b a : ℝ)^(n+1))/2 ≤
      (1/2:ℝ)^(n+1)+(1/2-(1/2:ℝ)^(n+1))*fieldSpread a b := by
  let z : ℝ := ((a:ℝ)-b)/(a+b)
  have denom := add_pos a.2.1 b.2.1
  have lo : -1 ≤ z := by dsimp [z]; apply (le_div_iff₀ denom).mpr; linarith [a.2.1]
  have hi : z ≤ 1 := by dsimp [z]; apply (div_le_iff₀ denom).mpr; linarith [b.2.1]
  have za : (a:ℝ)/(a+b) = (1+z)*(1/2) := by dsimp [z]; field_simp [denom.ne']; ring
  have zb : (b:ℝ)/(b+a) = (1-z)*(1/2) := by
    rw [add_comm (b:ℝ)]; dsimp [z]; field_simp [denom.ne']; ring
  have pa := pow_le_pow_left₀ (root a b).2.1 (root_le_ratio a b) (n+1)
  have pb := pow_le_pow_left₀ (root b a).2.1 (root_le_ratio b a) (n+1)
  rw [za,mul_pow] at pa
  rw [zb,mul_pow] at pb
  let c := (1/2:ℝ)^(n+1)
  have coeff : c*(2:ℝ)^n=1/2 := by
    dsimp [c]; rw [pow_succ]; calc _ = ((1/2:ℝ)^n * 2^n)*(1/2) := by ring
                                    _ = _ := by rw [←mul_pow]; norm_num
  have hc : 0 ≤ c := by dsimp [c]; positivity
  have major := mul_le_mul_of_nonneg_right (sym_pow n lo hi) hc
  change _ ≤ (1+z)^(n+1)*c at pa
  change _ ≤ (1-z)^(n+1)*c at pb
  change _ ≤ c+(1/2-c)*z^2
  nlinarith only [pa,pb,major,congrArg (fun t : ℝ => t*z^2) coeff]

/-- Every positive moment of the two oriented outputs is bounded by one
quantity involving the ratio of the two sign factors. -/
theorem sum_root_powers_upper (n : ℕ) (a b : Factor) :
    ((root a b : ℝ)^(n+1)+(root b a : ℝ)^(n+1))/2 ≤
      (1/2:ℝ)^(n+1)+(1/2-(1/2:ℝ)^(n+1))*(((a:ℝ)*((b:ℝ)⁻¹)+(b:ℝ)*((a:ℝ)⁻¹)-2)/4) := by
  let z : ℝ := ((a:ℝ)-b)/(a+b)
  let c := (1/2:ℝ)^(n+1)
  have denom := add_pos a.2.1 b.2.1
  have cmax : c ≤ 1/2 := by
    simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) (Nat.succ_pos n)
  have spread : z^2 ≤ ((a:ℝ)*((b:ℝ)⁻¹)+(b:ℝ)*((a:ℝ)⁻¹)-2)/4 := by
    change (((a:ℝ)-b)/(a+b))^2 ≤ _
    field_simp [a.2.1.ne',b.2.1.ne',denom.ne']
    apply (le_div_iff₀ (mul_pos a.2.1 b.2.1)).mpr
    -- Clearing the positive denominators leaves (a-b)^4 ≥ 0.
    nlinarith only [sq_nonneg (((a:ℝ)-b)^2)]
  exact (sum_root_powers_spread n a b).trans
    (add_le_add_left (mul_le_mul_of_nonneg_left spread (sub_nonneg.mpr cmax)) _)

private def rootPower (h : ℕ) (ab : Factor × Factor) : ℝ := (root ab.1 ab.2 : ℝ)^h

private theorem integrable_factor (ν : ProbabilityMeasure Factor) :
    Integrable (fun a : Factor => (a:ℝ)) (ν : Measure Factor) :=
  (integrable_const (μ := (ν : Measure Factor)) (1:ℝ)).mono' measurable_subtype_coe.aestronglyMeasurable
    (ae_of_all _ fun a => by rw [Real.norm_eq_abs,abs_of_pos a.2.1]; exact a.2.2)

private theorem integrable_root_power (ν : ProbabilityMeasure Factor) (h : ℕ) :
    Integrable (rootPower h) ((ν : Measure Factor).prod ν) := by
  have meas : Measurable (rootPower h) := (measurable_subtype_coe.comp measurable_root).pow_const _
  apply (integrable_const (μ := (ν : Measure Factor).prod ν) (1:ℝ)).mono' meas.aestronglyMeasurable
  exact ae_of_all _ fun ab => by
    change ‖(root ab.1 ab.2 : ℝ)^h‖ ≤ 1
    rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (root ab.1 ab.2).2.1 h)]
    exact pow_le_one₀ (root ab.1 ab.2).2.1 (root ab.1 ab.2).2.2.le

private theorem integral_root_power (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (h : ℕ) :
    let ν := signLaw (countRate k α) (productLaw (k-1) (by omega) x)
    (∫ ab, rootPower h ab ∂(ν : Measure Factor).prod ν) = moment (update k hk α x) h := by
  simp only [moment,update,ProbabilityMeasure.toMeasure_map,
    integral_map measurable_root.aemeasurable (show AEStronglyMeasurable (fun r : Message => (r:ℝ)^h) _ by fun_prop)]
  rfl

theorem integrable_fieldSpread (μ : ProbabilityMeasure (Factor × Factor)) :
    Integrable (fun ab : Factor × Factor => fieldSpread ab.1 ab.2) (μ : Measure (Factor × Factor)) := by
  apply (integrable_const (μ := (μ : Measure (Factor × Factor))) (1:ℝ)).mono'
  · exact (show Measurable (fun ab : Factor × Factor => fieldSpread ab.1 ab.2) by unfold fieldSpread; fun_prop).aestronglyMeasurable
  · exact ae_of_all _ fun ab => by rw [Real.norm_eq_abs,abs_of_nonneg (fieldSpread_mem _ _).1]; exact (fieldSpread_mem _ _).2

/-- The genuine update bound with the unrelaxed field spread. -/
theorem update_moment_spread (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (n : ℕ) :
    let c := (1/2:ℝ)^(n+1)
    moment (update k hk α x) (n+1) ≤ c+(1/2-c)*
      ∫ ab, fieldSpread ab.1 ab.2 ∂(fields k hk α x : Measure (Factor × Factor)) := by
  let ν := signLaw (countRate k α) (productLaw (k-1) (by omega) x)
  let μ := (ν : Measure Factor).prod (ν : Measure Factor)
  let c := (1/2:ℝ)^(n+1)
  let f (ab : Factor × Factor) := fieldSpread ab.1 ab.2
  have ir : Integrable f μ := integrable_fieldSpread (fields k hk α x)
  have ip := integrable_root_power ν (n+1)
  have cmp := integral_mono ((ip.add ip.swap).div_const 2) ((integrable_const c).add (ir.const_mul (1/2-c)))
    (fun ab => sum_root_powers_spread n ab.1 ab.2)
  change (∫ ab, (rootPower (n+1) ab+rootPower (n+1) ab.swap)/2 ∂μ) ≤ ∫ ab, c+(1/2-c)*f ab ∂μ at cmp
  have ip' : Integrable (fun ab : Factor × Factor => rootPower (n+1) ab.swap) μ := ip.swap
  rw [integral_div,integral_add (f := rootPower (n+1)) ip ip',
    integral_add (f := fun _ => c) (g := fun ab => (1/2-c)*f ab) (integrable_const c) (ir.const_mul _),
    integral_const_mul,integral_const,measureReal_univ_eq_one,one_smul] at cmp
  dsimp only [μ] at cmp
  rw [integral_prod_swap,integral_root_power k hk α x (n+1)] at cmp
  change moment (update k hk α x) (n+1) ≤ c+(1/2-c)*(∫ ab, f ab ∂(ν : Measure Factor).prod ν)
  linarith only [cmp]

/-- The true first moment of an updated law, controlled by the expected
no-warning factor on one sign. -/
theorem update_mean_lower (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) :
    let u := Real.exp (-(countRate k α : ℝ)*(moment x 1)^(k-1))
    (1-(u+u^2)/2)/2 ≤ moment (update k hk α x) 1 := by
  let w := productLaw (k-1) (by omega) x
  let ν := signLaw (countRate k α) w
  let μ := (ν : Measure Factor).prod (ν : Measure Factor)
  let A : Factor → ℝ := Subtype.val
  let A₀ (ab : Factor × Factor) := A ab.1
  let A₁ (ab : Factor × Factor) := A ab.2
  have ia := integrable_factor ν
  have ip := integrable_root_power ν 1
  have left : Integrable (fun ab => 1-(A₀ ab+A₁ ab)/4-A₀ ab*A₁ ab/2) μ :=
    ((integrable_const 1).sub (((ia.comp_fst _).add (ia.comp_snd _)).div_const 4)).sub ((ia.mul_prod ia).div_const 2)
  have right := ip.add ip.swap
  have cmp := integral_mono left right (fun ab => by
    change 1-((ab.1:ℝ)+ab.2)/4-(ab.1:ℝ)*ab.2/2 ≤ (root ab.1 ab.2:ℝ)^1+(root ab.2 ab.1:ℝ)^1
    simpa only [pow_one] using sum_roots_lower ab.1 ab.2)
  have mean : (∫ a, A a ∂(ν : Measure Factor)) = Real.exp (-(countRate k α : ℝ)*(moment x 1)^(k-1)) := by
    simpa only [A,ν,w,productLaw_moment] using sign_mean (countRate k α) w
  have prod := integral_prod_mul (μ := (ν : Measure Factor)) (ν := (ν : Measure Factor)) A A
  have first := integral_fun_fst (μ := (ν : Measure Factor)) (ν := (ν : Measure Factor)) A
  have second := integral_fun_snd (μ := (ν : Measure Factor)) (ν := (ν : Measure Factor)) A
  simp only [measureReal_univ_eq_one,one_smul] at first second
  change (∫ ab, 1-(A₀ ab+A₁ ab)/4-A₀ ab*A₁ ab/2 ∂μ) ≤
    ∫ ab, rootPower 1 ab + rootPower 1 ab.swap ∂μ at cmp
  have i₀ : Integrable A₀ μ := ia.comp_fst _
  have i₁ : Integrable A₁ μ := ia.comp_snd _
  have i₂ : Integrable (fun ab => A₀ ab * A₁ ab) μ := ia.mul_prod ia
  have i₃ : Integrable (fun ab => rootPower 1 ab.swap) μ := ip.swap
  rw [integral_sub (f := fun ab => 1-(A₀ ab+A₁ ab)/4) (g := fun ab => A₀ ab*A₁ ab/2)
        ((integrable_const 1).sub ((i₀.add i₁).div_const 4)) (i₂.div_const 2),
      integral_sub (f := fun _ => (1:ℝ)) (g := fun ab => (A₀ ab+A₁ ab)/4)
        (integrable_const 1) ((i₀.add i₁).div_const 4),
      integral_div,integral_div,integral_add i₀ i₁,integral_add (f := rootPower 1) ip i₃,
      integral_const,measureReal_univ_eq_one,one_smul] at cmp
  dsimp only [A₀,A₁,μ] at cmp
  rw [prod,first,second,integral_prod_swap,mean,integral_root_power k hk α x 1] at cmp
  dsimp only
  linarith only [cmp]

/-- The expected ratio of two independent sign factors is exactly the
exponential of the warning tail in the inverse-moment formula. -/
theorem ratio_transform (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (fin : finiteInverse x) :
    let ν := signLaw (countRate k α) (productLaw (k-1) (by omega) x)
    (∫ ab : Factor × Factor, (ab.1:ℝ)*(ab.2:ℝ)⁻¹ ∂(ν : Measure Factor).prod ν) =
      Real.exp ((countRate k α : ℝ)*(∑' j : ℕ, (moment x (j+2))^(k-1))) := by
  let w := productLaw (k-1) (by omega) x
  let rate := countRate k α
  let ν := signLaw rate w
  change (∫ ab : Factor × Factor, (ab.1:ℝ)*(ab.2:ℝ)⁻¹ ∂(ν : Measure Factor).prod ν) = _
  rw [integral_prod_mul (fun a : Factor => (a:ℝ)) (fun b : Factor => (b:ℝ)⁻¹),
    sign_mean rate w,(sign_inverse rate w (finiteInverse_productLaw _ _ x fin)).2,←Real.exp_add]
  have eqn := (warning_tail (k-1) (by omega) x fin).tsum_eq
  rw [eqn]
  congr 1; dsimp only [ν,rate,w]; ring

/-- A bound on the full output moment profile of the Poisson SP update,
valid for any input with a finite inverse moment. -/
theorem update_power_upper (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (fin : finiteInverse x) (n : ℕ) :
    let s := (countRate k α : ℝ)*∑' j : ℕ, (moment x (j+2))^(k-1)
    let c := (1/2:ℝ)^(n+1)
    moment (update k hk α x) (n+1) ≤ c+(1/2-c)*((Real.exp s-1)/2) := by
  let w := productLaw (k-1) (by omega) x
  let ν := signLaw (countRate k α) w
  let μ := (ν : Measure Factor).prod (ν : Measure Factor)
  let f (ab : Factor × Factor) := (ab.1:ℝ)*(ab.2:ℝ)⁻¹
  let c := (1/2:ℝ)^(n+1)
  have ir : Integrable f μ := (integrable_factor ν).mul_prod (sign_inverse _ _ (finiteInverse_productLaw _ _ x fin)).1
  have ip := integrable_root_power ν (n+1)
  have cmp := integral_mono ((ip.add ip.swap).div_const 2)
    ((integrable_const c).add ((((ir.add ir.swap).sub (integrable_const 2)).div_const 4).const_mul (1/2-c)))
    (fun ab => sum_root_powers_upper n ab.1 ab.2)
  change (∫ ab, (rootPower (n+1) ab+rootPower (n+1) ab.swap)/2 ∂μ) ≤
    ∫ ab, c+(1/2-c)*((f ab+f ab.swap-2)/4) ∂μ at cmp
  have i₁ : Integrable (fun ab : Factor × Factor => rootPower (n+1) ab.swap) μ := ip.swap
  have i₂ : Integrable (fun ab : Factor × Factor => f ab.swap) μ := ir.swap
  have i₃ : Integrable (fun ab => (f ab+f ab.swap-2)/4) μ := ((ir.add i₂).sub (integrable_const 2)).div_const 4
  rw [integral_div,integral_add (f := rootPower (n+1)) ip i₁,
    integral_add (f := fun _ => c) (g := fun ab => (1/2-c)*((f ab+f ab.swap-2)/4))
      (integrable_const c) (i₃.const_mul _),integral_const_mul,integral_div,
    integral_sub (f := fun ab => f ab+f ab.swap) (g := fun _ => (2:ℝ)) (ir.add i₂) (integrable_const 2),
    integral_add ir i₂] at cmp
  simp only [integral_const,measureReal_univ_eq_one,one_smul] at cmp
  dsimp only [μ] at cmp
  rw [integral_prod_swap,integral_prod_swap,integral_root_power k hk α x (n+1)] at cmp
  change _ ≤ c+(1/2-c)*((Real.exp _ - 1)/2)
  have ratio := ratio_transform k hk α x fin
  change (∫ ab, f ab ∂(ν : Measure Factor).prod ν) = _ at ratio
  rw [ratio] at cmp
  linarith only [cmp]

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean <==
import SPAnalysis.SignLog

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

/-- The exponential moment controlling all translated copies in the
frequency mesh is evaluated under the actual pair of Poisson fields. -/
theorem field_cosh_mean (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    let μ := (Response.pairLaw ρ w : Measure Pair)
    Integrable (fun z : Pair => Real.cosh (fieldDifference z)) μ ∧
    (∫ z, Real.cosh (fieldDifference z) ∂μ)=Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message)) := by
  let ν := (signLaw ρ w : Measure Factor)
  let A (a : Factor) := (a:ℝ)
  let B (a : Factor) := (a:ℝ)⁻¹
  have ia : Integrable A ν := (integrable_const (μ := ν) (1:ℝ)).mono' measurable_subtype_coe.aestronglyMeasurable
    (ae_of_all _ fun a => by change ‖(a:ℝ)‖≤1; exact (Real.norm_of_nonneg a.2.1.le).le.trans a.2.2)
  have ib : Integrable B ν := (sign_inverse ρ w hw).1
  have val (z : Pair) : Real.cosh (fieldDifference z)=(A z.1*B z.2+B z.1*A z.2)/2 := by
    simp only [fieldDifference,Real.cosh_eq,Real.exp_sub,Real.exp_log z.1.2.1,Real.exp_log z.2.2.1,
      neg_sub,A,B,div_eq_mul_inv]; ring
  have H : (fun z : Pair => Real.cosh (fieldDifference z))=fun z => (A z.1*B z.2 + B z.1*A z.2)/2 := funext val
  rw [H]
  refine ⟨((ia.mul_prod ib).add (ib.mul_prod ia)).div_const 2,?_⟩
  change (∫ z : Pair, (A z.1*B z.2+B z.1*A z.2)/2 ∂ν.prod ν)=_
  rw [integral_div,integral_add (ia.mul_prod ib) (ib.mul_prod ia),integral_prod_mul,integral_prod_mul]
  have a : (∫ z, A z ∂ν)=Real.exp (-(ρ:ℝ)*moment w 1) := sign_mean ρ w
  have b : (∫ z, B z ∂ν)=Real.exp ((ρ:ℝ)*(inverseMoment w-1)) := (sign_inverse ρ w hw).2
  rw [a,b,show ∀ x y : ℝ, (x*y+y*x)/2=x*y by intros; ring,←Real.exp_add]
  congr 1
  have ip : Integrable (fun p : Message => (p:ℝ)) (w : Measure Message) := by simpa using integrable_monomial w 1
  have q (p : Message) : (p:ℝ)^2/(1-(p:ℝ)) = (1-(p:ℝ))⁻¹-1-(p:ℝ) := by field_simp [(sub_pos.mpr p.2.2).ne']; ring
  simp_rw [q]
  rw [integral_sub (f := fun p : Message => (1-(p:ℝ))⁻¹-1) (g := fun p : Message => (p:ℝ)) (hw.sub (integrable_const (1:ℝ))) ip,integral_sub (f := fun p : Message => (1-(p:ℝ))⁻¹) (g := fun _ : Message => (1:ℝ)) hw (integrable_const (1:ℝ)),integral_const,
    measureReal_univ_eq_one,one_smul]
  simp [moment,inverseMoment]; ring

theorem exp_abs_half_le (x : ℝ) : Real.exp (|x|/2) ≤ 2*Real.cosh x := by
  rw [Real.cosh_eq]
  rcases le_total 0 x with hx|hx
  · rw [abs_of_nonneg hx]
    linarith only [Real.exp_le_exp.mpr (show x/2 ≤ x by linarith only [hx]),Real.exp_nonneg (-x)]
  · rw [abs_of_nonpos hx]
    linarith only [Real.exp_le_exp.mpr (show -x/2 ≤ -x by linarith only [hx]),Real.exp_nonneg x]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean <==
import SPAnalysis.KernelIntegrals
import SPAnalysis.SiteTail
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds

noncomputable section
open MeasureTheory Complex Set
open scoped BigOperators ComplexConjugate NNReal

namespace SurveyPropagation.Fourier

def fieldDifference (ab : Factor × Factor) : ℝ := Real.log (ab.1:ℝ)-Real.log (ab.2:ℝ)

private theorem amp_pos (a b : Factor) : 0 < fieldAmplitude a b :=
  Real.sqrt_pos.mpr (mul_pos a.2.1 b.2.1)

private theorem amp_le (a b : Factor) : fieldAmplitude a b ≤ 1 := by
  simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ a.2.2 b.2.1.le b.2.2)

theorem pair_mode_real (n : ℕ) (t : ℝ) (ab : Factor × Factor) :
    (mode (node n t) ab.1 * conj (mode (node n t) ab.2)).re =
    (fieldAmplitude ab.1 ab.2)^n * Real.cos (t*fieldDifference ab) := by
  unfold mode
  rw [←Complex.exp_conj,←Complex.exp_add,Complex.exp_re]
  have amp := Real.log_sqrt (mul_nonneg ab.1.2.1.le ab.2.2.1.le)
  change Real.log (fieldAmplitude ab.1 ab.2) = _ at amp
  rw [Real.log_mul ab.1.2.1.ne' ab.2.2.1.ne'] at amp
  have v : Real.exp ((n:ℝ)/2*Real.log (ab.1:ℝ)+(n:ℝ)/2*Real.log (ab.2:ℝ)) =
      (fieldAmplitude ab.1 ab.2)^n := by
    rw [←Real.exp_log (amp_pos ab.1 ab.2),←Real.exp_nat_mul,amp]; congr 1; ring
  simp only [Complex.add_re,Complex.add_im,Complex.conj_re,Complex.conj_im,Complex.mul_re,
    Complex.mul_im,Complex.ofReal_re,Complex.ofReal_im,node,mul_zero,zero_add,sub_zero]
  rw [v]
  congr 2
  dsimp only [fieldDifference]
  ring

/-- The expected cosine at every mode, with its attenuation by the two actual
sign fields. The case n = 0 is the characteristic function of their difference. -/
theorem fields_cos (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (n : ℕ) (t : ℝ) :
    (∫ ab, (fieldAmplitude ab.1 ab.2)^n * Real.cos (t*fieldDifference ab)
      ∂(fields k hk α x : Measure (Factor × Factor))) =
    damping (countRate k α) (productLaw (k-1) (by omega) x) n t := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let F (ab : Factor × Factor) := mode (node n t) ab.1 * conj (mode (node n t) ab.2)
  have pos : 0 ≤ (node n t).re := by dsimp [node]; positivity
  have ii : Integrable F μ := by
    apply (integrable_const (μ := μ) (1:ℝ)).mono' (show Measurable F by unfold F mode; fun_prop).aestronglyMeasurable
    apply ae_of_all
    intro ab
    dsimp [F]; rw [norm_mul,norm_conj]
    exact mul_le_one₀ (norm_mode_le_one pos _) (norm_nonneg _) (norm_mode_le_one pos _)
  have f := fields_mode k hk α x (z := node n t) pos
  change (∫ ab, F ab ∂μ) = (damping _ _ n t : ℝ) at f
  have re : (∫ ab, (F ab).re ∂μ) = (∫ ab, F ab ∂μ).re := integral_re ii
  rw [f,Complex.ofReal_re] at re
  simpa only [F,pair_mode_real,μ] using re

private theorem density_integrable (j : ℕ) : Integrable (density (j+1)) := by
  simpa using weighted_density_integrable (j+1) 0 (Nat.succ_pos j)

/-- Fourier inversion after averaging the actual pair of independent sign fields.
The spatial exponent j+1 and the attenuation exponent n may be chosen independently. -/
theorem expected_kernel (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (j n : ℕ) :
    (∫ t : ℝ, density (j+1) t*damping (countRate k α) (productLaw (k-1) (by omega) x) n t) =
      ∫ ab, (fieldAmplitude ab.1 ab.2)^n *
        (4*(2*Real.cosh (fieldDifference ab/2))⁻¹^(j+1)/((j:ℝ)+1))
        ∂(fields k hk α x : Measure (Factor × Factor)) := by
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let V (ab : Factor × Factor) := (fieldAmplitude ab.1 ab.2)^n
  let f (t : ℝ) (ab : Factor × Factor) := density (j+1) t * (V ab * Real.cos (t*fieldDifference ab))
  have ii : Integrable (Function.uncurry f) (volume.prod μ) := by
    have hm : Measurable (Function.uncurry f) := by
      change Measurable (fun p : ℝ × (Factor × Factor) =>
        density (j+1) p.1*(V p.2 * Real.cos (p.1*fieldDifference p.2)))
      apply ((density_continuous _ (Nat.succ_pos j)).measurable.comp measurable_fst).mul
      unfold V fieldAmplitude fieldDifference
      fun_prop
    apply ((density_integrable j).comp_fst μ).mono' hm.aestronglyMeasurable
    apply ae_of_all
    rintro ⟨t,ab⟩
    dsimp [Function.uncurry,f]
    rw [abs_mul,abs_mul,abs_of_nonneg (density_nonneg _ _)]
    refine mul_le_of_le_one_right (density_nonneg _ _) (mul_le_one₀ ?_ (abs_nonneg _) ?_)
    · dsimp only [V]; rw [abs_of_nonneg (pow_nonneg (amp_pos _ _).le _)]
      exact pow_le_one₀ (amp_pos _ _).le (amp_le _ _)
    · exact Real.abs_cos_le_one _
  have sw := integral_integral_swap ii
  have left (t : ℝ) : (∫ ab, f t ab ∂μ) =
      density (j+1) t*damping (countRate k α) (productLaw (k-1) (by omega) x) n t := by
    dsimp [f,V,μ]; rw [integral_const_mul,fields_cos]
  have right (ab : Factor × Factor) : (∫ t : ℝ, f t ab) =
      V ab*(4*(2*Real.cosh (fieldDifference ab/2))⁻¹^(j+1)/((j:ℝ)+1)) := by
    rw [← positive_density_reconstruction,←integral_const_mul]
    apply integral_congr_ae
    exact ae_of_all _ fun t => by dsimp [f]; ring
  simpa only [left,right,V,μ] using sw

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean <==
import SPAnalysis.ResponseMoments

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology Interval BigOperators

namespace SurveyPropagation.Response

private def single (r : ℕ) (b : Bool) (z : Pair × Message) : ℝ :=
  rootTest r (addMark b z.1 z.2)

private theorem ins_meas (b : Bool) : Measurable (fun z : Pair × Message => addMark b z.1 z.2) := by
  cases b <;> simp only [addMark,Bool.false_eq_true,if_false,if_true] <;> unfold SurveyPropagation.insert <;> fun_prop

private theorem test_meas (r : ℕ) : Measurable (rootTest r) :=
  (measurable_subtype_coe.comp measurable_root).pow_const _

private theorem single_int (r : ℕ) (b : Bool) (μ : Measure (Pair × Message)) [IsFiniteMeasure μ] :
    Integrable (single r b) μ := by
  apply (integrable_const (μ := μ) (1:ℝ)).mono' ((test_meas r).comp (ins_meas b)).aestronglyMeasurable
  apply ae_of_all
  intro z
  let ab := addMark b z.1 z.2
  let q := root ab.1 ab.2
  change ‖(q:ℝ)^r‖ ≤ 1
  rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg q.2.1 _)]; exact pow_le_one₀ q.2.1 q.2.2.le

private theorem eval_single (ρ : ℝ≥0) (w v : Law) (b : Bool) (r : ℕ) :
    mean (markedLaw ρ w v b) (rootTest r) =
      ∫ z, single r b z ∂(pairLaw ρ w : Measure Pair).prod (v : Measure Message) := by
  unfold mean markedLaw
  rw [ProbabilityMeasure.toMeasure_map,integral_map (ins_meas b).aemeasurable (test_meas r).aestronglyMeasurable]
  rfl

private theorem rhs_int (r : ℕ) (μ : Measure (Pair × Message)) [IsFiniteMeasure μ] :
    Integrable (fun z : Pair × Message => rhs r z.1 z.2) μ :=
  (single_int r false μ).add (single_int r true μ)

private theorem two_marks (ρ : ℝ≥0) (w v : Law) (r : ℕ) :
    mean (markedLaw ρ w v true) (rootTest r)+mean (markedLaw ρ w v false) (rootTest r) =
      ∫ z, ∫ p, rhs r z p ∂(v : Measure Message) ∂(pairLaw ρ w : Measure Pair) := by
  let μ := (pairLaw ρ w : Measure Pair).prod (v : Measure Message)
  rw [eval_single,eval_single,add_comm,←integral_add (single_int r false μ) (single_int r true μ)]
  exact integral_prod (fun z : Pair × Message => rhs r z.1 z.2) (rhs_int r μ)

theorem gap_integral (ρ : ℝ≥0) (u v w : Law) (r : ℕ) :
    insertionChange ρ w u v (rootTest r) =
      ∫ z, ((∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))) ∂(pairLaw ρ w : Measure Pair) := by
  rw [insertionChange,two_marks,two_marks,integral_sub
    (rhs_int r ((pairLaw ρ w : Measure Pair).prod (v : Measure Message))).integral_prod_left
    (rhs_int r ((pairLaw ρ w : Measure Pair).prod (u : Measure Message))).integral_prod_left]

/-- Integrate any affine pointwise majorant for both oriented insertions.
Only the mean of the first sign factor is needed. -/
theorem lift_response_bound (ρ : ℝ≥0) (u v : Law) (r : ℕ) (a b Z : ℝ) (a0 : 0 ≤ a)
    (fixedField : ∀ z : Pair, |(∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))| ≤ a*(z.1:ℝ)+b)
    (hz : ∀ s : Icc (0:ℝ) 1, Real.exp (-(ρ:ℝ)*moment (mixedWarnings u v s) 1) ≤ Z) :
    |mean (pairLaw ρ v) (rootTest r)-mean (pairLaw ρ u) (rootTest r)| ≤ (ρ:ℝ)*(a*Z+b) := by
  have gain (w : Law) :
      |insertionChange ρ w u v (rootTest r)| ≤ a*Real.exp (-(ρ:ℝ)*moment w 1)+b := by
    let μ := (pairLaw ρ w : Measure Pair)
    have int : Integrable (fun z : Pair => (z.1:ℝ)) μ := by
      apply (integrable_const (μ := μ) (1:ℝ)).mono' (by fun_prop)
      exact ae_of_all _ fun z => by rw [Real.norm_eq_abs,abs_of_nonneg z.1.2.1.le]; exact z.1.2.2
    have val : (∫ z : Pair, (z.1:ℝ) ∂μ)=Real.exp (-(ρ:ℝ)*moment w 1) := by
      change (∫ z : Pair, (z.1:ℝ) ∂(signLaw ρ w : Measure Factor).prod (signLaw ρ w : Measure Factor))=_
      rw [integral_fun_fst (fun z : Factor => (z:ℝ)),measureReal_univ_eq_one,one_smul,sign_mean]
    rw [gap_integral,←Real.norm_eq_abs]
    have bd := norm_integral_le_of_norm_le (f := fun z : Pair => (∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message)))
      ((int.const_mul a).add (integrable_const (μ := μ) b)) (ae_of_all _ fun z => by simpa only [Real.norm_eq_abs] using fixedField z)
    refine bd.trans_eq ?_
    change (∫ z, a*(z.1:ℝ)+b ∂μ)=_
    rw [integral_add (int.const_mul a) (integrable_const _),integral_const_mul,integral_const,measureReal_univ_eq_one,one_smul,val]
  rw [variation,←Real.norm_eq_abs]
  have bound := norm_setIntegral_le_of_norm_le_const (μ := (volume : Measure ℝ)) (s := Ioc (0:ℝ) 1)
    (f := fun s => (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r))
    (C := (ρ:ℝ)*(a*Z+b)) measure_Ioc_lt_top (fun s _ => by
      rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (NNReal.coe_nonneg ρ)]
      apply mul_le_mul_of_nonneg_left _ (NNReal.coe_nonneg ρ)
      exact (gain _).trans (add_le_add_right (mul_le_mul_of_nonneg_left (hz (clip s)) a0) _))
  simpa using bound

theorem insertion_estimate (ρ : ℝ≥0) (u v w : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (r : ℕ) :
    |insertionChange ρ w u v (rootTest r)| ≤
      (r:ℝ)*Real.exp (-(ρ:ℝ)*moment w 1)*|moment v 1-moment u 1|+2*tailGap u v := by
  let μ := (pairLaw ρ w : Measure Pair)
  let d := |moment v 1-moment u 1|
  have int : Integrable (fun z : Pair => (z.1:ℝ)) μ := by
    apply (integrable_const (μ := μ) (1:ℝ)).mono' (by fun_prop)
    exact ae_of_all _ fun z => by rw [Real.norm_eq_abs,abs_of_nonneg z.1.2.1.le]; exact z.1.2.2
  have val : (∫ z : Pair, (z.1:ℝ) ∂μ)=Real.exp (-(ρ:ℝ)*moment w 1) := by
    change (∫ z : Pair, (z.1:ℝ) ∂(signLaw ρ w : Measure Factor).prod (signLaw ρ w : Measure Factor))=_
    rw [integral_fun_fst (fun z : Factor => (z:ℝ)),measureReal_univ_eq_one,one_smul,sign_mean]
  rw [gap_integral,←Real.norm_eq_abs]
  have hb := ((int.const_mul (r:ℝ)).mul_const d).add (integrable_const (μ := μ) (2*tailGap u v))
  have bd := norm_integral_le_of_norm_le (f := fun z : Pair => (∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))) hb (ae_of_all _ fun z => by simpa only [Real.norm_eq_abs] using fixed_field u v hu hv z r)
  refine bd.trans_eq ?_
  change (∫ z, (r:ℝ)*(z.1:ℝ)*d+2*tailGap u v ∂μ)=_
  rw [integral_add ((int.const_mul (r:ℝ)).mul_const d) (integrable_const _),integral_mul_const,
    integral_const_mul,integral_const,measureReal_univ_eq_one,one_smul,val]

/-- Uniform bounds on the mean factor along a mixture give true output
moment bounds. The endpoints are the original, unmixed warning laws. -/
theorem output_estimate (ρ : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    {Z : ℝ} (hz : ∀ s : Icc (0:ℝ) 1, Real.exp (-(ρ:ℝ)*moment (mixedWarnings u v s) 1) ≤ Z) (r : ℕ) :
    |mean (pairLaw ρ v) (rootTest r)-mean (pairLaw ρ u) (rootTest r)| ≤
      (ρ:ℝ)*((r:ℝ)*Z*|moment v 1-moment u 1|+2*tailGap u v) := by
  rw [variation,←Real.norm_eq_abs]
  have h := norm_setIntegral_le_of_norm_le_const (μ := (volume : Measure ℝ)) (s := Ioc (0:ℝ) 1)
    (f := fun s => (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r))
    (C := (ρ:ℝ)*((r:ℝ)*Z*|moment v 1-moment u 1|+2*tailGap u v)) measure_Ioc_lt_top (fun s _ => by
      rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (NNReal.coe_nonneg ρ)]
      apply mul_le_mul_of_nonneg_left _ (NNReal.coe_nonneg ρ)
      exact (insertion_estimate ρ u v _ hu hv r).trans (by gcongr; exact hz (clip s)))
  simpa using h

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/Fields.lean <==
import SPAnalysis.Compound
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

noncomputable section
open MeasureTheory ProbabilityTheory Complex Set
open scoped BigOperators ENNReal NNReal ComplexConjugate

namespace SurveyPropagation

theorem poisson_tilt_complex (rate : ℝ≥0) (t : ℂ) :
    HasSum (fun n => (poissonPMFReal rate n : ℂ)*t^n) (Complex.exp ((rate:ℝ)*(t-1))) := by
  have ht : HasSum (fun n : ℕ => (((rate:ℝ):ℂ)*t)^n / (n.factorial:ℂ))
      (Complex.exp ((rate:ℝ)*t)) := by
    rw [Complex.exp_eq_exp_ℂ]
    exact NormedSpace.expSeries_div_hasSum_exp ℂ _
  convert ht.mul_left (Complex.exp (-(rate:ℝ))) using 1
  · ext n
    simp only [poissonPMFReal, ofReal_mul, ofReal_div, ofReal_exp, ofReal_neg, ofReal_pow,
      ofReal_natCast, mul_pow]
    ring
  · rw [← Complex.exp_add]
    congr 1
    ring

theorem signLaw_sum (rate : ℝ≥0) (w : Law) :
    (signLaw rate w : Measure Factor) = Measure.sum (fun n : ℕ =>
      ENNReal.ofReal (poissonPMFReal rate n) • (conditionalSign w n : Measure Factor)) := by
  ext s hs
  change (poissonMeasure rate).bind _ s = _
  rw [Measure.bind_apply hs Measurable.of_discrete.aemeasurable, lintegral_countable', Measure.sum_apply _ hs]
  apply tsum_congr
  intro n
  have hm := (poissonPMF rate).toMeasure_apply_singleton n (measurableSet_singleton n)
  change (conditionalSign w n : Measure Factor) s * (poissonMeasure rate) {n} = _
  rw [show (poissonMeasure rate) {n} = ENNReal.ofReal (poissonPMFReal rate n) from hm]
  simp [Measure.smul_apply, mul_comm]

/-- Complex transform of the compound field, computed from its count
mixture and the independent warning coordinates at each count. -/
theorem compound_transform_complex (rate : ℝ≥0) (w : Law) (g : Factor → ℂ) (u : Message → ℂ)
    (hg : Measurable g) (hb : ∀ a, ‖g a‖ ≤ 1)
    (hp : ∀ (n : ℕ) (a : Fin n → Message), g (signProduct a) = ∏ i, u (a i)) :
    (∫ a, g a ∂(signLaw rate w : Measure Factor)) =
      Complex.exp ((rate:ℝ)*((∫ p, u p ∂(w : Measure Message))-1)) := by
  have hi : Integrable g (signLaw rate w : Measure Factor) :=
    (integrable_const (μ := (signLaw rate w : Measure Factor)) (1:ℝ)).mono'
      hg.aestronglyMeasurable (ae_of_all _ hb)
  rw [signLaw_sum] at hi ⊢
  rw [integral_sum_measure hi, ← (poisson_tilt_complex rate _).tsum_eq]
  apply tsum_congr
  intro n
  rw [integral_smul_measure, ENNReal.toReal_ofReal poissonPMFReal_nonneg]
  have hm := (measurable_signProduct n).aemeasurable (μ := (iid n w : Measure (Fin n → Message)))
  change _ • (∫ a, g a ∂Measure.map signProduct (iid n w : Measure (Fin n → Message))) = _
  rw [integral_map hm hg.aestronglyMeasurable]
  simp_rw [hp]
  change _ • (∫ a : Fin n → Message, ∏ i, u (a i) ∂Measure.pi (fun _ => (w : Measure Message))) = _
  rw [integral_fintype_prod_eq_pow, Fintype.card_fin]
  rfl

def mode (z : ℂ) (a : Factor) : ℂ := Complex.exp (z * (Real.log (a:ℝ):ℂ))
def mark (z : ℂ) (r : Message) : ℂ := Complex.exp (z * (Real.log (1-(r:ℝ)):ℂ))

@[fun_prop] theorem measurable_mode (z : ℂ) : Measurable (mode z) := by unfold mode; fun_prop

theorem norm_mode_le_one {z : ℂ} (hz : 0 ≤ z.re) (a : Factor) : ‖mode z a‖ ≤ 1 := by
  unfold mode
  rw [Complex.norm_exp, Real.exp_le_one_iff]
  simpa [Complex.mul_re] using mul_nonpos_of_nonneg_of_nonpos hz (Real.log_nonpos a.2.1.le a.2.2)

theorem sign_mode (rate : ℝ≥0) (w : Law) {z : ℂ} (hz : 0 ≤ z.re) :
    (∫ a, mode z a ∂(signLaw rate w : Measure Factor)) =
      Complex.exp ((rate:ℝ)*((∫ p, mark z p ∂(w : Measure Message))-1)) := by
  apply compound_transform_complex rate w _ _ (measurable_mode _) (norm_mode_le_one hz)
  intro n a
  unfold mode mark
  change Complex.exp (z * (Real.log (∏ i, (1-(a i:ℝ))) : ℂ)) = _
  rw [Real.log_prod _ _ (fun i _ => (sub_pos.mpr (a i).2.2).ne'), Complex.ofReal_sum,
    Finset.mul_sum, Complex.exp_sum]

/-- The two independent SP sign fields give the real, positive damping
factor used at every Fourier node. A sign and its conjugate are paired. -/
theorem fields_mode (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) {z : ℂ} (hz : 0 ≤ z.re) :
    (∫ ab, mode z ab.1 * conj (mode z ab.2) ∂(fields k hk α x : Measure (Factor × Factor))) =
    (Real.exp (2*(countRate k α : ℝ)*((∫ p, mark z p
      ∂(productLaw (k-1) (by omega) x : Measure Message)).re-1)) : ℂ) := by
  let w := productLaw (k-1) (by omega) x
  let rate := countRate k α
  let ν := signLaw rate w
  change (∫ ab : Factor × Factor, mode z ab.1 * conj (mode z ab.2) ∂(ν : Measure Factor).prod ν) = _
  rw [integral_prod_mul (mode z) (fun b => conj (mode z b)), integral_conj]
  change (∫ a, mode z a ∂(signLaw rate w : Measure Factor)) *
    conj (∫ a, mode z a ∂(signLaw rate w : Measure Factor)) = _
  rw [sign_mode rate w hz, ← Complex.exp_conj, ← Complex.exp_add, Complex.add_conj, Complex.ofReal_exp]
  congr 2
  simp [Complex.mul_re, rate, w]
  ring

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean <==
import SPAnalysis.MeshTail

noncomputable section
open scoped BigOperators
namespace SurveyPropagation.Fourier

def finiteMesh (f : ℝ → ℝ) (D : ℝ) (J : ℕ) :=
  (f 0+2*∑ j ∈ Finset.range J, f (((j:ℝ)+1)/D))/D

theorem even_mesh_remainder (f : ℝ → ℝ) {D : ℝ} (d : 0<D) (J : ℕ)
    (even : ∀ t, f (-t)=f t) (s : Summable fun j : ℤ => f ((j:ℝ)/D)) :
    (∑' j : ℤ, f ((j:ℝ)/D))/D-finiteMesh f D J =
      ∑' j : ℕ, 2/D*f ((J:ℝ)/D+((j:ℝ)+1)/D) := by
  let F (j : ℤ) := f ((j:ℝ)/D)
  let U (j : ℕ) := f (((j:ℝ)+1)/D)
  have eqn (j : ℕ) : F (j+1)=U j := by simp [F,U]
  have neg (j : ℕ) : F (-(j+1))=U j := by
    simp only [F,U,Int.cast_neg,Int.cast_add,Int.cast_natCast,Int.cast_one,neg_div,even]
  have ps : Summable fun j : ℕ => F (j+1) :=
    s.comp_injective (show Function.Injective (fun j : ℕ => (j:ℤ)+1) by
      intro a b e; exact_mod_cast (add_right_cancel (show (a:ℤ)+1=(b:ℤ)+1 from e)))
  have ns : Summable fun j : ℕ => F (-(j+1)) := by simpa only [neg,eqn] using ps
  have sU : Summable U := by simpa only [eqn] using ps
  have z := tsum_of_add_one_of_neg_add_one ps ns
  simp only [eqn,neg,show F 0=f 0 by simp [F]] at z
  have cut := sU.sum_add_tsum_nat_add J
  have shift (j : ℕ) : f ((J:ℝ)/D+((j:ℝ)+1)/D)=U (j+J) := by
    unfold U; push_cast; congr 1; ring
  change (∑' j : ℤ, F j)/D-((f 0+2*∑ j ∈ Finset.range J,U j)/D)=_
  simp_rw [shift,tsum_mul_left]
  rw [z,←cut]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean <==
import SPAnalysis.FiniteMesh
import SPAnalysis.MomentGridError

noncomputable section
open MeasureTheory
open scoped BigOperators Topology NNReal
namespace SurveyPropagation.Fourier

theorem finite_moment_mesh_tail (ρ : ℝ≥0) (w : Law) (r N J : ℕ) {D : ℝ} (d : 0<D)
    (T1 : 1≤(J:ℝ)/D) (TN : (N:ℝ)≤(J:ℝ)/D) (cut : 2*(N:ℝ)^2≤((J:ℝ)/D)^2) :
    let T := (J:ℝ)/D
    |gridMoment ρ w r N D-(1/2+finiteMesh (dampedMomentCell ρ w r N) D J)| ≤
      ((r:ℝ)+1)*(9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-(Real.pi/2)*T)) := by
  let T := (J:ℝ)/D
  let f := dampedMomentCell ρ w r N
  let c := (r:ℝ)+1
  let t (j : ℕ) := T+((j:ℝ)+1)/D
  let B (j : ℕ) := (1/D)/2*∑ n ∈ Finset.range (N+1), |momentSpectrum ρ w r (n,t j)|
  have cp : 0≤c := by unfold c; positivity
  have even (a : ℝ) : f (-a)=f a := by simp only [f,dampedMomentCell,moment_mode_even,damping_even]
  have h := even_mesh_remainder f d J even (damped_samples_summable ρ w r N d)
  have tail := moment_mesh_high_tail ρ w r N (δ:=1/D) (T:=T) (by positivity) T1 TN cut
  have sc : Summable B := by simpa only [B,t,mul_one_div] using tail.1
  have sb : (∑' j, B j) ≤ 9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-(Real.pi/2)*T) := by
    simpa only [B,t,mul_one_div] using tail.2
  have eqn (a : ℝ) (nz : a≠0) : f a=c/4*∑ n ∈ Finset.range (N+1), momentSpectrum ρ w r (n,a) := by
    unfold f dampedMomentCell c
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro n _
    rw [mode_value nz,momentSpectrum]; ring
  have bound (j : ℕ) : ‖2/D*f (t j)‖ ≤ c*B j := by
    have tp : 0<t j := by
      dsimp [t,T]; exact add_pos_of_nonneg_of_pos (zero_le_one.trans T1) (by positivity)
    rw [eqn _ tp.ne',Real.norm_eq_abs,abs_mul,abs_of_pos (div_pos (by norm_num) d),abs_mul,
      abs_of_nonneg (div_nonneg cp (by norm_num))]
    have b := mul_le_mul_of_nonneg_left (Finset.abs_sum_le_sum_abs
      (fun n => momentSpectrum ρ w r (n,t j)) (Finset.range (N+1))) (show 0≤2/D*(c/4) by positivity)
    exact (by convert b using 1 <;> dsimp only [B] <;> ring)
  have maj := sc.mul_left c
  have normS := Summable.of_nonneg_of_le (fun j => norm_nonneg (2/D*f (t j))) bound maj
  dsimp only
  change |(1/2+(∑' j : ℤ, f ((j:ℝ)/D))/D)-(1/2+finiteMesh f D J)|≤_
  rw [add_sub_add_left_eq_sub,h]
  refine (norm_tsum_le_tsum_norm normS).trans ((normS.tsum_le_tsum bound maj).trans ?_)
  rw [tsum_mul_left]
  exact mul_le_mul_of_nonneg_left sb cp

/-- Error of the finite trapezoidal sum for the actual updated moment.
The node at zero has half weight. The last positive node has full weight. -/
theorem finite_moment_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r N J : ℕ) {D : ℝ}
    (d : 0<D) (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (T1 : 1≤(J:ℝ)/D) (TN : (N:ℝ)≤(J:ℝ)/D) (cut : 2*(N:ℝ)^2≤((J:ℝ)/D)^2) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    let T := (J:ℝ)/D
    |moment (update k hk α x) (r+1)-(1/2+finiteMesh (dampedMomentCell ρ w r N) D J)| ≤
      4*(Real.sqrt (1/2))^N*damping ρ w N 0+
      4*(((r:ℝ)+1)/2+7)*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/
        (Real.exp (Real.pi*D)-1)+((r:ℝ)+1)*(9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-(Real.pi/2)*T)) := by
  dsimp only
  exact (abs_sub_le _ (gridMoment _ _ r N D) _).trans (add_le_add (moment_grid_error k hk α x r N d hw)
    (finite_moment_mesh_tail _ _ r N J d T1 TN cut))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean <==
import SPAnalysis.SharpFieldResponse
import SPAnalysis.LargeResponseGaps

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Response

def tailBudget (k : ℕ) : ℝ :=
  12*(Common.b k 3)^(k-2)+20*(Common.b k 4)^(k-2)+2*(Common.b k 5)^(k-6)

theorem finite_gaps {k : ℕ} (hk : 6 ≤ k) {x y : Law} (hx : Common.inClass k x) (hy : Common.inClass k y) :
    let m := ((k-1:ℕ):ℝ)
    let u := productLaw (k-1) (by omega) y
    let v := productLaw (k-1) (by omega) x
    let D := momentDistance weight x y
    (gap u v 1 ≤ m*D*(2*(1/2:ℝ)^(k-2))) ∧
    (gap u v 2 ≤ m*D*(6*(Common.b k 2)^(k-2))) ∧
    gapAfter u v 3 ≤ m*D*tailBudget k := by
  let m := ((k-1:ℕ):ℝ)
  let D := momentDistance weight x y
  let u := productLaw (k-1) (by omega) y
  let v := productLaw (k-1) (by omega) x
  change gap u v 1 ≤ m*D*_ ∧ gap u v 2 ≤ m*D*_ ∧ gapAfter u v 3 ≤ m*D*tailBudget k
  have m0 : 0 ≤ m := Nat.cast_nonneg _
  have d0 : 0 ≤ D := Real.sqrt_nonneg _
  have ord0 (j : ℕ) : 0 ≤ orderScale j := by unfold orderScale; positivity
  have head (j : ℕ) : gap u v (j+1) ≤ m*D*(orderScale j*(Common.b k (j+1))^(k-2)) := by
    have val := order_comparison (by omega : 2 < k) x y j
    change gap u v (j+1) ≤ m*orderScale j*D*(max (moment x (j+1)) (moment y (j+1)))^(k-2) at val
    apply val.trans
    rw [show m*D*(orderScale j*(Common.b k (j+1))^(k-2))=m*orderScale j*D*(Common.b k (j+1))^(k-2) by ring]
    exact mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ ((moment_nonneg x _).trans (le_max_left _ _))
        (max_le (hx.2.1 _ (by omega)) (hy.2.1 _ (by omega))) _)
      (mul_nonneg (mul_nonneg m0 (ord0 j)) d0)
  have h1 := head 0
  have h2 := head 1
  have h3 := head 2
  have h4 := head 3
  norm_num [orderScale,Common.b] at h1
  norm_num [orderScale] at h2 h3 h4
  refine ⟨h1,h2,?_⟩
  have inv {a : Law} (ha : Common.inClass k a) (i : ℕ) : moment a (i+5) ≤ 1/((i:ℝ)+5) := by
    have lower := simple_inverse_moment a ha.2.2.1 (i+4) (by omega)
    push_cast at lower
    refine lower.trans ((div_le_div_iff₀ (by positivity) (by positivity)).2 ?_)
    have hb : inverseMoment a-1 ≤ 2 := by linarith only [ha.2.2.2]
    nlinarith only [mul_le_mul_of_nonneg_right hb (by positivity : 0 ≤ (i:ℝ)+5)]
  have U0 := Common.b_nonneg (by omega : 1 ≤ 5) k
  have tail (i : ℕ) : gap u v (i+5) ≤ (2*m*D*(Common.b k 5)^(k-6))*tower i := by
    let h := (i:ℝ)+5
    have ph : 0 < h := by dsimp [h]; positivity
    let M := max (moment x (i+5)) (moment y (i+5))
    have ma : M ≤ Common.b k 5 := max_le ((moment_antitone x (by omega)).trans (hx.2.1 5 (by omega)))
      ((moment_antitone y (by omega)).trans (hy.2.1 5 (by omega)))
    have mb : M ≤ 1/h := max_le (inv hx i) (inv hy i)
    have mpos : 0 ≤ M := (moment_nonneg x _).trans (le_max_left _ _)
    have mp : M^(k-2) ≤ (Common.b k 5)^(k-6)*(1/h)^4 := by
      rw [show k-2=(k-6)+4 by omega,pow_add]
      exact mul_le_mul (pow_le_pow_left₀ mpos ma _) (pow_le_pow_left₀ mpos mb _) (pow_nonneg mpos _) (pow_nonneg U0 _)
    have ord : orderScale (i+4) ≤ 2*h^2 := by
      unfold orderScale h; push_cast; nlinarith only [sq_nonneg (i:ℝ),Nat.cast_nonneg (α := ℝ) i]
    have comp := order_comparison (by omega : 2 < k) x y (i+4)
    change gap u v (i+5) ≤ m*orderScale (i+4)*D*M^(k-2) at comp
    apply comp.trans
    calc
      _ ≤ m*(2*h^2)*D*((Common.b k 5)^(k-6)*(1/h)^4) :=
        mul_le_mul (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left ord m0) d0) mp (pow_nonneg mpos _)
          (mul_nonneg (mul_nonneg m0 (by positivity)) d0)
      _ = (2*m*D*(Common.b k 5)^(k-6))*(1/h^2) := by field_simp [ph.ne']
      _ ≤ _ := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        apply one_div_le_one_div_of_le (by positivity : 0 < ((i:ℝ)+2)^2)
        dsimp [h]; gcongr <;> linarith
  have hu := finiteInverse_productLaw (k-1) (by omega) y hy.2.2.1
  have hv := finiteInverse_productLaw (k-1) (by omega) x hx.2.2.1
  have sm := gap_summable u v hu hv 3
  have tp := ((summable_nat_add_iff 2).mpr sm).tsum_le_tsum tail (tower_sum.1.mul_left _)
  rw [tsum_mul_left] at tp
  have smal := tp.trans (mul_le_of_le_one_right (by positivity) tower_sum.2)
  have split := sm.sum_add_tsum_nat_add 2
  change _ = gapAfter u v 3 at split
  rw [←split,Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_zero,zero_add]
  dsimp only [tailBudget]
  linarith only [h3,h4,smal]

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean <==
import SPAnalysis.SiteGridError
import SPAnalysis.FiniteMesh

noncomputable section
open MeasureTheory
open scoped BigOperators NNReal
namespace SurveyPropagation.Fourier

def finiteSite (ρ : ℝ≥0) (w : Law) (N J : ℕ) (D : ℝ) :=
  (ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2+finiteMesh (dampedSiteCell ρ w N) D J

theorem finite_site_mesh_tail (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (N J : ℕ) {D : ℝ} (d : 0<D)
    (T1 : 1≤(J:ℝ)/D) (TN : (N:ℝ)≤(J:ℝ)/D) (cut : 2*(N:ℝ)^2≤((J:ℝ)/D)^2) :
    let T := (J:ℝ)/D
    |gridSite ρ w N D-finiteSite ρ w N J D| ≤ 9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-Real.pi*T) := by
  let T := (J:ℝ)/D
  let f := dampedSiteCell ρ w N
  let t (j : ℕ) := T+((j:ℝ)+1)/D
  let B (j : ℕ) := (1/D)/2*∑ n ∈ Finset.range (N+1), |siteSpectrum ρ w n (t j)|
  have evenS (n : ℕ) (a : ℝ) : siteSpectrum ρ w n (-a)=siteSpectrum ρ w n a := by
    simp only [siteSpectrum,density_even,damping_even]
  have even (a : ℝ) : f (-a)=f a := by
    simp only [f,dampedSiteCell,siteLogNode,neg_eq_zero,evenS]
  have h := even_mesh_remainder f d J even (site_sample_expectation ρ w hw N d).2.1
  have tail := site_mesh_high_tail ρ w N (δ:=1/D) (T:=T) (by positivity) T1 TN cut
  have sc : Summable B := by simpa only [B,t,mul_one_div] using tail.1
  have sb : (∑' j, B j)≤9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-Real.pi*T) := by
    simpa only [B,t,mul_one_div] using tail.2
  have bound (j : ℕ) : ‖2/D*f (t j)‖ ≤ B j := by
    have tp : 0<t j := by dsimp [t,T]; exact add_pos_of_nonneg_of_pos (zero_le_one.trans T1) (by positivity)
    have eqn : f (t j)=(∑ n ∈ Finset.range (N+1),siteSpectrum ρ w n (t j))/4 := by
      rw [Finset.sum_range_succ']; simp only [f,dampedSiteCell,siteLogNode,if_neg tp.ne']; ring
    rw [eqn,Real.norm_eq_abs,abs_mul,abs_of_pos (div_pos (by norm_num) d),abs_div,abs_of_pos (by norm_num : (0:ℝ)<4)]
    have v := mul_le_mul_of_nonneg_left (Finset.abs_sum_le_sum_abs (fun n => siteSpectrum ρ w n (t j))
      (Finset.range (N+1))) (show 0≤(1/D)/2 by positivity)
    convert v using 1 <;> dsimp only [B] <;> ring
  have normS := Summable.of_nonneg_of_le (fun j => norm_nonneg (2/D*f (t j))) bound sc
  dsimp only
  rw [gridSite,finiteSite,add_sub_add_left_eq_sub,h]
  exact (norm_tsum_le_tsum_norm normS).trans ((normS.tsum_le_tsum bound sc).trans sb)

/-- All three analytical errors for the finite quadrature of the
true expected site cost under the two Poisson fields. -/
theorem finite_site_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (N J : ℕ) {D : ℝ} (d : 0<D)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (T1 : 1≤(J:ℝ)/D) (TN : (N:ℝ)≤(J:ℝ)/D) (cut : 2*(N:ℝ)^2≤((J:ℝ)/D)^2) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    let T := (J:ℝ)/D
    |(∫ a, siteCost a.1 a.2 ∂(fields k hk α x : Measure Pair))-finiteSite ρ w N J D| ≤
      (1/2:ℝ)^N/(N+1:ℕ)*damping ρ w N 0+
      10*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/(Real.exp (Real.pi*D)-1)+
      9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-Real.pi*T) := by
  dsimp only
  exact (abs_sub_le _ (gridSite _ _ N D) _).trans (add_le_add (site_grid_error k hk α x N d hw)
    (finite_site_mesh_tail _ _ hw N J d T1 TN cut))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean <==
import SPAnalysis.FiveGramTests
import GlobalChecks

namespace SPA.Global

/-- Both endpoint tests used in the five-clause-length argument return actual
traces of the spectral comparison, including their positive-pivot certificates. -/
theorem verified_five_tests : Nonempty FiveTests := five_test_witnesses five_two_gram_blocks

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean <==
import SPAnalysis.FivePanel
import SPAnalysis.FiveChecked
import SPAnalysis.RemainingCases

noncomputable section
open Set
namespace SurveyPropagation

theorem families_ge_five {k : ℕ} (hk : 5≤k) :
    ∃ (n : ℕ) (P : Fin n → RegionalPanel k (by omega)), (⋃ i,(P i).region)=domain k := by
  obtain ⟨data⟩ := SPA.Global.verified_five_tests
  exact families_from_five_traces data hk

/-- Convergence from the prescribed half-message law throughout H_k, including k=5. -/
theorem convergence_ge_five (k : ℕ) (hk : 5≤k) :
    ∃ η : ℝ → Law,isSelection k (by omega) η := selection_of_cover (families_ge_five hk)

theorem selected_score_strictMono_ge_five {k : ℕ} (hk : 5≤k) (η : ℝ → Law)
    (sel : isSelection k (by omega) η) : StrictMonoOn (selectedScore k (by omega) η) (domain k) := by
  obtain ⟨n,P,cov⟩ := families_ge_five hk
  have der := derivative_on_density_cover k (by omega) P cov η sel
  apply strictMonoOn_of_deriv_pos (convex_Icc _ _) (fun t ht => (der t ht).continuousWithinAt)
  intro t ht; rw [interior_Icc] at ht
  have mem : t∈domain k := ⟨ht.1.le,ht.2.le⟩
  rw [((der t mem).hasDerivAt (Icc_mem_nhds ht.1 ht.2)).deriv]
  have ser := clause_series k (by omega) (η t) (sel t mem).2.2.1
  change 0 < ∫ p, logCost p ∂(productLaw k (by omega) (η t) : MeasureTheory.Measure Message)
  rw [←ser.tsum_eq]
  exact (pow_pos (sel t mem).2.2.2 k).trans_le (mean_pow_le_slope k (η t) ser.summable)

theorem convergence_and_zero_of_remaining_three_four
    (families : ∀ k (hk : 2<k), k≤4 → ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk), (⋃ i,(P i).region)=domain k)
    (signs : ∀ k (hk : 2<k), k≤10 → ∀ η : ℝ → Law,isSelection k hk η →
      selectedScore k hk η (bracket k).1<0 ∧ 0<selectedScore k hk η (bracket k).2) :
    WeakConvergenceAndUniqueZero := by
  apply convergence_and_zero_of_remaining_cases _ signs
  intro k hk _; by_cases small : k≤4
  · exact families k hk small
  · exact families_ge_five (by omega)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean <==
import SPAnalysis.FiveGramTests
import SPAnalysis.CheckedSections
import SPAnalysis.RateSections

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
set_option maxRecDepth 8000

def fiveLo : ℝ := 2018/100
def fiveHi : ℝ := 2219/100
def lowRate : ℝ≥0 := ⟨5*fiveLo/2,by norm_num [fiveLo]⟩
def highRate : ℝ≥0 := ⟨5*fiveHi/2,by norm_num [fiveHi]⟩
def fiveTarget : ℝ := (99/100)/rateLoss lowRate highRate
def fiveUpper (i : ℕ) := inputUpper boundsFive (11/4) i
def fiveWeight (i : ℕ) := 4*(fiveUpper i)^3

private theorem stored_target (valid : ok fiveSigma=true) : fiveSigma.Contains fiveTarget := by
  have lo : boundsFive.left.Contains fiveLo := by
    simpa only [fiveLo] using I.contains_rat 2018 100 (by decide)
  have hi : boundsFive.right.Contains fiveHi := by
    simpa only [fiveHi] using I.contains_rat 2219 100 (by decide)
  have q : (qBound 5).Contains (99/100) := by
    simpa only [Int.cast_ofNat] using I.contains_rat 99 100 (by decide)
  have den : 0<(powI (add boundsFive.left boundsFive.right) 2).lo := by
    by_contra h
    let d := powI (add boundsFive.left boundsFive.right) 2
    have bad : recipPos d=invalid := by simp [recipPos,d,h]
    have zero (a : I) : mul a invalid=invalid := by simp [mul,show ok invalid=false by decide]
    change ok (mul (qBound 5) (mul _ (recipPos d)))=true at valid
    rw [bad,zero,zero] at valid; contradiction
  have val := I.contains_mul q (I.contains_divPos (I.contains_scale (I.contains_mul lo hi) 4)
    (I.contains_powI (I.contains_add lo hi) 2) den)
  convert val using 1 <;> norm_num [fiveTarget,rateLoss,lowRate,highRate,fiveLo,fiveHi]

theorem five_upper_caps {x : SurveyPropagation.Law} (hx : Common.inClass 5 x) (i : ℕ) :
    SurveyPropagation.moment x (i+1)≤fiveUpper i := by
  obtain ⟨inp⟩ := five_moment_input x hx
  exact capped_input_upper inp hx.2.2.2 i

theorem five_upper_pos (i : ℕ) : 0<fiveUpper i := by
  have h := five_upper_caps (Common.initial_mem 5) i
  rw [initial_moment] at h; exact (pow_pos (by norm_num : (0:ℝ)<1/2) _).trans_le h

theorem five_rate_frame (data : FiveTests) {t : ℝ} (ht : t∈domain 5) (x y : SurveyPropagation.Law)
    (hx : Common.inClass 5 x) (hy : Common.inClass 5 y) (s : Icc (0:ℝ) 1) :
    RateFrame (countRate 5 t.toNNReal) (mixedWarnings (productLaw 4 (by decide) x) (productLaw 4 (by decide) y) s)
      fiveWeight (99/100) := by
  let w := mixedWarnings (productLaw 4 (by decide) x) (productLaw 4 (by decide) y) s
  obtain ⟨ix⟩ := five_moment_input x hx
  obtain ⟨iy⟩ := five_moment_input y hy
  have target : (1/50:ℝ)<fiveTarget := by norm_num [fiveTarget,rateLoss,lowRate,highRate,fiveLo,fiveHi]
  have τbox : fiveTau.Contains (1/50:ℝ) := by simpa only [Int.cast_one,Int.cast_ofNat] using I.contains_rat 1 50 (by decide)
  have cap : boundsFive.cap.Contains (11/4:ℝ) := by simpa only [Int.cast_ofNat] using I.contains_rat 11 4 (by decide)
  have endpoint (r : ℝ≥0) {box : I} (rate : box.Contains (2*(r:ℝ)/5)) {out : GramResult}
      (tr : GramTrace 5 boundsFive data.tables fiveSigma fiveTau box box out) : RateFrame r w fiveWeight fiveTarget := by
    have a : (momentScale 5 box).Contains (4*(r:ℝ)) := by
      have p := I.contains_overNat (I.contains_scale rate (5*(5-1))) (by decide : 0<2)
      convert p using 1 <;> norm_num <;> ring
    have rr : (scale box 5).Contains (2*(r:ℝ)) := by convert I.contains_scale rate 5 using 1 <;> norm_num <;> ring
    intro ids g
    have q := checked_sections tr data.built (five_test_dimension tr).le (by decide) x y ix iy s r (by norm_num : (0:ℝ)≤1/50)
      target (stored_target (Bool.and_eq_true_iff.mp (Bool.and_eq_true_iff.mp tr.parameters.2.1).1).2) τbox rr a (by positivity) cap (by norm_num) ids g
    convert q using 1
    apply Finset.sum_congr rfl; intro i _
    simp only [fiveWeight,fiveUpper]; ring
  have lo : RateFrame lowRate w fiveWeight fiveTarget := endpoint lowRate (by
    have h := I.contains_rat 2018 100 (by decide)
    convert h using 1 <;> norm_num [lowRate,fiveLo]) data.left
  have hi : RateFrame highRate w fiveWeight fiveTarget := endpoint highRate (by
    have h := I.contains_rat 2219 100 (by decide)
    convert h using 1 <;> norm_num [highRate,fiveHi]) data.right
  have lb : fiveLo≤t := by
    have h := ht.1; norm_num [domain,leftDensity,fiveLo] at h ⊢; linarith only [h,Real.log_two_gt_d9]
  have ub : t≤fiveHi := by
    have h := ht.2; norm_num [domain,rightDensity,fiveHi] at h ⊢; linarith only [h,Real.log_two_lt_d9]
  let u : ℝ≥0 := ⟨(fiveHi-t)/(fiveHi-fiveLo),div_nonneg (sub_nonneg.mpr ub) (by norm_num [fiveHi,fiveLo])⟩
  let v : ℝ≥0 := ⟨(t-fiveLo)/(fiveHi-fiveLo),div_nonneg (sub_nonneg.mpr lb) (by norm_num [fiveHi,fiveLo])⟩
  have uv : u+v=1 := by apply NNReal.eq; change (fiveHi-t)/(fiveHi-fiveLo)+(t-fiveLo)/(fiveHi-fiveLo)=1; norm_num [fiveHi,fiveLo]; ring
  have eqn : u*lowRate+v*highRate=countRate 5 t.toNNReal := by
    apply NNReal.eq
    simp only [u,v,lowRate,highRate,countRate,NNReal.coe_add,NNReal.coe_mul,NNReal.coe_div,Real.coe_toNNReal t (density_pos 5 (by decide) t ht).le]
    norm_num [fiveHi,fiveLo]; ring
  have fr := rate_frame_between w (a:=lowRate) (b:=highRate) (by change (0:ℝ)<5*fiveLo/2; norm_num [fiveLo])
    (by change (0:ℝ)<5*fiveHi/2; norm_num [fiveHi]) uv
    fiveWeight (fun i => mul_nonneg (by norm_num) (pow_nonneg (five_upper_pos i).le _))
    (by linarith only [target] : 0≤fiveTarget) lo hi
  rw [eqn,show rateLoss lowRate highRate*fiveTarget=(99/100:ℝ) by norm_num [rateLoss,fiveTarget,lowRate,highRate,fiveHi,fiveLo]] at fr
  exact fr

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean <==
import SPAnalysis.ResolvedCells
import SPAnalysis.SmallInvariance

noncomputable section
open MeasureTheory Set SurveyPropagation
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

private theorem mean_power (x : SurveyPropagation.Law) (h : ℕ) :
    (SurveyPropagation.moment x 1)^h ≤ SurveyPropagation.moment x h := by
  let μ := SurveyPropagation.moment x 1
  let c := (h:ℝ)*μ^(h-1)
  have hi : Integrable (fun r : Message => (r:ℝ)) (x:Measure Message) := by simpa using integrable_monomial x 1
  have li : Integrable (fun r : Message => c*((r:ℝ)-μ)) (x:Measure Message) := (hi.sub (integrable_const μ)).const_mul c
  have cmp := integral_mono ((integrable_const (μ:=(x:Measure Message)) (μ^h)).add li) (integrable_monomial x h)
    (fun r => by
      have p := powerGap_nonneg h r.2.1 (moment_nonneg x 1)
      change μ^h+c*((r:ℝ)-μ)≤(r:ℝ)^h
      change 0≤(r:ℝ)^h-μ^h-c*((r:ℝ)-μ) at p; linarith only [p])
  change (∫ r : Message, μ^h+c*((r:ℝ)-μ) ∂(x:Measure Message))≤SurveyPropagation.moment x h at cmp
  rw [integral_add (integrable_const (μ^h)) li,integral_const_mul,integral_sub hi (integrable_const μ)] at cmp
  simpa [μ,SurveyPropagation.moment] using cmp

/-- Integral-test tail bound, with a telescoping majorant, for the actual
fourth powers of the moments under the common inverse-moment cap. -/
theorem five_tail (x : SurveyPropagation.Law) (hc : Common.inClass 5 x) (H : ℕ) (hp : 0<H) :
    (∑' j, (SurveyPropagation.moment x (j+(H+1)))^4) ≤ (7/8:ℝ)^4/(3*(H:ℝ)^3) := by
  let F := fun j : ℕ => (7/8:ℝ)^4/(3*((j:ℝ)+H)^3)
  have step (j : ℕ) : (SurveyPropagation.moment x (j+(H+1)))^4 ≤ F j-F (j+1) := by
    let u := (j:ℝ)+H
    have up : 0<u := by dsimp [u]; positivity
    have bound := simple_inverse_moment x hc.2.2.1 (j+H) (by omega)
    rw [Nat.cast_add] at bound
    have high : SurveyPropagation.moment x (j+(H+1))≤(7/8)/(u+1) := by
      apply bound.trans
      change (inverseMoment x-1)/(2*(u+1))≤_
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith only [mul_le_mul_of_nonneg_right hc.2.2.2 (show 0≤u+1 by linarith)]
    apply (pow_le_pow_left₀ (moment_nonneg _ _) high 4).trans
    have e : ((j+1:ℕ):ℝ)+H=u+1 := by simp [u]; ring
    simp only [F,e]
    change ((7/8)/(u+1))^4≤(7/8)^4/(3*u^3)-(7/8)^4/(3*(u+1)^3)
    field_simp
    nlinarith only [up,sq_nonneg u,show 0≤u^3 by positivity]
  have sums (n : ℕ) : (∑ j ∈ Finset.range n,(SurveyPropagation.moment x (j+(H+1)))^4) ≤ F 0-F n := by
    induction n with
    | zero => simp
    | succ n ih => rw [Finset.sum_range_succ]; linarith only [ih,step n]
  apply Real.tsum_le_of_sum_range_le (fun j => pow_nonneg (moment_nonneg _ _) _)
  intro n
  have fn : 0≤F n := by dsimp [F]; positivity
  simpa only [F,Nat.cast_zero,zero_add] using (sums n).trans (sub_le_self (F 0) fn)

private theorem low_mean_box : (lowMean 5).Contains (31/64:ℝ) := by
  have one' : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have p := I.contains_rat 1 32 (by decide)
  convert I.contains_overNat (I.contains_sub one' p) (by decide : 0<2) using 1 <;> norm_num

private theorem eps_five : (epsilon 5).Contains (Common.epsilon 5) := by
  have h := I.contains_mul (I.contains_rat (121*5) 100 (by decide)) (I.contains_rat 1 (2^5) (by decide))
  convert h using 1 <;> norm_num [epsilon,prob,Common.epsilon,Common.p]

private theorem cap_box (h : ℕ) (hp : 0<h) :
    (commonCap 5 h).Contains (min (Common.b 5 h) ((7:ℝ)*(h-1:ℕ)^(h-1)/(4*(h:ℝ)^h))) := by
  rw [commonCap,if_neg hp.ne']
  have e := eps_five
  have num := I.contains_sub (show one.Contains 1 by simpa [one] using I.contains_whole 1) e
  have den : 0<2^h := Nat.pow_pos (by decide)
  apply I.contains_minI _ _
  · have h1 := I.contains_add (I.contains_overNat e (by decide : 0<2)) (I.contains_overNat num den)
    convert h1 using 1
    simp only [Common.b,Nat.cast_ofNat,Nat.cast_pow,one_div,inv_pow]
    ring
  · have h2 := I.contains_rat (7*(h-1:ℕ)^(h-1)) (4*(h:ℤ)^h) (by positivity)
    rw [←show ((h-1:ℕ):ℤ)=(h:ℤ)-1 by omega]
    simpa only [Int.cast_mul,Int.cast_ofNat,Int.cast_natCast,Int.cast_pow] using h2

private theorem cap_real (x : SurveyPropagation.Law) (hx : Common.inClass 5 x) (j : ℕ) :
    SurveyPropagation.moment x (j+1) ≤ min (Common.b 5 (j+1)) ((7:ℝ)*(j:ℝ)^j/(4*(((j+1:ℕ):ℝ)^(j+1)))) := by
  refine le_min (hx.2.1 _ (by omega)) ?_
  cases j with
  | zero =>
    have m := hx.2.1 1 (by decide)
    norm_num [Common.b] at m ⊢; linarith
  | succ j =>
    let n := j+1
    have h := sharp_inverse_moment x hx.2.2.1 n (by omega)
    have a := mul_le_mul_of_nonneg_right (show inverseMoment x-1≤7/4 by linarith only [hx.2.2.2])
      (show 0≤((n:ℝ)/(n+1))^n by positivity)
    apply h.trans ((div_le_div_of_nonneg_right a (by positivity)).trans_eq ?_)
    change 7/4*((n:ℝ)/(n+1))^n/(n+1)=7*(n:ℝ)^n/(4*((n+1:ℕ):ℝ)^(n+1))
    have identity (m : ℕ) : 7/4*((m:ℝ)/(m+1))^m/(m+1)=7*(m:ℝ)^m/(4*((m+1:ℕ):ℝ)^(m+1)) := by
      simp only [Nat.cast_add_one,div_pow,pow_succ ((m:ℝ)+1) m]
      field_simp <;> ring
    exact identity n

private theorem mul_lo {a b : I} (ha : 0≤a.lo) (hb : 0≤b.lo) : 0≤(mul a b).lo := by
  unfold mul; split
  · decide
  · simp only [ha,hb,if_true]
    exact Int.ediv_nonneg (mul_nonneg ha hb) (by decide)

private abbrev PowLoop := MProd ℕ (MProd I I)
private def bitStep (_ : ℕ) (s : PowLoop) : ForInStep PowLoop :=
  if s.1%2=1 then .yield ⟨s.1/2,mul s.2.1 s.2.1,mul s.2.2 s.2.1⟩
  else .yield ⟨s.1/2,mul s.2.1 s.2.1,s.2.2⟩
private def accVal : PowLoop → I | ⟨_,_,a⟩ => a
private theorem pow_lo (n : ℕ) (a : I) (ha : 0≤a.lo) : 0≤(powI a n).lo := by
  have loop (ks : List ℕ) (i : ℕ) (u v : I) (hu : 0≤u.lo) (hv : 0≤v.lo) :
      0≤(accVal (forIn (m:=Id) ks (⟨i,u,v⟩ : PowLoop) bitStep)).lo := by
    induction ks generalizing i u v with
    | nil => exact hv
    | cons j js ih =>
      rw [List.forIn_cons]; by_cases odd : i%2=1
      · simp only [bitStep,odd,if_true]; exact ih _ _ _ (mul_lo hu hu) (mul_lo hv hu)
      · simp only [bitStep,odd,if_false]; exact ih _ _ _ (mul_lo hu hu) hv
  change 0≤(accVal (forIn (m:=Id) [:n.log2+1] (⟨n,a,one⟩ : PowLoop) bitStep)).lo
  rw [Std.Range.forIn_eq_forIn_range']; exact loop _ n a one ha (by decide)

theorem five_moment_input (x : SurveyPropagation.Law) (hx : Common.inClass 5 x) :
    Nonempty (MomentInput 5 boundsFive x) := by
  let low := fun i : ℕ => boundsFive.lower[i]!.lower
  let high := fun i : ℕ => boundsFive.upper[i]!.upper
  refine ⟨⟨low,high,hx.2.2.1,?_,?_⟩⟩
  · intro i hi
    have bot := I.contains_powI low_mean_box (i+1)
    have top := cap_box (i+1) (by omega)
    have bl : boundsFive.lower[i]! = lowerPt (powI (lowMean 5) (i+1)) := by
      simp [boundsFive,getElem!_pos,hi]
    have bu : boundsFive.upper[i]! = upperPt (commonCap 5 (i+1)) := by
      simp [boundsFive,getElem!_pos,hi]
    have p := pow_lo (i+1) (lowMean 5) (by decide)
    have m := (pow_le_pow_left₀ (by norm_num : (0:ℝ)≤31/64) (show (31/64:ℝ)≤SurveyPropagation.moment x 1 by
      exact (show (31/64:ℝ)=(1-Common.p 5)/2 by norm_num [Common.p]) ▸ hx.1) (i+1)).trans (mean_power x (i+1))
    change _ ∧ _ ∧ 0≤boundsFive.lower[i]!.lower ∧ boundsFive.lower[i]!.lower≤_ ∧ _≤boundsFive.upper[i]!.upper
    dsimp only [low,high]; rw [bl,bu]
    simp only [lowerPt,upperPt,I.valid_of_contains bot,I.valid_of_contains top,if_true,I.Contains,I.lower,I.upper,le_refl,true_and]
    exact ⟨div_nonneg (by exact_mod_cast p) I.unit_pos.le,bot.1.trans m,(cap_real x hx i).trans (by simpa using top.2)⟩
  · have b := five_tail x hx headSize (by decide)
    have h := I.contains_rat (7^4) (8^4*3*headSize^3) (by decide)
    exact b.trans (by convert h.2 using 1 <;> norm_num [boundsFive,headSize])

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean <==
import SPAnalysis.FiveGramInput
import SPAnalysis.MixedGramIntegral
import GlobalAudit

noncomputable section
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

def fiveSigma :=
  mul (qBound 5) (divPos (scale (mul boundsFive.left boundsFive.right) 4) (powI (add boundsFive.left boundsFive.right) 2))
def fiveTau := rat 1 50

structure FiveTests where
  tables : Array ModeTables
  built : fourierTables 8 14=some tables
  leftResult : GramResult
  rightResult : GramResult
  left : GramTrace 5 boundsFive tables fiveSigma fiveTau boundsFive.left boundsFive.left leftResult
  right : GramTrace 5 boundsFive tables fiveSigma fiveTau boundsFive.right boundsFive.right rightResult

private theorem option_bind_some {o : Option α} {f : α → Option β} {z : β} (e : (o >>= f)=some z) :
    ∃ a,o=some a ∧ f a=some z := by
  cases o with
  | none => contradiction
  | some a => exact ⟨a,rfl,e⟩

theorem five_test_witnesses (pass : certifiedBlocks 5 2=true) : Nonempty FiveTests := by
  change ((gramFamily 5).map Array.size == some 2)=true at pass
  have total := LawfulBEq.eq_of_beq pass
  cases eqn : gramFamily 5 with
  | none => rw [eqn] at total; contradiction
  | some rows =>
    change (do
      let ts ← fourierTables 8 14
      let left ← gramTest 5 boundsFive ts fiveSigma fiveTau boundsFive.left boundsFive.left
      let right ← gramTest 5 boundsFive ts fiveSigma fiveTau boundsFive.right boundsFive.right
      pure #[left,right])=some rows at eqn
    obtain ⟨ts,tsok,next⟩ := option_bind_some eqn
    obtain ⟨l,hl,next⟩ := option_bind_some next
    obtain ⟨r,hr,_⟩ := option_bind_some next
    obtain ⟨lt⟩ := accepted_gram_test hl
    obtain ⟨rt⟩ := accepted_gram_test hr
    exact ⟨⟨ts,tsok,l,r,lt,rt⟩⟩

theorem five_test_dimension {ts : Array ModeTables} {dr wr : I} {r : GramResult}
    (tr : GramTrace 5 boundsFive ts fiveSigma fiveTau dr wr r) : r.dim=14 := by
  have h := (positive_block_facts _ _ _ _ _ tr.block).2.2.1
  rw [tr.dimension]; exact LawfulBEq.eq_of_beq h

theorem five_test_matrix {ts : Array ModeTables} {dr wr : I} {r : GramResult}
    (built : fourierTables 8 14=some ts) (tr : GramTrace 5 boundsFive ts fiveSigma fiveTau dr wr r)
    {σ τ : ℝ} (hs : fiveSigma.Contains σ) (ht : fiveTau.Contains τ)
    (v : Fin tr.active.size → ℝ) (nz : v≠0) :
    (0:ℝ)<blockForm (fun i j : Fin tr.active.size =>
      realEntry tr.modes (fun n => physicalValues n tr.zeroBounds[n]!.upper tr.zeroBounds[8]!.upper)
        σ τ tr.zeroBounds[8]!.upper (fun i => tr.active[i]!.upper) (max i.val j.val) (min i.val j.val)) v :=
  physical_matrix_positive built tr (five_test_dimension tr).le hs ht v nz

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean <==
import SPAnalysis.SharpMean
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set
open scoped NNReal

namespace SurveyPropagation.Fourier

/-- The real powers of the warning attenuation have polynomial majorants
on the whole message interval. -/
private theorem sqrt_bounds (r : Message) :
    let y := Real.sqrt (1-(r:ℝ))
    y ≤ 1-(r:ℝ)/2-(r:ℝ)^2/8 ∧ y^3 ≤ 1-3*(r:ℝ)/2+(r:ℝ)^2/2 := by
  let y := Real.sqrt (1-(r:ℝ))
  have pos : 0 ≤ y := Real.sqrt_nonneg _
  have up : y ≤ 1 := (Real.sqrt_le_left (by norm_num)).2 (by nlinarith only [r.2.1])
  have eqn : y^2=1-(r:ℝ) := Real.sq_sqrt (sub_pos.mpr r.2.2).le
  have replace : (r:ℝ)=1-y^2 := by linarith only [eqn]
  change y ≤ _ ∧ y^3 ≤ _
  rw [replace]
  constructor
  · nlinarith only [mul_nonneg (pow_nonneg (sub_nonneg.mpr up) 3) (show 0 ≤ 3+y by linarith only [pos])]
  · nlinarith only [mul_nonneg (sq_nonneg y) (sq_nonneg (1-y))]

theorem damping_three_warning (ρ : ℝ≥0) (w : Law) :
    let m := moment w 1
    let s := moment w 2
    damping ρ w 1 0 ≤ Real.exp (-(ρ:ℝ)*(m+s/4)) ∧
    damping ρ w 2 0 = Real.exp (-2*(ρ:ℝ)*m) ∧
    damping ρ w 3 0 ≤ Real.exp ((ρ:ℝ)*(-3*m+s)) := by
  let μ := (w : Measure Message)
  let R (r : Message) := (r:ℝ)
  let Y (r : Message) := Real.sqrt (1-(r:ℝ))
  have i₁ : Integrable R μ := by simpa [R,μ] using integrable_monomial w 1
  have i₂ : Integrable (fun r => R r^2) μ := integrable_monomial w 2
  have av : (∫ r, R r ∂μ)=moment w 1 := by simp only [R,μ,moment,pow_one]
  have av₂ : (∫ r, R r^2 ∂μ)=moment w 2 := rfl
  have iy (n : ℕ) : Integrable (fun r => Y r^n) μ := by
    apply (integrable_const (μ := μ) (1:ℝ)).mono' (show Measurable (fun r => Y r^n) by dsimp [Y]; fun_prop).aestronglyMeasurable
    exact ae_of_all _ fun r => by
      rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (Real.sqrt_nonneg _) n)]
      exact pow_le_one₀ (Real.sqrt_nonneg _) ((Real.sqrt_le_left (by norm_num)).2 (by nlinarith only [r.2.1]))
  have first : (∫ r, Y r^1 ∂μ) ≤ 1-moment w 1/2-moment w 2/8 := by
    have i : Integrable (fun r => 1-R r/2) μ := (integrable_const (1:ℝ)).sub (i₁.div_const 2)
    have j : Integrable (fun r => R r^2/8) μ := i₂.div_const 8
    have le := integral_mono (iy 1) (i.sub j) (fun r => by simpa only [pow_one] using (sqrt_bounds r).1)
    change _ ≤ ∫ r, 1-R r/2-R r^2/8 ∂μ at le
    rw [integral_sub i j,integral_sub (integrable_const (1:ℝ)) (i₁.div_const 2),
      integral_div,integral_div,av,av₂,integral_const,measureReal_univ_eq_one,one_smul] at le
    exact le
  have second : (∫ r, Y r^2 ∂μ)=1-moment w 1 := by
    have yy (r : Message) : Y r^2 = 1-R r := Real.sq_sqrt (sub_pos.mpr r.2.2).le
    simp_rw [yy]
    rw [integral_sub (integrable_const (1:ℝ)) i₁,av,integral_const,measureReal_univ_eq_one,one_smul]
  have third : (∫ r, Y r^3 ∂μ) ≤ 1-3*moment w 1/2+moment w 2/2 := by
    have i : Integrable (fun r => 1-3*R r/2) μ := (integrable_const (1:ℝ)).sub ((i₁.const_mul 3).div_const 2)
    have j : Integrable (fun r => R r^2/2) μ := i₂.div_const 2
    have le := integral_mono (iy 3) (i.add j) (fun r => (sqrt_bounds r).2)
    change _ ≤ ∫ r, 1-3*R r/2+R r^2/2 ∂μ at le
    rw [integral_add i j,integral_sub (integrable_const (1:ℝ)) ((i₁.const_mul 3).div_const 2),
      integral_div,integral_div,integral_const_mul,av,av₂,integral_const,measureReal_univ_eq_one,one_smul] at le
    exact le
  dsimp only
  simp only [damping_at_zero]
  change Real.exp (2*(ρ:ℝ)*((∫ r, Y r^1 ∂μ)-1)) ≤ _ ∧ Real.exp (2*(ρ:ℝ)*((∫ r, Y r^2 ∂μ)-1))=_ ∧ Real.exp (2*(ρ:ℝ)*((∫ r, Y r^3 ∂μ)-1))≤_
  refine ⟨Real.exp_le_exp.mpr ?_,?_,Real.exp_le_exp.mpr ?_⟩
  · linarith only [mul_le_mul_of_nonneg_left first ρ.coe_nonneg]
  · rw [second]; congr 1; ring
  · linarith only [mul_le_mul_of_nonneg_left third ρ.coe_nonneg]

private theorem square_lower (x : Law) : moment x 1-1/4 ≤ moment x 2 := by
  have i : Integrable (fun r : Message => (r:ℝ)) (x : Measure Message) := by simpa using integrable_monomial x 1
  have e := integral_mono (i.sub (integrable_const (1/4:ℝ))) (integrable_monomial x 2)
    (fun r => by change (r:ℝ)-1/4 ≤ (r:ℝ)^2; nlinarith only [sq_nonneg ((r:ℝ)-1/2)])
  change (∫ r : Message, (r:ℝ)-1/4 ∂(x : Measure Message)) ≤ _ at e
  rw [integral_sub i (integrable_const (1/4:ℝ)),integral_const,measureReal_univ_eq_one,one_smul] at e
  simpa only [moment,pow_one] using e

/-- The fourth moment of the mean lower bound and the fourth power of
the second-moment bounds control all three modes needed for five-SAT. -/
theorem five_output_mean {t : ℝ} (ht : t ∈ domain 5) {x : Law} (hx : Common.inClass 5 x) :
    (1-Common.p 5)/2 ≤ moment (update 5 (by decide) t.toNNReal x) 1 := by
  let ρ := countRate 5 t.toNNReal
  let w := productLaw 4 (by decide) x
  let m := moment w 1
  let s := moment w 2
  have den : 32*Real.log 2-2 ≤ t ∧ t ≤ 32*Real.log 2 := by
    norm_num [domain,leftDensity,rightDensity] at ht ⊢; exact ht
  have pos := (density_pos 5 (by decide) t ht).le
  have rate : (ρ:ℝ) = 5*t/2 := by simp [ρ,countRate,max_eq_left pos]
  have low : 5*(32*Real.log 2-2)/2 ≤ (ρ:ℝ) := by rw [rate]; linarith only [den.1]
  have up : (ρ:ℝ) ≤ 5*(32*Real.log 2)/2 := by rw [rate]; linarith only [den.2]
  have m1 : (31/64:ℝ) ≤ moment x 1 := (show 31/64 ≤ (1-Common.p 5)/2 by norm_num [Common.p]).trans hx.1
  have m2 : (15/64:ℝ) ≤ moment x 2 := by linarith only [m1,square_lower x]
  have u2 : moment x 2 ≤ 761/2560 := by
    exact (hx.2.1 2 (by decide)).trans (by norm_num [Common.b,Common.epsilon,Common.p])
  have ml : (31/64:ℝ)^4 ≤ m := (pow_le_pow_left₀ (by norm_num) m1 4).trans_eq (productLaw_moment _ _ _ _).symm
  have sl : (15/64:ℝ)^4 ≤ s := (pow_le_pow_left₀ (by norm_num) m2 4).trans_eq (productLaw_moment _ _ _ _).symm
  have su : s ≤ (761/2560:ℝ)^4 := (productLaw_moment 4 (by decide) x 2).le.trans (pow_le_pow_left₀ (moment_nonneg _ _) u2 4)
  have L : 0 ≤ 5*(32*Real.log 2-2)/2 := by linarith only [Real.log_two_gt_d9]
  have em := mul_le_mul low ml (by positivity) ρ.coe_nonneg
  have es := mul_le_mul low sl (by positivity) ρ.coe_nonneg
  have eu := mul_le_mul up su (moment_nonneg w 2) (by linarith only [Real.log_two_gt_d9])
  have c1 : 4*Real.log 2+1/25 ≤ (ρ:ℝ)*(m+s/4) := by
    linarith only [em,es,Real.log_two_gt_d9,Real.log_two_lt_d9]
  have c2 : 8*Real.log 2 ≤ 2*(ρ:ℝ)*m := by
    linarith only [em,Real.log_two_gt_d9,Real.log_two_lt_d9]
  have c3 : 11*Real.log 2 ≤ (ρ:ℝ)*(3*m-s) := by
    linarith only [em,eu,Real.log_two_gt_d9,Real.log_two_lt_d9]
  have negpow (n : ℕ) : Real.exp (-((n:ℝ)*Real.log 2))=((2:ℝ)^n)⁻¹ := by
    rw [Real.exp_neg,Real.exp_nat_mul,Real.exp_log (by norm_num : (0:ℝ)<2)]
  have one := Real.add_one_le_exp (1/25:ℝ)
  have q1 : Real.exp (-(ρ:ℝ)*(m+s/4)) ≤ 25/416 := by
    have e := Real.exp_le_exp.mpr (neg_le_neg c1)
    rw [neg_add,Real.exp_add,show (-(4*Real.log 2))= -((4:ℕ)*Real.log 2) by norm_num,negpow,Real.exp_neg (1/25:ℝ)] at e
    have i := (inv_le_inv₀ (Real.exp_pos _) (by norm_num : 0 < (1/25:ℝ)+1)).mpr one
    rw [neg_mul]
    norm_num only [Nat.reducePow] at e
    linarith only [e,i]
  have q2 : Real.exp (-2*(ρ:ℝ)*m) ≤ 1/256 := by
    have e := Real.exp_le_exp.mpr (neg_le_neg c2)
    rw [show -(8*Real.log 2)= -((8:ℕ)*Real.log 2) by norm_num,negpow] at e
    convert e using 1 <;> norm_num <;> ring
  have q3 : Real.exp ((ρ:ℝ)*(-3*m+s)) ≤ 1/2048 := by
    have e := Real.exp_le_exp.mpr (neg_le_neg c3)
    rw [show -(11*Real.log 2)= -((11:ℕ)*Real.log 2) by norm_num,negpow] at e
    convert e using 1 <;> norm_num <;> ring
  obtain ⟨h1,h2,h3⟩ := damping_three_warning ρ w
  have d2 := h2.le.trans q2
  have lower := first_three_mean 5 (by decide) t.toNNReal x
  change 1-damping ρ w 1 0/2-(damping ρ w 2 0+damping ρ w 3 0)/4 ≤ _ at lower
  norm_num [Common.p]
  linarith only [h1.trans q1,d2,h3.trans q3,lower]

end SurveyPropagation.Fourier



==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean <==
import SPAnalysis.FiveFrame
import SPAnalysis.GramIntegration

noncomputable section
open MeasureTheory Set Filter SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global

def fiveMetric (ρ : ℝ≥0) (i : ℕ) := (ρ:ℝ)*fiveWeight i/((i:ℝ)+1)

theorem five_metric_pos {ρ : ℝ≥0} (rp : 0<ρ) (i : ℕ) : 0<fiveMetric ρ i :=
  div_pos (mul_pos (show 0<(ρ:ℝ) from rp) (mul_pos (by norm_num) (pow_pos (five_upper_pos i) _))) (by positivity)

theorem five_metric_summable (ρ : ℝ≥0) : Summable (fiveMetric ρ) := by
  have s : Summable (fun i : ℕ => 1/(((i+1:ℕ):ℝ)^4)) :=
    (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by decide : 1<4))
  apply (s.mul_left ((ρ:ℝ)*4*(7/8:ℝ)^3)).congr_atTop
  apply eventually_atTop.mpr; refine ⟨headSize,?_⟩
  intro i hi
  simp only [fiveMetric,fiveWeight,fiveUpper,inputUpper,if_neg (Nat.not_lt.mpr hi),Nat.cast_add_one]
  field_simp <;> ring

theorem five_contraction (data : FiveTests) {t : ℝ} (ht : t∈domain 5) {x y : SurveyPropagation.Law}
    (hx : Common.inClass 5 x) (hy : Common.inClass 5 y) :
    let ρ := countRate 5 t.toNNReal
    squaredDistance (fiveMetric ρ) (update 5 (by decide) t.toNNReal x) (update 5 (by decide) t.toNNReal y) ≤
      (99/100:ℝ)^2*squaredDistance (fiveMetric ρ) x y := by
  let ρ := countRate 5 t.toNNReal
  let u := productLaw 4 (by decide) y
  let v := productLaw 4 (by decide) x
  let a := fun i => (ρ:ℝ)*fiveWeight i
  let inp := fun i : ℕ => SurveyPropagation.moment x (i+1)-SurveyPropagation.moment y (i+1)
  let D := squaredDistance (fiveMetric ρ) x y
  have rp : 0<ρ := by
    have h := Real.toNNReal_pos.mpr (density_pos 5 (by decide) t ht)
    dsimp only [ρ,countRate]; positivity
  have mp := five_metric_pos rp
  have a0 (i : ℕ) : 0<a i := mul_pos (show 0<(ρ:ℝ) from rp) (mul_pos (by norm_num) (pow_pos (five_upper_pos i) _))
  have t0 (i : ℕ) : 0≤fiveMetric ρ i*(inp i)^2 := mul_nonneg (mp i).le (sq_nonneg _)
  have sm : Summable (fun i => fiveMetric ρ i*(inp i)^2) := by
    apply Summable.of_nonneg_of_le t0 _ (five_metric_summable ρ)
    intro i; apply mul_le_of_le_one_right (mp i).le
    have upper (z : SurveyPropagation.Law) : SurveyPropagation.moment z (i+1)≤1 := by
      simpa [SurveyPropagation.moment] using moment_antitone z (Nat.zero_le (i+1))
    apply (sq_le_one_iff_abs_le_one _).mpr
    dsimp [inp]; exact abs_le.mpr ⟨by linarith only [upper y,moment_nonneg x (i+1)],by linarith only [upper x,moment_nonneg y (i+1)]⟩
  have d0 : 0≤D := tsum_nonneg t0
  have gap (i : ℕ) : |shock ρ u v i| ≤ a i*|inp i| := by
    have p := abs_pow_sub_pow_le (a:=SurveyPropagation.moment x (i+1)) (b:=SurveyPropagation.moment y (i+1)) (n:=4)
    rw [abs_of_nonneg (moment_nonneg x _),abs_of_nonneg (moment_nonneg y _)] at p
    have cap := pow_le_pow_left₀ ((moment_nonneg x _).trans (le_max_left _ _)) (max_le (five_upper_caps hx i) (five_upper_caps hy i)) 3
    have h := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left cap (by norm_num : 0≤(4:ℝ))) (abs_nonneg (inp i))
    simp only [shock,u,v,productLaw_moment,abs_mul,abs_of_nonneg ρ.coe_nonneg]
    have p' : |(SurveyPropagation.moment x (i+1))^4-(SurveyPropagation.moment y (i+1))^4| ≤
        4*max (SurveyPropagation.moment x (i+1)) (SurveyPropagation.moment y (i+1))^3*|inp i| := by
      convert p using 1; dsimp only [inp]; norm_num; ring
    have z := mul_le_mul_of_nonneg_left (p'.trans h) ρ.coe_nonneg
    simpa only [a,fiveWeight,mul_assoc,inp] using z
  apply Real.tsum_le_of_sum_range_le (fun i => mul_nonneg (mp i).le (sq_nonneg _))
  intro N
  have bound := integrated_gram_bound ρ u v (finiteInverse_productLaw _ _ y hy.2.2.1)
    (finiteInverse_productLaw _ _ x hx.2.2.1) a inp a0 (by norm_num : (0:ℝ)≤99/100) d0
    (fun z => five_rate_frame data ht y x hy hx z) gap
    (fun n => sm.sum_le_tsum (Finset.range n) (fun i _ => t0 i)) (Finset.range N)
  simpa only [Response.output_as_mean] using bound

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean <==
import SPAnalysis.FiveMetric
import SPAnalysis.SixCover

noncomputable section
open Set Filter
open scoped NNReal Topology
namespace SurveyPropagation
open SPA.Global

private theorem five_mean_pos {x : Law} (hx : Common.inClass 5 x) : 0<moment x 1 :=
  lt_of_lt_of_le (by norm_num [Common.p] : (0:ℝ)<(1-Common.p 5)/2) hx.1

def fivePanel (data : FiveTests) {t : ℝ} (ht : t ∈ domain 5) : PanelData 5 (by decide) t where
  carrier := {x | Common.inClass 5 x}
  compact := Common.compact_inClass 5
  N := 0
  entry := Common.initial_mem 5
  invariant := fun _ hx => Common.all_invariant (by decide) ht hx
  q := (99/100)^2
  q_nonneg := by norm_num
  q_lt_one := by norm_num
  w := fiveMetric (countRate 5 t.toNNReal)
  w_pos := by
    apply five_metric_pos
    have h := Real.toNNReal_pos.mpr (density_pos 5 (by decide) t ht)
    unfold countRate; positivity
  summable := five_metric_summable _
  contraction := fun _ hx _ hy => five_contraction data ht hx hy
  finite := fun _ hx => hx.2.2.1
  mean_pos := fun _ hx => five_mean_pos hx

def fiveRegion (data : FiveTests) : RegionalPanel 5 (by decide) where
  region := domain 5
  closed := isClosed_Icc
  convex := convex_Icc _ _
  carrier := {x | Common.inClass 5 x}
  compact := Common.compact_inClass 5
  M := 11/4
  cap := fun _ hx => hx.2.2
  panel := fun _ ht => ⟨fivePanel data ht,rfl⟩
  ascent := fun t ht x hx hu => score_strict_ascent 5 (by decide) t.toNNReal
    (Real.toNNReal_pos.mpr (density_pos 5 (by decide) t ht)) x hx.2.2.1 hu
  fixed_convex := fun x hx => score_strictConvexOn_density 5 (by decide) x hx.2.2.1 (five_mean_pos hx)
    (domain 5) (convex_Icc _ _) (fun t ht => density_pos 5 (by decide) t ht)

theorem families_from_five_traces (data : FiveTests) {k : ℕ} (hk : 5≤k) :
    ∃ (n : ℕ) (P : Fin n → RegionalPanel k (by omega)), (⋃ i,(P i).region)=domain k := by
  by_cases five : k=5
  · subst k; exact ⟨1,fun _ => fiveRegion data,by ext t; simp [fiveRegion]⟩
  · exact families_ge_six (by omega)

theorem selection_of_cover {k : ℕ} {hk : 2<k}
    (cov : ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk), (⋃ i,(P i).region)=domain k) :
    ∃ η : ℝ → Law,isSelection k hk η := by
  classical
  obtain ⟨n,P,cover⟩ := cov
  have pick (t : ℝ) (ht : t ∈ domain k) : ∃ x : Law,
      Tendsto (ordinary k hk t.toNNReal) atTop (𝓝 x) ∧ update k hk t.toNNReal x=x ∧
      finiteInverse x ∧ 0<moment x 1 := by
    rw [←cover,mem_iUnion] at ht
    obtain ⟨i,hi⟩ := ht
    obtain ⟨p,_⟩ := (P i).panel t hi
    obtain ⟨x,hx,fix,lim,_⟩ := selected_from_moment_contraction k hk t.toNNReal p.carrier p.compact
      p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    exact ⟨x,lim,fix,p.finite x hx,p.mean_pos x hx⟩
  refine ⟨fun t => if ht : t ∈ domain k then (pick t ht).choose else initial,fun t ht => ?_⟩
  simpa only [dif_pos ht] using (pick t ht).choose_spec

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean <==
import SPAnalysis.LeftTrialScores
import EndpointAudit.LeftCommonChecks

noncomputable section
open Set SurveyPropagation
open scoped NNReal

namespace SPA.MomentQuadrature

private abbrev commonRows : List Trial := [row5,row6,row7,row8,row9,row10]

attribute [local irreducible] leftTest
set_option maxRecDepth 8000

theorem exact_left (r : Trial) (hr : r∈trials) (hk : 2<r.k) :
    r.left.Contains ((bracket r.k).1.toNNReal:ℝ) := by
  obtain ⟨l,lr,u⟩ := bracket_in_domain r.k hk
  have dom : (bracket r.k).1∈domain r.k := ⟨l.le,(lr.trans u).le⟩
  rw [Real.coe_toNNReal _ (density_pos r.k hk _ dom).le]
  have eqn := congrArg Prod.fst (bracket_printed r hr)
  change (bracket r.k).1=(r.left10:ℝ)/10^10 at eqn
  rw [eqn]
  have v := I.contains_rat (r.left10:ℤ) (10^10) (by decide)
  norm_num only [Int.cast_natCast,Int.cast_pow,Int.cast_ofNat,Int.reducePow] at v ⊢
  convert v using 2

set_option maxHeartbeats 900000 in
theorem selected_left_negative_ge_five {k : ℕ} (low : 5≤k) (η : ℝ → SurveyPropagation.Law)
    (sel : isSelection k (by omega) η) : selectedScore k (by omega) η (bracket k).1<0 := by
  by_cases big : 11≤k
  · exact (Common.large_signs big η sel).1
  have high : k≤10 := by omega
  have existsRow : ∃ r∈commonRows,r.k=k := by
    interval_cases k
    all_goals first | exact ⟨row5,by simp [commonRows],rfl⟩ | exact ⟨row6,by simp [commonRows],rfl⟩ |
      exact ⟨row7,by simp [commonRows],rfl⟩ | exact ⟨row8,by simp [commonRows],rfl⟩ |
      exact ⟨row9,by simp [commonRows],rfl⟩ | exact ⟨row10,by simp [commonRows],rfl⟩
  obtain ⟨r,mem,rfl⟩ := existsRow
  have hr : r∈trials := List.mem_cons_of_mem _ (List.mem_cons_of_mem _ mem)
  have tests : ∀ z∈commonRows,leftTest z 64=true :=
    (List.all_eq_true (l:=commonRows) (p:=fun z => leftTest z 64)).mp five_through_ten_left_checks
  obtain ⟨l,lr,u⟩ := bracket_in_domain r.k (by omega)
  have dom : (bracket r.k).1∈domain r.k := ⟨l.le,(lr.trans u).le⟩
  exact negative_of_certificate r hr low high dom (exact_left r hr (by omega)) sel (tests r mem)

end SPA.MomentQuadrature
namespace SurveyPropagation

/-- The ordinary SP iteration on H_k, its unique zero, and the stated strict bracket,
including the six explicit finite brackets for k=5 through 10. -/
theorem convergence_and_zero_ge_five (k : ℕ) (hk : 5≤k) :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection k (by omega) η ∧ a∈Ioo (bracket k).1 (bracket k).2 ∧
      selectedScore k (by omega) η a=0 ∧ ∀ t∈domain k,selectedScore k (by omega) η t=0 → t=a :=
  convergence_and_zero_at k (by omega) (families_ge_five hk) (fun η sel =>
    ⟨SPA.MomentQuadrature.selected_left_negative_ge_five hk η sel,selected_right_positive_ge_five hk η sel⟩)

theorem convergence_and_zero_of_three_four
    (three : ∃ (η : ℝ → Law) (a : ℝ), isSelection 3 (by decide) η ∧ a∈Ioo (bracket 3).1 (bracket 3).2 ∧
      selectedScore 3 (by decide) η a=0 ∧ ∀ t∈domain 3,selectedScore 3 (by decide) η t=0 → t=a)
    (four : ∃ (η : ℝ → Law) (a : ℝ), isSelection 4 (by decide) η ∧ a∈Ioo (bracket 4).1 (bracket 4).2 ∧
      selectedScore 4 (by decide) η a=0 ∧ ∀ t∈domain 4,selectedScore 4 (by decide) η t=0 → t=a) :
    WeakConvergenceAndUniqueZero := by
  intro k hk
  by_cases h : 5≤k
  · exact convergence_and_zero_ge_five k h
  · have hi : k≤4 := by omega
    interval_cases k <;> assumption

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean <==
import SPAnalysis.FourResidual
import SPAnalysis.FiveZero

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.MomentQuadrature
open Global SiteQuadrature
set_option maxRecDepth 12000
set_option maxHeartbeats 1200000
attribute [local irreducible] retained fourResidual momentRow updated qBound

/-- The true trial score plus the full infinite residual budget is negative
at the printed four-SAT left endpoint. -/
theorem four_left_budget_negative :
    let α := (bracket 4).1.toNNReal
    let x := printedLaw row4 (by simp [trials])
    score 4 (by decide) α x + (6*(α:ℝ)/(1-99/100))*
      squaredDistance (panelWeight 4 6) (update 4 (by decide) α x) x < 0 := by
  let r := row4
  have hr : r∈trials := by simp [r,trials]
  let α := (bracket 4).1.toNNReal
  let ρ := countRate 4 α
  let w := printedWarnings r hr (by decide)
  let x := printedLaw r hr
  let z := update 4 (by decide) α x
  let rate := overNat (scale r.left 4) 2
  let rows := allRows r r.left headSize
  let y := updated rows headSize
  let q := qBound 4
  let s := retained r r.left 24
  let se := add (overNat rows[24]!.atZero (2^24*25)) (rat 1 (10^18))
  let gain := divPos (mul (scale r.left 6) (fourResidual y)) (sub one q)
  have tests : (((rows.all (·.valid) && decide (0≤(radius rows).lo)) && s.2) &&
    atMost (fieldCap (trialProducts r 3) rate) (rat 8 5) && below q one && below (add (add s.1 se) gain) zero)=true := by
    dsimp only [gain,se,y,rows,allRows]; exact four_left_test
  obtain ⟨h4,total⟩ := Bool.and_eq_true_iff.mp tests
  obtain ⟨h3,qOK⟩ := Bool.and_eq_true_iff.mp h4
  obtain ⟨h2,fc⟩ := Bool.and_eq_true_iff.mp h3
  obtain ⟨h1,sc⟩ := Bool.and_eq_true_iff.mp h2
  obtain ⟨rc,rad⟩ := Bool.and_eq_true_iff.mp h1
  have ht : r.left.Contains (α:ℝ) := exact_left r hr (by decide)
  have rt : rate.Contains (ρ:ℝ) := by
    simpa [ρ,countRate,rate,mul_comm] using I.contains_overNat (I.contains_scale ht 4) (by decide : 0<2)
  have field := real_field_bound r hr (by decide) rt fc
  have image := printed_updated_moments r hr (by decide) α ht headSize (by decide) rc field (of_decide_eq_true rad)
  obtain ⟨d,db,dist⟩ := four_checked_residual z y image
  have last := zero_column r hr (by decide) r.left headSize 24 (by decide) ρ rt rc
  have sebox := site_allowance last
  have c : (scale r.left 6).Contains (6*(α:ℝ)) := by
    simpa [mul_comm] using I.contains_scale ht 6
  have qo : q.Contains (99/100:ℝ) := by
    unfold q qBound; exact I.contains_rat 99 100 (by decide)
  have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have gb := I.contains_divPos (I.contains_mul c db) (I.contains_sub oo qo) (positive_den qOK)
  have fin := retained_contains r hr (by decide) α ht 24 sc
  have zz : zero.Contains 0 := by simpa [zero] using I.contains_whole 0
  have h := I.real_lt_of_below (I.contains_add (I.contains_add fin sebox) gb) zz total
  have hw := finiteInverse_productLaw (r.k-1) (by decide) x (TrialLaw.finite r (TrialLaw.valid_printed r hr))
  have upper := (abs_le.mp (printed_site_error r.k (by decide) α x hw field)).2
  let clause := ((r.k-1:ℕ):ℝ)*(α:ℝ)*(∫ p,SurveyPropagation.logCost p ∂(productLaw r.k (by decide) x:Measure Message))
  let site := ∫ a,siteCost a.1 a.2 ∂(fields 4 (by decide) α x:Measure Pair)
  change finiteSite ρ w 24 1024 16-clause+(damping ρ w 24 0/(2^24*25)+1/10^18)+6*(α:ℝ)*d/(1-99/100)<0 at h
  change site-finiteSite ρ w 24 1024 16≤damping ρ w 24 0/(2^24*25)+1/10^18 at upper
  change site-clause+6*(α:ℝ)/(1-99/100)*squaredDistance (panelWeight 4 6) z x<0
  have major := mul_le_mul_of_nonneg_left dist (show 0≤6*(α:ℝ)/(1-99/100) by positivity)
  change 6*(α:ℝ)/(1-99/100)*squaredDistance (panelWeight 4 6) z x≤6*(α:ℝ)/(1-99/100)*d at major
  apply lt_of_le_of_lt _ h
  apply add_le_add _ (major.trans_eq (by ring))
  linarith only [upper]

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean <==
import SPAnalysis.SmallPanelData
import EndpointAudit.MomentQuadrature

namespace SPA.MomentQuadrature
open SiteQuadrature

def fourBounds := (Global.groupBox 4 6).getD default
def fourResidual (y : Array I) : I :=
  let R := Global.headSize
  let xs := atoms row4
  let head := sum R fun j =>
    let delta := sub y[j]! (moment xs (j+1))
    overNat (mul (powI (ThreeBox.upperPt fourBounds.upper[j]!) 2) (mul delta delta)) (j+1)
  let v := maxI (cap y[R-1]! 0 unit) (moment xs (R+1))
  let tail := overNat (mul (mul v v) (powI (rat 2 R) 2)) 2
  add head tail

def fourLeftTest : Bool :=
  let r := row4
  let R := Global.headSize
  let t := r.left
  let rate := overNat (scale t 4) 2
  let xs := products (atoms r) 3
  let ms := makeMarks xs
  let rows := Array.ofFn fun n : Fin 25 => momentRow ms rate n.val R
  let y := updated rows R
  let s := retained r t 24
  let se := add (overNat rows[24]!.atZero ((2^24)*25)) (rat 1 (10^18))
  let q := qBound 4
  let gain := divPos (mul (scale t 6) (fourResidual y)) (sub one q)
  rows.all (·.valid) && 0≤(radius rows).lo && s.2 && atMost (fieldCap xs rate) (rat 8 5) &&
    below q one && below (add (add s.1 se) gain) zero

theorem four_left_test : fourLeftTest=true := by native_decide

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean <==
import SPAnalysis.SmallContraction
import SPAnalysis.FourLeftCheck
import SPAnalysis.CheckedResidual

noncomputable section
open Set SurveyPropagation
namespace SPA.MomentQuadrature
open SiteQuadrature Global
set_option maxRecDepth 10000
attribute [local irreducible] fourBounds panelBounds

abbrev fourPanel : Fin (panelCount 4) := ⟨6,by decide⟩
theorem four_trial_member : printedLaw row4 (by simp [trials]) ∈ TrialLaw.smallCarrier 4 fourPanel (groupCap 4:ℝ) := by
  simpa only [groupCap,show (4:ℕ)≠3 by decide,if_false,Rat.cast_ofNat] using TrialLaw.printed_four_mem.mem_carrier

theorem four_checked_residual (z : SurveyPropagation.Law) (y : Array I)
    (images : ∀ j < headSize,y[j]!.Contains (SurveyPropagation.moment z (j+1))) :
    let x := printedLaw row4 (by simp [trials])
    ∃ d : ℝ,(fourResidual y).Contains d ∧ squaredDistance (panelWeight 4 6) z x≤d := by
  let x := printedLaw row4 (by simp [trials])
  let R := headSize
  have hk : 4=3 ∨ 4=4 := Or.inr rfl
  have eb := groupBox_present hk fourPanel
  obtain ⟨inp⟩ := small_moment_input hk fourPanel eb four_trial_member
  let diff (j : ℕ) := SurveyPropagation.moment z (j+1)-SurveyPropagation.moment x (j+1)
  let head (j : ℕ) := (panelUpper 4 6 j)^2*(diff j)^2/((j:ℝ)+1)
  let v := max (SurveyPropagation.moment z R) (SurveyPropagation.moment x (R+1))
  have eqb : fourBounds=panelBounds 4 6 := by unfold fourBounds panelBounds; rfl
  have headBox : (sum R fun j =>
      let e := sub y[j]! (moment (atoms row4) (j+1))
      overNat (mul (powI (ThreeBox.upperPt fourBounds.upper[j]!) 2) (mul e e)) (j+1)).Contains
      (∑ j ∈ Finset.range R,head j) := by
    apply packed_sum
    intro j hj
    have good := I.valid_of_contains (inp.head j hj).2.1
    have p : (ThreeBox.upperPt fourBounds.upper[j]!).Contains (panelUpper 4 6 j) := by
      rw [eqb,panelUpper,inputUpper,if_pos hj,ThreeBox.upperPt,if_pos good]
      exact ⟨le_rfl,le_rfl⟩
    have d := I.contains_sub (images j hj) (trial_moment row4 (by simp [trials]) (j+1))
    simpa only [head,diff,x,Nat.cast_add_one,sq] using
      I.contains_overNat (I.contains_mul (I.contains_powI p 2) (I.contains_mul d d)) (Nat.zero_lt_succ j)
  have pr : 0<R := by decide
  have last := images (R-1) (by omega)
  rw [Nat.sub_add_cancel pr] at last
  have up : SurveyPropagation.moment z R≤1 := by
    simpa [SurveyPropagation.moment] using moment_antitone z (Nat.zero_le R)
  have clipped := I.contains_cap last 0 unit (by simpa using moment_nonneg z R)
    (by simpa only [div_self I.unit_pos.ne'] using up)
  have vb := I.contains_maxI clipped (trial_moment row4 (by simp [trials]) (R+1))
  have tail := I.contains_overNat (I.contains_mul (I.contains_mul vb vb)
    (I.contains_powI (I.contains_rat 2 (R:ℤ) (by exact_mod_cast pr)) 2)) (by decide : 0<2)
  let d := (∑ j ∈ Finset.range R,head j)+v^2*(2/(R:ℝ))^2/2
  refine ⟨d,?_,?_⟩
  · simpa only [fourResidual,d,v,R,x,pow_two,Int.cast_ofNat,Int.cast_natCast,Nat.cast_ofNat] using I.contains_add headBox tail
  · have c (j : ℕ) (rj : R≤j) : panelUpper 4 6 j≤2/((j:ℝ)+1) := by
      rw [panelUpper,inputUpper,if_neg (Nat.not_lt.mpr rj)]
      norm_num [groupCap]; apply le_of_eq; field_simp; ring
    have dist := distance_head_tail_scaled z x 2 R (by decide) pr (panelUpper 4 6)
      (fun j => (panel_upper_positive hk fourPanel j).le) (by norm_num : (0:ℝ)<2) c v (le_max_left ..) (le_max_right ..)
    refine dist.trans_eq ?_
    dsimp only [d]
    congr 1
    apply Finset.sum_congr rfl; intro j _
    dsimp only [head,diff]; ring

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean <==
import SPAnalysis.OutputSpectrum
import SPAnalysis.FrequencyBaseline

noncomputable section
open MeasureTheory Set Filter Complex
open scoped BigOperators Topology NNReal ENNReal RealInnerProductSpace ComplexConjugate

namespace SurveyPropagation.Fourier

theorem half_integral {f : ℝ → ℝ} (hi : Integrable f) (he : ∀ t, f (-t)=f t) :
    (∫ t : ℝ, f t)=2*∫ t in Ioi (0:ℝ), f t := by
  have h := intervalIntegral.integral_Iic_add_Ioi (b := (0:ℝ)) hi.integrableOn hi.integrableOn
  have e := integral_comp_neg_Ioi 0 f
  simp only [neg_zero,he] at e
  linarith only [h,e]

theorem damping_even (ρ : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) : damping ρ w n (-t)=damping ρ w n t := by
  rw [←pair_character,←pair_character]
  congr 1; funext z
  simp only [character,pair_mode_real,neg_mul,Real.cos_neg]

theorem expected_site_halfline (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    HasSum (fun n => (1/2:ℝ)*∫ t in Ioi (0:ℝ), siteSpectrum ρ w n t)
      ((∫ z, siteCost z.1 z.2 ∂(Response.pairLaw ρ w : Measure Pair))-
        ((ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2)) := by
  apply (expected_site_series ρ w hw).congr_fun
  intro n
  rw [half_integral (site_spectrum_integrable ρ w hw n) (fun t => by simp [siteSpectrum,density_even,damping_even])]
  ring

def momentSpectrum (ρ : ℝ≥0) (w : Law) (r : ℕ) (ω : Frequencies) :=
  signedCoefficient r ω*damping ρ w ω.1 ω.2

private theorem moment_spectrum_int (ρ : ℝ≥0) (w : Law) (r : ℕ) : Integrable (momentSpectrum ρ w r) frequencyMeasure := by
  have fi := signed_coefficient_int r
  have dm : Measurable (fun ω : Frequencies => damping ρ w ω.1 ω.2) :=
    measurable_from_prod_countable_right (damping_measurable ρ w)
  apply fi.norm.mono' (fi.aestronglyMeasurable.mul dm.aestronglyMeasurable)
  apply ae_of_all; intro ω
  change ‖signedCoefficient r ω*damping ρ w ω.1 ω.2‖ ≤ _
  rw [norm_mul,Real.norm_of_nonneg (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _)]
  exact mul_le_of_le_one_right (norm_nonneg _) (damping_le_one ..)

theorem signed_even (r n : ℕ) (t : ℝ) : signedCoefficient r (n,-t)=signedCoefficient r (n,t) := by
  have eqn (h : ℕ) : coefficient (node n (-t)) h=conj (coefficient (node n t) h) := by
    have en : node n (-t)=conj (node n t) := by apply Complex.ext <;> simp [node]
    induction h with
    | zero => simp [coefficient]
    | succ j ih => rw [en] at ih; simp only [coefficient,en,ih,map_div₀,map_mul,map_sub,map_natCast,map_add,map_one]
  simp [signedCoefficient,eqn,density_even]

theorem moment_spectrum_value (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (r : ℕ) :
    (∫ ω, momentSpectrum ρ w r ω ∂frequencyMeasure)=
    (4*Response.mean (Response.pairLaw ρ w) (Response.rootTest (r+1))-2)/((r:ℝ)+1) := by
  have eqn : ⟪coordVector r,responseVector ρ w hw⟫ =
      ∫ ω, momentSpectrum ρ w r ω-signedCoefficient r ω ∂frequencyMeasure := by
    rw [MeasureTheory.L2.inner_def]
    apply integral_congr_ae
    filter_upwards [coordVector_rep r,response_rep ρ w hw] with ω h v
    rw [h,v]
    simp only [RCLike.inner_apply,conj_trivial,responseFeature,momentSpectrum,signedCoefficient]
    linear_combination ((coefficient (node ω.1 ω.2) (r+1)).re*(damping ρ w ω.1 ω.2-1))*(Real.sq_sqrt (density_nonneg ω.1 ω.2))
  rw [integral_sub (moment_spectrum_int ρ w r) (signed_coefficient_int r),coefficient_mass,coordinate_response] at eqn
  rw [neg_div] at eqn
  rw [sub_div]
  linarith only [eqn]

/-- The moment formula, with the paper's one-half and positive-frequency
normalization, for the actual Poisson survey-propagation iteration. -/
theorem updated_moment_halfline (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (hx : finiteInverse x) (r : ℕ) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    HasSum (fun n => (((r:ℝ)+1)/2)*(∫ t in Ioi (0:ℝ), momentSpectrum ρ w r (n,t)))
      (moment (update k hk α x) (r+1)-1/2) := by
  let ρ := countRate k α
  let w := productLaw (k-1) (by omega) x
  let F := momentSpectrum ρ w r
  have hi : Integrable F frequencyMeasure := moment_spectrum_int ρ w r
  have sections : ∀ n : ℕ, Integrable (fun t : ℝ => F (n,t)) :=
    Measure.ae_count_iff.mp ((integrable_prod_iff hi.aestronglyMeasurable).mp hi).1
  have ins := hi.integral_prod_left
  change Integrable (fun n : ℕ => ∫ t : ℝ, F (n,t)) (Measure.count : Measure ℕ) at ins
  have su : Summable (fun n : ℕ => ∫ t : ℝ, F (n,t)) := (integrable_count_iff.mp ins).of_norm
  have totals : (∑' n : ℕ, ∫ t : ℝ, F (n,t)) = ∫ ω, F ω ∂frequencyMeasure := by
    rw [frequencyMeasure,integral_prod F hi,integral_countable' ins]
    simp [measureReal_def]
  have h := su.hasSum.mul_left (((r:ℝ)+1)/4)
  rw [totals] at h
  have val := moment_spectrum_value ρ w (finiteInverse_productLaw _ _ _ hx) r
  change (∫ ω, F ω ∂frequencyMeasure)=_ at val
  rw [val] at h
  rw [Response.output_as_mean]
  convert h.congr_fun (g := fun n => (((r:ℝ)+1)/2)*(∫ t in Ioi (0:ℝ), F (n,t))) (fun n => ?_) using 1
  · change _=(((r:ℝ)+1)/4)*((4*Response.mean (Response.pairLaw ρ w) (Response.rootTest (r+1))-2)/((r:ℝ)+1))
    field_simp; ring
  · rw [half_integral (sections n) (fun t => by simp [F,momentSpectrum,signed_even,damping_even])]
    ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean <==
import SPAnalysis.CoefficientMeasure
import Mathlib.Analysis.Fourier.RiemannLebesgueLemma

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology Real NNReal FourierTransform

namespace SurveyPropagation.Fourier

private def nearOne (j : ℕ) : Message := ⟨1-Real.exp (-(2*Real.pi*(j:ℝ))),
  sub_nonneg.mpr (Real.exp_le_one_iff.mpr (neg_nonpos.mpr (by positivity))),
  sub_lt_self _ (Real.exp_pos _)⟩

private theorem near_log (j : ℕ) : Real.log (1-(nearOne j:ℝ)) = -(2*Real.pi*(j:ℝ)) := by
  change Real.log (1-(1-Real.exp _))=_
  rw [sub_sub_cancel,Real.log_exp]

private theorem near_one : Tendsto (fun j : ℕ => (nearOne j:ℝ)) atTop (𝓝 1) := by
  have hh : Tendsto (fun j : ℕ => 2*Real.pi*(j:ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
  simpa only [sub_zero] using (tendsto_const_nhds (x := (1:ℝ))).sub (Real.tendsto_exp_atBot.comp (tendsto_neg_atTop_atBot.comp hh))

theorem real_oscillations (f : ℝ → ℝ) (fi : Integrable f) :
    Tendsto (fun j : ℕ => ∫ t : ℝ, f t*Real.cos (2*Real.pi*(t*(j:ℝ)))) atTop (𝓝 0) := by
  let F (t : ℝ) := (f t:ℂ)
  have h := (Real.tendsto_integral_exp_smul_cocompact F).comp
    ((tendsto_natCast_atTop_atTop (R := ℝ)).mono_right atTop_le_cocompact)
  have re := (Complex.continuous_re.tendsto (0:ℂ)).comp h
  have fe : Integrable F := fi.ofReal
  have val (j : ℕ) : (∫ t : ℝ, 𝐞 (-(t*(j:ℝ))) • F t).re = ∫ t : ℝ, f t*Real.cos (2*Real.pi*(t*j)) := by
    have ci : Integrable (fun t : ℝ => 𝐞 (-(t*(j:ℝ))) • F t) := by
      apply fe.norm.mono'
      · apply AEStronglyMeasurable.smul _ fe.aestronglyMeasurable
        exact (Real.continuous_fourierChar.comp (continuous_id.mul continuous_const).neg).aestronglyMeasurable
      · exact ae_of_all _ fun t => by simp
    have er : (∫ t : ℝ, (𝐞 (-(t*(j:ℝ))) • F t).re)=(∫ t : ℝ, 𝐞 (-(t*(j:ℝ))) • F t).re := integral_re ci
    rw [←er]
    congr 1; funext t
    simp [Circle.smul_def,Real.fourierChar_apply,F,Complex.mul_re,Complex.mul_im,
      Complex.exp_re,mul_neg,Real.cos_neg,mul_comm]
  change Tendsto (fun j : ℕ => (∫ t : ℝ, 𝐞 (-(t*(j:ℝ))) • F t).re) atTop (𝓝 0) at re
  simpa only [val] using re

private theorem nonzero_vanish (r : ℕ) :
    Tendsto (fun j : ℕ => ∫ ω, nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re ∂frequencyMeasure)
      atTop (𝓝 0) := by
  let f := nonzeroPart r
  let F (j : ℕ) (ω : Frequencies) := f ω*(mark (node ω.1 ω.2) (nearOne j)).re
  have fi := nonzero_coeff_int r
  have bound (j : ℕ) (ω : Frequencies) : ‖F j ω‖ ≤ ‖f ω‖ := by
    unfold F; rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (mark_abs_le ..)
  have vanish (ω : Frequencies) : Tendsto (fun j => F j ω) atTop (𝓝 (0:ℝ)) := by
    by_cases hn : ω.1=0
    · simp [F,f,nonzeroPart,hn]
    have hpos : 0 < ((ω.1:ℝ)/2)*(2*Real.pi) := by
      have h : 0 < (ω.1:ℝ) := by exact_mod_cast Nat.pos_of_ne_zero hn
      exact mul_pos (div_pos h (by norm_num)) (mul_pos (by norm_num) Real.pi_pos)
    have top : Tendsto (fun j : ℕ => (((ω.1:ℝ)/2)*(2*Real.pi))*(j:ℝ)) atTop atTop :=
      tendsto_natCast_atTop_atTop.const_mul_atTop hpos
    have nn (j : ℕ) : ‖mark (node ω.1 ω.2) (nearOne j)‖=Real.exp (-((((ω.1:ℝ)/2)*(2*Real.pi))*(j:ℝ))) := by
      rw [mark,Complex.norm_exp,near_log,Complex.mul_re]
      simp [node]; ring_nf
    have decay : Tendsto (fun j => (mark (node ω.1 ω.2) (nearOne j)).re) atTop (𝓝 0) := by
      apply squeeze_zero_norm (fun j => (Complex.abs_re_le_norm _).trans_eq (nn j))
      exact Real.tendsto_exp_atBot.comp (tendsto_neg_atTop_atBot.comp top)
    simpa only [F,mul_zero] using decay.const_mul (f ω)
  have h := tendsto_integral_of_dominated_convergence (μ := frequencyMeasure) (fun ω => ‖f ω‖)
    (fun j => fi.aestronglyMeasurable.mul (mark_meas (nearOne j)).aestronglyMeasurable) fi.norm
    (fun j => ae_of_all _ (bound j)) (ae_of_all _ vanish)
  simpa using h

private theorem int_times_mark (r : ℕ) (p : Message) :
    Integrable (fun ω => signedCoefficient r ω*(mark (node ω.1 ω.2) p).re) frequencyMeasure := by
  have fi := signed_coefficient_int r
  apply fi.norm.mono' (fi.aestronglyMeasurable.mul (mark_meas p).aestronglyMeasurable)
  exact ae_of_all _ fun ω => by change ‖signedCoefficient r ω*(mark (node ω.1 ω.2) p).re‖ ≤ _; rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (mark_abs_le ..)

/-- Undamped Fourier mass for one moment. This determines the additive one-half
in the paper's Fourier formula directly from the actual zero-intensity response. -/
theorem coefficient_mass (r : ℕ) : (∫ ω, signedCoefficient r ω ∂frequencyMeasure) = -2/((r:ℝ)+1) := by
  let v (t : ℝ) := signedCoefficient r (0,t)
  let u (j : ℕ) (t : ℝ) := v t*Real.cos (2*Real.pi*(t*(j:ℝ)))
  have vi : Integrable v := zero_coefficient_integrable r
  have vm : Measurable v := (signed_meas r).comp (measurable_const.prodMk measurable_id)
  have ui (j) : Integrable (u j) := by
    apply vi.norm.mono' (vm.mul (Real.continuous_cos.comp (continuous_const.mul (continuous_id.mul continuous_const))).measurable).aestronglyMeasurable
    exact ae_of_all _ fun t => by change ‖v t*Real.cos _‖ ≤ _; rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (Real.abs_cos_le_one _)
  have um (j : ℕ) : Measurable (u j) := vm.mul (Real.continuous_cos.comp (continuous_const.mul (continuous_id.mul continuous_const))).measurable
  have zi (j : ℕ) := lift_zero (um j) (ui j)
  have ni (j : ℕ) : Integrable (fun ω => nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re) frequencyMeasure := by
    have i := nonzero_coeff_int r
    apply i.norm.mono' (i.aestronglyMeasurable.mul (mark_meas (nearOne j)).aestronglyMeasurable)
    exact ae_of_all _ fun ω => by change ‖nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re‖ ≤ _; rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (mark_abs_le ..)
  have split (j : ℕ) (ω : Frequencies) : signedCoefficient r ω*(mark (node ω.1 ω.2) (nearOne j)).re =
      zeroLift (u j) ω+nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re := by
    rcases ω with ⟨n,t⟩
    cases n with
    | zero =>
      simp only [zeroLift,nonzeroPart,if_true,zero_mul,add_zero,u,v]
      congr 1
      simp [mark,near_log,node,Complex.exp_re,Complex.mul_re,Complex.mul_im]
      congr 1; ring
    | succ n => simp [zeroLift,nonzeroPart]
  have split_int (j : ℕ) : (∫ ω, signedCoefficient r ω*(mark (node ω.1 ω.2) (nearOne j)).re ∂frequencyMeasure) =
      (∫ t, u j t)+(∫ ω, nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re ∂frequencyMeasure) := by
    simp_rw [split j]
    rw [integral_add (f := zeroLift (u j)) (g := fun ω => nonzeroPart r ω*(mark (node ω.1 ω.2) (nearOne j)).re) (zi j) (ni j)]
    rw [integral_zeroLift (um j) (ui j)]
  have van : Tendsto (fun j : ℕ => ∫ ω, signedCoefficient r ω*(mark (node ω.1 ω.2) (nearOne j)).re ∂frequencyMeasure) atTop (𝓝 0) := by
    simp_rw [split_int]; simpa only [zero_add] using (real_oscillations v vi).add (nonzero_vanish r)
  have eqn (j : ℕ) : (∫ ω, signedCoefficient r ω*(mark (node ω.1 ω.2) (nearOne j)).re ∂frequencyMeasure)=
      2*(nearOne j:ℝ)^(r+1)/((r:ℝ)+1)+(∫ ω, signedCoefficient r ω ∂frequencyMeasure) := by
    have h := integral_coefficient_feature r (nearOne j)
    simp only [feature,mul_sub,mul_one] at h
    rw [integral_sub (int_times_mark r (nearOne j)) (signed_coefficient_int r)] at h
    linarith only [h]
  have lim := ((((near_one.pow (r+1)).const_mul 2).div_const ((r:ℝ)+1)).add_const (∫ ω, signedCoefficient r ω ∂frequencyMeasure))
  have h := tendsto_nhds_unique van (lim.congr fun j => (eqn j).symm)
  rw [one_pow,mul_one] at h
  rw [neg_div]
  linarith only [h]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean <==
import SPAnalysis.Binomial
import Mathlib.Analysis.Analytic.Uniqueness

noncomputable section
open MeasureTheory Set Filter Metric Complex
open scoped BigOperators Topology Real NNReal

namespace SurveyPropagation.Fourier

/-- Cauchy's estimate for the ordinary Taylor coefficient. -/
theorem cauchy_bound {f : ℂ → ℂ} {R B : ℝ} (hR : 0<R)
    (hf : DifferentiableOn ℂ f (closedBall 0 R))
    (hb : ∀ p : ℂ, ‖p‖=R → ‖f p‖ ≤ B) (h : ℕ) :
    ‖iteratedDeriv h f 0/(h.factorial:ℂ)‖ ≤ B*R⁻¹^h := by
  let radius : ℝ≥0 := ⟨R,hR.le⟩
  have hp := DifferentiableOn.hasFPowerSeriesOnBall (R := radius) hf (show 0<radius from hR)
  have eqn := hp.hasFPowerSeriesAt.analyticAt.hasFPowerSeriesAt.eq_formalMultilinearSeries hp.hasFPowerSeriesAt
  have H := norm_cauchyPowerSeries_le f 0 R h
  change FormalMultilinearSeries.ofScalars ℂ _=cauchyPowerSeries f 0 R at eqn
  rw [←eqn,FormalMultilinearSeries.ofScalars_norm] at H
  have ci : Continuous (fun θ : ℝ => f (circleMap (0:ℂ) R θ)) := by
    apply hf.continuousOn.comp_continuous (continuous_circleMap _ _)
    intro θ; rw [mem_closedBall_zero_iff,norm_circleMap_zero,abs_of_pos hR]
  have avg := intervalIntegral.integral_mono_on (μ := volume) Real.two_pi_pos.le (ci.norm.intervalIntegrable _ _) (intervalIntegrable_const) (fun θ _ => hb _ (by rw [norm_circleMap_zero,abs_of_pos hR]))
  have pp : 0 < 2*Real.pi := Real.two_pi_pos
  have bound : (2*Real.pi)⁻¹*(∫ θ : ℝ in 0..2*Real.pi, ‖f (circleMap 0 R θ)‖) ≤ B := by
    simp only [intervalIntegral.integral_const,sub_zero,smul_eq_mul] at avg
    exact (mul_le_mul_of_nonneg_left avg (inv_nonneg.mpr pp.le)).trans_eq (by field_simp)
  rw [abs_of_pos hR] at H
  exact H.trans (mul_le_mul_of_nonneg_right bound (by positivity))

private theorem power_cap (n : ℕ) {t : ℝ} (ht : 0 ≤ t) {p : ℂ} (hp : ‖p‖<1) :
    ‖(1-p)^(node n t)‖ ≤ (2:ℝ)^((n:ℝ)/2)*Real.exp (Real.pi*t/2) := by
  have pos : 0 < (1-p).re := by simp only [Complex.sub_re,Complex.one_re]; linarith only [Complex.re_le_norm p,hp]
  have arg := Complex.neg_pi_div_two_lt_arg_iff.mpr (Or.inl pos)
  have size : ‖1-p‖ ≤ 2 := (norm_sub_le _ _).trans (by rw [norm_one]; linarith only [hp])
  have h := Complex.norm_cpow_le (1-p) (node n t)
  change _ ≤ ‖1-p‖^((n:ℝ)/2)/Real.exp ((1-p).arg*t) at h
  rw [div_eq_mul_inv,←Real.exp_neg] at h
  exact h.trans (mul_le_mul (Real.rpow_le_rpow (norm_nonneg _) size (by positivity))
    (Real.exp_le_exp.mpr (by linarith only [mul_le_mul_of_nonneg_right arg.le ht]))
    (Real.exp_nonneg _) (Real.rpow_nonneg (by norm_num) _))

/-- Uniform in the Taylor order, including the 8192 moments used at k=3. -/
theorem coefficient_frequency_bound (n h : ℕ) {t : ℝ} (ht : 0 ≤ t) :
    ‖coefficient (node n t) h‖ ≤ (2:ℝ)^((n:ℝ)/2)*Real.exp (Real.pi*t/2) := by
  let f (z : ℂ) := (1-z)^(node n t)
  let B := (2:ℝ)^((n:ℝ)/2)*Real.exp (Real.pi*t/2)
  have diff : DifferentiableOn ℂ f (ball 0 1) := by
    intro z hz
    exact (((hasDerivAt_id z).const_sub 1).cpow_const (c := node n t) (in_slit hz)).differentiableAt.differentiableWithinAt
  have val : iteratedDeriv h f 0/(h.factorial:ℂ)=coefficient (node n t) h := by
    dsimp only [f]
    rw [taylor_derivative _ _ (Metric.mem_ball_self (by norm_num))]
    simp [Nat.factorial_ne_zero]
  have bound (R : ℝ) (hp : 0<R) (hi : R<1) : ‖coefficient (node n t) h‖ ≤ B*R⁻¹^h := by
    rw [←val]
    exact cauchy_bound hp (diff.mono (closedBall_subset_ball hi)) (fun z hz => power_cap n ht (hz.trans_lt hi)) h
  have lim : Tendsto (fun R : ℝ => B*R⁻¹^h) (𝓝[<] 1) (𝓝 B) := by
    have cont : ContinuousAt (fun R : ℝ => B*R⁻¹^h) 1 := continuousAt_const.mul ((continuousAt_id.inv₀ (by norm_num)).pow _)
    simpa using cont.tendsto.mono_left nhdsWithin_le_nhds
  apply ge_of_tendsto lim
  filter_upwards [self_mem_nhdsWithin,Eventually.filter_mono nhdsWithin_le_nhds (lt_mem_nhds (show (0:ℝ)<1 by norm_num))] with R hi hp
  exact bound R hp hi

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean <==
import SPAnalysis.FrequencyGrowth
import SPAnalysis.KernelIntegrals

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

private theorem exp_halves {x : ℝ} (hx : 1≤x) :
    Real.exp x/4 ≤ Real.sinh x ∧ Real.exp x/2 ≤ Real.cosh x := by
  have hi := Real.add_one_le_exp (2*x)
  have e : Real.exp (-x) ≤ Real.exp x/2 := by
    apply (le_div_iff₀ (by norm_num : (0:ℝ)<2)).mpr
    rw [mul_comm]
    apply (le_div_iff₀ (Real.exp_pos (-x))).mp
    rw [←Real.exp_sub,sub_neg_eq_add,←two_mul]
    linarith only [hi,hx]
  rw [Real.sinh_eq,Real.cosh_eq]
  constructor <;> linarith only [e,Real.exp_nonneg (-x)]

theorem normalized_density {t : ℝ} (ht : 1≤t) (n : ℕ) (hn : 2*(n:ℝ)^2≤t^2) :
    density n t*(n.factorial:ℝ)*t*(2:ℝ)^((n:ℝ)/2) ≤ 9*(3*t/2)^n*Real.exp (-(Real.pi*t)) := by
  have tp := lt_of_lt_of_le zero_lt_one ht
  have xp : 1≤Real.pi*t := one_le_mul_of_one_le_of_one_le (by linarith only [Real.pi_gt_three]) ht
  have halves := exp_halves xp
  have halves' := halves
  rw [mul_comm Real.pi t] at halves'
  have ex := Real.exp_pos (Real.pi*t)
  induction n using Nat.twoStepInduction with
  | zero =>
    rw [density_zero tp]
    norm_num
    rw [Real.exp_neg]
    field_simp [tp.ne',(Real.sinh_pos_iff.mpr (lt_of_lt_of_le zero_lt_one xp)).ne',ex.ne']
    nlinarith only [halves.1,halves'.1,Real.exp_pos (t*Real.pi),ex]
  | one =>
    rw [density_one,Real.exp_neg]
    have pw : (2:ℝ)^((1:ℝ)/2) ≤ 2 := by
      simpa only [Real.rpow_one] using Real.rpow_le_rpow_of_exponent_le (by norm_num : (1:ℝ)≤2) (by norm_num : (1:ℝ)/2 ≤ 1)
    norm_num
    apply (mul_le_mul_of_nonneg_left pw (mul_nonneg (div_nonneg (by norm_num) (Real.cosh_pos _).le) tp.le)).trans
    field_simp [ex.ne',(Real.cosh_pos _).ne']
    nlinarith only [halves.2,ex]
  | more j h _ =>
    have j0 : 0≤(j:ℝ) := Nat.cast_nonneg _
    push_cast at hn
    have base := h (by nlinarith only [hn,j0])
    have step : 2*(((j:ℝ)/2)^2+t^2)≤(3*t/2)^2 := by nlinarith only [hn,j0]
    have ne : node j t≠0 := by intro e; exact tp.ne' (by simpa [node] using congrArg Complex.im e)
    have pw : (2:ℝ)^(((j:ℝ)+2)/2)=(2:ℝ)^((j:ℝ)/2)*2 := by
      rw [show ((j:ℝ)+2)/2=(j:ℝ)/2+1 by ring,Real.rpow_add (by norm_num),Real.rpow_one]
    rw [density_step j t ne,Nat.factorial_succ,Nat.factorial_succ]
    push_cast
    rw [pw,pow_add (3*t/2) j 2]
    have ineq := mul_le_mul base step (by positivity) (by positivity)
    convert ineq using 1 <;> field_simp <;> ring

/-- Bounds both the gamma tail and its product with any binomial coefficient;
the mode condition is the one checked at the frequency cutoff. -/
theorem integrand_high_frequency {t : ℝ} (ht : 1≤t) (n h : ℕ) (hn : 2*(n:ℝ)^2≤t^2) :
    density n t*‖coefficient (node n t) h‖ ≤ 9*(3*t/2)^n*Real.exp (-Real.pi*t/2)/(t*(n.factorial:ℝ)) := by
  have hd := normalized_density ht n hn
  have hc := coefficient_frequency_bound n h (zero_le_one.trans ht)
  have d0 := density_nonneg n t
  have H := mul_le_mul_of_nonneg_left hc d0
  have e : Real.exp (-(Real.pi*t))*Real.exp (Real.pi*t/2)=Real.exp (-Real.pi*t/2) := by rw [←Real.exp_add]; congr 1; ring
  apply (le_div_iff₀ (mul_pos (zero_lt_one.trans_le ht) (by positivity))).mpr
  calc
    _ ≤ (density n t*(n.factorial:ℝ)*t*(2:ℝ)^((n:ℝ)/2))*Real.exp (Real.pi*t/2) := by
      convert mul_le_mul_of_nonneg_right H (show 0≤t*(n.factorial:ℝ) by positivity) using 1 <;> ring
    _ ≤ _ := (mul_le_mul_of_nonneg_right hd (Real.exp_nonneg _)).trans_eq (by rw [mul_assoc,e])

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean <==
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.Analysis.Complex.ExponentialBounds

noncomputable section
open MeasureTheory ProbabilityTheory Real
open scoped NNReal

namespace SurveyPropagation.Gaussian

private theorem quad_integrable (s : ℝ≥0) {a : ℝ} (ha : 0 < a) (b : ℝ) :
    Integrable (fun x : ℝ => Real.exp (-a*x^2+b*x)) (gaussianReal 0 s) := by
  apply (integrable_const (μ := gaussianReal 0 s) (Real.exp (b^2/(4*a)))).mono'
    (show Measurable (fun x : ℝ => Real.exp (-a*x^2+b*x)) by fun_prop).aestronglyMeasurable
  apply ae_of_all
  intro x
  rw [Real.norm_eq_abs,abs_of_pos (Real.exp_pos _)]
  apply Real.exp_le_exp.mpr
  apply (le_div_iff₀ (by positivity : 0 < 4*a)).mpr
  nlinarith only [sq_nonneg (2*a*x-b)]

/-- Completing the square gives a Gaussian Laplace transform with an
additional linear term. Here s is the variance. -/
theorem quadratic_mgf (s : ℝ≥0) (hs : 0 < s) {a : ℝ} (ha : 0 < a) (b : ℝ) :
    (∫ x : ℝ, Real.exp (-a*x^2+b*x) ∂gaussianReal 0 s) =
    (Real.sqrt (1+2*a*(s:ℝ)))⁻¹ * Real.exp (b^2*(s:ℝ)/(2*(1+2*a*(s:ℝ)))) := by
  let d := 1+2*a*(s:ℝ)
  have sp : 0 < (s:ℝ) := hs
  have dp : 0 < d := by dsimp [d]; positivity
  let u : ℝ≥0 := ⟨(s:ℝ)/d,(div_pos sp dp).le⟩
  have up : 0 < u := div_pos sp dp
  have cv : (u:ℝ)=(s:ℝ)/d := rfl
  have norm : (Real.sqrt (2*Real.pi*(s:ℝ)))⁻¹ =
      (Real.sqrt d)⁻¹*(Real.sqrt (2*Real.pi*(u:ℝ)))⁻¹ := by
    rw [←mul_inv_rev,←Real.sqrt_mul (by positivity : 0 ≤ 2*Real.pi*(u:ℝ))]
    congr 2
    rw [cv]
    field_simp
  have expon (x : ℝ) : -x^2/(2*(s:ℝ))+(-a*x^2+b*x) = -x^2/(2*(u:ℝ))+b*x := by
    rw [cv]
    dsimp [d] at dp ⊢
    field_simp [sp.ne',dp.ne']
    ring
  have eqn (x : ℝ) :
      gaussianPDFReal 0 s x * Real.exp (-a*x^2+b*x) =
      (Real.sqrt d)⁻¹ * (gaussianPDFReal 0 u x * Real.exp (b*x)) := by
    simp only [gaussianPDFReal,sub_zero]
    rw [norm]
    calc _ = (Real.sqrt d)⁻¹*(Real.sqrt (2*Real.pi*(u:ℝ)))⁻¹*
        Real.exp (-x^2/(2*(s:ℝ))+(-a*x^2+b*x)) := by rw [Real.exp_add (-x^2/(2*(s:ℝ))) (-a*x^2+b*x)]; ring
       _ = _ := by rw [expon,Real.exp_add (-x^2/(2*(u:ℝ))) (b*x)]; ring
  rw [integral_gaussianReal_eq_integral_smul hs.ne']
  simp only [smul_eq_mul,eqn,integral_const_mul]
  have ident : (∫ x : ℝ, gaussianPDFReal 0 u x*Real.exp (b*x)) =
      (∫ x : ℝ, Real.exp (b*x) ∂gaussianReal 0 u) := by
    rw [integral_gaussianReal_eq_integral_smul up.ne']; rfl
  rw [ident]
  have mg := congrFun (mgf_fun_id_gaussianReal (μ := 0) (v := u)) b
  change (∫ x : ℝ, Real.exp (b*x) ∂gaussianReal 0 u) = _ at mg
  rw [mg,zero_mul,zero_add,cv]
  congr 2
  change (s:ℝ)/d*b^2/2 = b^2*s/(2*d)
  field_simp [dp.ne']

private def sech2 (x : ℝ) := (Real.cosh x)⁻¹^2

private theorem sech2_int (s : ℝ≥0) : Integrable sech2 (gaussianReal 0 s) := by
  apply (integrable_const (μ := gaussianReal 0 s) (1:ℝ)).mono'
    (show Measurable sech2 by unfold sech2; fun_prop).aestronglyMeasurable
  exact ae_of_all _ fun x => by
    rw [Real.norm_eq_abs,abs_of_nonneg (sq_nonneg _)]
    exact pow_le_one₀ (inv_nonneg.mpr (Real.cosh_pos x).le) (inv_le_one_of_one_le₀ (Real.one_le_cosh x))

/-- A pointwise square gives the Gaussian lower estimate for the
hyperbolic secant. c is any real constant. -/
theorem sech2_lower (s : ℝ≥0) (hs : 0 < s) {a : ℝ} (ha : 0 < a) (c : ℝ) :
    let U := (Real.sqrt (1+2*a*(s:ℝ)))⁻¹
    let D := (Real.sqrt (1+4*a*(s:ℝ)))⁻¹
    2*c*U - c^2/2*D*(1+Real.exp (2*(s:ℝ)/(1+4*a*(s:ℝ)))) ≤
      ∫ x : ℝ, (Real.cosh x)⁻¹^2 ∂gaussianReal 0 s := by
  let q (A B x : ℝ) := Real.exp (-A*x^2+B*x)
  have ia := quad_integrable s ha (0:ℝ)
  have ip := quad_integrable s (show 0 < 2*a by positivity) (2:ℝ)
  have iz := quad_integrable s (show 0 < 2*a by positivity) (0:ℝ)
  have im := quad_integrable s (show 0 < 2*a by positivity) (-2:ℝ)
  have lhs : Integrable (fun x => 2*c*q a 0 x-c^2/4*(q (2*a) 2 x+2*q (2*a) 0 x+q (2*a) (-2) x))
      (gaussianReal 0 s) := (ia.const_mul _).sub (((ip.add (iz.const_mul _)).add im).const_mul _)
  have pt (x : ℝ) : 2*c*q a 0 x-c^2/4*(q (2*a) 2 x+2*q (2*a) 0 x+q (2*a) (-2) x) ≤ sech2 x := by
    let w := Real.exp (-a*x^2)
    have id (b : ℝ) : q (2*a) b x = w^2*Real.exp (b*x) := by
      dsimp [q,w]
      rw [←Real.exp_nat_mul,←Real.exp_add]; congr 1; push_cast; ring
    have ec : Real.exp (2*x)+2+Real.exp (-2*x) = 4*(Real.cosh x)^2 := by
      rw [Real.cosh_eq,show 2*x=x+x by ring,show -2*x=(-x)+(-x) by ring,Real.exp_add,Real.exp_add]
      have ee : Real.exp x*Real.exp (-x)=1 := by rw [←Real.exp_add,add_neg_cancel,Real.exp_zero]
      nlinarith only [ee]
    have n := sq_nonneg ((Real.cosh x)⁻¹-c*w*Real.cosh x)
    have cancel := mul_inv_cancel₀ (Real.cosh_pos x).ne'
    simp only [id,zero_mul,Real.exp_zero,mul_one] 
    change 2*c*Real.exp (-a*x^2+0*x)-_ ≤ (Real.cosh x)⁻¹^2
    simp only [zero_mul,add_zero]
    change 2*c*w-_ ≤ _
    nlinarith only [n,congrArg (fun z : ℝ => c^2/4*w^2*z) ec,congrArg (fun z : ℝ => 2*c*w*z) cancel]
  have cmp := integral_mono lhs (sech2_int s) pt
  change (∫ x : ℝ, 2*c*q a 0 x-c^2/4*(q (2*a) 2 x+2*q (2*a) 0 x+q (2*a) (-2) x) ∂gaussianReal 0 s) ≤ _ at cmp
  have i₁ : Integrable (fun x => 2*c*q a 0 x) (gaussianReal 0 s) := ia.const_mul _
  have i₂ : Integrable (fun x => 2*q (2*a) 0 x) (gaussianReal 0 s) := iz.const_mul _
  have i₃ : Integrable (fun x => q (2*a) 2 x+2*q (2*a) 0 x) (gaussianReal 0 s) := ip.add i₂
  have i₄ : Integrable (fun x => c^2/4*(q (2*a) 2 x+2*q (2*a) 0 x+q (2*a) (-2) x)) (gaussianReal 0 s) :=
    (i₃.add im).const_mul _
  rw [integral_sub i₁ i₄,
    integral_const_mul,integral_const_mul,
    integral_add (f := fun x => q (2*a) 2 x+2*q (2*a) 0 x) (g := q (2*a) (-2)) i₃ im,
    integral_add (f := q (2*a) 2) (g := fun x => 2*q (2*a) 0 x) ip i₂,integral_const_mul] at cmp
  dsimp only [q] at cmp
  rw [quadratic_mgf s hs ha,quadratic_mgf s hs (by positivity : 0 < 2*a) 2,
    quadratic_mgf s hs (by positivity : 0 < 2*a) 0,quadratic_mgf s hs (by positivity : 0 < 2*a) (-2)] at cmp
  simp only [zero_pow (by decide : 2 ≠ 0),zero_mul,zero_div,Real.exp_zero,mul_one] at cmp
  have iden : 2*(2*a)=4*a := by ring
  rw [iden] at cmp
  have den : 0 < 1+4*a*(s:ℝ) := by positivity
  have e : (2:ℝ)^2*s/(2*(1+4*a*s))=2*s/(1+4*a*s) := by field_simp [den.ne'] <;> ring
  have e' : (-2:ℝ)^2*s/(2*(1+4*a*s))=2*s/(1+4*a*s) := by field_simp [den.ne'] <;> ring
  rw [e,e'] at cmp
  dsimp only
  dsimp only [sech2] at cmp
  linarith only [cmp]

end SurveyPropagation.Gaussian



==> anc/audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean <==
import SPAnalysis.FieldAttenuation
import Mathlib.Probability.Distributions.Gaussian.Real

noncomputable section
open MeasureTheory ProbabilityTheory Set Complex
open scoped NNReal

namespace SurveyPropagation.Fourier

private theorem gaussian_cos (s : ℝ≥0) (t : ℝ) :
    (∫ x : ℝ, Real.cos (t*(2*x)) ∂gaussianReal 0 s) = Real.exp (-(2*(s:ℝ))*t^2) := by
  let μ := gaussianReal 0 s
  let h (x : ℝ) := Complex.exp ((((2*t*x:ℝ):ℂ))*Complex.I)
  have it : Integrable h μ := (integrable_const (μ := μ) (1:ℝ)).mono'
    (show Measurable h by dsimp [h]; fun_prop).aestronglyMeasurable
    (ae_of_all _ fun x => (Complex.norm_exp_ofReal_mul_I _).le)
  have e := charFun_gaussianReal (μ := 0) (v := s) (2*t)
  rw [charFun_apply_real] at e
  have e' : (∫ x, h x ∂μ) = (Real.exp (-(2*(s:ℝ))*t^2):ℂ) := by
    simpa only [h,μ,Complex.ofReal_mul,Complex.ofReal_ofNat,zero_mul,mul_zero,zero_sub,
      Complex.ofReal_zero,Complex.ofReal_exp,Complex.ofReal_neg,Complex.ofReal_pow] using
      (e.trans (by congr 1; push_cast; ring))
  have eqn (x : ℝ) : (h x).re=Real.cos (t*(2*x)) := by
    dsimp [h]
    rw [Complex.exp_re]
    simp [mul_assoc,mul_comm,mul_left_comm]
  have re : (∫ x : ℝ, (h x).re ∂μ) = (∫ x, h x ∂μ).re := integral_re it
  simpa only [eqn,e',Complex.ofReal_re,μ] using re

private theorem gaussian_kernel (s : ℝ≥0) :
    2*(∫ t : ℝ, density 2 t*Real.exp (-(2*(s:ℝ))*t^2)) =
      ∫ x : ℝ, (Real.cosh x)⁻¹^2 ∂gaussianReal 0 s := by
  let μ := gaussianReal 0 s
  let f (t x : ℝ) := density 2 t*Real.cos (t*(2*x))
  have den : Integrable (density 2) := by simpa using weighted_density_integrable 2 0 (by decide)
  have hm : Measurable (Function.uncurry f) :=
    ((density_continuous 2 (by decide)).measurable.comp measurable_fst).mul (by fun_prop)
  have it : Integrable (Function.uncurry f) (volume.prod μ) := by
    apply (den.comp_fst μ).mono' hm.aestronglyMeasurable
    exact ae_of_all _ fun ⟨t,x⟩ => by
      change |density 2 t*Real.cos (t*(2*x))| ≤ density 2 t
      rw [abs_mul,abs_of_nonneg (density_nonneg _ _)]; exact mul_le_of_le_one_right (density_nonneg _ _) (Real.abs_cos_le_one _)
  have right (x : ℝ) : (∫ t : ℝ, f t x) = (Real.cosh x)⁻¹^2/2 := by
    have e := positive_density_reconstruction 1 (2*x)
    change (∫ t : ℝ, f t x) = _ at e
    rw [show 2*x/2=x by ring] at e
    convert e using 1 <;> norm_num [mul_inv_rev,mul_pow] <;> ring
  have left (t : ℝ) : (∫ x, f t x ∂μ) = density 2 t*Real.exp (-(2*(s:ℝ))*t^2) := by
    dsimp [f,μ]; rw [integral_const_mul,gaussian_cos]
  have eqn := integral_integral_swap it
  simp only [left,right,integral_div,μ] at eqn
  linarith only [eqn]

/-- A Gaussian with variance s compares to half the log-field difference
whenever twice s dominates the Poisson rate times the warning's second log moment. -/
theorem gaussian_spread_lower (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (hx : finiteInverse x)
    (s : ℝ≥0) (cap : (countRate k α:ℝ)*
      (∫ p, (logCost p)^2 ∂(productLaw (k-1) (by omega) x : Measure Message)) ≤ 2*(s:ℝ)) :
    (∫ z : ℝ, (Real.cosh z)⁻¹^2 ∂gaussianReal 0 s) ≤
      1-∫ ab, fieldSpread ab.1 ab.2 ∂(fields k hk α x : Measure (Factor × Factor)) := by
  let w := productLaw (k-1) (by omega) x
  let D := damping (countRate k α) w 0
  let G (t : ℝ) := Real.exp (-(2*(s:ℝ))*t^2)
  let μ := (fields k hk α x : Measure (Factor × Factor))
  have mg : Measurable G := by dsimp [G]; fun_prop
  have md : Measurable D := by
    have eqn (t : ℝ) : D t = ∫ ab, Real.cos (t*fieldDifference ab) ∂μ := by
      simpa [D,μ,w] using (fields_cos k hk α x 0 t).symm
    simp_rw [funext eqn]
    have joint : Measurable (fun p : ℝ × (Factor × Factor) => Real.cos (p.1*fieldDifference p.2)) := by
      unfold fieldDifference; fun_prop
    exact joint.stronglyMeasurable.integral_prod_right'.measurable
  have den : Integrable (density 2) := by simpa using weighted_density_integrable 2 0 (by decide)
  have integr {F : ℝ → ℝ} (mf : Measurable F) (bd : ∀ t, 0 ≤ F t ∧ F t ≤ 1) :
      Integrable (fun t => density 2 t*F t) := by
    apply den.mono' (((density_continuous 2 (by decide)).measurable.mul mf).aestronglyMeasurable)
    exact ae_of_all _ fun t => by
      rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (density_nonneg _ _) (bd t).1)]
      exact mul_le_of_le_one_right (density_nonneg _ _) (bd t).2
  have ig := integr mg (fun t => ⟨(Real.exp_pos _).le,Real.exp_le_one_iff.mpr (by nlinarith only [mul_nonneg s.coe_nonneg (sq_nonneg t)])⟩)
  have id := integr md (fun t => ⟨(damping_frequency _ _ _ _).1.le,damping_le_one _ _ _ _⟩)
  have comp (t : ℝ) : G t ≤ D t := by
    have e := mul_le_mul_of_nonneg_right cap (sq_nonneg t)
    have cmp : -(2*(s:ℝ))*t^2 ≤ -((countRate k α:ℝ)*∫ p, (logCost p)^2 ∂(w : Measure Message))*t^2 := by
      change _ ≤ _ at e
      dsimp only [w]
      linarith only [e]
    exact (Real.exp_le_exp.mpr cmp).trans
      (damping_gaussian_lower _ w (finiteInverse_productLaw _ _ x hx) t)
  have le := integral_mono ig id (fun t => mul_le_mul_of_nonneg_left (comp t) (density_nonneg _ _))
  rw [←gaussian_kernel,expected_fieldSpread]
  change 2*(∫ t, density 2 t*G t) ≤ 2*(∫ t, density 2 t*D t)
  linarith only [le]

end SurveyPropagation.Fourier



==> anc/audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean <==
import SPAnalysis.Common

noncomputable section
namespace SurveyPropagation.Response

private def coefficient (k : ℕ) : ℝ :=
  4*Common.p k*(1/2:ℝ)^(k-2)+12*(13/50:ℝ)^(k-2)+4*(13/100:ℝ)^(k-6)
def largeCost (k : ℕ) : ℝ := (k:ℝ)^2*(2:ℝ)^k/2*coefficient k

private theorem step {k : ℕ} (hk : 16 ≤ k) : largeCost (k+1) ≤ largeCost k := by
  have c0 : 0 ≤ coefficient k := by unfold coefficient Common.p; positivity
  have rat : coefficient (k+1) ≤ (13/50:ℝ)*coefficient k := by
    unfold coefficient Common.p
    rw [show k+1-2=k-2+1 by omega,show k+1-6=k-6+1 by omega]
    simp only [pow_succ]
    nlinarith only [mul_nonneg (pow_nonneg (by norm_num : (0:ℝ) ≤ 1/2) k) (pow_nonneg (by norm_num : (0:ℝ) ≤ 1/2) (k-2)),pow_nonneg (by norm_num : (0:ℝ) ≤ 13/100) (k-6)]
  have k16 : (16:ℝ) ≤ k := by exact_mod_cast hk
  have factor : (((k:ℝ)+1)^2*2)*(13/50) ≤ (k:ℝ)^2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr k16) (show 0 ≤ (k:ℝ)+16 by positivity)]
  unfold largeCost
  rw [Nat.cast_succ,pow_succ]
  calc
    _ ≤ ((k:ℝ)+1)^2*((2:ℝ)^k*2)/2*((13/50)*coefficient k) :=
      mul_le_mul_of_nonneg_left rat (by positivity)
    _ = (((k:ℝ)+1)^2*2*(13/50))*((2:ℝ)^k/2*coefficient k) := by ring
    _ ≤ (k:ℝ)^2*((2:ℝ)^k/2*coefficient k) := mul_le_mul_of_nonneg_right factor (by positivity)
    _ = _ := by ring

theorem largeCost_bound {k : ℕ} (hk : 16 ≤ k) : largeCost k ≤ 3/4 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [largeCost,coefficient,Common.p]
  | succ k hk ih => exact (step hk).trans ih

theorem normalized_cost (k : ℕ) :
    largeCost k = (k:ℝ)^2*(2:ℝ)^k/2*(4*Common.p k*(1/2:ℝ)^(k-2)+
      2*(6*(13/50:ℝ)^(k-2)+2*(13/100:ℝ)^(k-6))) := by unfold largeCost coefficient; ring

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/Global.lean <==
import SPAnalysis.Statement
import SPAnalysis.VariationalPanel

noncomputable section
open MeasureTheory Set Filter
open scoped Topology BigOperators

namespace SurveyPropagation

theorem density_pos (k : ℕ) (hk : 2 < k) (t : ℝ) (ht : t ∈ domain k) : 0 < t := by
  apply lt_of_lt_of_le _ ht.1
  by_cases h3 : k=3
  · norm_num [leftDensity,h3]
  · rw [leftDensity,if_neg h3]
    have hp := pow_le_pow_right₀ (by norm_num : (1:ℝ) ≤ 2) (show 4 ≤ k by omega)
    norm_num at hp
    have h := mul_le_mul_of_nonneg_right hp (Real.log_nonneg (by norm_num : (1:ℝ) ≤ 2))
    linarith only [h,Real.log_two_gt_d9]

/-- Each region is one closed density interval with a common class of laws.
The record lists the inputs still required from the uniform estimates and
the variational inequality. -/
structure RegionalPanel (k : ℕ) (hk : 2 < k) where
  region : Set ℝ
  closed : IsClosed region
  convex : Convex ℝ region
  carrier : Set Law
  compact : IsCompact carrier
  M : ℝ
  cap : ∀ x ∈ carrier, finiteInverse x ∧ inverseMoment x ≤ M
  panel : ∀ t ∈ region, ∃ p : PanelData k hk t, p.carrier=carrier
  ascent : ∀ t ∈ region, ∀ x ∈ carrier, update k hk t.toNNReal x ≠ x →
    score k hk t.toNNReal x < score k hk t.toNNReal (update k hk t.toNNReal x)
  fixed_convex : ∀ x ∈ carrier, StrictConvexOn ℝ region (fun v : ℝ => score k hk v.toNNReal x)

private theorem glue_derivatives {n : ℕ} (S : Fin n → Set ℝ) (closed : ∀ i, IsClosed (S i))
    (g m : ℝ → ℝ) (localDer : ∀ i, ∀ t ∈ S i, HasDerivWithinAt g (m t) (S i) t) (t : ℝ) :
    HasDerivWithinAt g (m t) (⋃ i, S i) t := by
  classical
  have emptyDer (A : Set ℝ) (hA : t ∉ closure A) : HasDerivWithinAt g (m t) A t := by
    rw [hasDerivWithinAt_iff_tendsto_slope,notMem_closure_iff_nhdsWithin_eq_bot.mp
      (show t ∉ closure (A \ {t}) from fun ht => hA (closure_mono diff_subset ht))]
    exact tendsto_bot
  have each (i : Fin n) : HasDerivWithinAt g (m t) (S i) t := by
    by_cases ht : t ∈ S i
    · exact localDer i t ht
    · exact emptyDer _ (by simpa only [(closed i).closure_eq] using ht)
  have finite (s : Finset (Fin n)) : HasDerivWithinAt g (m t) (⋃ i ∈ s, S i) t := by
    induction s using Finset.induction_on with
    | empty => simpa using emptyDer ∅ (by simp)
    | insert i s _ ih => rw [Finset.set_biUnion_insert]; exact (each i).union ih
  simpa using finite Finset.univ

/-- Every panel derivative, including at a join, agrees with the same
clause expectation because both branch limits come from the same orbit. -/
theorem derivative_on_density_cover (k : ℕ) (hk : 2 < k) {n : ℕ} (P : Fin n → RegionalPanel k hk)
    (cover : (⋃ i, (P i).region) = domain k) (η : ℝ → Law) (sel : isSelection k hk η) :
    ∀ t ∈ domain k, HasDerivWithinAt (selectedScore k hk η) (clauseSlope k (by omega) (η t)) (domain k) t := by
  have subset (i : Fin n) : (P i).region ⊆ domain k := cover ▸ subset_iUnion (fun j => (P j).region) i
  have localDer (i : Fin n) (t : ℝ) (ht : t ∈ (P i).region) : HasDerivWithinAt (selectedScore k hk η) (clauseSlope k (by omega) (η t)) (P i).region t := by
    let B := P i
    have properties (v : ℝ) (hv : v ∈ B.region) : η v ∈ B.carrier ∧ MapsTo (update k hk v.toNNReal) B.carrier B.carrier ∧
        ∀ y ∈ B.carrier, update k hk v.toNNReal y=y → y=η v := by
      obtain ⟨p,hp⟩ := B.panel v hv
      rw [← hp]
      obtain ⟨y,hy,_,lim,uniq⟩ := selected_from_moment_contraction k hk v.toNNReal p.carrier p.compact p.N p.entry p.invariant
        p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
      have e := tendsto_nhds_unique lim (sel v (subset i hv)).1
      exact ⟨e ▸ hy,p.invariant,e ▸ uniq⟩
    exact (selected_variational_panel k hk B.region B.convex (fun v hv => density_pos k hk v (subset i hv)) B.carrier B.compact B.M B.cap η
      (fun v hv => (properties v hv).1) (fun v hv => (properties v hv).2.1) (fun v hv => (sel v (subset i hv)).2.1)
      (fun v hv => (properties v hv).2.2) B.ascent B.fixed_convex).2 t ht
  intro t _
  rw [← cover]
  exact glue_derivatives _ (fun i => (P i).closed) _ _ localDer t

/-- The global implication with no selected-score regularity assumed.
Its outstanding inputs concern the real panels, strict ascent, convexity
of fixed-input scores, and the two signs of the selected score. -/
theorem convergence_and_zero_of_variational_cover
    (families : ∀ k (hk : 2 < k), ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk), (⋃ i, (P i).region) = domain k)
    (signs : ∀ k (hk : 2 < k) (η : ℝ → Law), isSelection k hk η →
      selectedScore k hk η (bracket k).1 < 0 ∧ 0 < selectedScore k hk η (bracket k).2) :
    WeakConvergenceAndUniqueZero := by
  apply convergence_and_zero_of_panels_and_score
  · intro k hk t ht
    obtain ⟨n,P,cover⟩ := families k hk
    rw [← cover,mem_iUnion] at ht
    obtain ⟨i,hi⟩ := ht
    obtain ⟨p,_⟩ := (P i).panel t hi
    exact ⟨p⟩
  · intro k hk η sel
    obtain ⟨n,P,cover⟩ := families k hk
    have der := derivative_on_density_cover k hk P cover η sel
    exact ⟨fun t ht => (der t ht).continuousWithinAt,fun t ht =>
      (der t ⟨ht.1.le,ht.2.le⟩).hasDerivAt (Icc_mem_nhds ht.1 ht.2),signs k hk η sel⟩

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean <==
import SPAnalysis.MixedGramIntegral
import SPAnalysis.GramHalfline

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
set_option maxRecDepth 8000

def summedCorrection {a : ℕ} (v : Fin a → ℝ) (n : ℕ) (m : ModeTerm) :=
  ∑ j ∈ Finset.range m.cells.size,max 0 m.cells[j]!.bound.lower*
    (∑ i,v i*(physicalValues n 0 0).average j i.val)^2

theorem weighted_features {a : ℕ} (v : Fin a → ℝ) (n : ℕ) {t : ℝ} (pos : 0<t) :
    gramWeight n t*(∑ i,v i*gramFeature n (i.val+1) t)^2 = harmonicMass v n t := by
  by_cases zero : n=0
  · subst n; simp only [harmonicMass,gramWeight,gramFeature,if_true,←mul_div_assoc,←Finset.sum_div]
    field_simp [pos.ne']
  · simp [harmonicMass,gramWeight,gramFeature,zero]

theorem mode_correction {k T d a : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (hk : 0<k-1) (x y : SurveyPropagation.Law)
    (hx : MomentInput k b x) (hy : MomentInput k b y) (s : Icc (0:ℝ) 1) (n : ℕ) (small : n<8)
    (ρ : ℝ≥0) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) (v : Fin a → ℝ) :
    let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
    resolvedGram v ρ w σ τ n + summedCorrection v n tr.modes[n]! ≤ tr.zeroBounds[n]!.upper*fullGram v n := by
  let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
  let sn := tr.zeroBounds[n]!.upper
  let m := tr.modes[n]!
  let F (t : ℝ) := (sn-resolventAt ρ w σ τ n t)*harmonicMass v n t
  let grid (j : ℕ) := (j:ℝ)/mesh
  have Gint := harmonic_mass_int v n
  have Rint := resolved_mass_int v ρ w t0 st n
  have fi : Integrable F := ((Gint.const_mul sn).sub Rint).congr (ae_of_all _ fun t => by dsimp [F]; ring)
  have n9 : n<9 := by omega
  have fn (t : ℝ) : 0≤F t := by
    refine mul_nonneg (sub_nonneg.mpr ?_) (harmonic_mass_nonneg ..)
    exact resolvent_mixed_upper ρ _ _ s n t t0 st
      (stored_mode_bound tr built hk x hx n n n9 le_rfl t ρ t0 st hs ht hr)
      (stored_mode_bound tr built hk y hy n n n9 le_rfl t ρ t0 st hs ht hr)
  obtain ⟨_,_,table⟩ := fourier_tables_facts _ _ _ built
  have av := ((accepted_mode_table n T d _ (table n n9)).regular (by omega)).2.1
  have size : m.cells.size=mesh*T := (mode_term_data ((tabulate_success _ _ _ tr.modeTable).2 n small)).2.2.1.trans (by simp [av,modeAverages])
  have each (j : ℕ) (hj : j<m.cells.size) :
      max 0 m.cells[j]!.bound.lower*(∑ i,v i*(physicalValues n 0 0).average j i.val)^2 ≤ ∫ t in grid j..grid (j+1),F t := by
    refine (mixed_gram_cell tr built hk x y hx hy s n j small (size ▸ hj) ρ t0 st hs ht hr v).trans_eq ?_
    apply intervalIntegral.integral_congr_ae
    exact ae_of_all _ fun t inside => by
      have up : grid j≤grid (j+1) := div_le_div_of_nonneg_right (by exact_mod_cast Nat.le_succ j) (Nat.cast_nonneg _)
      have h0 : 0≤grid j := by dsimp [grid]; positivity
      change t ∈ uIoc (grid j) (grid (j+1)) at inside
      rw [uIoc_of_le up] at inside
      rw [mul_assoc,weighted_features v n (h0.trans_lt inside.1)]
      rfl
  have sum := Finset.sum_le_sum (fun j (hj : j∈Finset.range m.cells.size) => each j (Finset.mem_range.mp hj))
  rw [intervalIntegral.sum_integral_adjacent_intervals (a:=grid) (fun j _ => fi.intervalIntegrable)] at sum
  have z : grid 0=0 := by simp [grid]
  have tpos : 0≤grid m.cells.size := by dsimp [grid]; positivity
  rw [z,intervalIntegral.integral_of_le tpos] at sum
  have gt := setIntegral_mono_set (μ:=volume) (t:=Ioi (0:ℝ)) fi.integrableOn (ae_of_all _ fn)
    (show Ioc 0 (grid m.cells.size) ⊆ Ioi 0 from fun _ h => h.1).eventuallyLE
  have h := sum.trans gt
  have eqn : (∫ t in Ioi (0:ℝ),F t)=sn*fullGram v n-resolvedGram v ρ w σ τ n := by
    simp_rw [F,sub_mul]
    rw [integral_sub (Gint.integrableOn.const_mul sn) Rint.integrableOn,integral_const_mul]; rfl
  rw [eqn] at h
  change resolvedGram v ρ w σ τ n + summedCorrection v n m ≤ sn*fullGram v n
  change summedCorrection v n m ≤ _ at h; linarith only [h]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean <==
import SPAnalysis.PhysicalModes
import SPAnalysis.ActiveBlock

noncomputable section
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

def momentScale (k : ℕ) (weightRate : I) := overNat (scale weightRate (k*(k-1))) 2
def nodeSums (tables : Array ModeTables) (caps : SpectralInput) :=
  tables.map (fun t => t.nodes.map (nodeUpper caps))
def pivotFloor (k : ℕ) := rat (if k=3 then 44 else if k=4 then 35 else 23) 1000

private theorem accepted_bind {x : Option α} {f : α → Option β} {z : β}
    (h : (x >>= f)=some z) : ∃ y,x=some y ∧ f y=some z := by
  cases x with
  | none => contradiction
  | some y => exact ⟨y,rfl,h⟩

structure GramTrace (k : ℕ) (b : MomentBounds) (tables : Array ModeTables)
    (sigma tau dampRate weightRate : I) (result : GramResult) where
  caps : SpectralInput
  active : Box
  zeroBounds : Box
  modes : Array ModeTerm
  input : spectralInput k b=some caps
  block : positiveBlock k b (momentScale k weightRate) tau=some active
  parameters : pos tau=true ∧ below tau sigma=true ∧ pos (scale dampRate k)=true ∧ tables.size=9
  zeroTable : tabulateM tables.size (fun n => dampingAtZero sigma tau (scale dampRate k)
    (nodeSums tables caps)[n]!)=some zeroBounds
  modeTable : tabulateM 8 (fun n => modeTerm sigma tau (scale dampRate k) zeroBounds[n]!
    zeroBounds[8]! caps.meshError tables[n]! (nodeSums tables caps)[n]!)=some modes
  dimension : result.dim=active.size
  pivot : leastPivot active.size (checkedMatrix sigma tau zeroBounds[8]! active modes) (pivotFloor k)=some result.least

theorem accepted_gram_test {k : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dampRate weightRate : I} {result : GramResult}
    (got : gramTest k b tables sigma tau dampRate weightRate=some result) :
    Nonempty (GramTrace k b tables sigma tau dampRate weightRate result) := by
  unfold gramTest at got
  obtain ⟨caps,cs,next⟩ := accepted_bind got
  obtain ⟨ds,dsok,next⟩ := accepted_bind next
  let good := pos tau && below tau sigma && pos (scale dampRate k) && decide (tables.size=9)
  change (do
    guard (good=true)
    let zs ← tabulateM tables.size (fun n => dampingAtZero sigma tau (scale dampRate k) (nodeSums tables caps)[n]!)
    let ms ← tabulateM 8 (fun n => modeTerm sigma tau (scale dampRate k) zs[n]! zs[8]!
      caps.meshError tables[n]! (nodeSums tables caps)[n]!)
    let p ← leastPivot ds.size (checkedMatrix sigma tau zs[8]! ds ms) (pivotFloor k)
    pure (⟨k,b.first,b.last,dampRate,weightRate,ds.size,p⟩:GramResult))=some result at next
  by_cases hg : good=true
  · simp only [hg,guard_true,pure_bind] at next
    obtain ⟨zs,zok,next⟩ := accepted_bind next
    obtain ⟨ms,mok,next⟩ := accepted_bind next
    obtain ⟨p,pok,last⟩ := accepted_bind next
    have e : (⟨k,b.first,b.last,dampRate,weightRate,ds.size,p⟩:GramResult)=result := Option.some.inj last
    subst result
    exact ⟨⟨caps,ds,zs,ms,cs,dsok,by simpa [good,Bool.and_eq_true,and_assoc] using hg,zok,mok,rfl,pok⟩⟩
  · simp [hg] at next

theorem damping_zero_data {sigma tau rate : I} {values : Box} {out : I}
    (got : dampingAtZero sigma tau rate values=some out) :
    let f := transformedDamping sigma tau rate values[0]!
    out=upperPt f ∧ ok f=true ∧ out.Contains f.upper ∧ out.Contains out.upper ∧ out.upper=f.upper := by
  let f := transformedDamping sigma tau rate values[0]!
  by_cases good : ok f=true
  · change (do guard (ok f=true); pure (upperPt f))=some out at got
    simp only [good,guard_true,pure_bind] at got
    have e : upperPt f=out := Option.some.inj got
    subst out; refine ⟨rfl,good,?_,?_,?_⟩ <;> simp [upperPt,good,I.Contains,I.lower,I.upper,f] at *
  · change (do guard (ok f=true); pure (upperPt f))=some out at got
    simp [good] at got

theorem active_points {k : ℕ} {b : MomentBounds} {A tau : I} {ds : Box}
    (got : positiveBlock k b A tau=some ds) : ∀ i<ds.size,ds[i]!.Contains ds[i]!.upper ∧ 0<ds[i]!.lo := by
  obtain ⟨_,facts,_,_⟩ := positive_block_facts k b A tau ds got
  intro i hi; obtain ⟨kept,p⟩ := facts.kept i hi
  have good := facts.valid i (hi.trans_le facts.size)
  rw [kept]; simp [upperPt,good,I.Contains,I.upper,I.lower,p]

theorem physical_matrix_positive {k T d : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dampRate weightRate : I} {result : GramResult}
    (built : fourierTables T d=some tables) (trace : GramTrace k b tables sigma tau dampRate weightRate result)
    (size : result.dim≤d) {σ τ : ℝ} (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (v : Fin trace.active.size → ℝ) (nz : v≠0) :
    let zs := trace.zeroBounds
    let ms := trace.modes
    let values := fun n => physicalValues n zs[n]!.upper zs[8]!.upper
    (0:ℝ)<blockForm (fun r c : Fin trace.active.size =>
      realEntry ms values σ τ zs[8]!.upper (fun i => trace.active[i]!.upper)
        (max r.val c.val) (min r.val c.val)) v := by
  obtain ⟨_,len,table⟩ := fourier_tables_facts T d tables built
  obtain ⟨_,zeroAt⟩ := tabulate_success _ _ _ trace.zeroTable
  have bound (n : ℕ) (hn : n<9) := (damping_zero_data (zeroAt n (len ▸ hn))).2.2.2.1
  obtain ⟨mLen,atMode⟩ := tabulate_success _ _ _ trace.modeTable
  have floor : 0≤(pivotFloor k).hi := by
    by_cases h : k=3
    · simpa only [pivotFloor,if_pos h] using (by decide : 0≤(rat 44 1000).hi)
    · by_cases h' : k=4
      · simpa only [pivotFloor,if_neg h,if_pos h'] using (by decide : 0≤(rat 35 1000).hi)
      · simpa only [pivotFloor,if_neg h,if_neg h'] using (by decide : 0≤(rat 23 1000).hi)
  refine checked_matrix_positive hs ht (bound 8 (by decide)) _ _ (active_points trace.block) _
    (fun n => physicalValues n trace.zeroBounds[n]!.upper trace.zeroBounds[8]!.upper) ?_ floor trace.pivot v nz
  intro n hn
  have n8 : n<8 := mLen ▸ hn
  exact physical_mode_entries (table n (by omega)) (by omega) (trace.dimension ▸ size) (atMode n n8)
    (bound n (by omega)) (bound 8 (by decide))

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramBound.lean <==
import SPAnalysis.MomentGram
import Mathlib.Analysis.InnerProductSpace.Orthonormal

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace NNReal

namespace SurveyPropagation.Fourier

def unitCoord (j : ℕ) : ModeSpace := Real.sqrt (((j:ℝ)+1)/2) • coordVector j

theorem unitCoord_orthonormal : Orthonormal ℝ unitCoord := by
  rw [orthonormal_iff_ite]
  intro i j
  simp only [unitCoord,real_inner_smul_left,real_inner_smul_right,coordinate_inner]
  by_cases h : i=j
  · subst j
    rw [if_pos rfl,if_pos rfl,←mul_assoc,←sq,Real.sq_sqrt (by positivity)]
    field_simp
  · simp [h]

theorem att_symmetric (ρ : ℝ≥0) (w : Law) (u v : ModeSpace) :
    ⟪attenuationMap ρ w u,v⟫=⟪u,attenuationMap ρ w v⟫ := by
  rw [MeasureTheory.L2.inner_def,MeasureTheory.L2.inner_def]
  apply integral_congr_ae
  filter_upwards [attenuation_rep ρ w u,attenuation_rep ρ w v] with ω hu hv
  rw [hu,hv]; simp [RCLike.inner_apply]; ring

theorem finite_bessel (ρ : ℝ≥0) (w : Law) (s : Finset ℕ) (v : ModeSpace) :
    ∑ j ∈ s, ⟪attenuationMap ρ w (unitCoord j),v⟫^2 ≤ ‖v‖^2 := by
  simp_rw [att_symmetric]
  have b := unitCoord_orthonormal.sum_inner_products_le (s := s) (attenuationMap ρ w v)
  simp only [Real.norm_eq_abs,sq_abs] at b
  exact b.trans (pow_le_pow_left₀ (norm_nonneg _) (attenuation_contracts ..) _)

section FiniteForms
variable {E ι : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- A synthesis norm bound also bounds its transposed analysis map, on the same finite coordinates. -/
theorem analysis_of_synthesis (s : Finset ι) (V : ι → E) {q : ℝ} (q0 : 0 ≤ q)
    (upper : ∀ c : ι → ℝ, ‖∑ j ∈ s, c j • V j‖^2 ≤ q*∑ j ∈ s, (c j)^2) (g : E) :
    ∑ j ∈ s, (inner ℝ (V j) g)^2 ≤ q*‖g‖^2 := by
  let c (j : ι) := inner ℝ (V j) g
  let y := ∑ j ∈ s, c j • V j
  let A := ∑ j ∈ s, (c j)^2
  have a0 : 0 ≤ A := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have ink : inner ℝ y g=A := by
    simp only [y,A,c,sum_inner,real_inner_smul_left,sq]
  have bound := norm_inner_le_norm (𝕜 := ℝ) y g
  rw [ink,Real.norm_of_nonneg a0] at bound
  have step := (sq_le_sq₀ a0 (mul_nonneg (norm_nonneg _) (norm_nonneg _))).mpr bound
  rw [mul_pow] at step
  have endb := mul_le_mul_of_nonneg_right (upper c) (sq_nonneg ‖g‖)
  change ‖y‖^2*‖g‖^2 ≤ (q*A)*‖g‖^2 at endb
  change A ≤ _
  by_cases hp : 0 < A
  · apply (le_of_mul_le_mul_left _ hp : A ≤ q*‖g‖^2)
    nlinarith only [step,endb]
  · have hzero := le_antisymm (not_lt.mp hp) a0
    rw [hzero]; positivity

theorem synthesis_of_analysis (s : Finset ι) (V : ι → E) {q : ℝ} (q0 : 0 ≤ q)
    (upper : ∀ g : E, (∑ j ∈ s, (inner ℝ (V j) g)^2) ≤ q*‖g‖^2) (c : ι → ℝ) :
    ‖∑ j ∈ s, c j • V j‖^2 ≤ q*∑ j ∈ s, (c j)^2 := by
  let y := ∑ j ∈ s, c j • V j
  let S := ∑ j ∈ s, (c j)^2
  have s0 : 0 ≤ S := Finset.sum_nonneg fun j _ => sq_nonneg _
  have ink : (∑ j ∈ s, c j*inner ℝ (V j) y)=‖y‖^2 := by
    rw [←real_inner_self_eq_norm_sq]; conv_rhs => lhs; unfold y
    simp only [sum_inner,real_inner_smul_left]
  have cs := Finset.sum_mul_sq_le_sq_mul_sq s c (fun j => inner ℝ (V j) y)
  rw [ink] at cs
  have endb := mul_le_mul_of_nonneg_left (upper y) s0
  change ‖y‖^2 ≤ q*S
  by_cases hp : 0 < ‖y‖^2
  · apply (le_of_mul_le_mul_left _ hp : ‖y‖^2 ≤ q*S)
    change (‖y‖^2)^2 ≤ S*_ at cs
    nlinarith only [cs,endb]
  · exact (not_lt.mp hp).trans (mul_nonneg q0 s0)

end FiniteForms

/-- A bound on the first H weighted columns controls every finite section.
The Bessel inequality covers every other coordinate in the same metric. -/
theorem all_finite_sections (ρ : ℝ≥0) (w : Law) (H : ℕ) (a d : ℕ → ℝ)
    (d0 : ∀ i, 0 ≤ d i) {τ σ : ℝ} (t0 : 0 ≤ τ) (s0 : 0 ≤ σ)
    (major : ∀ i, a i ≤ τ + if i<H then d i else 0)
    (head : ∀ c : ℕ → ℝ, ‖∑ i ∈ Finset.range H, c i • (Real.sqrt (d i) • attenuationMap ρ w (unitCoord i))‖^2 ≤
       σ*∑ i ∈ Finset.range H, (c i)^2) (s : Finset ℕ) (g : ModeSpace) :
    (∑ i ∈ s, a i*(inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2) ≤ (τ+σ)*‖g‖^2 := by
  let F (i : ℕ) := (inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2
  have f0 (i : ℕ) : 0 ≤ F i := sq_nonneg _
  have h := analysis_of_synthesis (Finset.range H) _ s0 head g
  simp only [real_inner_smul_left,mul_pow,Real.sq_sqrt (d0 _)] at h
  have tail := mul_le_mul_of_nonneg_left (finite_bessel ρ w s g) t0
  change τ*(∑ i ∈ s, F i) ≤ _ at tail
  have upto : (∑ i ∈ s, (if i<H then d i else 0)*F i) ≤ ∑ i ∈ Finset.range H, d i*F i := by
    classical
    simp_rw [ite_mul,zero_mul,←Finset.sum_filter]
    apply Finset.sum_le_sum_of_subset_of_nonneg
    · exact fun i hi => Finset.mem_range.mpr (Finset.mem_filter.mp hi).2
    · intro i _ _; exact mul_nonneg (d0 _) (f0 _)
  calc
    _ ≤ ∑ i ∈ s, (τ+(if i<H then d i else 0))*F i :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_right (major i) (f0 i)
    _ = τ*(∑ i ∈ s, F i) + ∑ i ∈ s, (if i<H then d i else 0)*F i := by
      simp only [add_mul,Finset.sum_add_distrib,Finset.mul_sum]
    _ ≤ τ*‖g‖^2+σ*‖g‖^2 := add_le_add tail (upto.trans h)
    _ = _ := by ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean <==
import SPAnalysis.SingularLimits
import SPAnalysis.FrequencyTail

noncomputable section
open Set
namespace SurveyPropagation.Fourier

private theorem sinh_tangent {x : ℝ} (hx : 0≤x) : Real.sinh x≤x*Real.cosh x := by
  let f (s : ℝ) := s*Real.cosh s-Real.sinh s
  have deriv (s : ℝ) : HasDerivAt f (s*Real.sinh s) s := by
    convert (((hasDerivAt_id s).mul (Real.hasDerivAt_cosh s)).sub (Real.hasDerivAt_sinh s)) using 1 <;> dsimp [f] <;> ring
  have hm : MonotoneOn f (Ici 0) := monotoneOn_of_hasDerivWithinAt_nonneg (convex_Ici _)
    (show Continuous f by unfold f; fun_prop).continuousOn (fun s _ => (deriv s).hasDerivWithinAt)
    (fun s hs => mul_nonneg (interior_subset hs) (Real.sinh_nonneg_iff.mpr (interior_subset hs)))
  have h := hm (Set.mem_Ici.mpr (le_refl (0:ℝ))) (Set.mem_Ici.mpr hx) hx
  simpa [f] using h

private theorem ratio_antitone : AntitoneOn (fun t : ℝ => t/Real.sinh (Real.pi*t)) (Ioi 0) := by
  let d (t : ℝ) := (Real.sinh (Real.pi*t)-t*(Real.cosh (Real.pi*t)*Real.pi))/(Real.sinh (Real.pi*t))^2
  have deriv (t : ℝ) (ht : 0<t) : HasDerivAt (fun s : ℝ => s/Real.sinh (Real.pi*s)) (d t) t := by
    have den := (Real.hasDerivAt_sinh (Real.pi*t)).comp t ((hasDerivAt_id t).const_mul Real.pi)
    convert (hasDerivAt_id t).div den (Real.sinh_pos_iff.mpr (mul_pos Real.pi_pos ht)).ne' using 1 <;> dsimp [d] <;> ring
  have ht (t : ℝ) (h : t∈interior (Ioi (0:ℝ))) : 0<t := interior_subset h
  apply antitoneOn_of_hasDerivWithinAt_nonpos (convex_Ioi _) (fun t h => (deriv t h).continuousAt.continuousWithinAt)
    (fun t h => (deriv t (ht t h)).hasDerivWithinAt)
  intro t h
  exact div_nonpos_of_nonpos_of_nonneg (by linarith only [sinh_tangent (mul_nonneg Real.pi_pos.le (ht t h).le)]) (sq_nonneg _)

def cellBase (n : ℕ) (b : ℝ) :=
  let u := Real.exp (-Real.pi*b)
  if n=1 then 4*u/(1+u^2) else (if n=0 then 4 else 2)*b*u/(1-u^2)

private theorem one_at (b : ℝ) : cellBase 1 b=density 1 b := by
  rw [density_one,Real.cosh_eq]
  simp only [cellBase,if_true,neg_mul]
  rw [Real.exp_neg]
  have p := Real.exp_pos (Real.pi*b)
  field_simp [p.ne']; ring

private theorem two_at {b : ℝ} (bp : 0<b) : cellBase 2 b=b/Real.sinh (Real.pi*b) := by
  have x := mul_pos Real.pi_pos bp
  have e := Real.one_lt_exp_iff.mpr x
  simp only [cellBase,show (2:ℕ)≠1 by decide,show (2:ℕ)≠0 by decide,if_false,neg_mul,Real.exp_neg,Real.sinh_eq]
  have ep := Real.exp_pos (Real.pi*b)
  have sq : (Real.exp (Real.pi*b))^2≠1 := by nlinarith only [e,mul_pos (sub_pos.mpr e) (add_pos ep (by norm_num : (0:ℝ)<1))]
  field_simp [ep.ne']

theorem one_cell_bound {a b : ℝ} (a0 : 0≤a) (ab : a≤b) : cellBase 1 b≤density 1 a := by
  rw [one_at,density_one,density_one]
  exact div_le_div_of_nonneg_left (by norm_num) (Real.cosh_pos _) (Real.cosh_le_cosh.mpr (by
    rw [abs_of_nonneg (mul_nonneg Real.pi_pos.le a0),abs_of_nonneg (mul_nonneg Real.pi_pos.le (a0.trans ab))]
    exact mul_le_mul_of_nonneg_left ab Real.pi_pos.le))

theorem two_cell_bound {a b : ℝ} (a0 : 0<a) (ab : a≤b) : cellBase 2 b≤density 2 a := by
  have val := recurrence0 a a0.ne'
  rw [density_zero a0] at val
  have sp := (Real.sinh_pos_iff.mpr (mul_pos Real.pi_pos a0))
  have eqn : density 2 a=a/Real.sinh (Real.pi*a) := by field_simp [sp.ne',a0.ne'] at val ⊢; nlinarith
  rw [two_at (a0.trans_le ab),eqn]; exact ratio_antitone a0 (a0.trans_le ab) ab

theorem zero_cell_bound {a b : ℝ} (a0 : 0<a) (ab : a≤b) : cellBase 0 b≤a^2*density 0 a := by
  have eqn : cellBase 0 b=2*cellBase 2 b := by dsimp [cellBase]; ring
  rw [eqn,mul_comm (a^2),recurrence0 a a0.ne']; exact mul_le_mul_of_nonneg_left (two_cell_bound a0 ab) (by norm_num)

/-- Propagate a lower density weight across two modes using the left
endpoint of a frequency cell, with its base weight evaluated on the right. -/
theorem lift_cell_bound {l t W : ℝ} (n : ℕ) (l0 : 0≤l) (lt : l≤t) (tp : 0<t)
    (w : W≤density n t) :
    W*((n:ℝ)^2/4+l^2)/(((n:ℝ)+1)*((n:ℝ)+2))≤density (n+2) t := by
  have nz : node n t≠0 := by intro h; exact tp.ne' (by simpa [node] using congrArg Complex.im h)
  rw [density_step n t nz]
  apply div_le_div_of_nonneg_right _ (by positivity)
  refine mul_le_mul w ?_ (by positivity) (density_nonneg ..)
  linarith only [pow_le_pow_left₀ l0 lt 2]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean <==
import SPAnalysis.SpectralCell
import SPAnalysis.FeatureCellAverages
import SPAnalysis.CoefficientMeasure

noncomputable section
open MeasureTheory Set Filter SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal Topology BigOperators
namespace SPA.Global

private theorem damp_cont (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n : ℕ) :
    Continuous (damping ρ w n) := by
  have cont : Continuous (fun t : ℝ => ∫ p,mark (node n t) p ∂(w:Measure Message)) := by
    apply continuous_iff_continuousAt.mpr; intro a
    apply tendsto_integral_filter_of_dominated_convergence (fun _ => (1:ℝ))
    · exact Eventually.of_forall fun t => (show Measurable (mark (node n t)) by unfold mark; fun_prop).aestronglyMeasurable
    · exact Eventually.of_forall fun t => ae_of_all _ fun p => norm_mode_le_one (z:=node n t)
        (show 0≤(n:ℝ)/2 by positivity) (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)
    · exact integrable_const 1
    · exact ae_of_all _ fun p => (Complex.continuous_exp.comp ((continuous_node n).mul
        (continuous_const (y:=(Real.log (1-(p:ℝ)):ℂ))))).continuousAt
  exact Real.continuous_exp.comp (continuous_const.mul ((Complex.continuous_re.comp cont).sub continuous_const))

private def reg (n : ℕ) (t : ℝ) := if n=0 then 2*density 2 t else density n t
private theorem reg_cont (n : ℕ) : Continuous (reg n) := by
  by_cases h : n=0
  · simpa only [reg,h,if_true] using continuous_const.mul (density_continuous 2 (by decide))
  · change Continuous (fun t => if n=0 then 2*density 2 t else density n t)
    simpa only [if_neg h] using density_continuous n (Nat.pos_of_ne_zero h)
private theorem reg_val (n : ℕ) {t : ℝ} (tp : 0<t) : reg n t=gramWeight n t := by
  by_cases h : n=0
  · simp only [reg,gramWeight,h,if_true]; rw [mul_comm (t^2),recurrence0 t tp.ne']
  · simp only [reg,gramWeight,if_neg h]

/-- Cauchy--Schwarz on one checker cell, including the removable singularity
of the zero-mode density at the origin. -/
theorem weighted_quadratic_cell {d : ℕ} (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n : ℕ)
    {l r s σ τ c : ℝ} (l0 : 0≤l) (width : r-l=1/(mesh:ℝ)) (t0 : 0≤τ) (st : τ<σ)
    (poly : Fin d → ℝ → ℝ) (continuous_poly : ∀ i, Continuous (poly i)) (v : Fin d → ℝ)
    (c0 : 0≤c) (point : ∀ t ∈ Ioc l r,c*(mesh:ℝ)≤(s-resolventFactor σ τ (damping ρ w n t))*gramWeight n t) :
    c*(∑ i,v i*((∫ t in l..r,poly i t)/(r-l)))^2 ≤
      ∫ t in l..r,(s-resolventFactor σ τ (damping ρ w n t))*gramWeight n t*(∑ i,v i*poly i t)^2 := by
  let weight (t : ℝ) := (s-resolventFactor σ τ (damping ρ w n t))*reg n t
  have cw : Continuous weight := by
    have dp := damp_cont ρ w n
    have den (t : ℝ) : σ-τ*damping ρ w n t≠0 := ne_of_gt (by linarith only [mul_le_of_le_one_right t0 (damping_le_one ρ w n t),st])
    exact (continuous_const.sub ((continuous_const.mul dp).div (continuous_const.sub (continuous_const.mul dp)) den)).mul (reg_cont n)
  have m0 : (0:ℝ)<mesh := by norm_num [mesh]
  have lr : l<r := by linarith only [width,one_div_pos.mpr m0]
  have lower : Ioc l r ⊆ {t | c*(mesh:ℝ)≤weight t} := by
    intro t ht; change c*(mesh:ℝ)≤(s-resolventFactor σ τ (damping ρ w n t))*reg n t
    rw [reg_val n (l0.trans_lt ht.1)]; exact point t ht
  have cb := closure_minimal lower (isClosed_le continuous_const cw)
  rw [closure_Ioc lr.ne] at cb
  have chk := gram_cell lr (mul_nonneg c0 m0.le) weight poly v cw continuous_poly (fun t ht => cb ht)
  have factor : c*(mesh:ℝ)*(r-l)=c := by rw [width]; field_simp [m0.ne']
  change c*(mesh:ℝ)*(r-l)*_≤_ at chk
  rw [factor] at chk
  refine chk.trans_eq (intervalIntegral.integral_congr_ae ?_)
  exact ae_of_all _ fun t ht => by
    rw [uIoc_of_le lr.le] at ht
    simp only [weight,reg_val n (l0.trans_lt ht.1)]

/-- The scalar coefficient retained on one frequency cell gives a lower
bound on its true weighted Gram quadratic form, for all test vectors. -/
theorem checked_quadratic_cell {d : ℕ} (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n : ℕ)
    {l r s σ τ : ℝ} (l0 : 0≤l) (width : r-l=1/(mesh:ℝ)) (t0 : 0≤τ) (st : τ<σ)
    (poly : Fin d → ℝ → ℝ) (continuous_poly : ∀ i, Continuous (poly i)) (v : Fin d → ℝ)
    {sn f left right decay : I} (hs : sn.Contains s) (hf : ok f=true)
    (hl : left.Contains l) (hr : right.Contains r) (he : decay.Contains (Real.exp (-Real.pi*r)))
    (pw : pos (cellWeightBox n right left decay)=true)
    (atMode : ∀ t ∈ Ioc l r, resolventFactor σ τ (damping ρ w n t)≤s)
    (atCell : ∀ t ∈ Ioc l r, resolventFactor σ τ (damping ρ w n t)≤f.upper) :
    let bound := overNat (mul (sub sn f) (ThreeBox.lowerPt (cellWeightBox n right left decay))) mesh
    max 0 bound.lower*(∑ i,v i*((∫ t in l..r,poly i t)/(r-l)))^2 ≤
      ∫ t in l..r,(s-resolventFactor σ τ (damping ρ w n t))*gramWeight n t*(∑ i,v i*poly i t)^2 := by
  let wt := cellWeightBox n right left decay
  let bound := overNat (mul (sub sn f) (ThreeBox.lowerPt wt)) mesh
  let c := max 0 bound.lower
  obtain ⟨good,poslo⟩ := Bool.and_eq_true_iff.mp pw
  change ok wt=true at good
  change decide (0<wt.lo)=true at poslo
  have point : (ThreeBox.lowerPt wt).Contains wt.lower := by simp [ThreeBox.lowerPt,good,I.Contains,I.lower,I.upper]
  have wp : 0<wt.lower := div_pos (by exact_mod_cast of_decide_eq_true poslo) I.unit_pos
  have m0 : (0:ℝ)<mesh := by norm_num [mesh]
  apply weighted_quadratic_cell ρ w n l0 width t0 st poly continuous_poly v (le_max_left 0 bound.lower)
  intro t ht
  have dw := checked_cell_weight n l0 ht.1.le (l0.trans_lt ht.1) ht.2 hl hr he good
  exact (le_div_iff₀ m0).mp (correction_lower_bound hs hf point wp dw (atCell t ht) (atMode t ht))

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/GramChange.lean <==
import SPAnalysis.MomentGram
import SPAnalysis.FieldResponse

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

private theorem joint_int (μ : Measure (Pair × Message)) [IsFiniteMeasure μ] (r : ℕ) :
    Integrable (fun z : Pair × Message => rootDelta r z.2 z.1) μ :=
  (integrable_const (μ := μ) (2:ℝ)).mono' (rootDelta_meas r).aestronglyMeasurable
    (ae_of_all _ fun z => rootDelta_bound r z.2 z.1)

private theorem change_as_rows (ρ : ℝ≥0) (w u v : Law) (r : ℕ) :
    Response.insertionChange ρ w u v (Response.rootTest r) =
      (∫ p, rowValue ρ w r p ∂(v : Measure Message))-(∫ p, rowValue ρ w r p ∂(u : Measure Message)) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  have fixed (a : Law) (z : Pair) : Integrable (fun p => rootDelta r p z) (a : Measure Message) :=
    (integrable_const (μ := (a : Measure Message)) (2:ℝ)).mono'
      ((rootDelta_meas r).comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
      (ae_of_all _ fun p => rootDelta_bound r p z)
  have center (a : Law) (z : Pair) :
      (∫ p, Response.rhs r z p ∂(a : Measure Message))=
        (∫ p, rootDelta r p z ∂(a : Measure Message))+2*Response.rootTest r z := by
    have val (p : Message) : Response.rhs r z p=rootDelta r p z+2*Response.rootTest r z := by
      unfold Response.rhs rootDelta delta; ring
    simp_rw [val]
    rw [integral_add (fixed a z) (integrable_const _),integral_const,measureReal_univ_eq_one,one_smul]
  have inte (a : Law) : Integrable (Function.uncurry (fun (z : Pair) (p : Message) => rootDelta r p z)) (μ.prod (a : Measure Message)) :=
    joint_int _ r
  have row (a : Law) : (∫ z, ∫ p, rootDelta r p z ∂(a : Measure Message) ∂μ)=
      ∫ p, rowValue ρ w r p ∂(a : Measure Message) := integral_integral_swap (inte a)
  rw [Response.gap_integral]
  simp_rw [center,add_sub_add_right_eq_sub]
  have left (a : Law) : Integrable (fun z => ∫ p, rootDelta r p z ∂(a : Measure Message)) μ := (inte a).integral_prod_left
  change (∫ z, ((∫ p, rootDelta r p z ∂(v : Measure Message))-(∫ p, rootDelta r p z ∂(u : Measure Message))) ∂μ)=_
  rw [integral_sub (left v) (left u),row,row]

theorem integrate_row (ρ : ℝ≥0) (w a : Law) (ha : finiteInverse a) (r : ℕ) :
    HasSum (fun j => momentCoefficient ρ w r j*moment a (j+1))
      (∫ p, rowValue ρ w (r+1) p ∂(a : Measure Message)) := by
  let B := momentCoefficient ρ w r
  let f (j : ℕ) (p : Message) := B j*(p:ℝ)^(j+1)
  have hi (j : ℕ) : Integrable (f j) (a : Measure Message) := (integrable_monomial a _).const_mul _
  have val (j : ℕ) : (∫ p, f j p ∂(a : Measure Message))=B j*moment a (j+1) := by
    dsimp only [f]; rw [integral_const_mul]; rfl
  have nval (j : ℕ) : (∫ p, ‖f j p‖ ∂(a : Measure Message))=|B j| * moment a (j+1) := by
    have each (p : Message) : ‖f j p‖=|B j| * (p:ℝ)^(j+1) := by
      dsimp only [f]; rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (pow_nonneg p.2.1 _)]
    simp_rw [each]; rw [integral_const_mul]; rfl
  have sn := (summable_nat_add_iff 1).mpr (hasSum_moments a ha).summable
  have sm : Summable (fun j => ∫ p, ‖f j p‖ ∂(a : Measure Message)) := by
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg fun _ => norm_nonneg _) _ (sn.mul_left (2*((r:ℝ)+1)))
    intro j; rw [nval]
    exact mul_le_mul_of_nonneg_right (moment_coefficient_bound ρ w r j) (moment_nonneg _ _)
  have result := hasSum_integral_of_summable_integral_norm hi sm
  have eqn (p : Message) : (∑' j, f j p)=rowValue ρ w (r+1) p := (row_expansion ρ w p r).tsum_eq
  simpa only [eqn,val] using result

/-- The Gram entries give the variation of the actual SP moment. No
differentiation of an infinite matrix or interchange of formal coefficients is used. -/
theorem gram_change (ρ : ℝ≥0) (w u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) (r : ℕ) :
    HasSum (fun j => momentCoefficient ρ w r j*(moment v (j+1)-moment u (j+1)))
      (Response.insertionChange ρ w u v (Response.rootTest (r+1))) := by
  rw [change_as_rows]
  apply ((integrate_row ρ w v hv r).sub (integrate_row ρ w u hu r)).congr_fun
  intro j; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean <==
import SPAnalysis.GramChange
import SPAnalysis.GramBound

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def shock (ρ : ℝ≥0) (u v : Law) (j : ℕ) : ℝ := (ρ:ℝ)*(moment v (j+1)-moment u (j+1))

def shockVector (ρ : ℝ≥0) (w u v : Law) : ModeSpace :=
  ∑' j, shock ρ u v j • attenuationMap ρ w (coordVector j)

theorem shock_sum (ρ : ℝ≥0) (w u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) :
    HasSum (fun j => shock ρ u v j • attenuationMap ρ w (coordVector j)) (shockVector ρ w u v) := by
  have su := (summable_nat_add_iff 1).mpr (hasSum_moments u hu).summable
  have sv := (summable_nat_add_iff 1).mpr (hasSum_moments v hv).summable
  apply Summable.hasSum
  apply Summable.of_norm_bounded (((sv.sub su).mul_left (ρ:ℝ)).abs.mul_right 2)
  intro j; rw [norm_smul]
  exact mul_le_mul_of_nonneg_left ((attenuation_contracts ..).trans (coord_norm_bound j)) (abs_nonneg _)

theorem shock_row (ρ : ℝ≥0) (w u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) (r : ℕ) :
    (ρ:ℝ)*Response.insertionChange ρ w u v (Response.rootTest (r+1))=
      (((r:ℝ)+1)/2)*inner ℝ (attenuationMap ρ w (coordVector r)) (shockVector ρ w u v) := by
  have a := (gram_change ρ w u v hu hv r).mul_left (ρ:ℝ)
  have b := ((innerSL ℝ (attenuationMap ρ w (coordVector r))).hasSum (shock_sum ρ w u v hu hv)).mul_left (((r:ℝ)+1)/2)
  apply a.unique
  apply b.congr_fun
  intro j
  simp only [innerSL_apply,map_smul,smul_eq_mul,momentCoefficient,gramEntry,shock]
  ring

/-- A common finite-section bound controls the full vector of output moment
variations. Input domination is coordinatewise and includes the Poisson rate. -/
theorem direction_energy (ρ : ℝ≥0) (w u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (a input : ℕ → ℝ) (a0 : ∀ i, 0 < a i) {q D : ℝ} (q0 : 0 ≤ q)
    (frame : ∀ (s : Finset ℕ) (g : ModeSpace), (∑ j ∈ s, a j*(inner ℝ (attenuationMap ρ w (unitCoord j)) g)^2) ≤ q*‖g‖^2)
    (gap : ∀ j, |shock ρ u v j| ≤ a j*|input j|)
    (inputSum : ∀ N : ℕ, (∑ j ∈ Finset.range N, a j/((j:ℝ)+1)*(input j)^2) ≤ D)
    (s : Finset ℕ) :
    (∑ j ∈ s, a j/((j:ℝ)+1)*((ρ:ℝ)*Response.insertionChange ρ w u v (Response.rootTest (j+1)))^2) ≤ q^2*D := by
  let T := attenuationMap ρ w
  let h (i : ℕ) := (i:ℝ)+1
  let m (i : ℕ) := Real.sqrt (a i)*Real.sqrt (h i/2)
  let c (i : ℕ) := shock ρ u v i/m i
  let V (i : ℕ) := Real.sqrt (a i) • T (unitCoord i)
  let Y := shockVector ρ w u v
  have hpos (i : ℕ) : 0 < h i := by dsimp [h]; positivity
  have mp (i : ℕ) : 0 < m i := mul_pos (Real.sqrt_pos.mpr (a0 _)) (Real.sqrt_pos.mpr (div_pos (hpos _) (by norm_num)))
  have msq (i : ℕ) : (m i)^2=a i*(h i/2) := by
    dsimp only [m]
    rw [mul_pow,Real.sq_sqrt (a0 _).le,Real.sq_sqrt (div_nonneg (hpos _).le (by norm_num : (0:ℝ)≤2))]
  have term (i : ℕ) : c i • V i=shock ρ u v i • T (coordVector i) := by
    dsimp only [V,unitCoord,c]
    rw [map_smul,smul_smul,smul_smul]
    congr 1
    rw [mul_assoc]
    exact div_mul_cancel₀ _ (mp i).ne'
  have lim := (shock_sum ρ w u v hu hv).tendsto_sum_nat
  have cq (i : ℕ) : (c i)^2 ≤ 2*(a i/(h i)*(input i)^2) := by
    have gg := (sq_le_sq₀ (abs_nonneg _) (mul_nonneg (a0 i).le (abs_nonneg _))).mpr (gap i)
    rw [sq_abs,mul_pow,sq_abs] at gg
    dsimp only [c]; rw [div_pow]
    apply (div_le_iff₀ (sq_pos_of_pos (mp i))).mpr
    rw [msq]
    refine gg.trans_eq ?_
    field_simp [(hpos i).ne']
  have multi (N : ℕ) : ‖∑ i ∈ Finset.range N, shock ρ u v i • T (coordVector i)‖^2 ≤ q*(2*D) := by
    have hf (g : ModeSpace) : ∑ i ∈ Finset.range N, (inner ℝ (V i) g)^2 ≤ q*‖g‖^2 := by
      simpa only [V,T,real_inner_smul_left,mul_pow,Real.sq_sqrt (a0 _).le] using frame (Finset.range N) g
    have syn := synthesis_of_analysis (Finset.range N) V q0 hf c
    simp_rw [term] at syn
    apply syn.trans
    apply mul_le_mul_of_nonneg_left _ q0
    have bd := Finset.sum_le_sum (s := Finset.range N) (fun i _ => cq i)
    rw [←Finset.mul_sum] at bd
    exact bd.trans (mul_le_mul_of_nonneg_left (inputSum N) (by norm_num))
  have ny : ‖Y‖^2 ≤ q*(2*D) := le_of_tendsto' (lim.norm.pow 2) multi
  have each (i : ℕ) : a i/((i:ℝ)+1)*((ρ:ℝ)*Response.insertionChange ρ w u v (Response.rootTest (i+1)))^2=
      (1/2)*(a i*(inner ℝ (T (unitCoord i)) Y)^2) := by
    rw [shock_row ρ w u v hu hv,unitCoord,map_smul,real_inner_smul_left]
    change a i/h i*((h i/2)*inner ℝ (T (coordVector i)) Y)^2=(1/2)*(a i*(Real.sqrt (h i/2)*inner ℝ (T (coordVector i)) Y)^2)
    simp only [mul_pow,Real.sq_sqrt (div_nonneg (hpos i).le (by norm_num : (0:ℝ)≤2))]
    field_simp [(hpos i).ne']
  simp_rw [each]
  rw [←Finset.mul_sum]
  have full := (frame s Y).trans (mul_le_mul_of_nonneg_left ny q0)
  exact (mul_le_mul_of_nonneg_left full (by norm_num : (0:ℝ) ≤ 1/2)).trans_eq (by ring)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean <==
import SPAnalysis.CheckedGramMoments

open SurveyPropagation.Fourier
namespace SPA.Global

noncomputable section

private def atComplex (a : ℤ × ℤ) : ℂ := ⟨(a.1:ℝ),(a.2:ℝ)⟩

private def pairValue (t : ℝ) : List (ℤ × ℤ) → ℂ
  | [] => 0
  | a::p => atComplex a+(t:ℂ)*pairValue t p

def realValue (t : ℝ) : List ℤ → ℝ
  | [] => 0
  | c::p => (c:ℝ)+t*realValue t p

private theorem step_value (b : ℤ) (t : ℝ) (p : List (ℤ × ℤ)) (a : ℤ × ℤ) :
    pairValue t (featureStep b a p)=atComplex a+((b:ℂ)-2*(t:ℂ)*Complex.I)*pairValue t p := by
  induction p generalizing a with
  | nil => simp [featureStep,pairValue]
  | cons head p ih =>
    rcases head with ⟨r,i⟩
    simp only [featureStep,pairValue,ih]
    have add : atComplex (b*r+a.1,b*i+a.2)=(b:ℂ)*atComplex (r,i)+atComplex a := by
      apply Complex.ext <;> simp [atComplex,Complex.mul_re,Complex.mul_im]
    have mul : atComplex (2*i,-2*r)= -2*Complex.I*atComplex (r,i) := by
      apply Complex.ext <;> simp [atComplex,Complex.mul_re,Complex.mul_im]
    rw [add,mul]; ring

theorem feature_den_pos (h : ℕ) : 0<featureDen h := by
  induction h with
  | zero => decide
  | succ h ih => simp only [featureDen]; positivity

private theorem complex_value (n h : ℕ) (t : ℝ) :
    pairValue t (featureInts n h)=(featureDen h:ℂ)*coefficient (node n t) h := by
  induction h with
  | zero => apply Complex.ext <;> simp [featureInts,featureDen,pairValue,atComplex,coefficient]
  | succ h ih =>
    rw [featureInts,step_value,ih,featureDen,coefficient]
    have zero : atComplex (0,0)=0 := by apply Complex.ext <;> simp [atComplex]
    have ne : (h:ℂ)+1≠0 := by exact_mod_cast (Nat.succ_pos h).ne'
    have z : node n t=(n:ℂ)/2+(t:ℂ)*Complex.I := by
      apply Complex.ext <;> simp [node,Complex.div_ofNat_re,Complex.div_ofNat_im]
    rw [zero,zero_add,z]; push_cast; field_simp [ne]; ring

private theorem real_part (p : List (ℤ × ℤ)) (t : ℝ) :
    realValue t (p.map Prod.fst)=(pairValue t p).re := by
  induction p with
  | nil => rfl
  | cons a p ih => simp [realValue,pairValue,atComplex,Complex.mul_re,ih]

private theorem full_value (n h : ℕ) (t : ℝ) :
    realValue t ((featureInts n h).map Prod.fst)=(featureDen h:ℝ)*(coefficient (node n t) h).re := by
  rw [real_part,complex_value]; simp [Complex.mul_re]

private theorem const_zero (h : ℕ) : coefficient (node 0 0) (h+1)=0 := by
  induction h with
  | zero => simp [coefficient,node]; rfl
  | succ h ih => rw [coefficient,ih]; simp

def gramFeature (n h : ℕ) (t : ℝ) :=
  if n=0 then (coefficient (node n t) h).re/t else (coefficient (node n t) h).re

/-- Values of the actual polynomial features at every positive frequency,
with the factor t removed in mode zero as required by its adjusted weight. -/
theorem feature_values (n j : ℕ) {t : ℝ} (tp : 0<t) :
    realValue t (rowInts n (j+1))/(featureDen (j+1):ℝ)=gramFeature n (j+1) t := by
  have dp : (featureDen (j+1):ℝ)≠0 := by exact_mod_cast (feature_den_pos _).ne'
  by_cases nz : n=0
  · subst n
    let p := (featureInts 0 (j+1)).map Prod.fst
    have c : realValue 0 p=0 := by dsimp only [p]; rw [full_value,const_zero]; simp
    have tailH (s : List ℤ) (c0 : realValue 0 s=0) : t*realValue t s.tail=realValue t s := by
      cases s with
      | nil => simp [realValue]
      | cons a xs => simp only [realValue,zero_mul,add_zero] at c0; simp only [realValue,List.tail_cons,c0,zero_add]
    have tail := tailH p c
    simp only [rowInts,if_true,gramFeature]
    change realValue t p.tail / _=_
    apply (div_eq_div_iff dp tp.ne').mpr
    rw [mul_comm,tail,show realValue t p=_ from full_value 0 (j+1) t,mul_comm]
  · simp only [rowInts,if_neg nz,gramFeature,full_value]
    field_simp [dp]

end
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean <==
import SPAnalysis.ModeEnergy
import SPAnalysis.FourierUpdates
import SPAnalysis.Resolvent

noncomputable section
open MeasureTheory Set Filter Complex
open scoped NNReal ComplexConjugate
namespace SurveyPropagation.Fourier

def harmonicMass {d : ℕ} (v : Fin d → ℝ) (n : ℕ) (t : ℝ) :=
  density n t*(∑ i,v i*(coefficient (node n t) (i.val+1)).re)^2

theorem linear_features_rep {d : ℕ} (v : Fin d → ℝ) (g : Fin d → ModeSpace)
    (f : Fin d → Frequencies → ℝ) (rep : ∀ i,(fun ω => g i ω)=ᵐ[frequencyMeasure] f i)
    (s : Finset (Fin d)) :
    (fun ω => (∑ i ∈ s,v i • g i : ModeSpace) ω)=ᵐ[frequencyMeasure] (fun ω => ∑ i ∈ s,v i*f i ω) := by
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty] using (Lp.coeFn_zero ℝ 2 frequencyMeasure)
  | insert i s hi ih =>
    simp only [Finset.sum_insert hi]
    filter_upwards [Lp.coeFn_add (v i • g i) (∑ j ∈ s,v j • g j),Lp.coeFn_smul (v i) (g i),rep i,ih] with ω ha hm hp hh
    simp only [Pi.add_apply,Pi.smul_apply,smul_eq_mul] at ha hm
    rw [ha,hm,hp,hh]

theorem coord_mass_rep {d : ℕ} (v : Fin d → ℝ) :
    (fun ω => (coordSum v ω)^2)=ᵐ[frequencyMeasure] (fun ω => harmonicMass v ω.1 ω.2) := by
  filter_upwards [linear_features_rep v (fun i => coordVector i.val) _ (fun i => coordVector_rep i.val) Finset.univ] with ω h
  change (coordSum v ω)=_ at h
  rw [h,harmonicMass]; conv_rhs => lhs; rw [←Real.sq_sqrt (density_nonneg ω.1 ω.2)]
  rw [←mul_pow,Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl; intro i _; ring

theorem coef_real_even (h n : ℕ) (t : ℝ) :
    (coefficient (node n (-t)) h).re=(coefficient (node n t) h).re := by
  have eqn (j : ℕ) : coefficient (node n (-t)) j=conj (coefficient (node n t) j) := by
    have en : node n (-t)=conj (node n t) := by apply Complex.ext <;> simp [node]
    induction j with
    | zero => simp [coefficient]
    | succ j ih => rw [en] at ih; simp only [coefficient,en,ih,map_div₀,map_mul,map_sub,map_natCast,map_add,map_one]
  simp [eqn]

theorem harmonic_mass_nonneg {d : ℕ} (v : Fin d → ℝ) (n : ℕ) (t : ℝ) : 0≤harmonicMass v n t :=
  mul_nonneg (density_nonneg ..) (sq_nonneg _)
theorem harmonic_mass_even {d : ℕ} (v : Fin d → ℝ) (n : ℕ) (t : ℝ) : harmonicMass v n (-t)=harmonicMass v n t := by
  simp only [harmonicMass,density_even,coef_real_even]
theorem harmonic_mass_int {d : ℕ} (v : Fin d → ℝ) (n : ℕ) : Integrable (harmonicMass v n) :=
  (square_int_mode (coordSum v) n).congr (on_mode (coord_mass_rep v) n)

def fullGram {d : ℕ} (v : Fin d → ℝ) (n : ℕ) := ∫ t in Ioi (0:ℝ),harmonicMass v n t
def diagonalGram {d : ℕ} (v : Fin d → ℝ) := ∑ i,(v i)^2/((i:ℝ)+1)

theorem gram_diagonal_identity {d : ℕ} (v : Fin d → ℝ) : HasSum (fullGram v) (diagonalGram v) := by
  have h := (modes_recover_norm (coordSum v)).mul_left (1/2:ℝ)
  rw [coordSum_sq,Finset.mul_sum] at h
  convert h.congr_fun (g:=fullGram v) (fun n => ?_) using 1
  · apply Finset.sum_congr rfl; intro i _; ring
  · rw [modeEnergy,integral_congr_ae (on_mode (coord_mass_rep v) n),half_integral (harmonic_mass_int v n) (harmonic_mass_even v n)]
    unfold fullGram; ring

def resolventAt (ρ : ℝ≥0) (w : Law) (σ τ : ℝ) (n : ℕ) (t : ℝ) := resolventFactor σ τ (damping ρ w n t)
theorem resolve_bounds (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (n : ℕ) (t : ℝ) :
    0≤resolventAt ρ w σ τ n t ∧ resolventAt ρ w σ τ n t≤1 := by
  have y := damping_le_one ρ w n t
  have yp : 0≤damping ρ w n t := Real.exp_nonneg _
  have d : 0<σ-τ*damping ρ w n t := by linarith only [mul_le_of_le_one_right t0 y,st]
  refine ⟨div_nonneg (mul_nonneg (sub_nonneg.mpr st.le) yp) d.le,?_⟩
  apply (div_le_iff₀ d).mpr; linarith only [mul_le_of_le_one_right (t0.trans st.le) y]

def resolvedGram {d : ℕ} (v : Fin d → ℝ) (ρ : ℝ≥0) (w : Law) (σ τ : ℝ) (n : ℕ) :=
  ∫ t in Ioi (0:ℝ),resolventAt ρ w σ τ n t*harmonicMass v n t
theorem resolved_mass_int {d : ℕ} (v : Fin d → ℝ) (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (n : ℕ) :
    Integrable (fun t => resolventAt ρ w σ τ n t*harmonicMass v n t) := by
  have F := damping_measurable ρ w n
  have m : Measurable (resolventAt ρ w σ τ n) :=
    (measurable_const.mul F).div (measurable_const.sub (measurable_const.mul F))
  apply (harmonic_mass_int v n).mono' (m.aestronglyMeasurable.mul (harmonic_mass_int v n).aestronglyMeasurable)
  apply ae_of_all; intro t
  change ‖resolventAt ρ w σ τ n t*harmonicMass v n t‖≤_
  rw [Real.norm_of_nonneg (mul_nonneg (resolve_bounds ρ w t0 st n t).1 (harmonic_mass_nonneg ..))]
  exact mul_le_of_le_one_left (harmonic_mass_nonneg ..) (resolve_bounds ρ w t0 st n t).2

theorem resolved_halfline {d : ℕ} (v : Fin d → ℝ) (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) :
    HasSum (resolvedGram v ρ w σ τ) (‖resolved ρ w t0 st (coordSum v)‖^2/2) := by
  let z := resolved ρ w t0 st (coordSum v)
  have ae : (fun ω => (z ω)^2)=ᵐ[frequencyMeasure] (fun ω => resolventAt ρ w σ τ ω.1 ω.2*harmonicMass v ω.1 ω.2) := by
    filter_upwards [resolved_rep ρ w t0 st (coordSum v),coord_mass_rep v] with ω hv hm
    dsimp only [z]; rw [hv,mul_pow,hm]
    change (Real.sqrt (resolventAt ρ w σ τ ω.1 ω.2))^2*_=_
    rw [Real.sq_sqrt (resolve_bounds ρ w t0 st ω.1 ω.2).1]
  have h := (modes_recover_norm z).mul_left (1/2:ℝ)
  convert h.congr_fun (g:=resolvedGram v ρ w σ τ) (fun n => ?_) using 1
  · dsimp [z]; ring
  · rw [modeEnergy,integral_congr_ae (on_mode ae n),half_integral (resolved_mass_int v ρ w t0 st n)
      (fun t => by simp only [resolventAt,damping_even,harmonic_mass_even])]
    unfold resolvedGram; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean <==
import SPAnalysis.GramDirection

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

private theorem segment_energy (s : Finset ℕ) (f : ℕ → ℝ → ℝ)
    (fi : ∀ i, IntegrableOn (f i) (Ioc (0:ℝ) 1)) {B : ℝ} (b0 : 0 ≤ B)
    (bound : ∀ t ∈ Ioc (0:ℝ) 1, (∑ i ∈ s, (f i t)^2) ≤ B) :
    (∑ i ∈ s, (∫ t in Ioc (0:ℝ) 1, f i t)^2) ≤ B := by
  let μ := (volume : Measure ℝ).restrict (Ioc 0 1)
  let v (i : ℕ) := ∫ t, f i t ∂μ
  let S := ∑ i ∈ s, (v i)^2
  let F (t : ℝ) := ∑ i ∈ s, v i*f i t
  have s0 : 0 ≤ S := Finset.sum_nonneg fun i _ => sq_nonneg _
  have terms (i : ℕ) : Integrable (fun t => v i*f i t) μ := (fi i).const_mul _
  have hi : Integrable F μ := integrable_finset_sum _ fun i _ => terms i
  have eqn : (∫ t, F t ∂μ)=S := by
    dsimp only [F,S]; rw [integral_finset_sum _ (fun i _ => terms i)]
    simp_rw [integral_const_mul,sq]; rfl
  have each : ∀ᵐ t ∂μ, F t ≤ Real.sqrt (S*B) := by
    filter_upwards [ae_restrict_mem (μ := (volume : Measure ℝ)) measurableSet_Ioc] with t ht
    have cs := Finset.sum_mul_sq_le_sq_mul_sq s v (fun i => f i t)
    have ht' := mul_le_mul_of_nonneg_left (bound t ht) s0
    exact Real.le_sqrt_of_sq_le (cs.trans ht')
  have endb := integral_mono_ae hi (integrable_const (μ := μ) (Real.sqrt (S*B))) each
  rw [eqn] at endb
  have mass : μ.real univ=1 := by simp [μ,measureReal_def]
  rw [integral_const,mass,one_smul] at endb
  have sqb := (sq_le_sq₀ s0 (Real.sqrt_nonneg _)).mpr endb
  rw [Real.sq_sqrt (mul_nonneg s0 b0)] at sqb
  change S ≤ B
  by_cases hp : 0<S
  · exact le_of_mul_le_mul_left (by simpa only [sq] using sqb) hp
  · exact (not_lt.mp hp).trans b0

theorem integrated_gram_bound (ρ : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (a input : ℕ → ℝ) (a0 : ∀ i, 0 < a i) {q D : ℝ} (q0 : 0 ≤ q) (d0 : 0 ≤ D)
    (frame : ∀ t : Icc (0:ℝ) 1, ∀ (s : Finset ℕ) (g : ModeSpace),
      (∑ j ∈ s, a j*(inner ℝ (attenuationMap ρ (mixedWarnings u v t) (unitCoord j)) g)^2) ≤ q*‖g‖^2)
    (gap : ∀ j, |shock ρ u v j| ≤ a j*|input j|)
    (inputSum : ∀ N : ℕ, (∑ j ∈ Finset.range N, a j/((j:ℝ)+1)*(input j)^2) ≤ D) (s : Finset ℕ) :
    (∑ j ∈ s, a j/((j:ℝ)+1)*(Response.mean (Response.pairLaw ρ v) (Response.rootTest (j+1))-
      Response.mean (Response.pairLaw ρ u) (Response.rootTest (j+1)))^2) ≤ q^2*D := by
  let A (i : ℕ) := a i/((i:ℝ)+1)
  let R (i : ℕ) (t : ℝ) := (ρ:ℝ)*Response.insertionChange ρ (mixedWarnings u v (Response.clip t)) u v (Response.rootTest (i+1))
  let f (i : ℕ) (t : ℝ) := Real.sqrt (A i)*R i t
  have apos (i : ℕ) : 0 ≤ A i := div_nonneg (a0 i).le (by positivity)
  have fi (i : ℕ) : IntegrableOn (f i) (Ioc (0:ℝ) 1) := (Response.variation_integrable ρ u v (i+1)).2.const_mul _
  have br (t : ℝ) (_ : t ∈ Ioc (0:ℝ) 1) : (∑ i ∈ s, (f i t)^2) ≤ q^2*D := by
    simp only [f,mul_pow,Real.sq_sqrt (apos _)]
    exact direction_energy ρ (mixedWarnings u v (Response.clip t)) u v hu hv a input a0 q0 (frame _) gap inputSum s
  have res := segment_energy s f fi (mul_nonneg (sq_nonneg _) d0) br
  simp only [f,integral_const_mul,mul_pow,Real.sq_sqrt (apos _)] at res
  simp_rw [Response.variation ρ u v]
  exact res

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean <==
import SPAnalysis.DoubleSite

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators ComplexConjugate NNReal

namespace SurveyPropagation.Fourier

def ground (p y : Message) (n : ℕ) (t : ℝ) : ℝ := density n t*feature n t p*feature n t y

theorem feature_nonpos (n : ℕ) (t : ℝ) (p : Message) : feature n t p ≤ 0 := by
  let c : Factor := ⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩
  have h := (Complex.re_le_norm (mode (node n t) c)).trans (norm_mode_le_one (by dsimp [node]; positivity) c)
  exact sub_nonpos.mpr h

theorem ground_nonneg (p y : Message) (n : ℕ) (t : ℝ) : 0 ≤ ground p y n t := by
  unfold ground
  rw [mul_assoc]
  exact mul_nonneg (density_nonneg _ _) (mul_nonneg_of_nonpos_of_nonpos (feature_nonpos _ _ _) (feature_nonpos _ _ _))

theorem ground_integrable (p y : Message) (n : ℕ) : Integrable (ground p y n) := by
  let one : Factor := ⟨1,by norm_num,by norm_num⟩
  simpa [ground,gramIntegrand,character,mode,one] using gram_integrable p y n (one,one)

theorem pair_character (ρ : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) :
    (∫ z, character n t z ∂(Response.pairLaw ρ w : Measure Pair)) = damping ρ w n t := by
  let ξ := node n t
  let ν := signLaw ρ w
  let F (ab : Pair) := mode ξ ab.1*conj (mode ξ ab.2)
  have pos : 0 ≤ ξ.re := by dsimp [ξ,node]; positivity
  have fi : Integrable F (Response.pairLaw ρ w : Measure Pair) := by
    apply (integrable_const (μ := (Response.pairLaw ρ w : Measure Pair)) (1:ℝ)).mono' (show Measurable F by unfold F mode; fun_prop).aestronglyMeasurable
    apply ae_of_all
    intro ab
    dsimp only [F]; rw [norm_mul,norm_conj]
    exact mul_le_one₀ (norm_mode_le_one pos ab.1) (norm_nonneg _) (norm_mode_le_one pos ab.2)
  have cval : (∫ ab, F ab ∂(Response.pairLaw ρ w : Measure Pair)) = (damping ρ w n t:ℂ) := by
    change (∫ ab : Pair, mode ξ ab.1*conj (mode ξ ab.2) ∂(ν : Measure Factor).prod ν)=_
    rw [integral_prod_mul (mode ξ) (fun b => conj (mode ξ b)),integral_conj]
    change (∫ a, mode ξ a ∂(signLaw ρ w : Measure Factor))*conj (∫ a, mode ξ a ∂(signLaw ρ w : Measure Factor))=_
    unfold damping
    rw [sign_mode ρ w pos,←Complex.exp_conj,←Complex.exp_add,Complex.add_conj,Complex.ofReal_exp]
    congr 2
    simp [Complex.mul_re,ξ]; ring
  change (∫ ab, (F ab).re ∂(Response.pairLaw ρ w : Measure Pair))=_
  have re : (∫ ab, (F ab).re ∂(Response.pairLaw ρ w : Measure Pair))=(∫ ab, F ab ∂(Response.pairLaw ρ w : Measure Pair)).re := integral_re fi
  rw [re,cval,Complex.ofReal_re]

theorem gram_average (ρ : ℝ≥0) (w : Law) (p y : Message) :
    HasSum (fun n => ∫ t : ℝ, ground p y n t*damping ρ w n t)
      (∫ z, delta p (delta y (fun ab => siteCost ab.1 ab.2)) z ∂(Response.pairLaw ρ w : Measure Pair)) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let F (n : ℕ) (z : Pair) (t : ℝ) := ground p y n t*character n t z
  have reorder (n : ℕ) (t : ℝ) (z : Pair) : F n z t=gramIntegrand p y n t z := by
    unfold F ground gramIntegrand; ring
  have bound (n : ℕ) (z : Pair) (t : ℝ) : ‖F n z t‖ ≤ ground p y n t := by
    dsimp only [F]; rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (ground_nonneg _ _ _ _)]
    exact mul_le_of_le_one_right (ground_nonneg _ _ _ _) (char_bound _ _ _)
  have ji (n : ℕ) : Integrable (Function.uncurry (F n)) (μ.prod volume) := by
    have gi := (ground_integrable p y n).comp_snd μ
    have mc : Measurable (fun z : Pair × ℝ => character n z.2 z.1) := by
      simp only [character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop
    exact gi.mono' (gi.aestronglyMeasurable.mul mc.aestronglyMeasurable) (ae_of_all _ fun z => bound n z.1 z.2)
  have inn (n : ℕ) : Integrable (fun z => ∫ t : ℝ, F n z t) μ := (ji n).integral_prod_left
  have hs (z : Pair) : HasSum (fun n => ∫ t : ℝ, F n z t)
      (delta p (delta y (fun ab => siteCost ab.1 ab.2)) z) := by simpa only [reorder] using double_site p y z
  have cmp (n : ℕ) : (∫ z, ‖∫ t : ℝ, F n z t‖ ∂μ) ≤ ∫ t, ground p y n t := by
    have pt (z : Pair) : ‖∫ t : ℝ, F n z t‖ ≤ ∫ t, ground p y n t :=
      norm_integral_le_of_norm_le (ground_integrable p y n) (ae_of_all _ (bound n z))
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using
      integral_mono (inn n).norm (integrable_const (μ := μ) _) pt
  have sumG : Summable (fun n => ∫ t, ground p y n t) := (at_origin_series p y).summable
  have sn := Summable.of_nonneg_of_le (fun n => integral_nonneg fun z => norm_nonneg (∫ t : ℝ, F n z t)) cmp sumG
  have lifted := hasSum_integral_of_summable_integral_norm inn sn
  simp_rw [fun z => (hs z).tsum_eq] at lifted
  apply lifted.congr_fun
  intro n
  rw [integral_integral_swap (ji n)]
  have each (t : ℝ) : (∫ z, F n z t ∂μ) = ground p y n t*damping ρ w n t := by
    rw [show (fun z => F n z t)=(fun z => ground p y n t*character n t z) from rfl,integral_const_mul,pair_character]
  simp_rw [each]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean <==
import SPAnalysis.LowSpectralMoments
import SPAnalysis.FourierUpdates

noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace SurveyPropagation.Fourier

/-- The signed integer recurrence used to tabulate the full Gram integrals. -/
def gramNumerator : ℕ → ℕ → ℤ
  | 0, _ => 1
  | j+1, n => (n*(n+1):ℕ)*gramNumerator j (n+2) - (n*n:ℕ)*gramNumerator j n

private theorem even_whole (j n : ℕ) (hn : 0<n) :
    massMoment n (2*j) = 4*(gramNumerator j n:ℝ)/((n:ℝ)*2^(n+2*j)) := by
  induction j generalizing n with
  | zero =>
    obtain ⟨n,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hn)
    rw [Nat.mul_zero,moment_zero]
    simp only [gramNumerator,Int.cast_one,mul_one,Nat.add_zero,← inv_pow,Nat.cast_succ,
      div_eq_mul_inv,mul_inv_rev]
    ring
  | succ j ih =>
    rw [show 2*(j+1)=2*j+2 by omega,moment_step n (2*j) hn,ih (n+2) (by omega),ih n hn]
    simp only [gramNumerator,Int.cast_sub,Int.cast_mul,Int.cast_natCast,Nat.cast_mul,
      Nat.cast_add,Nat.cast_one,Int.cast_add,Int.cast_one,Nat.cast_ofNat]
    rw [show n+2+2*j=(n+2*j)+2 by omega,show n+(2*j+2)=(n+2*j)+2 by omega,pow_add]
    have np : 0 < (n:ℝ) := by exact_mod_cast hn
    have z : (n:ℝ)+2≠0 := by positivity
    field_simp [np.ne',z]

/-- Analytic value of every full positive-frequency even moment used by
the matrix checker; this includes all polynomial orders through degree 32. -/
theorem even_half_moment (j n : ℕ) (hn : 0<n) :
    (∫ t in Ioi (0:ℝ), t^(2*j)*density n t) =
      2*(gramNumerator j n:ℝ)/((n:ℝ)*2^(n+2*j)) := by
  have hi := moment_density_integrable n (2*j) hn
  have h := half_integral hi (fun t => by rw [density_even,show (-t)^(2*j)=t^(2*j) by simp [pow_mul]])
  have whole := even_whole j n hn
  change (∫ t : ℝ, t^(2*j)*density n t)=_ at whole
  rw [h] at whole
  calc
    _ = (2 * (∫ t in Ioi (0:ℝ), t^(2*j)*density n t))/2 := by ring
    _ = _ := by rw [whole]; ring

/-- The exceptional zero-mode polynomial uses the weight t² g₀ = 2 g₂. -/
theorem even_zero_moment (j : ℕ) :
    (∫ t in Ioi (0:ℝ), t^(2*j)*(t^2*density 0 t)) =
      4*(gramNumerator j 2:ℝ)/((2:ℝ)*2^(2+2*j)) := by
  have eqn : ∀ᵐ t : ℝ ∂volume.restrict (Ioi (0:ℝ)), t^(2*j)*(t^2*density 0 t)=2*(t^(2*j)*density 2 t) := by
    filter_upwards [ae_restrict_mem (μ := volume) measurableSet_Ioi] with t ht
    have nz : node 0 t ≠ 0 := by
      intro e; exact (ne_of_gt (show 0<t from ht)) (by simpa [node] using congrArg Complex.im e)
    have st := density_step 0 t nz
    norm_num at st
    rw [st]; ring
  rw [integral_congr_ae eqn,integral_const_mul,even_half_moment j 2 (by decide)]
  push_cast; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean <==
import SPAnalysis.GramLaws

noncomputable section
open MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

def kernelValue (ρ : ℝ≥0) (w : Law) (p y : Message) : ℝ :=
  ∫ z, delta p (delta y (fun ab => siteCost ab.1 ab.2)) z ∂(Response.pairLaw ρ w : Measure Pair)

def originValue (p y : Message) : ℝ := -2*Real.log (1-(p:ℝ)*(y:ℝ))

def kernelForm {N : ℕ} (K : Message → Message → ℝ) (P : Fin N → Message) (c : Fin N → ℝ) : ℝ :=
  ∑ i, ∑ j, (c i*c j)*K (P i) (P j)

def energy {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (n : ℕ) (t : ℝ) : ℝ :=
  density n t*(∑ i, c i*feature n t (P i))^2

theorem damping_measurable (ρ : ℝ≥0) (w : Law) (n : ℕ) : Measurable (damping ρ w n) := by
  have ch : Measurable (fun v : ℝ × Pair => character n v.1 v.2) := by
    simp only [character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop
  have h := ch.stronglyMeasurable.integral_prod_right' (ν := (Response.pairLaw ρ w : Measure Pair))
  have e : (fun t : ℝ => ∫ z, character n t z ∂(Response.pairLaw ρ w : Measure Pair))=damping ρ w n :=
    funext (pair_character ρ w n)
  exact e ▸ h.measurable

theorem damped_ground_integrable (ρ : ℝ≥0) (w : Law) (p y : Message) (n : ℕ) :
    Integrable (fun t => ground p y n t*damping ρ w n t) := by
  have g := ground_integrable p y n
  apply g.mono' (g.aestronglyMeasurable.mul (damping_measurable ρ w n).aestronglyMeasurable)
  exact ae_of_all _ fun t => by
    change ‖ground p y n t*damping ρ w n t‖ ≤ _
    rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (ground_nonneg _ _ _ _),abs_of_nonneg (show 0 ≤ damping ρ w n t from Real.exp_nonneg _)]
    exact mul_le_of_le_one_right (ground_nonneg _ _ _ _) (damping_le_one _ _ _ _)

private theorem energy_split {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ)
    (n : ℕ) (t d : ℝ) :
    energy P c n t*d = ∑ i, ∑ j, (c i*c j)*(ground (P i) (P j) n t*d) := by
  simp only [energy,sq,Finset.sum_mul,Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  unfold ground; ring

private theorem energy_sum {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (d : ℕ → ℝ → ℝ)
    (K : Message → Message → ℝ)
    (hi : ∀ p y n, Integrable (fun t => ground p y n t*d n t))
    (hs : ∀ p y, HasSum (fun n => ∫ t : ℝ, ground p y n t*d n t) (K p y)) :
    HasSum (fun n => ∫ t : ℝ, energy P c n t*d n t) (kernelForm K P c) := by
  apply (hasSum_sum (s := Finset.univ) (fun i _ => hasSum_sum (s := Finset.univ)
    (fun j _ => (hs (P i) (P j)).mul_left (c i*c j)))).congr_fun
  intro n
  simp_rw [energy_split]
  rw [integral_finset_sum _ (fun i _ => integrable_finset_sum _ fun j _ => (hi (P i) (P j) n).const_mul (c i*c j))]
  apply Finset.sum_congr rfl
  intro i _
  rw [integral_finset_sum _ (fun j _ => (hi (P i) (P j) n).const_mul _)]
  simp_rw [integral_const_mul]

theorem energy_integrable {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (n : ℕ) :
    Integrable (energy P c n) := by
  have eqn (t : ℝ) : energy P c n t = ∑ i, ∑ j, (c i*c j)*ground (P i) (P j) n t := by
    simpa only [mul_one] using energy_split P c n t 1
  exact (integrable_finset_sum _ fun i _ => integrable_finset_sum _ fun j _ =>
    (ground_integrable (P i) (P j) n).const_mul (c i*c j)).congr (ae_of_all _ fun t => (eqn t).symm)

theorem energy_nonneg {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (n : ℕ) (t : ℝ) :
    0 ≤ energy P c n t := mul_nonneg (density_nonneg _ _) (sq_nonneg _)

theorem energy_origin {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) :
    HasSum (fun n => ∫ t : ℝ, energy P c n t) (kernelForm originValue P c) := by
  simpa only [mul_one] using energy_sum P c (fun _ _ => 1) originValue
    (fun p y n => by simpa using ground_integrable p y n) (fun p y => by simpa only [mul_one] using at_origin_series p y)

theorem energy_actual {N : ℕ} (ρ : ℝ≥0) (w : Law) (P : Fin N → Message) (c : Fin N → ℝ) :
    HasSum (fun n => ∫ t : ℝ, energy P c n t*damping ρ w n t) (kernelForm (kernelValue ρ w) P c) :=
  energy_sum P c _ _ (damped_ground_integrable ρ w) (gram_average ρ w)

/-- Loewner order for all finite combinations of actual warning insertions.
Positivity follows from a square at each Fourier mode and frequency. -/
theorem kernel_order {N : ℕ} (ρ : ℝ≥0) (w : Law) (P : Fin N → Message) (c : Fin N → ℝ) :
    0 ≤ kernelForm (kernelValue ρ w) P c ∧ kernelForm (kernelValue ρ w) P c ≤ kernelForm originValue P c := by
  have ha := energy_actual ρ w P c
  have ho := energy_origin P c
  rw [←ha.tsum_eq,←ho.tsum_eq]
  refine ⟨tsum_nonneg (fun n => integral_nonneg (fun t => mul_nonneg (energy_nonneg ..) (Real.exp_nonneg _))),?_⟩
  apply ha.summable.tsum_le_tsum _ ho.summable
  intro n
  have z (t : ℝ) : energy P c n t*damping ρ w n t ≤ energy P c n t :=
    mul_le_of_le_one_right (energy_nonneg ..) (damping_le_one ..)
  exact integral_mono_of_nonneg (ae_of_all _ fun t => mul_nonneg (energy_nonneg ..) (Real.exp_nonneg _))
    (energy_integrable P c n) (ae_of_all _ z)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean <==
import SPAnalysis.GramLaws
import SPAnalysis.GramOrder
import SPAnalysis.ResponseVariation

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

private theorem site_swap (a b : Factor) : siteCost a b=siteCost b a := by
  unfold siteCost normalizer; congr 2; ring

private theorem site_delta (p : Message) (z : Pair) :
    delta p (fun a => siteCost a.1 a.2) z =
      logCost (scaled p (root z.1 z.2))+logCost (scaled p (root z.2 z.1)) := by
  have a := site_increment z.1 z.2 p
  have b := site_increment z.2 z.1 p
  rw [site_swap (SurveyPropagation.insert z.2 p) _,site_swap z.2 z.1] at b
  unfold delta
  change siteCost (SurveyPropagation.insert z.1 p) z.2+siteCost z.1 (SurveyPropagation.insert z.2 p)-2*siteCost z.1 z.2=_
  linarith only [a,b]

def rootDelta (r : ℕ) (p : Message) (z : Pair) : ℝ := delta p (Response.rootTest r) z

private theorem log_row (y : Message) (z : Pair) :
    HasSum (fun j : ℕ => (y:ℝ)^(j+1)*Response.rootTest (j+1) z/((j:ℝ)+1))
      (logCost (scaled y (root z.1 z.2))) := by
  let q := scaled y (root z.1 z.2)
  have h := Real.hasSum_pow_div_log_of_abs_lt_one ((abs_of_nonneg q.2.1).trans_lt q.2.2)
  simpa [q,logCost,scaled,Response.rootTest,mul_pow] using h

theorem single_series (y : Message) (z : Pair) :
    HasSum (fun j : ℕ => ((y:ℝ)^(j+1)/((j:ℝ)+1))*(Response.rootTest (j+1) z+Response.rootTest (j+1) z.swap))
      (delta y (fun a => siteCost a.1 a.2) z) := by
  rw [site_delta]
  apply ((log_row y z).add (log_row y z.swap)).congr_fun
  intro j; ring

private theorem double_series (p y : Message) (z : Pair) :
    HasSum (fun j : ℕ => ((y:ℝ)^(j+1)/((j:ℝ)+1))*(rootDelta (j+1) p z+rootDelta (j+1) p z.swap))
      (delta p (delta y (fun a => siteCost a.1 a.2)) z) := by
  apply (delta_sum (fun z => single_series y z) p z).congr_fun
  intro j
  rcases z with ⟨a,b⟩
  simp only [rootDelta,delta,Response.addMark,if_true,if_false,Bool.false_eq_true,Prod.swap_prod_mk]
  ring

theorem rootDelta_bound (r : ℕ) (p : Message) (z : Pair) : |rootDelta r p z| ≤ 2 := by
  have mem (a : Pair) : Response.rootTest r a ∈ Icc (0:ℝ) 1 :=
    ⟨pow_nonneg (root a.1 a.2).2.1 _,pow_le_one₀ (root a.1 a.2).2.1 (root a.1 a.2).2.2.le⟩
  have a := mem (Response.addMark true z p)
  have b := mem (Response.addMark false z p)
  have c := mem z
  unfold rootDelta delta
  exact abs_le.mpr ⟨by linarith only [a.1,b.1,c.2],by linarith only [a.2,b.2,c.1]⟩

theorem rootDelta_meas (r : ℕ) : Measurable (fun v : Pair × Message => rootDelta r v.2 v.1) := by
  have markm (b : Bool) : Measurable (fun z : Pair × Message => Response.addMark b z.1 z.2) := by
    cases b <;> simp only [Response.addMark,Bool.false_eq_true,if_false,if_true] <;> unfold SurveyPropagation.insert <;> fun_prop
  have hm : Measurable (Response.rootTest r) := (measurable_subtype_coe.comp measurable_root).pow_const _
  exact ((hm.comp (markm true)).add (hm.comp (markm false))).sub (measurable_const.mul (hm.comp measurable_fst))

theorem rootDelta_int (μ : Measure Pair) [IsFiniteMeasure μ] (r : ℕ) (p : Message) :
    Integrable (rootDelta r p) μ :=
  (integrable_const (μ := μ) (2:ℝ)).mono'
    ((rootDelta_meas r).comp (measurable_id.prodMk measurable_const)).aestronglyMeasurable
    (ae_of_all _ (rootDelta_bound r p))

def rowValue (ρ : ℝ≥0) (w : Law) (r : ℕ) (p : Message) : ℝ :=
  ∫ z, rootDelta r p z ∂(Response.pairLaw ρ w : Measure Pair)

theorem row_bound (ρ : ℝ≥0) (w : Law) (r : ℕ) (p : Message) : |rowValue ρ w r p| ≤ 2 := by
  simpa only [rowValue,Real.norm_eq_abs,measureReal_univ_eq_one,mul_one] using
    norm_integral_le_of_norm_le_const (μ := (Response.pairLaw ρ w : Measure Pair))
      (f := rootDelta r p) (C := 2) (ae_of_all _ (rootDelta_bound r p))

theorem kernel_series (ρ : ℝ≥0) (w : Law) (p y : Message) :
    HasSum (fun j : ℕ => (2*rowValue ρ w (j+1) p/((j:ℝ)+1))*(y:ℝ)^(j+1)) (kernelValue ρ w p y) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let R (j : ℕ) (z : Pair) := rootDelta (j+1) p z
  let F (j : ℕ) (z : Pair) := ((y:ℝ)^(j+1)/((j:ℝ)+1))*(R j z+R j z.swap)
  let ν := (signLaw ρ w : Measure Factor)
  have ri (j : ℕ) : Integrable (R j) μ := rootDelta_int μ _ p
  have si (j : ℕ) : Integrable (fun z : Pair => R j z.swap) μ :=
    (show Integrable (R j) (ν.prod ν) from ri j).swap
  have fi (j : ℕ) : Integrable (F j) μ := ((ri j).add (si j)).const_mul _
  have norm (j : ℕ) (z : Pair) : ‖F j z‖ ≤ 4*(y:ℝ)^(j+1) := by
    have h0 : 0 ≤ (y:ℝ)^(j+1) := pow_nonneg y.2.1 _
    have h := (abs_add_le _ _).trans (add_le_add (rootDelta_bound (j+1) p z) (rootDelta_bound (j+1) p z.swap))
    dsimp only [F]; rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (div_nonneg h0 (by positivity))]
    exact (mul_le_mul (div_le_self h0 (le_add_of_nonneg_left (Nat.cast_nonneg _))) h (abs_nonneg _) h0).trans_eq (by ring)
  have series := (summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one y.2.1 y.2.2).summable
  have sn : Summable (fun j => ∫ z, ‖F j z‖ ∂μ) := by
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg fun _ => norm_nonneg _) _ (series.mul_left 4)
    intro j
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using
      integral_mono (fi j).norm (integrable_const (μ := μ) _) (norm j)
  have hs := hasSum_integral_of_summable_integral_norm fi sn
  have vals (z : Pair) : (∑' j, F j z)=delta p (delta y (fun z => siteCost z.1 z.2)) z := (double_series p y z).tsum_eq
  simp_rw [vals] at hs
  apply hs.congr_fun
  intro j
  change _ = ∫ z, ((y:ℝ)^(j+1)/((j:ℝ)+1))*(R j z+R j z.swap) ∂μ
  rw [integral_const_mul,integral_add (ri j) (si j)]
  have symm : (∫ z, R j z.swap ∂μ)=(∫ z, R j z ∂μ) := integral_prod_swap (μ := ν) (ν := ν) (R j)
  rw [symm]
  change (2*(∫ z, R j z ∂μ)/_)*_ = _
  ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Intervals.lean <==
import EndpointAudit.Interval
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

/-! Real interpretations of the fixed-point dyadic endpoints used in the
actual numerical code. The basic rules below are universal kernel proofs. -/
noncomputable section
namespace SPA
namespace I

def lower (v : I) : ℝ := (v.lo : ℝ) / (unit : ℝ)
def upper (v : I) : ℝ := (v.hi : ℝ) / (unit : ℝ)
def Contains (v : I) (x : ℝ) : Prop := v.lower ≤ x ∧ x ≤ v.upper

theorem unit_pos : 0 < (unit : ℝ) := by
  have hu : (0 : ℤ) < unit := pow_pos (by decide : (0:ℤ)<2) bits
  exact_mod_cast hu

theorem valid_of_contains {v : I} {x : ℝ} (h : v.Contains x) : ok v = true := by
  have hh : (v.lo : ℝ) ≤ (v.hi : ℝ) := (div_le_div_iff_of_pos_right unit_pos).mp (h.1.trans h.2)
  exact decide_eq_true (by exact_mod_cast hh)

theorem ediv_real_le (a d : ℤ) (hd : 0 < d) : (↑(a / d) : ℝ) ≤ a/(d:ℝ) := by
  apply (le_div_iff₀ (by exact_mod_cast hd : (0:ℝ) < d)).2
  exact_mod_cast Int.ediv_mul_le a hd.ne'

theorem real_le_ceilDiv (a d : ℤ) (hd : 0 < d) : a/(d:ℝ) ≤ (ceilDiv a d : ℝ) := by
  have hh := ediv_real_le (-a) d hd
  simp only [Int.cast_neg, neg_div] at hh
  simpa [ceilDiv] using neg_le_neg hh

theorem contains_rat (a d : ℤ) (hd : 0 < d) : (rat a d).Contains ((a:ℝ)/d) := by
  unfold Contains lower upper rat
  simp only [if_pos hd]
  constructor
  · apply (div_le_iff₀ unit_pos).2
    convert ediv_real_le (a*unit) d hd using 1
    push_cast
    ring
  · apply (le_div_iff₀ unit_pos).2
    convert real_le_ceilDiv (a*unit) d hd using 1
    push_cast
    ring

theorem contains_whole (a : ℤ) : (whole a).Contains (a:ℝ) := by
  simp [Contains, lower, upper, whole, unit_pos.ne']

theorem contains_add {a b : I} {x y : ℝ} (hx : a.Contains x) (hy : b.Contains y) :
    (add a b).Contains (x+y) := by
  simpa [Contains, lower, upper, add, valid_of_contains hx, valid_of_contains hy, add_div]
    using And.intro (add_le_add hx.1 hy.1) (add_le_add hx.2 hy.2)

theorem contains_neg {a : I} {x : ℝ} (h : a.Contains x) : (neg a).Contains (-x) := by
  simpa [Contains, lower, upper, neg, neg_div] using And.intro (neg_le_neg h.2) (neg_le_neg h.1)

theorem contains_sub {a b : I} {x y : ℝ} (hx : a.Contains x) (hy : b.Contains y) :
    (sub a b).Contains (x-y) := contains_add hx (contains_neg hy)

theorem contains_scale {a : I} {x : ℝ} (hx : a.Contains x) (n : ℕ) :
    (scale a n).Contains (x*n) := by
  have hp : 0 ≤ (n:ℝ) := Nat.cast_nonneg n
  unfold Contains lower upper scale
  simp only [valid_of_contains hx,if_true,Int.cast_mul,Int.cast_natCast]
  constructor
  · calc _ = a.lower*n := by unfold lower; ring
         _ ≤ _ := mul_le_mul_of_nonneg_right hx.1 hp
  · calc _ ≤ a.upper*n := mul_le_mul_of_nonneg_right hx.2 hp
         _ = _ := by unfold upper; ring

theorem contains_overNat {a : I} {x : ℝ} (hx : a.Contains x) {n : ℕ} (hn : 0 < n) :
    (overNat a n).Contains (x/n) := by
  have hi : (0:ℤ) < n := by exact_mod_cast hn
  have hr : (0:ℝ) < n := by exact_mod_cast hn
  unfold Contains lower upper overNat
  simp only [valid_of_contains hx,decide_eq_true hn,Bool.true_and,if_true]
  have fl := ediv_real_le a.lo n hi
  have ce := real_le_ceilDiv a.hi n hi
  simp only [Int.cast_natCast] at fl ce
  constructor
  · calc _ ≤ ((a.lo:ℝ)/n)/unit := (div_le_div_iff_of_pos_right unit_pos).2 fl
         _ = a.lower/n := by unfold lower; ring
         _ ≤ _ := (div_le_div_iff_of_pos_right hr).2 hx.1
  · calc _ ≤ a.upper/n := (div_le_div_iff_of_pos_right hr).2 hx.2
         _ = ((a.hi:ℝ)/n)/unit := by unfold upper; ring
         _ ≤ _ := (div_le_div_iff_of_pos_right unit_pos).2 ce

theorem contains_cap {a : I} {x : ℝ} (hx : a.Contains x) (l u : ℤ)
    (hl : (l:ℝ)/unit ≤ x) (hu : x ≤ (u:ℝ)/unit) : (cap a l u).Contains x := by
  unfold Contains lower upper cap
  simp only [valid_of_contains hx,if_true,Int.cast_max,Int.cast_min]
  rw [← max_div_div_right unit_pos.le,← min_div_div_right unit_pos.le]
  exact ⟨max_le hl hx.1,le_min hu hx.2⟩

theorem real_lt_of_below {a b : I} {x y : ℝ} (hx : a.Contains x) (hy : b.Contains y)
    (h : below a b = true) : x < y := by
  have hz : a.hi < b.lo := by simpa [below,valid_of_contains hx,valid_of_contains hy] using h
  exact hx.2.trans_lt (((div_lt_div_iff_of_pos_right unit_pos).2 (by exact_mod_cast hz)).trans_le hy.1)

theorem real_pos_of_pos {a : I} {x : ℝ} (hx : a.Contains x) (h : pos a = true) : 0 < x := by
  have hp : 0 < a.lo := by simpa [pos,valid_of_contains hx] using h
  exact (div_pos (by exact_mod_cast hp) unit_pos).trans_le hx.1

end I
end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/Inverse.lean <==
import SPAnalysis.Compound
import Mathlib.MeasureTheory.Integral.DominatedConvergence

noncomputable section
open MeasureTheory Set Filter
open scoped Topology BigOperators NNReal

namespace SurveyPropagation

theorem hasSum_moments (x : Law) (hi : finiteInverse x) : HasSum (moment x) (inverseMoment x) := by
  let F (n : ℕ) (r : Message) := ∑ h ∈ Finset.range n, (r:ℝ)^h
  have fi (n : ℕ) : Integrable (F n) (x : Measure Message) :=
    integrable_finset_sum _ (fun h _ => integrable_monomial x h)
  have hb (n : ℕ) (r : Message) : ‖F n r‖ ≤ (1-(r:ℝ))⁻¹ := by
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg (fun h _ => pow_nonneg r.2.1 h))]
    rw [← one_div, le_div_iff₀ (sub_pos.mpr r.2.2), geom_sum_mul_neg]
    linarith [pow_nonneg r.2.1 n]
  have h := tendsto_integral_of_dominated_convergence (fun r : Message => (1-(r:ℝ))⁻¹)
    (fun n => (fi n).aestronglyMeasurable) hi (fun n => ae_of_all _ (hb n))
    (ae_of_all _ (fun r => (hasSum_geometric_of_lt_one r.2.1 r.2.2).tendsto_sum_nat))
  have hN (n : ℕ) : ∫ r, F n r ∂(x : Measure Message) = ∑ h ∈ Finset.range n, moment x h :=
    integral_finset_sum _ (fun i _ => integrable_monomial x i)
  change Tendsto (fun n => ∫ r, F n r ∂(x : Measure Message)) atTop (𝓝 (inverseMoment x)) at h
  simp_rw [hN] at h
  have hs := summable_of_sum_range_le (fun n => show 0 ≤ moment x n from integral_nonneg
    (fun r => pow_nonneg r.2.1 n)) (moment_head_le_inverse x hi)
  rw [← tendsto_nhds_unique hs.hasSum.tendsto_sum_nat h]
  exact hs.hasSum

theorem finiteInverse_productLaw (n : ℕ) (hn : 0 < n) (x : Law) (hi : finiteInverse x) :
    finiteInverse (productLaw n hn x) := by
  let j : Fin n := ⟨0, hn⟩
  change Integrable _ (Measure.map (leafProduct hn) (iid n x : Measure (Fin n → Message)))
  have hg : Measurable (fun r : Message => (1-(r:ℝ))⁻¹) := by fun_prop
  rw [integrable_map_measure hg.aestronglyMeasurable (measurable_leafProduct hn).aemeasurable]
  have h := (measurePreserving_eval (μ := fun _ : Fin n => (x : Measure Message)) j).integrable_comp_of_integrable hi
  apply h.mono' (hg.comp (measurable_leafProduct hn)).aestronglyMeasurable
  apply ae_of_all
  intro a
  change ‖(1-(leafProduct hn a : ℝ))⁻¹‖ ≤ (1-(a j:ℝ))⁻¹
  rw [Real.norm_eq_abs, abs_of_nonneg (inv_nonneg.mpr (sub_pos.mpr (leafProduct hn a).2.2).le)]
  apply inv_anti₀ (sub_pos.mpr (a j).2.2)
  apply sub_le_sub_left
  have hprod := Finset.prod_le_one (s := Finset.univ.erase j) (f := fun i => (a i : ℝ))
    (fun i _ => (a i).2.1) (fun i _ => (a i).2.2.le)
  change (∏ i, (a i:ℝ)) ≤ (a j:ℝ)
  rw [← Finset.prod_erase_mul _ _ (Finset.mem_univ j)]
  simpa only [one_mul] using mul_le_mul_of_nonneg_right hprod (a j).2.1

theorem warning_tail (n : ℕ) (hn : 0 < n) (x : Law) (hi : finiteInverse x) :
    HasSum (fun j : ℕ => (moment x (j+2))^n)
      (inverseMoment (productLaw n hn x)-1-moment (productLaw n hn x) 1) := by
  let w := productLaw n hn x
  have hw := hasSum_moments w (finiteInverse_productLaw n hn x hi)
  have h := (hasSum_nat_add_iff' 2).mpr hw
  have one : moment w 0 = 1 := by simp [moment]
  simp only [Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty, zero_add, one] at h
  convert h using 1
  · ext j
    exact (productLaw_moment n hn x (j+2)).symm
  · ring

/-- Exact inverse-moment recursion for the actual SP update and finiteness
at its output. The two Poisson fields in this identity are independent. -/
theorem inverse_update (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (hi : finiteInverse x) :
    finiteInverse (update k hk α x) ∧
    inverseMoment (update k hk α x) = 1 +
      Real.exp ((countRate k α : ℝ)*(∑' j : ℕ, (moment x (j+2))^(k-1))) -
      Real.exp (-(countRate k α : ℝ)*(moment x 1)^(k-1)) := by
  let w := productLaw (k-1) (by omega) x
  let rate := countRate k α
  let ν := signLaw rate w
  let A (a : Factor) := (a:ℝ)
  let B (b : Factor) := (b:ℝ)⁻¹-1
  have hA : Integrable A (ν : Measure Factor) := by
    apply (integrable_const (μ := (ν : Measure Factor)) (1:ℝ)).mono' (measurable_subtype_coe.aestronglyMeasurable)
    exact ae_of_all _ fun a => by rw [Real.norm_eq_abs,abs_of_pos a.2.1]; exact a.2.2
  have hb := sign_inverse rate w (finiteInverse_productLaw (k-1) (by omega) x hi)
  have hB : Integrable B (ν : Measure Factor) := hb.1.sub (integrable_const 1)
  have hAB := hA.mul_prod hB
  have hm := measurable_root.aemeasurable (μ := (ν : Measure Factor).prod (ν : Measure Factor))
  have hgi : Measurable (fun r : Message => (1-(r:ℝ))⁻¹) := by fun_prop
  have iden (ab : Factor × Factor) : (1-(root ab.1 ab.2:ℝ))⁻¹ = 1+A ab.1*B ab.2 := inverse_root _ _
  constructor
  · change Integrable _ (Measure.map _ ((ν : Measure Factor).prod (ν : Measure Factor)))
    rw [integrable_map_measure hgi.aestronglyMeasurable hm]
    exact ((integrable_const 1).add hAB).congr (ae_of_all _ fun ab => (iden ab).symm)
  · change (∫ r : Message, (1-(r:ℝ))⁻¹ ∂(Measure.map _ ((ν : Measure Factor).prod (ν : Measure Factor)))) = _
    rw [integral_map hm hgi.aestronglyMeasurable]
    simp_rw [iden]
    rw [integral_add (integrable_const 1) hAB, integral_const, integral_prod_mul]
    change _ + (∫ a : Factor, (a:ℝ) ∂(signLaw rate w : Measure Factor)) *
      (∫ b : Factor, (b:ℝ)⁻¹-1 ∂(signLaw rate w : Measure Factor)) = _
    rw [sign_mean, integral_sub hb.1 (integrable_const 1), hb.2, integral_const]
    simp only [measureReal_univ_eq_one, one_smul]
    rw [(warning_tail (k-1) (by omega) x hi).tsum_eq]
    change 1+Real.exp (-(rate:ℝ)*moment w 1)*(Real.exp ((rate:ℝ)*(inverseMoment w-1))-1) =
      1+Real.exp ((rate:ℝ)*(inverseMoment w-1-moment w 1)) -
        Real.exp (-(rate:ℝ)*(moment x 1)^(k-1))
    rw [← productLaw_moment (k-1) (by omega) x 1, mul_sub, ← Real.exp_add, mul_one]
    change 1+(_-Real.exp (-(rate:ℝ)*moment w 1)) = _
    rw [show -(rate:ℝ)*moment w 1+(rate:ℝ)*(inverseMoment w-1) =
      (rate:ℝ)*(inverseMoment w-1-moment w 1) by ring]
    ring

theorem finiteInverse_ordinary (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (n : ℕ) :
    finiteInverse (ordinary k hk α n) := by
  induction n with
  | zero =>
    change Integrable (fun r : Message => (1-(r:ℝ))⁻¹) (Measure.dirac half)
    exact integrable_dirac (by simp)
  | succ n ih =>
    rw [ordinary, Function.iterate_succ_apply'] 
    exact (inverse_update k hk α _ ih).1

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean <==
import SPAnalysis.Common

noncomputable section
open MeasureTheory Set
open scoped BigOperators

namespace SurveyPropagation

/-- The maximum of rⁿ(1-r), including the normalization by n+1. -/
theorem sharp_inverse_point (n : ℕ) (hn : 0 < n) {r : ℝ} (hr : 0 ≤ r) :
    ((n:ℝ)+1)*r^n*(1-r) ≤ ((n:ℝ)/((n:ℝ)+1))^n := by
  by_cases hz : r=0
  · subst r
    simp only [zero_pow hn.ne',mul_zero,zero_mul]
    positivity
  have rp := lt_of_le_of_ne hr (Ne.symm hz)
  let N : ℝ := n
  have np : 0 < N := by dsimp [N]; exact_mod_cast hn
  let s := N/(N+1)
  have sp : 0 < s := div_pos np (by positivity)
  have bern := one_add_mul_le_pow (show -2 ≤ s/r-1 by linarith [div_pos sp rp]) n
  have arg : 1+(s/r-1)=s/r := by ring
  rw [arg,div_pow] at bern
  have key : (N+1)*(1-r) ≤ 1+N*(s/r-1) := by
    dsimp [s]
    field_simp [rp.ne',(by positivity : N+1 ≠ 0)]
    nlinarith only [sq_nonneg ((N+1)*r-N)]
  have final := (le_div_iff₀ (pow_pos rp n)).mp (key.trans bern)
  dsimp only [s,N] at final
  linarith only [final]

theorem half_sharp_inverse {n : ℕ} (hn : 0 < n) :
    ((n:ℝ)/((n:ℝ)+1))^n ≤ 1/2 := by
  have np : 0 < (n:ℝ) := by exact_mod_cast hn
  have h := one_add_mul_le_pow (show -2 ≤ 1/(n:ℝ) by linarith [one_div_pos.mpr np]) n
  have hd : (1:ℝ)+1/n = ((n:ℝ)+1)/n := by field_simp
  rw [hd,div_pow] at h
  have two : (1:ℝ)+(n:ℝ)*(1/n)=2 := by field_simp; norm_num
  rw [two,le_div_iff₀ (pow_pos np n)] at h
  rw [div_pow,div_le_div_iff₀ (pow_pos (by positivity) n) (by norm_num)]
  linarith only [h]

/-- Sharp cap used for both the full moment metric and its finite heads. -/
theorem sharp_inverse_moment (x : Law) (fin : finiteInverse x) (n : ℕ) (hn : 0 < n) :
    moment x (n+1) ≤ (inverseMoment x-1)*((n:ℝ)/((n:ℝ)+1))^n/((n:ℝ)+1) := by
  let C := ((n:ℝ)/((n:ℝ)+1))^n/((n:ℝ)+1)
  have np : 0 < (n:ℝ) := by exact_mod_cast hn
  have cn : 0 ≤ C := by dsimp [C]; positivity
  have bound (r : Message) : (r:ℝ)^(n+1) ≤ C*(((1-(r:ℝ))⁻¹)-1) := by
    have h := sharp_inverse_point n hn r.2.1
    have raw := mul_le_mul_of_nonneg_right h r.2.1
    have den := sub_pos.mpr r.2.2
    dsimp only [C]
    rw [pow_succ]
    field_simp [den.ne',(by positivity : (n:ℝ)+1 ≠ 0)]
    nlinarith only [raw]
  let f (r : Message) := (1-(r:ℝ))⁻¹
  have hi : Integrable f (x : Measure Message) := fin
  have diff := hi.sub (integrable_const (1:ℝ))
  have cmp := integral_mono (integrable_monomial x (n+1)) (diff.const_mul C) bound
  change _ ≤ ∫ r, C*(f r-1) ∂(x : Measure Message) at cmp
  rw [integral_const_mul,integral_sub hi (integrable_const 1),integral_const,measureReal_univ_eq_one,one_smul] at cmp
  change moment x (n+1) ≤ C*(inverseMoment x-1) at cmp
  dsimp only [C] at cmp
  exact cmp.trans_eq (by ring)

theorem simple_inverse_moment (x : Law) (fin : finiteInverse x) (n : ℕ) (hn : 0 < n) :
    moment x (n+1) ≤ (inverseMoment x-1)/(2*((n:ℝ)+1)) := by
  have lower : 1 ≤ inverseMoment x := by
    have hh := moment_head_le_inverse x fin 1
    simpa [moment] using hh
  have b := mul_le_mul_of_nonneg_left (half_sharp_inverse hn) (sub_nonneg.mpr lower)
  have hi := div_le_div_of_nonneg_right b (show 0 ≤ (n:ℝ)+1 by positivity)
  exact (sharp_inverse_moment x fin n hn).trans (hi.trans_eq (by rw [div_mul_eq_div_div]; ring))

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean <==
import SPAnalysis.Spatial
import Mathlib.Analysis.Fourier.Inversion
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.Analysis.SpecialFunctions.Gamma.Deriv

noncomputable section
open MeasureTheory Set Filter Complex
open scoped BigOperators Topology ComplexConjugate FourierTransform

namespace SurveyPropagation.Fourier

theorem density_even (n : ℕ) (t : ℝ) : density n (-t) = density n t := by
  have e : node n (-t) = conj (node n t) := by apply Complex.ext <;> simp [node]
  simp [density,e,Complex.Gamma_conj]

theorem density_continuous (n : ℕ) (hn : 0 < n) : Continuous (density n) := by
  have cn : Continuous (node n) := by
    have eqn : node n = fun t : ℝ => (((n:ℝ)/2:ℝ):ℂ) + (t:ℂ)*I := by
      funext t; apply Complex.ext <;> simp [node]
    rw [eqn]; fun_prop
  have cg : Continuous (fun t => Gamma (node n t)) := by
    apply continuous_iff_continuousAt.mpr
    intro t
    apply (Complex.differentiableAt_Gamma _ _).continuousAt.comp cn.continuousAt
    intro j eqn
    have hp := congrArg Complex.re eqn
    simp [node] at hp
    have pos : 0 < (n:ℝ) := by exact_mod_cast hn
    linarith [Nat.cast_nonneg (α := ℝ) j]
  exact (continuous_const.mul (cg.norm.pow 2)).div_const _

private theorem of_even {f : ℝ → ℝ} (even : ∀ t, f (-t) = f t)
    (hi : IntegrableOn f (Ioi 0)) : Integrable f := by
  rw [←integrableOn_univ,←@Iio_union_Ici _ _ (0:ℝ),integrableOn_union,integrableOn_Ici_iff_integrableOn_Ioi]
  refine ⟨?_,hi⟩
  rw [←(Measure.measurePreserving_neg (volume : Measure ℝ)).integrableOn_comp_preimage
      (Homeomorph.neg ℝ).measurableEmbedding]
  simpa only [Function.comp_def,neg_preimage,neg_Iio,neg_zero,even] using hi

private theorem exp_weight (h : ℕ) {b : ℝ} (hb : 0 < b) :
    IntegrableOn (fun t : ℝ => t^h * Real.exp (-b*t)) (Ioi 0) := by
  simpa only [Real.rpow_natCast,Real.rpow_one] using
    integrableOn_rpow_mul_exp_neg_mul_rpow (s := (h:ℝ)) (p := 1) (b := b)
      (by linarith [Nat.cast_nonneg (α := ℝ) h]) (by norm_num) hb

private theorem g_one_bound (t : ℝ) : density 1 t ≤ 4*Real.exp (-(Real.pi*t)) := by
  rw [density_one,Real.exp_neg]
  have pos := Real.cosh_pos (Real.pi*t)
  have ln : Real.exp (Real.pi*t) ≤ 2*Real.cosh (Real.pi*t) := by
    rw [Real.cosh_eq]; linarith [Real.exp_pos (-(Real.pi*t))]
  rw [div_le_iff₀ pos]
  field_simp [Real.exp_pos (Real.pi*t)] at *
  linarith only [ln]

private theorem g_two_bound {t : ℝ} (ht : 1 ≤ t) :
    density 2 t ≤ 4*t*Real.exp (-(Real.pi*t)) := by
  have tp : 0 < t := by linarith
  have y : 1 ≤ Real.pi*t := by nlinarith [mul_nonneg (sub_nonneg.mpr ht) Real.pi_pos.le, Real.pi_gt_three]
  have hz : node 0 t ≠ 0 := by intro e; have hh := congrArg Complex.im e; simpa [node,tp.ne'] using hh
  have calcD : density 2 t = t/Real.sinh (Real.pi*t) := by
    have u := density_step 0 t hz
    rw [density_zero tp] at u
    norm_num at u
    rw [u]
    field_simp
  rw [calcD,Real.exp_neg]
  have hs := Real.sinh_pos_iff.mpr (mul_pos Real.pi_pos tp)
  have ep : 2 ≤ Real.exp (Real.pi*t) := by linarith [Real.add_one_le_exp (Real.pi*t)]
  have en : Real.exp (-(Real.pi*t)) ≤ 1 := Real.exp_le_one_iff.mpr (by linarith)
  apply (div_le_iff₀ hs).mpr
  rw [Real.sinh_eq]
  field_simp [Real.exp_pos (Real.pi*t)]
  rw [mul_comm t Real.pi]
  linarith only [ep,en]

/-- All polynomial moments of each positive-mode spectral density are
integrable. The proof uses the gamma recurrence only after the base modes. -/
theorem weighted_density_pos_integrable (n h : ℕ) (hn : 0 < n) :
    IntegrableOn (fun t : ℝ => t^h*density n t) (Ioi 0) := by
  induction n using Nat.strong_induction_on generalizing h with
  | h n ih =>
    have cm := (continuous_id.pow h).mul (density_continuous n hn)
    by_cases n1 : n=1
    · subst n
      apply ((exp_weight h Real.pi_pos).const_mul 4).mono' cm.aestronglyMeasurable
      filter_upwards [ae_restrict_mem (μ := volume) (s := Ioi (0:ℝ)) measurableSet_Ioi] with t ht
      have tc : 0 ≤ t^h := pow_nonneg ht.le _
      simp only [id_eq]
      rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg tc (density_nonneg 1 t))]
      have v := mul_le_mul_of_nonneg_left (g_one_bound t) tc
      convert v using 1 <;> ring
    by_cases n2 : n=2
    · subst n
      have near : IntegrableOn (fun t : ℝ => t^h*density 2 t) (Icc 0 1) := cm.integrableOn_Icc
      have far : IntegrableOn (fun t : ℝ => t^h*density 2 t) (Ioi 1) := by
        apply (((exp_weight (h+1) Real.pi_pos).mono_set
          (Ioi_subset_Ioi (by norm_num : (0:ℝ) ≤ 1))).const_mul 4).mono' cm.aestronglyMeasurable
        filter_upwards [ae_restrict_mem (μ := volume) (s := Ioi (1:ℝ)) measurableSet_Ioi] with t ht
        have tc : 0 ≤ t^h := pow_nonneg (by linarith [show (1:ℝ)<t from ht]) _
        simp only [id_eq]
        rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg tc (density_nonneg 2 t))]
        convert mul_le_mul_of_nonneg_left (g_two_bound ht.le) tc using 1 <;> ring
      apply (near.union far).mono_set
      intro t ht
      by_cases upper : t ≤ 1
      · exact Or.inl ⟨ht.le,upper⟩
      · exact Or.inr (lt_of_not_ge upper)
    let j := n-2
    have je : n=j+2 := by dsimp [j]; omega
    have jp : 0 < j := by dsimp [j]; omega
    have jl : j < n := by dsimp [j]; omega
    have jh := ih j jl h jp
    have jh' := ih j jl (h+2) jp
    have sum := ((jh.const_mul (((j:ℝ)/2)^2)).add jh').div_const (((j:ℝ)+1)*((j:ℝ)+2))
    apply IntegrableOn.congr_fun sum _ measurableSet_Ioi
    intro t _
    have nz : node j t ≠ 0 := by
      intro e
      have hp := congrArg Complex.re e
      have pos : (0:ℝ) < j := by exact_mod_cast jp
      simp [node] at hp; linarith
    simp only [Pi.add_apply]
    rw [je,density_step j t nz,pow_add]
    ring

theorem weighted_density_integrable (n h : ℕ) (hn : 0 < n) :
    Integrable (fun t : ℝ => |t|^h*density n t) := by
  apply of_even (fun t => by simp [density_even])
  apply (weighted_density_pos_integrable n h hn).congr_fun _ measurableSet_Ioi
  intro t ht
  simp only [abs_of_nonneg (show 0 < t from ht).le]

private def spatial (m : ℕ) (y : ℝ) : ℂ :=
  ((((2*Real.cosh (y/2))⁻¹:ℝ):ℂ)^(m+1))/((m:ℂ)+1)

private theorem spatial_continuous (m : ℕ) : Continuous (spatial m) := by
  unfold spatial
  fun_prop (disch := intro y; positivity)

private theorem spatial_integrable (m : ℕ) : Integrable (spatial m) := by
  have maj : Integrable (fun y : ℝ => Real.exp (-(1/2)*|y|)) := by
    apply of_even (fun y => by simp)
    have he := exp_weight 0 (b := 1/2) (by norm_num)
    apply he.congr_fun _ measurableSet_Ioi
    intro t ht
    simp [abs_of_nonneg (show 0 < t from ht).le]
  apply maj.mono' (spatial_continuous m).aestronglyMeasurable
  apply ae_of_all
  intro y
  let s := (2*Real.cosh (y/2))⁻¹
  have hs : 0 < s := by dsimp [s]; positivity
  have h1 : s ≤ 1 := by
    dsimp [s]; rw [inv_le_one₀ (by positivity)]; linarith [Real.one_le_cosh (y/2)]
  have exp_le : Real.exp (|y|/2) ≤ 2*Real.cosh (y/2) := by
    by_cases hy : 0 ≤ y
    · rw [abs_of_nonneg hy,Real.cosh_eq]; linarith [Real.exp_pos (-(y/2))]
    · rw [abs_of_neg (lt_of_not_ge hy),neg_div,Real.cosh_eq]; linarith [Real.exp_pos (y/2)]
  change ‖(s:ℂ)^(m+1)/((m:ℂ)+1)‖ ≤ _
  rw [norm_div,norm_pow,Complex.norm_real,Real.norm_eq_abs,abs_of_pos hs]
  have d : ‖(m:ℂ)+1‖ = (m:ℝ)+1 := by
    rw [← Complex.ofReal_natCast,← Complex.ofReal_one,← Complex.ofReal_add,Complex.norm_real,
      Real.norm_eq_abs,abs_of_nonneg (by positivity)]
  rw [d]
  calc s^(m+1)/((m:ℝ)+1) ≤ s^(m+1) := div_le_self (pow_nonneg hs.le _) (by linarith [Nat.cast_nonneg (α := ℝ) m])
       _ ≤ s := by simpa only [pow_one] using pow_le_pow_of_le_one hs.le h1 (Nat.succ_pos m)
       _ ≤ Real.exp (-(1/2)*|y|) := by
         rw [show -(1/2:ℝ)*|y|=-(|y|/2) by ring,Real.exp_neg]
         exact (inv_le_inv₀ (by positivity) (Real.exp_pos _)).mpr exp_le

private theorem innerReal (u w : ℝ) : inner ℝ u w = w*u := rfl

private theorem fourier_spatial (m : ℕ) (w : ℝ) :
    𝓕 (spatial m) w = ((Real.pi:ℂ)/2)*(density (m+1) (2*Real.pi*w):ℂ) := by
  rw [Real.fourierIntegral_eq']
  have h := positive_mode_transform m (-(2*Real.pi*w))
  rw [density_even] at h
  convert h using 1
  apply integral_congr_ae
  filter_upwards with u
  simp only [spatial,smul_eq_mul,innerReal]
  rw [show -2*Real.pi*(w*u) = -(2*Real.pi*w)*u by ring]
  ring

/-- Fourier inversion at every real field difference. The angular-frequency
integral is over the real line; the half-line has half this value by symmetry. -/
theorem positive_density_reconstruction (m : ℕ) (y : ℝ) :
    (∫ t : ℝ, density (m+1) t*Real.cos (t*y)) =
      4*(2*Real.cosh (y/2))⁻¹^(m+1)/((m:ℝ)+1) := by
  let n := m+1
  have hi : Integrable (density n) := by
    simpa using weighted_density_integrable n 0 (Nat.succ_pos m)
  have ft : Integrable (𝓕 (spatial m)) := by
    have eqn := funext (fourier_spatial m)
    rw [eqn]
    exact ((hi.comp_mul_left' (show 2*Real.pi ≠ 0 by positivity)).ofReal).const_mul _
  have inv := (spatial_integrable m).fourier_inversion ft ((spatial_continuous m).continuousAt (x := y))
  let F (t : ℝ) := Complex.exp (((t*y:ℝ):ℂ)*I)*(density n t:ℂ)
  have fi : Integrable F := by
    apply hi.norm.mono' (by dsimp [F]; fun_prop (disch := exact (density_continuous _ (Nat.succ_pos m)).aestronglyMeasurable))
    apply ae_of_all
    intro t
    simp [F,Complex.norm_exp]
  have sc : (∫ t : ℝ, F ((2*Real.pi)*t)) = |(2*Real.pi)⁻¹| • (∫ t : ℝ, F t) :=
    MeasureTheory.Measure.integral_comp_mul_left F _
  rw [Real.fourierIntegralInv_eq'] at inv
  have ii : (∫ t : ℝ, Complex.exp (((2*Real.pi*(y*t):ℝ):ℂ)*I) • 𝓕 (spatial m) t)
      = ((Real.pi:ℂ)/2)*(∫ t : ℝ, F ((2*Real.pi)*t)) := by
    rw [←integral_const_mul]
    apply integral_congr_ae
    filter_upwards with t
    rw [fourier_spatial]
    simp only [F,smul_eq_mul,n]
    rw [show 2*Real.pi*(y*t)=(2*Real.pi*t)*y by ring]
    ring
  simp only [innerReal] at inv
  rw [ii,sc,abs_of_pos (by positivity),Complex.real_smul] at inv
  have normalized : (∫ t, F t) = 4*spatial m y := by
    push_cast at inv
    field_simp [Complex.ofReal_ne_zero.mpr Real.pi_ne_zero] at inv
    linear_combination inv
  have realval := congrArg Complex.re normalized
  have re_integral : (∫ t : ℝ, (F t).re) = (∫ t : ℝ, F t).re := integral_re fi
  rw [←re_integral] at realval
  have rr (t : ℝ) : (F t).re = density n t*Real.cos (t*y) := by
    simp [F,Complex.exp_re,Complex.mul_re,mul_comm]
  simp_rw [rr] at realval
  have real_spatial : spatial m y =
      ((2*Real.cosh (y/2))⁻¹^(m+1)/((m:ℝ)+1):ℝ) := by
    unfold spatial
    rw [Complex.ofReal_div, Complex.ofReal_pow, Complex.ofReal_add, Complex.ofReal_natCast, Complex.ofReal_one]
  rw [real_spatial] at realval
  rw [← Complex.ofReal_ofNat, ← Complex.ofReal_mul, Complex.ofReal_re] at realval
  rw [realval]
  ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Kernels.lean <==
import SPAnalysis.Fields
import Mathlib.Analysis.SpecialFunctions.Gamma.Beta

noncomputable section
open MeasureTheory Complex
open scoped BigOperators ComplexConjugate

namespace SurveyPropagation.Fourier

def node (n : ℕ) (t : ℝ) : ℂ := ⟨(n:ℝ)/2,t⟩
def density (n : ℕ) (t : ℝ) : ℝ := 2*‖Gamma (node n t)‖^2/(Real.pi*n.factorial)

theorem density_nonneg (n : ℕ) (t : ℝ) : 0 ≤ density n t := by unfold density; positivity

theorem density_step (n : ℕ) (t : ℝ) (hn : node n t ≠ 0) :
    density (n+2) t = density n t * (((n:ℝ)/2)^2+t^2)/((n+1:ℝ)*(n+2)) := by
  have hn' : node (n+2) t = node n t + 1 := by apply Complex.ext <;> simp [node]; ring
  have hsq : ‖node n t‖^2 = ((n:ℝ)/2)^2+t^2 := by
    rw [← Complex.normSq_eq_norm_sq,Complex.normSq_apply]
    change (n:ℝ)/2*((n:ℝ)/2)+t*t=_
    ring
  unfold density
  rw [hn',Gamma_add_one _ hn, norm_mul,mul_pow,hsq,Nat.factorial_succ,Nat.factorial_succ]
  push_cast
  have hn₁ : (n:ℝ)+1 ≠ 0 := by positivity
  have hn₂ : (n:ℝ)+1+1 ≠ 0 := by positivity
  have hn₃ : (n:ℝ)+2 ≠ 0 := by positivity
  field_simp [Real.pi_ne_zero, hn₁,hn₂,hn₃]
  ring

theorem beta_density (m : ℕ) (t : ℝ) :
    (density (m+1) t : ℂ) = 2*betaIntegral (node (m+1) t) (conj (node (m+1) t)) /
      ((Real.pi:ℂ)*(m+1)) := by
  let s := node (m+1) t
  have hs : 0 < s.re := by dsimp [s,node]; positivity
  have hconj : 0 < (conj s).re := by simpa using hs
  have hsum : s+conj s = (m:ℂ)+1 := by
    rw [Complex.add_conj]
    dsimp [s,node]
    push_cast
    ring
  change (density (m+1) t : ℂ) = 2*betaIntegral s (conj s)/_
  rw [betaIntegral_eq_Gamma_mul_div _ _ hs hconj, hsum, Gamma_nat_eq_factorial, Gamma_conj, mul_conj']
  unfold density
  rw [Nat.factorial_succ]
  push_cast
  dsimp [s]
  have hp : (Real.pi:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr Real.pi_ne_zero
  field_simp [hp]

theorem density_one (t : ℝ) : density 1 t = 2/Real.cosh (Real.pi*t) := by
  let s := node 1 t
  have hc : 1-s = conj s := by apply Complex.ext <;> norm_num [s,node]
  have hπ : (Real.pi:ℂ)*s = (Real.pi:ℂ)/2+((Real.pi*t:ℝ):ℂ)*I := by
    apply Complex.ext <;> simp [s,node,Complex.mul_re,Complex.mul_im]; ring
  have hh := Gamma_mul_Gamma_one_sub s
  rw [hc,Gamma_conj,mul_conj',hπ,Complex.sin_add_mul_I,Complex.sin_pi_div_two,
    Complex.cos_pi_div_two] at hh
  simp only [one_mul,zero_mul,add_zero, ← Complex.ofReal_cosh] at hh
  have hh' : ‖Gamma s‖^2 = Real.pi/Real.cosh (Real.pi*t) := by exact_mod_cast hh
  change 2*‖Gamma s‖^2/(Real.pi*↑(Nat.factorial 1))=_
  rw [hh']
  simp only [Nat.factorial_one,Nat.cast_one,mul_one]
  field_simp [Real.pi_ne_zero,(Real.cosh_pos _).ne']

theorem density_zero {t : ℝ} (ht : 0 < t) : density 0 t = 2/(t*Real.sinh (Real.pi*t)) := by
  let s := node 0 t
  have hs : conj s ≠ 0 := by
    intro h
    have h' := congrArg Complex.im h
    simp [s,node] at h'
    exact ht.ne' h'
  have hc : 1-s = conj s+1 := by apply Complex.ext <;> simp [s,node]
  have hs' : conj s = -(t:ℂ)*I := by apply Complex.ext <;> simp [s,node]
  have hπ : (Real.pi:ℂ)*s = ((Real.pi*t:ℝ):ℂ)*I := by
    apply Complex.ext <;> simp [s,node,Complex.mul_re,Complex.mul_im]
  have hh := Gamma_mul_Gamma_one_sub s
  rw [hc,Gamma_add_one _ hs,Gamma_conj,hπ,Complex.sin_mul_I,← Complex.ofReal_sinh] at hh
  have hsn : 0 < Real.sinh (Real.pi*t) := Real.sinh_pos_iff.mpr (mul_pos Real.pi_pos ht)
  have hb : ((Real.sinh (Real.pi*t):ℝ):ℂ) * I ≠ 0 := mul_ne_zero (Complex.ofReal_ne_zero.mpr hsn.ne') Complex.I_ne_zero
  have step := (eq_div_iff hb).mp hh
  rw [show Gamma s*(conj s*conj (Gamma s))=conj s*(Gamma s*conj (Gamma s)) by ring, mul_conj', hs'] at step
  have algebra (a b c : ℂ) : (-a*I*b)*(c*I) = a*b*c := by linear_combination -(a*b*c)*Complex.I_mul_I
  rw [algebra] at step
  have realStep : t*‖Gamma s‖^2*Real.sinh (Real.pi*t)=Real.pi := by exact_mod_cast step
  change 2*‖Gamma s‖^2/(Real.pi*↑(Nat.factorial 0))=_
  simp only [Nat.factorial_zero,Nat.cast_one,mul_one]
  field_simp [Real.pi_ne_zero,ht.ne',hsn.ne']
  linarith only [realStep]

def coefficient (z : ℂ) : ℕ → ℂ
  | 0 => 1
  | h+1 => ((h:ℂ)-z)*coefficient z h/((h:ℂ)+1)

theorem coefficient_step {n h : ℕ} {t : ℝ}
    (hb : ((n:ℝ)/2)^2 + t^2 ≤ 2*h*((n:ℝ)/2+1)+1) :
    ‖coefficient (node n t) (h+1)‖ ≤ ‖coefficient (node n t) h‖ := by
  have hsq : ‖(h:ℂ)-node n t‖^2 = ((h:ℝ)-(n:ℝ)/2)^2+t^2 := by
    rw [← Complex.normSq_eq_norm_sq, Complex.normSq_apply]
    simp [node]
    ring
  have hi : ‖(h:ℂ) - node n t‖ ≤ (h:ℝ)+1 := by nlinarith [norm_nonneg ((h:ℂ)-node n t), Nat.cast_nonneg (α := ℝ) h]
  have hd : ‖(h:ℂ)+1‖ = (h:ℝ)+1 := by
    rw [← Complex.ofReal_natCast, ← Complex.ofReal_one, ← Complex.ofReal_add, Complex.norm_real,
      Real.norm_of_nonneg (by positivity)]
  rw [coefficient,norm_div,norm_mul,hd,div_le_iff₀ (by positivity)]
  simpa only [mul_comm] using mul_le_mul_of_nonneg_right hi (norm_nonneg (coefficient (node n t) h))

theorem coefficient_tail {n H h : ℕ} {t : ℝ} (hH : H ≤ h)
    (hb : ((n:ℝ)/2)^2+t^2 ≤ 2*H*((n:ℝ)/2+1)+1) :
    ‖coefficient (node n t) h‖ ≤ ‖coefficient (node n t) H‖ := by
  induction h, hH using Nat.le_induction with
  | base => exact le_rfl
  | succ h hh ih =>
    apply (coefficient_step _).trans ih
    exact hb.trans (by gcongr)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean <==
import SPAnalysis.LargeResponseGaps
import SPAnalysis.GeometricCost
import SPAnalysis.CommonInvariance
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Response

theorem mixed_at {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k) {x y : Law}
    (hx : Common.inClass k x) (hy : Common.inClass k y) (s : Icc (0:ℝ) 1) :
    let ρ := (countRate k t.toNNReal : ℝ)
    let u := productLaw (k-1) (by omega) y
    let v := productLaw (k-1) (by omega) x
    Real.exp (-ρ*moment (mixedWarnings u v s) 1) ≤ 2*Common.p k := by
  let ρ := (countRate k t.toNNReal : ℝ)
  let X := (moment x 1)^(k-1)
  let Y := (moment y 1)^(k-1)
  have ex := Common.mean_factor_bound (by omega : 8 ≤ k) ht hx
  have ey := Common.mean_factor_bound (by omega : 8 ≤ k) ht hy
  have lx : 0 ≤ ρ := NNReal.coe_nonneg _
  have p0 : 0 ≤ Common.p k := by unfold Common.p; positivity
  dsimp only
  rw [mixedWarnings_moment,productLaw_moment,productLaw_moment]
  change Real.exp (-ρ*((1-(s:ℝ))*Y+(s:ℝ)*X)) ≤ _
  have upper : (4/3:ℝ)*Common.p k ≤ 2*Common.p k := by linarith only [p0]
  rcases le_total X Y with h|h
  · apply ((Real.exp_le_exp.mpr (mul_le_mul_of_nonpos_left _ (neg_nonpos.mpr lx))).trans ex).trans upper
    nlinarith only [mul_nonneg (sub_nonneg.mpr s.2.2) (sub_nonneg.mpr h)]
  · apply ((Real.exp_le_exp.mpr (mul_le_mul_of_nonpos_left _ (neg_nonpos.mpr lx))).trans ey).trans upper
    nlinarith only [mul_nonneg s.2.1 (sub_nonneg.mpr h)]

private theorem amplitude_bound {k : ℕ} (hk : 16 ≤ k) {t : ℝ} (ht : t ∈ domain k) :
    (countRate k t.toNNReal:ℝ)*((k-1:ℕ):ℝ) ≤ (k:ℝ)^2*(2:ℝ)^k/2 := by
  have top := ht.2
  rw [rightDensity,if_neg (by omega : k≠3)] at top
  have tpos := density_pos k (by omega) t ht
  have tl := top.trans (mul_le_of_le_one_right (by positivity) (show Real.log 2 ≤ 1 by linarith only [Real.log_two_lt_d9]))
  have rt : (countRate k t.toNNReal:ℝ) = (k:ℝ)*t/2 := by simp [countRate,max_eq_left tpos.le]
  have ml : ((k-1:ℕ):ℝ) ≤ k := by exact_mod_cast Nat.sub_le k 1
  rw [rt]
  calc
    _ ≤ ((k:ℝ)*(2:ℝ)^k/2)*(k:ℝ) := mul_le_mul (by gcongr) ml (by positivity) (by positivity)
    _ = _ := by ring

/-- The actual nonlinear update contracts a summable weighted moment norm
on the full common class for k ≥ 16. -/
theorem large_contraction {k : ℕ} (hk : 16 ≤ k) {t : ℝ} (ht : t ∈ domain k) {x y : Law}
    (hx : Common.inClass k x) (hy : Common.inClass k y) :
    squaredDistance weight (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) ≤
      (9/16:ℝ)*squaredDistance weight x y := by
  let m := ((k-1:ℕ):ℝ)
  let ρ := countRate k t.toNNReal
  let u := productLaw (k-1) (by omega) y
  let v := productLaw (k-1) (by omega) x
  let D := momentDistance weight x y
  let A := 4*Common.p k*(1/2:ℝ)^(k-2)
  let B := 6*(13/50:ℝ)^(k-2)+2*(13/100:ℝ)^(k-6)
  have D0 : 0 ≤ D := Real.sqrt_nonneg _
  have m0 : 0 ≤ m := by dsimp [m]; positivity
  have p0 : 0 ≤ Common.p k := by unfold Common.p; positivity
  have A0 : 0 ≤ A := by dsimp [A]; positivity
  have B0 : 0 ≤ B := by dsimp [B]; positivity
  obtain ⟨j1,j2⟩ := common_gaps hk hx hy
  change |moment v 1-moment u 1| ≤ 2*m*D*(1/2:ℝ)^(k-2) at j1
  change tailGap u v ≤ m*D*B at j2
  have C : (ρ:ℝ)*m*(A+2*B) ≤ 3/4 := by
    have h := mul_le_mul_of_nonneg_right (amplitude_bound hk ht) (add_nonneg A0 (by positivity : 0 ≤ 2*B))
    exact (h.trans_eq (normalized_cost k).symm).trans (largeCost_bound hk)
  have each (r : ℕ) (hr : 0 < r) :
      |moment (update k (by omega) t.toNNReal x) r-moment (update k (by omega) t.toNNReal y) r| ≤ (r:ℝ)*((3/4)*D) := by
    have rr : (1:ℝ) ≤ r := by exact_mod_cast hr
    have NN := NNReal.coe_nonneg ρ
    rw [output_as_mean,output_as_mean]
    apply (output_estimate ρ u v (finiteInverse_productLaw _ _ y hy.2.2.1)
      (finiteInverse_productLaw _ _ x hx.2.2.1) (mixed_at (by omega) ht hx hy) r).trans
    calc
      _ ≤ (ρ:ℝ)*((r:ℝ)*(2*Common.p k)*(2*m*D*(1/2:ℝ)^(k-2))+2*(m*D*B)) :=
        mul_le_mul_of_nonneg_left (add_le_add (mul_le_mul_of_nonneg_left j1 (by positivity))
          (mul_le_mul_of_nonneg_left j2 (by norm_num))) NN
      _ ≤ (r:ℝ)*D*((ρ:ℝ)*m*(A+2*B)) := by
        have gain := mul_le_mul_of_nonneg_right rr (mul_nonneg (mul_nonneg (mul_nonneg NN m0) D0) B0)
        dsimp only [A]; linarith only [gain]
      _ ≤ (r:ℝ)*D*(3/4) := mul_le_mul_of_nonneg_left C (by positivity)
      _ = _ := by ring
  have M := sum_output (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) (c0 := show 0 ≤ (3/4:ℝ)*D by positivity) each
  have nn : 0 ≤ squaredDistance weight x y := tsum_nonneg fun j => mul_nonneg (weight_pos j).le (sq_nonneg _)
  have eqn : D^2 = squaredDistance weight x y := Real.sq_sqrt nn
  exact M.trans_eq (by rw [mul_pow,eqn]; ring)

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean <==
import SPAnalysis.LargeContraction
import SPAnalysis.LargeSigns
import SPAnalysis.CompactCarriers

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation

private theorem common_positive {k : ℕ} (hk : 2 < k) {x : Law} (hx : Common.inClass k x) :
    0 < moment x 1 := by
  have hp : Common.p k < 1 := pow_lt_one₀ (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega)
  exact (by linarith only [hp] : 0 < (1-Common.p k)/2).trans_le hx.1

private def largePanel {k : ℕ} (hk : 16 ≤ k) {t : ℝ} (ht : t ∈ domain k) : PanelData k (by omega) t where
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  N := 0
  entry := Common.initial_mem k
  invariant := fun _ hx => Common.large_invariant (by omega) ht hx
  q := 9/16
  q_nonneg := by norm_num
  q_lt_one := by norm_num
  w := Response.weight
  w_pos := Response.weight_pos
  summable := Response.weight_summable
  contraction := fun _ hx _ hy => Response.large_contraction hk ht hx hy
  finite := fun _ hx => hx.2.2.1
  mean_pos := fun _ hx => common_positive (by omega) hx

private def largeRegion {k : ℕ} (hk : 16 ≤ k) : RegionalPanel k (by omega) where
  region := domain k
  closed := isClosed_Icc
  convex := convex_Icc _ _
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  M := 11/4
  cap := fun _ hx => hx.2.2
  panel := fun _ ht => ⟨largePanel hk ht,rfl⟩
  ascent := fun t ht x hx hu => score_strict_ascent k (by omega) t.toNNReal
    (Real.toNNReal_pos.mpr (density_pos k (by omega) t ht)) x hx.2.2.1 hu
  fixed_convex := fun x hx => score_strictConvexOn_density k (by omega) x hx.2.2.1
    (common_positive (by omega) hx) (domain k) (convex_Icc _ _) (fun t ht => density_pos k (by omega) t ht)

/-- The cover hypothesis of the all-k theorem, instantiated on the large-k range. -/
theorem families_ge_sixteen {k : ℕ} (hk : 16 ≤ k) :
    ∃ (n : ℕ) (P : Fin n → RegionalPanel k (by omega)), (⋃ i, (P i).region)=domain k :=
  ⟨1,fun _ => largeRegion hk,by
    ext t; constructor
    · intro ht; obtain ⟨i,hi⟩ := mem_iUnion.mp ht; exact hi
    · intro ht; exact mem_iUnion.mpr ⟨(0 : Fin 1),ht⟩⟩

/-- Pointwise assembly uses exactly the two inputs of the global implication. -/
theorem convergence_and_zero_at (k : ℕ) (hk : 2 < k)
    (cover : ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk), (⋃ i, (P i).region) = domain k)
    (signs : ∀ η : ℝ → Law, isSelection k hk η → selectedScore k hk η (bracket k).1 < 0 ∧
      0 < selectedScore k hk η (bracket k).2) :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection k hk η ∧ a ∈ Ioo (bracket k).1 (bracket k).2 ∧
      selectedScore k hk η a=0 ∧ ∀ t ∈ domain k, selectedScore k hk η t=0 → t=a := by
  classical
  obtain ⟨n,P,cov⟩ := cover
  have pick (t : ℝ) (ht : t ∈ domain k) : ∃ x : Law,
      Tendsto (ordinary k hk t.toNNReal) atTop (𝓝 x) ∧ update k hk t.toNNReal x=x ∧
      finiteInverse x ∧ 0 < moment x 1 := by
    rw [←cov,mem_iUnion] at ht
    obtain ⟨i,hi⟩ := ht
    obtain ⟨p,_⟩ := (P i).panel t hi
    obtain ⟨x,hx,hfix,lim,_⟩ := selected_from_moment_contraction k hk t.toNNReal p.carrier p.compact
      p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    exact ⟨x,lim,hfix,p.finite x hx,p.mean_pos x hx⟩
  let η (t : ℝ) := if ht : t ∈ domain k then (pick t ht).choose else initial
  have sel : isSelection k hk η := fun t ht => by simpa only [η,dif_pos ht] using (pick t ht).choose_spec
  have der := derivative_on_density_cover k hk P cov η sel
  obtain ⟨a,b,c⟩ := bracket_in_domain k hk
  obtain ⟨left,right⟩ := signs η sel
  obtain ⟨v,hv,zero,unique⟩ := unique_zero_of_inverse_cap k hk η a.le b.le c.le
    (fun t ht => (der t ht).continuousWithinAt) (fun t ht =>
      (der t ⟨ht.1.le,ht.2.le⟩).hasDerivAt (Icc_mem_nhds ht.1 ht.2))
    (fun t ht => (sel t ⟨ht.1.le,ht.2.le⟩).2.2.1) (fun t ht => (sel t ⟨ht.1.le,ht.2.le⟩).2.2.2) left right
  exact ⟨η,v,sel,hv,zero,unique⟩

/-- Unconditional convergence from δ₁/₂ on the full prescribed interval and
existence and uniqueness of the selected score zero. -/
theorem convergence_and_zero_ge_sixteen (k : ℕ) (hk : 16 ≤ k) :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection k (by omega) η ∧ a ∈ Ioo (bracket k).1 (bracket k).2 ∧
      selectedScore k (by omega) η a=0 ∧ ∀ t ∈ domain k, selectedScore k (by omega) η t=0 → t=a :=
  convergence_and_zero_at k (by omega) (families_ge_sixteen hk) (Common.large_signs (by omega))

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean <==
import SPAnalysis.PointTrial
import SPAnalysis.CommonInvariance
import SPAnalysis.LargeSlope
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set
open scoped NNReal

namespace SurveyPropagation.Common

private theorem log_bounds {z : ℝ} (hz : 0 ≤ z) (hu : z ≤ 1/2) :
    z ≤ -Real.log (1-z) ∧ -Real.log (1-z) ≤ z+z^2 := by
  have h := PointTrial.log_remainder hz (by linarith : z < 1) 1
  norm_num [Finset.sum_range_succ] at h
  have hd : 1 ≤ 2*(1-z) := by linarith only [hu]
  have div := div_le_self (sq_nonneg z) hd
  constructor <;> linarith only [h.1,h.2,div]

/-- At the point trial the product law is a point mass. The first-order
part of the fresh-warning cost is exactly twice p times the output mean. -/
private theorem point_cost {p : ℝ} (hp : 0 ≤ p) (pu : p ≤ 1/2048) (d : Law) :
    let G := ∫ r : Message, -Real.log (1-(r:ℝ)*(2*p)) ∂(d : Measure Message)
    2*p*moment d 1 ≤ G ∧ G ≤ 2*p*moment d 1 + 4*p^2 := by
  let z (r : Message) := (r:ℝ)*(2*p)
  let f (r : Message) := -Real.log (1-z r)
  have ix : Integrable (fun r : Message => (r:ℝ)) (d : Measure Message) := by simpa using integrable_monomial d 1
  have iz : Integrable z (d : Measure Message) := ix.mul_const _
  have range (r : Message) : 0 ≤ z r ∧ z r ≤ 2*p :=
    ⟨mul_nonneg r.2.1 (by positivity),mul_le_of_le_one_left (by positivity) r.2.2.le⟩
  have bounds (r : Message) : z r ≤ f r ∧ f r ≤ z r + 4*p^2 := by
    obtain ⟨a,b⟩ := range r
    have h := log_bounds a (by linarith only [pu,b])
    have sq := pow_le_pow_left₀ a b 2
    exact ⟨h.1,by dsimp [f]; linarith only [h.2,sq]⟩
  have fin : Integrable f (d : Measure Message) := by
    apply (integrable_const (μ := (d : Measure Message)) (2*p+4*p^2)).mono'
    · exact (show Measurable f by dsimp [f,z]; fun_prop).aestronglyMeasurable
    · apply ae_of_all
      intro r
      rw [Real.norm_eq_abs, abs_of_nonneg ((range r).1.trans (bounds r).1)]
      linarith only [(bounds r).2,(range r).2]
  have avg : (∫ r, z r ∂(d : Measure Message))=2*p*moment d 1 := by
    dsimp [z,moment]
    rw [integral_mul_const]
    ring
  have lo := integral_mono iz fin (fun r => (bounds r).1)
  have hi := integral_mono fin (iz.add (integrable_const (4*p^2))) (fun r => (bounds r).2)
  change (∫ r, f r ∂(d : Measure Message)) ≤ ∫ r, z r+4*p^2 ∂(d : Measure Message) at hi
  rw [integral_add iz (integrable_const _),integral_const,measureReal_univ_eq_one,one_smul,avg] at hi
  rw [avg] at lo
  exact ⟨lo,hi⟩

theorem point_density_derivative {k : ℕ} (hk : 11 ≤ k) {t : ℝ} (ht : t ∈ domain k) :
    let f := fun v : ℝ => score k (by omega) v.toNNReal initial
    HasDerivAt f (deriv f t) t ∧ (98/100:ℝ)*p k ≤ deriv f t ∧
      deriv f t ≤ (103/100:ℝ)*p k := by
  let d := update k (by omega) t.toNNReal initial
  let f := fun v : ℝ => score k (by omega) v.toNNReal initial
  let G := ∫ r : Message, -Real.log (1-(r:ℝ)*(2*p k)) ∂(d : Measure Message)
  let C := -Real.log (1-p k)
  have p0 : 0 ≤ p k := by unfold p; positivity
  have pu : p k ≤ 1/2048 := (pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) hk).trans (by norm_num)
  have kz : (1:ℝ) ≤ k := by exact_mod_cast (by omega : 1 ≤ k)
  have realp : p (k-1)=2*p k := by
    unfold p
    conv_rhs => rw [← show k-1+1=k by omega,pow_succ]
    ring
  have inter : (∫ ab : Message × Message, logCost (scaled ab.1 ab.2)
      ∂(d : Measure Message).prod (productLaw (k-1) (by omega) initial : Measure Message)) = G := by
    have mf : Measurable (fun ab : Message × Message => logCost (scaled ab.1 ab.2)) :=
      (show Measurable logCost by unfold logCost; fun_prop).comp measurable_scaled
    rw [PointTrial.product_initial,Measure.prod_dirac,integral_map (by fun_prop) mf.aestronglyMeasurable]
    change (∫ r : Message, -Real.log (1-(r:ℝ)*p (k-1)) ∂(d : Measure Message))=_
    rw [realp]
  have clause : clauseSlope k (by omega) initial = C := by
    rw [clauseSlope,PointTrial.product_initial,integral_dirac]
    rfl
  have hd := score_density_derivative k (by omega) initial (initial_mem k).2.2.1 t (density_pos k (by omega) t ht)
  dsimp only at hd
  rw [inter,clause,Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one] at hd
  change HasDerivAt f _ t at hd
  have x := large_invariant (by omega : 8 ≤ k) ht (initial_mem k)
  change inClass k d at x
  have mu : moment d 1 ≤ 1/2 := by simpa [b] using x.2.1 1 (by decide)
  have g := point_cost p0 pu d
  change 2*p k*moment d 1 ≤ G ∧ G ≤ 2*p k*moment d 1+4*(p k)^2 at g
  have c := log_bounds p0 (by linarith only [pu] : p k ≤ 1/2)
  change p k ≤ C ∧ C ≤ p k+(p k)^2 at c
  have k0 := le_trans (by norm_num : (0:ℝ) ≤ 1) kz
  have mlo := mul_le_mul_of_nonneg_left x.1 (show 0 ≤ 2*p k by positivity)
  have mhi := mul_le_mul_of_nonneg_left mu (show 0 ≤ 2*p k by positivity)
  have lo := mul_le_mul_of_nonneg_left (mlo.trans g.1) k0
  have hi := mul_le_mul_of_nonneg_left (g.2.trans (add_le_add_right mhi _)) k0
  have cl := mul_le_mul_of_nonneg_left c.1 (sub_nonneg.mpr kz)
  have cu := mul_le_mul_of_nonneg_left c.2 (sub_nonneg.mpr kz)
  have kp := mul_le_mul_of_nonneg_right (kp_le hk) p0
  refine ⟨hd.differentiableAt.hasDerivAt,?_,?_⟩
  all_goals change _ ≤ _; rw [show deriv f t = _ from hd.deriv]
  · linarith only [lo,cu,kp,p0,sq_nonneg (p k)]
  · linarith only [hi,cl,kp,p0]

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean <==
import SPAnalysis.ResponseMetric
import SPAnalysis.FieldResponse
import SPAnalysis.InverseCaps

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Response

private theorem upper_at {k : ℕ} (hk : 16 ≤ k) {x : Law} (hx : Common.inClass k x) :
    moment x 1 ≤ 1/2 ∧ moment x 2 ≤ 13/50 ∧ ∀ h : ℕ, 3 ≤ h → moment x h ≤ 13/100 := by
  have mono (h : ℕ) (hh : 1 ≤ h) : Common.b k h ≤ Common.b 16 h := by
    clear hx
    induction k, hk using Nat.le_induction with
    | base => exact le_rfl
    | succ k hk ih => exact (Common.cap_step (by omega) hh).trans ih
  refine ⟨by simpa [Common.b] using hx.2.1 1 le_rfl, (hx.2.1 2 (by omega)).trans ((mono 2 (by omega)).trans ?_),?_⟩
  · norm_num [Common.b,Common.epsilon,Common.p]
  · intro h hh
    exact (moment_antitone x hh).trans ((hx.2.1 3 (by omega)).trans ((mono 3 (by omega)).trans (by norm_num [Common.b,Common.epsilon,Common.p])))

private theorem inverse_at {k : ℕ} {x : Law} (hx : Common.inClass k x) (i : ℕ) :
    moment x (i+3) ≤ 1/((i:ℝ)+3) := by
  have h := simple_inverse_moment x hx.2.2.1 (i+2) (by omega)
  push_cast at h
  refine h.trans ?_
  apply (div_le_div_iff₀ (by positivity) (by positivity)).2
  have hb : inverseMoment x-1 ≤ 2 := by linarith only [hx.2.2.2]
  nlinarith only [mul_le_mul_of_nonneg_right hb (by positivity : 0 ≤ (i:ℝ)+3)]

private def warning (k : ℕ) (hk : 2 < k) (x : Law) : Law := productLaw (k-1) (by omega) x

private theorem compare_order {k : ℕ} (hk : 2 < k) (x y : Law) (j : ℕ) :
    |moment (warning k hk x) (j+1)-moment (warning k hk y) (j+1)| ≤
      ((k-1:ℕ):ℝ)*orderScale j*momentDistance weight x y*
        (max (moment x (j+1)) (moment y (j+1)))^(k-2) := by
  unfold warning
  rw [productLaw_moment,productLaw_moment]
  have h := abs_pow_sub_pow_le (a := moment x (j+1)) (b := moment y (j+1)) (n := k-1)
  rw [abs_of_nonneg (moment_nonneg x _),abs_of_nonneg (moment_nonneg y _)] at h
  have mx := (moment_nonneg x (j+1)).trans (le_max_left _ (moment y (j+1)))
  apply h.trans
  rw [show k-1-1=k-2 by omega]
  apply mul_le_mul_of_nonneg_right _ (pow_nonneg mx _)
  linarith only [mul_le_mul_of_nonneg_right (coordinate x y j) (by positivity : 0 ≤ ((k-1:ℕ):ℝ))]

theorem order_comparison {k : ℕ} (hk : 2 < k) (x y : Law) (j : ℕ) :
    |moment (productLaw (k-1) (by omega) x) (j+1)-moment (productLaw (k-1) (by omega) y) (j+1)| ≤
      ((k-1:ℕ):ℝ)*orderScale j*momentDistance weight x y*
        (max (moment x (j+1)) (moment y (j+1)))^(k-2) :=
  compare_order hk x y j

theorem common_gaps {k : ℕ} (hk : 16 ≤ k) {x y : Law} (hx : Common.inClass k x) (hy : Common.inClass k y) :
    let m := ((k-1:ℕ):ℝ)
    let u := productLaw (k-1) (by omega) y
    let v := productLaw (k-1) (by omega) x
    let D := momentDistance weight x y
    |moment v 1-moment u 1| ≤ 2*m*D*(1/2:ℝ)^(k-2) ∧
    tailGap u v ≤ m*D*(6*(13/50:ℝ)^(k-2)+2*(13/100:ℝ)^(k-6)) := by
  let m := ((k-1:ℕ):ℝ)
  let D := momentDistance weight x y
  let u := warning k (by omega) y
  let v := warning k (by omega) x
  change |moment v 1-moment u 1| ≤ 2*m*D*(1/2:ℝ)^(k-2) ∧ tailGap u v ≤ _
  have hm : 0 ≤ m := by dsimp [m]; positivity
  have hd : 0 ≤ D := Real.sqrt_nonneg _
  have cap := upper_at hk hx
  have cap' := upper_at hk hy
  have head (j : ℕ) {U : ℝ} (up : moment x (j+1) ≤ U) (up' : moment y (j+1) ≤ U) :
      |moment v (j+1)-moment u (j+1)| ≤ m*orderScale j*D*U^(k-2) := by
    apply (compare_order (by omega : 2 < k) x y j).trans
    apply mul_le_mul_of_nonneg_left (pow_le_pow_left₀ ((moment_nonneg x _).trans (le_max_left _ _)) (max_le up up') _)
    exact mul_nonneg (mul_nonneg hm (by unfold orderScale; positivity)) hd
  constructor
  · have h := head 0 cap.1 cap'.1
    norm_num only [orderScale,Nat.cast_zero,zero_add,one_mul,Nat.zero_add] at h
    linarith only [h]
  · have h2 := head 1 cap.2.1 cap'.2.1
    norm_num [orderScale] at h2
    have ht (i : ℕ) : |moment v (i+3)-moment u (i+3)| ≤ (2*m*D*(13/100:ℝ)^(k-6))*tower i := by
      let h := (i:ℝ)+3
      have ph : 0 < h := by dsimp [h]; positivity
      let M := max (moment x (i+3)) (moment y (i+3))
      have m0 : 0 ≤ M := (moment_nonneg x _).trans (le_max_left _ _)
      have ma : M ≤ 13/100 := max_le (cap.2.2 _ (by omega)) (cap'.2.2 _ (by omega))
      have mb : M ≤ 1/h := max_le (inverse_at hx _) (inverse_at hy _)
      have mp : M^(k-2) ≤ (13/100:ℝ)^(k-6)*(1/h)^4 := by
        rw [show k-2=(k-6)+4 by omega,pow_add]
        exact mul_le_mul (pow_le_pow_left₀ m0 ma _) (pow_le_pow_left₀ m0 mb _)
          (pow_nonneg m0 _) (by positivity)
      have ord : orderScale (i+2) ≤ 2*h^2 := by
        unfold orderScale h; push_cast; nlinarith only [sq_nonneg (i:ℝ),Nat.cast_nonneg (α := ℝ) i]
      have ord0 : 0 ≤ orderScale (i+2) := by unfold orderScale; positivity
      have comp := compare_order (by omega : 2 < k) x y (i+2)
      change _ ≤ m*orderScale (i+2)*D*M^(k-2) at comp
      apply comp.trans
      calc
        _ ≤ m*(2*h^2)*D*((13/100:ℝ)^(k-6)*(1/h)^4) :=
          mul_le_mul (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left ord hm) hd) mp (pow_nonneg m0 _)
            (mul_nonneg (mul_nonneg hm (by positivity)) hd)
        _ = (2*m*D*(13/100:ℝ)^(k-6))*(1/h^2) := by field_simp [ph.ne']
        _ ≤ _ := by
          apply mul_le_mul_of_nonneg_left _ (by positivity)
          apply one_div_le_one_div_of_le (by positivity : 0 < ((i:ℝ)+2)^2)
          unfold h; gcongr <;> linarith
    have hu := finiteInverse_productLaw (k-1) (by omega) y hy.2.2.1
    have hv := finiteInverse_productLaw (k-1) (by omega) x hx.2.2.1
    have sm := tailGap_summable u v hu hv
    have sm' := (summable_nat_add_iff 1).mpr sm
    have split := sm.sum_add_tsum_nat_add 1
    have tt := sm'.tsum_le_tsum ht (tower_sum.1.mul_left (2*m*D*(13/100:ℝ)^(k-6)))
    rw [tsum_mul_left] at tt
    have tt' := tt.trans (mul_le_of_le_one_right (by positivity) tower_sum.2)
    change _ = tailGap u v at split
    rw [←split,Finset.sum_range_one]
    linarith only [tt',h2]

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean <==
import SPAnalysis.ScoreGain
import SPAnalysis.LargeSlope
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set
open scoped BigOperators

namespace SurveyPropagation.Common

/-- The supporting tangent at 1/2 controls the downward error in every
moment using the first moment alone. -/
private theorem lower_moment (x : Law) (h : ℕ) :
    (1/2:ℝ)^h + h*(1/2:ℝ)^(h-1)*(moment x 1-1/2) ≤ moment x h := by
  let c := (h:ℝ)*(1/2:ℝ)^(h-1)
  have ix : Integrable (fun r : Message => (r:ℝ)) (x : Measure Message) := by
    simpa using integrable_monomial x 1
  have lin := (integrable_const (μ := (x : Measure Message)) ((1/2:ℝ)^h)).add
    ((ix.sub (integrable_const (1/2:ℝ))).const_mul c)
  have cmp := integral_mono lin (integrable_monomial x h) (fun r => by
    have u := powerGap_nonneg h r.2.1 (by norm_num : (0:ℝ) ≤ 1/2)
    dsimp [powerGap] at u
    dsimp [c]
    linarith only [u])
  change (∫ r : Message, (1/2:ℝ)^h+c*((r:ℝ)-1/2) ∂(x : Measure Message)) ≤ moment x h at cmp
  have li : Integrable (fun r : Message => c*((r:ℝ)-(1/2:ℝ))) (x : Measure Message) :=
    (ix.sub (integrable_const (1/2:ℝ))).const_mul c
  rw [integral_add (integrable_const ((1/2:ℝ)^h)) li,
    integral_const_mul,integral_sub ix (integrable_const (1/2:ℝ))] at cmp
  simpa only [integral_const,measureReal_univ_eq_one,one_smul,c,moment,pow_one] using cmp

private theorem linear_coefficient (h : ℕ) : (h+1:ℕ)*(1/2:ℝ)^h ≤ 1 := by
  induction h with
  | zero => norm_num
  | succ h ih =>
    have hu : (1/2:ℝ)^h ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
    push_cast at ih ⊢
    rw [pow_succ]
    linarith only [ih,hu]

theorem point_moment_error {k : ℕ} (hk : 11 ≤ k) {x : Law} (hx : inClass k x)
    (j : ℕ) : |moment x (j+1)-moment initial (j+1)| ≤ (61/100:ℝ)*k*p k := by
  have hp : 0 ≤ p k := by unfold p; positivity
  have kn : (1:ℝ) ≤ k := by exact_mod_cast (by omega : 1 ≤ k)
  have m := hx.1
  have low := lower_moment x (j+1)
  rw [Nat.add_sub_cancel] at low
  have c0 : 0 ≤ ((j+1:ℕ):ℝ)*(1/2:ℝ)^j := by positivity
  have order := mul_le_mul_of_nonneg_left m c0
  have cm := mul_le_mul_of_nonneg_right (linear_coefficient j) hp
  have km := mul_le_mul_of_nonneg_right kn hp
  rw [initial_moment]
  apply abs_le.mpr
  constructor
  · nlinarith only [low,order,cm,km,hp]
  · have cap := hx.2.1 (j+1) (Nat.succ_pos j)
    have err := mul_nonneg (epsilon_nonneg k) (show 0 ≤ (1/2:ℝ)^(j+1) by positivity)
    dsimp [b,epsilon] at cap err
    nlinarith only [cap,err,mul_nonneg (by exact_mod_cast (Nat.zero_le k) : (0:ℝ) ≤ k) hp]

private theorem cap_for {k : ℕ} (hk : 11 ≤ k) (h : ℕ) (hh : 1 ≤ h) : b k h ≤ b 11 h := by
  induction k, hk using Nat.le_induction with
  | base => rfl
  | succ k hk ih => exact (cap_step (by omega) hh).trans ih

private theorem tail_scale {k : ℕ} (hk : 11 ≤ k) :
    (k:ℝ)^2*((13/50:ℝ)^(k-2)/2+5*(13/100:ℝ)^(k-3)) ≤ p k := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    have h : (11:ℝ) ≤ k := by exact_mod_cast hk
    have inc : ((k:ℝ)+1)^2*(13/50) ≤ (k:ℝ)^2/2 := by
      nlinarith only [sq_nonneg ((k:ℝ)-11),h]
    have aa := mul_le_mul_of_nonneg_right inc (show 0 ≤ (13/50:ℝ)^(k-2)/2 by positivity)
    have bb := mul_le_mul_of_nonneg_right inc (show 0 ≤ 5*(13/100:ℝ)^(k-3) by positivity)
    have pos := mul_nonneg (sq_nonneg ((k:ℝ)+1)) (show 0 ≤ (13/100:ℝ)^(k-3) by positivity)
    rw [Nat.cast_add_one,show k+1-2=(k-2)+1 by omega,show k+1-3=(k-3)+1 by omega,
      pow_succ (13/50:ℝ),pow_succ (13/100:ℝ),show p (k+1)=p k/2 by unfold p; rw [pow_succ]; ring]
    linarith only [aa,bb,ih,pos]

/-- A bound on the entire Taylor error series when the trial is the
ordinary initial law. Orders one and two are retained individually. -/
theorem point_gap_series {k : ℕ} (hk : 11 ≤ k) {x : Law} (hx : inClass k x) :
    (∑' j, momentGap k x initial j) ≤ (k:ℝ)^2/2*(1+(61/100:ℝ)^2)*(p k)^3 := by
  let C := (k:ℝ)^2/2
  let A := (61/100:ℝ)*k*p k
  let F (j : ℕ) := moment x j + moment initial j
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hp : 0 ≤ p k := by unfold p; positivity
  have ha : 0 ≤ A := by dsimp [A]; positivity
  have da (j : ℕ) : (moment x (j+1)-moment initial (j+1))^2 ≤ A^2 :=
    (sq_le_sq).mpr ((point_moment_error hk hx j).trans_eq (abs_of_nonneg ha).symm)
  have cmp (j : ℕ) {u : ℝ} (xu : moment x (j+1) ≤ u) (iu : moment initial (j+1) ≤ u) :
      momentGap k x initial j ≤ C*u^(k-2)*(moment x (j+1)-moment initial (j+1))^2/(j+1:ℕ) := by
    have tay := powerGap_le_quadratic (k-2) (moment_nonneg x (j+1)) (moment_nonneg initial (j+1)) xu iu
    rw [show k-2+2=k by omega,show k-2+1=k-1 by omega,Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one] at tay
    have uu := (moment_nonneg _ _).trans xu
    have cc : (k:ℝ)*((k:ℝ)-1)/2 ≤ C := by dsimp [C]; nlinarith only [Nat.cast_nonneg (α := ℝ) k]
    exact div_le_div_of_nonneg_right ((tay.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right cc (pow_nonneg uu _)) (sq_nonneg _)))) (by positivity)
  have m1 : moment x 1 ≤ 1/2 := by simpa [b] using hx.2.1 1 (by decide)
  have er1 : |moment x 1-moment initial 1| ≤ p k / 2 := by
    rw [initial_moment,pow_one,abs_le]; constructor <;> linarith only [hx.1,m1,hp]
  have sq1 := (sq_le_sq).mpr (er1.trans_eq (abs_of_nonneg (by positivity : 0 ≤ p k/2)).symm)
  have hp4 : (1/2:ℝ)^(k-2)=4*p k := by
    unfold p
    conv_rhs => rw [← show k-2+2=k by omega, pow_add]
    ring
  have head : momentGap k x initial 0 ≤ C*(p k)^3 := by
    have e := cmp 0 m1 (show moment initial 1 ≤ 1/2 by simp)
    simp only [zero_add,Nat.cast_one,div_one,hp4] at e
    exact e.trans ((mul_le_mul_of_nonneg_left sq1 (mul_nonneg hC (by positivity))).trans_eq (by ring))
  have caps (h : ℕ) (hh : 1 ≤ h) : moment x h ≤ b 11 h :=
    (hx.2.1 h hh).trans (cap_for hk h hh)
  have mid : momentGap k x initial 1 ≤ C*A^2*((13/50:ℝ)^(k-2)/2) := by
    have u : moment x 2 ≤ 13/50 := (caps 2 (by decide)).trans (by norm_num [b,epsilon,p])
    have e := cmp 1 u (show moment initial 2 ≤ 13/50 by norm_num)
    have z := mul_le_mul_of_nonneg_left (da 1) (mul_nonneg hC (pow_nonneg (by norm_num : (0:ℝ) ≤ 13/50) (k-2)))
    norm_num only [Nat.reduceAdd,Nat.cast_ofNat] at e z
    exact e.trans ((div_le_div_of_nonneg_right z (by norm_num : (0:ℝ) ≤ 2)).trans_eq (by ring))
  have tail (j : ℕ) : momentGap k x initial (j+2) ≤ C*A^2*(13/100:ℝ)^(k-3)*F j := by
    let u := max (moment x (j+3)) (moment initial (j+3))
    have xu : moment x (j+3) ≤ u := le_max_left _ _
    have iu : moment initial (j+3) ≤ u := le_max_right _ _
    have u0 := (moment_nonneg _ _).trans xu
    have up : u ≤ 13/100 := max_le
      ((moment_antitone x (by omega : 3 ≤ j+3)).trans ((caps 3 (by decide)).trans (by norm_num [b,epsilon,p])))
      ((moment_antitone initial (by omega : 3 ≤ j+3)).trans (by norm_num))
    have massu : u ≤ F j := max_le
      ((moment_antitone x (by omega : j ≤ j+3)).trans (le_add_of_nonneg_right (moment_nonneg initial j)))
      ((moment_antitone initial (by omega : j ≤ j+3)).trans (le_add_of_nonneg_left (moment_nonneg x j)))
    have pw : u^(k-2) ≤ (13/100:ℝ)^(k-3)*F j := by
      rw [show k-2=(k-3)+1 by omega,pow_succ]
      exact mul_le_mul (pow_le_pow_left₀ u0 up _) massu u0 (by positivity)
    have e := cmp (j+2) xu iu
    have f := div_le_self (mul_nonneg (mul_nonneg hC (pow_nonneg u0 (k-2))) (sq_nonneg (moment x (j+3)-moment initial (j+3))))
      (by exact_mod_cast (show 1 ≤ (j+2)+1 by omega) : (1:ℝ) ≤ ((j+2+1:ℕ):ℝ))
    exact (e.trans f).trans ((mul_le_mul (mul_le_mul_of_nonneg_left pw hC) (da (j+2))
      (sq_nonneg _) (mul_nonneg hC ((pow_nonneg u0 _).trans pw))).trans_eq (by ring))
  have massx := hasSum_moments x hx.2.2.1
  have massi := hasSum_moments initial (initial_mem k).2.2.1
  have mass2 : inverseMoment initial = 2 := by
    change (∫ r : Message, (1-(r:ℝ))⁻¹ ∂Measure.dirac half) = 2
    norm_num [half]
  have sumF : HasSum F (inverseMoment x+inverseMoment initial) := massx.add massi
  have inv : inverseMoment x+inverseMoment initial ≤ 5 := by linarith only [hx.2.2.2,mass2]
  have sm := momentGap_summable k (by omega) x initial hx.2.2.1 (initial_mem k).2.2.1
  have sumT := ((summable_nat_add_iff 2).mpr sm).tsum_le_tsum tail
    (sumF.summable.mul_left (C*A^2*(13/100:ℝ)^(k-3)))
  rw [tsum_mul_left,sumF.tsum_eq] at sumT
  have mult := mul_le_mul_of_nonneg_left inv (show 0 ≤ C*A^2*(13/100:ℝ)^(k-3) by positivity)
  have split := sm.sum_add_tsum_nat_add 2
  simp only [Finset.sum_range_succ,Finset.sum_range_zero,zero_add] at split
  have scales := mul_le_mul_of_nonneg_left (tail_scale hk) (show 0 ≤ (61/100:ℝ)^2*(p k)^2 by positivity)
  have scales' : A^2*((13/50:ℝ)^(k-2)/2 + 5*(13/100:ℝ)^(k-3)) ≤ (61/100:ℝ)^2*(p k)^3 := by
    dsimp [A]; linarith only [scales]
  have endBound := mul_le_mul_of_nonneg_left scales' hC
  change _ ≤ C*(1+(61/100:ℝ)^2)*(p k)^3
  linarith only [head,mid,sumT,mult,split,endBound]

theorem fixed_point_score_gap {k : ℕ} (hk : 11 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) (fixed : update k (by omega) t.toNNReal x = x) :
    score k (by omega) t.toNNReal x - score k (by omega) t.toNNReal initial ≤
    (49/100:ℝ)*(k:ℝ)^2*(p k)^2 := by
  have pos := density_pos k (by omega) t ht
  have gain := fixed_trial_score_gap k (by omega) t.toNNReal x initial hx.2.2.1 (initial_mem k).2.2.1 fixed
  rw [Real.coe_toNNReal _ pos.le] at gain
  have hp : 0 ≤ p k := by unfold p; positivity
  have te := ht.2
  rw [rightDensity,if_neg (show k ≠ 3 by omega)] at te
  have tw : (2:ℝ)^k*p k = 1 := by unfold p; rw [←mul_pow]; norm_num
  have cap : t*p k ≤ 694/1000 := by
    have h := mul_le_mul_of_nonneg_right te hp
    rw [mul_right_comm,tw,one_mul] at h
    linarith only [h,Real.log_two_lt_d9]
  have h := mul_le_mul_of_nonneg_left (point_gap_series hk hx) pos.le
  have f := mul_le_mul_of_nonneg_right cap (show 0 ≤ (k:ℝ)^2/2*(1+(61/100:ℝ)^2)*(p k)^2 by positivity)
  have nn := mul_nonneg (sq_nonneg (k:ℝ)) (sq_nonneg (p k))
  linarith only [gain,h,f,nn]

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean <==
import SPAnalysis.LargeSignEstimates
import SPAnalysis.LargePointSlope
import SPAnalysis.OrdinaryCommon
import Mathlib.Analysis.Calculus.Deriv.MeanValue

noncomputable section
open MeasureTheory Set
open scoped NNReal

namespace SurveyPropagation.Common

private theorem large_bracket {k : ℕ} (hk : 11 ≤ k) :
    let t := Real.log 2 / p k - (1+Real.log 2)/2
    let shift := (k:ℝ)^2*p k
    bracket k = (t-(2/3)*shift,t-(1/10)*shift) := by
  have no : SPA.trials.find? (fun r => r.k == k) = none := by
    apply List.find?_eq_none.mpr
    intro r hr
    have sm : r.k ≤ 10 := by
      simp only [SPA.trials,List.mem_cons,List.not_mem_nil,or_false] at hr
      rcases hr with h|h|h|h|h|h|h|h <;> subst r <;> decide
    simp [show r.k ≠ k by omega]
  rw [bracket,no]
  have eqn : Real.log 2 / p k = (2:ℝ)^k*Real.log 2 := by
    simp [p,div_eq_mul_inv,mul_comm]
  rw [eqn]
  rfl

private theorem point_secants {k : ℕ} (hk : 11 ≤ k) {a b : ℝ}
    (ha : a ∈ domain k) (hb : b ∈ domain k) (hab : a < b) :
    let f := fun t : ℝ => score k (by omega) t.toNNReal initial
    (98/100:ℝ)*p k*(b-a) ≤ f b-f a ∧ f b-f a ≤ (103/100:ℝ)*p k*(b-a) := by
  let f := fun t : ℝ => score k (by omega) t.toNNReal initial
  have sub : Icc a b ⊆ domain k := Icc_subset_Icc ha.1 hb.2
  have diff (x : ℝ) (hx : x ∈ Icc a b) := (point_density_derivative hk (sub hx)).1
  obtain ⟨z,hz,eqn⟩ := exists_hasDerivAt_eq_slope f (deriv f) hab
    (fun x hx => (diff x hx).continuousAt.continuousWithinAt)
    (fun x hx => diff x (Ioo_subset_Icc_self hx))
  have slope := (point_density_derivative hk (sub (Ioo_subset_Icc_self hz))).2
  change (98/100:ℝ)*p k ≤ deriv f z ∧ deriv f z ≤ (103/100:ℝ)*p k at slope
  rw [eqn] at slope
  exact ⟨(le_div_iff₀ (sub_pos.mpr hab)).mp slope.1,(div_le_iff₀ (sub_pos.mpr hab)).mp slope.2⟩

/-- The endpoint-sign obligation for every k above the eight printed
rows. These signs use only the defining ordinary convergence of a selection. -/
theorem large_signs {k : ℕ} (hk : 11 ≤ k) (η : ℝ → Law) (sel : isSelection k (by omega) η) :
    selectedScore k (by omega) η (bracket k).1 < 0 ∧
      0 < selectedScore k (by omega) η (bracket k).2 := by
  let t := Real.log 2/p k-(1+Real.log 2)/2
  let shift := (k:ℝ)^2*p k
  let l := (bracket k).1
  let r := (bracket k).2
  let f := fun v : ℝ => score k (by omega) v.toNNReal initial
  obtain ⟨lb,lr,ru⟩ := bracket_in_domain k (by omega)
  have hl : l ∈ domain k := ⟨lb.le,(lr.trans ru).le⟩
  have hr : r ∈ domain k := ⟨(lb.trans lr).le,ru.le⟩
  have sp : 0 < shift := by
    have hn : 0 < (k:ℝ) := by exact_mod_cast (by omega : 0 < k)
    dsimp [shift,p]; positivity
  have bl : l = t-(2/3)*shift := congrArg Prod.fst (large_bracket hk)
  have br : r = t-(1/10)*shift := congrArg Prod.snd (large_bracket hk)
  have lt1 : l < t := by linarith only [bl,sp]
  have lt2 : r < t := by linarith only [br,sp]
  have ht : t ∈ domain k := by
    refine ⟨(hl.1.trans lt1.le),?_⟩
    have id : Real.log 2 / p k = (2:ℝ)^k*Real.log 2 := by simp [p,div_eq_mul_inv,mul_comm]
    dsimp [t]
    rw [id,rightDensity,if_neg (show k ≠ 3 by omega)]
    linarith only [Real.log_two_gt_d9]
  have cl := (point_secants hk hl ht lt1).1
  have cr := (point_secants hk hr ht lt2).2
  change (98/100:ℝ)*p k*(t-l) ≤ f t-f l at cl
  change f t-f r ≤ (103/100:ℝ)*p k*(t-r) at cr
  rw [show t-l = (2/3)*shift by linarith only [bl]] at cl
  rw [show t-r = (1/10)*shift by linarith only [br]] at cr
  obtain ⟨lo,hi⟩ := PointTrial.center_score_bounds k hk
  change (105/1000:ℝ)*(k:ℝ)^2*(p k)^2 < f t at lo
  change f t < (14/100:ℝ)*(k:ℝ)^2*(p k)^2 at hi
  have gap := fixed_point_score_gap hk hl (selection_mem (by omega) sel hl) (sel l hl).2.1
  change selectedScore k (by omega) η l - f l ≤ _ at gap
  have gain := initial_score_le_selected (by omega : 7 ≤ k) sel hr
  change f r ≤ selectedScore k (by omega) η r at gain
  have nn := mul_nonneg (sq_nonneg (k:ℝ)) (sq_nonneg (p k))
  dsimp only [shift] at cr cl
  constructor
  · change selectedScore k (by omega) η l < 0; linarith only [cl,hi,gap,nn]
  · change 0 < selectedScore k (by omega) η r; linarith only [cr,lo,gain,nn]

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean <==
import SPAnalysis.Common
import SPAnalysis.Envelope

noncomputable section
open MeasureTheory
open scoped BigOperators

namespace SurveyPropagation.Common

theorem kp_le {k : ℕ} (hk : 11 ≤ k) : (k : ℝ) * p k ≤ 11 / 2048 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    have hn : (1 : ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
    have hp : 0 ≤ p k := by unfold p; positivity
    rw [show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring, Nat.cast_add_one]
    nlinarith [mul_nonneg (sub_nonneg.mpr hn) hp]

private theorem slope_tail_constant {k : ℕ} (hk : 11 ≤ k) :
    (7 / 8 : ℝ) * (13 / 50 : ℝ)^(k-1) < p k / 100 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num [p]
  | succ k hk ih =>
    rw [show k+1-1 = (k-1)+1 by omega, pow_succ,
      show p (k+1) = p k / 2 by unfold p; rw [pow_succ]; ring]
    nlinarith [pow_nonneg (by norm_num : (0:ℝ) ≤ 13/50) (k-1)]

private theorem second_cap_large {k : ℕ} (hk : 11 ≤ k) : b k 2 ≤ b 11 2 := by
  induction k, hk using Nat.le_induction with
  | base => rfl
  | succ k hk ih => exact (cap_step (by omega) (by decide)).trans ih

/-- Uniform bounds on the real expected clause cost, evaluated at any
law of the common invariant class. -/
theorem clauseSlope_bounds {k : ℕ} (hk : 11 ≤ k) {x : Law} (hx : inClass k x) :
    (98 / 100 : ℝ)*p k < clauseSlope k (by omega) x ∧
    clauseSlope k (by omega) x < (101 / 100 : ℝ)*p k := by
  obtain ⟨mean,profile,fin,inv⟩ := hx
  have hp : 0 < p k := by unfold p; positivity
  have hp1 : p k ≤ 1 := by unfold p; exact pow_le_one₀ (by norm_num) (by norm_num)
  have series := clause_series k (by omega) x fin
  have val : (∑' j, slopeTerm k x j) = clauseSlope k (by omega) x := series.tsum_eq
  constructor
  · have bern : 1 - k*p k ≤ (1-p k)^k := by
      simpa [sub_eq_add_neg] using one_add_mul_le_pow (show -2 ≤ -p k by linarith) k
    have meanPow := pow_le_pow_left₀ (show 0 ≤ (1-p k)/2 by linarith) mean k
    have identity : ((1-p k)/2)^k = (1-p k)^k * p k := by unfold p; rw [← mul_pow]; congr 1; ring
    rw [identity] at meanPow
    rw [← val]
    exact lt_of_lt_of_le (lt_of_lt_of_le (by nlinarith [mul_pos (show 0 < 1-(k:ℝ)*p k-98/100 by linarith [kp_le hk]) hp] :
      (98/100:ℝ)*p k < (1-(k:ℝ)*p k)*p k) (mul_le_mul_of_nonneg_right bern hp.le))
      (meanPow.trans (mean_pow_le_slope k x series.summable))
  · have b₂ : b k 2 ≤ 13/50 := by
      exact (second_cap_large hk).trans (by norm_num [b,epsilon,p])
    have first : moment x 1 ≤ 1/2 := by simpa [b] using profile 1 (by decide)
    let C := (13 / 50 : ℝ)^(k-1)/2
    have Cnon : 0 ≤ C := by dsimp [C]; positivity
    have bound (j : ℕ) : slopeTerm k x (j+1) ≤ C * moment x (j+2) := by
      have low := moment_nonneg x (j+2)
      have up := (moment_antitone x (show 2 ≤ j+2 by omega)).trans ((profile 2 (by decide)).trans b₂)
      have he := pow_le_pow_left₀ low up (k-1)
      have v := mul_le_mul_of_nonneg_right he low
      rw [←pow_succ,show k-1+1=k by omega] at v
      change (moment x (j+2))^k / ((j+2:ℕ):ℝ) ≤ _
      have d : (2:ℝ) ≤ (j+2:ℕ) := by exact_mod_cast (show 2 ≤ j+2 by omega)
      calc _ ≤ (moment x (j+2))^k/2 :=
             div_le_div_of_nonneg_left (pow_nonneg low _) (by norm_num) d
           _ ≤ _ := by dsimp [C]; linarith only [v]
    have mass := hasSum_moments x fin
    have tail := (summable_nat_add_iff 2).mpr mass.summable
    have mass_eq := mass.summable.sum_add_tsum_nat_add 2
    have mass_le : ∑' j, moment x (j+2) ≤ 7/4 := by
      simp [Finset.sum_range_succ,mass.tsum_eq,show moment x 0=1 by simp [moment]] at mass_eq
      linarith [moment_nonneg x 1]
    have tails := ((summable_nat_add_iff 1).mpr series.summable).tsum_le_tsum bound (tail.mul_left C)
    rw [tsum_mul_left] at tails
    have split := series.summable.sum_add_tsum_nat_add 1
    simp only [Finset.sum_range_one,val] at split
    have head : slopeTerm k x 0 ≤ p k := by
      simpa [p,slopeTerm] using pow_le_pow_left₀ (moment_nonneg _ _) first k
    have endBound := mul_le_mul_of_nonneg_left mass_le Cnon
    dsimp [C] at endBound tails
    linarith only [split, head,tails,endBound,slope_tail_constant hk]

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean <==
import SPAnalysis.PrintedMomentRows
import SPAnalysis.CheckedResidual
import SPAnalysis.RightTrialScores
import Mathlib.Data.Nat.Choose.Cast

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.MomentQuadrature
open SiteQuadrature
set_option maxRecDepth 10000
attribute [local irreducible] retained momentRow updated residual qBound

private theorem one_repr : one.Contains 1 := by simpa [one] using I.contains_whole 1

theorem real_field_bound (r : Trial) (hr : r∈trials) (hk : 2<r.k) {rate : I} {ρ : ℝ≥0}
    (rt : rate.Contains (ρ:ℝ)) (f : atMost (fieldCap (trialProducts r (r.k-1)) rate) (rat 8 5)=true) :
    (ρ:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(printedWarnings r hr (by omega):Measure Message))≤8/5 := by
  obtain ⟨good,ends⟩ := Bool.and_eq_true_iff.mp f
  have c := contains_trial_field_cap r (TrialLaw.valid_printed r hr) (r.k-1) (by omega) rt (Bool.and_eq_true_iff.mp good).1
  have rhs : (rat 8 5).Contains (8/5:ℝ) := by simpa using I.contains_rat 8 5 (by decide)
  have ord : (fieldCap (trialProducts r (r.k-1)) rate).hi≤(rat 8 5).lo := of_decide_eq_true ends
  exact c.2.trans ((div_le_div_of_nonneg_right (by exact_mod_cast ord) I.unit_pos.le).trans rhs.1)

theorem positive_den {q : I} (good : below q one=true) : 0<(sub one q).lo := by
  obtain ⟨both,lt⟩ := Bool.and_eq_true_iff.mp good
  have qgood := (Bool.and_eq_true_iff.mp both).1
  have cmp : q.hi < one.lo := of_decide_eq_true lt
  have ng : ok (neg q)=true := by simpa [ok,neg] using qgood
  simp only [sub,add,ng,show ok one=true by decide,Bool.and_self,if_true]
  change 0<one.lo + -q.hi; omega

private theorem mesh_tolerance : (rat 1 (10^18)).Contains (1/10^18:ℝ) := by
  convert I.contains_rat 1 (1000000000000000000:ℤ) (by decide) using 2 <;> norm_num

theorem site_allowance {v : I} {f : ℝ} (hv : v.Contains f) :
    (add (overNat v (2^24*25)) (rat 1 (10^18))).Contains (f/(2^24*25)+1/10^18) := by
  have eqn : ((2^24*25:ℕ):ℝ)=2^24*25 := by norm_num
  simpa only [eqn] using I.contains_add (I.contains_overNat hv (by decide : 0<2^24*25)) mesh_tolerance

private theorem choose_scale {t : I} {v : ℝ} (ht : t.Contains v) (k : ℕ) (hk : 1≤k) :
    (scale t (choose k 2)).Contains ((k:ℝ)*((k-1:ℕ):ℝ)/2*v) := by
  have val : (k:ℝ)*((k-1:ℕ):ℝ)/2*v=v*((choose k 2:ℕ):ℝ) := by
    rw [choose_correct,Nat.cast_choose_two,Nat.cast_sub hk,Nat.cast_one]; ring
  rw [val]; exact I.contains_scale ht _

set_option maxHeartbeats 1000000 in
theorem negative_of_certificate (r : Trial) (hr : r∈trials) (low : 5≤r.k) (high : r.k≤10)
    {a : ℝ} (ha : a∈domain r.k) (ht : r.left.Contains (a.toNNReal:ℝ))
    {η : ℝ → SurveyPropagation.Law} (sel : isSelection r.k (by omega) η) {R : ℕ}
    (pass : leftTest r R=true) : selectedScore r.k (by omega) η a < 0 := by
  let α := a.toNNReal
  let ρ := countRate r.k α
  let w := printedWarnings r hr (by omega)
  let x := printedLaw r hr
  let z := update r.k (by omega) α x
  let rate := overNat (scale r.left r.k) 2
  let xs := trialProducts r (r.k-1)
  let rows := allRows r r.left R
  let y := updated rows R
  let q := qBound r.k
  let s := retained r r.left 24
  let se := add (overNat rows[24]!.atZero ((2^24)*25)) (rat 1 (10^18))
  let gain := divPos (mul (scale r.left (choose r.k 2)) (residual r y R)) (sub one q)
  have tests : ((((decide (0<R) && decide (R≤256)) && rows.all (·.valid)) &&
    decide (0≤(radius rows).lo)) && s.2 && atMost (fieldCap xs rate) (rat 8 5) && below q one &&
    below (add (add s.1 se) gain) zero)=true := by
    exact pass
  obtain ⟨h6,total⟩ := Bool.and_eq_true_iff.mp tests
  obtain ⟨h5,qOK⟩ := Bool.and_eq_true_iff.mp h6
  obtain ⟨h4,fieldOK⟩ := Bool.and_eq_true_iff.mp h5
  obtain ⟨h3,siteOK⟩ := Bool.and_eq_true_iff.mp h4
  obtain ⟨h2,rad⟩ := Bool.and_eq_true_iff.mp h3
  obtain ⟨h1,rowOK⟩ := Bool.and_eq_true_iff.mp h2
  obtain ⟨rp',small'⟩ := Bool.and_eq_true_iff.mp h1
  have radiusOK := of_decide_eq_true rad
  have rp := of_decide_eq_true rp'
  have small := of_decide_eq_true small'
  have rt : rate.Contains (ρ:ℝ) := by
    simpa [ρ,countRate,rate,α,mul_comm] using I.contains_overNat (I.contains_scale ht r.k) (by decide : 0<2)
  have field := real_field_bound r hr (by omega) rt fieldOK
  have image : ∀ j<R,y[j]!.Contains (SurveyPropagation.moment z (j+1)) :=
    printed_updated_moments r hr (by omega) α ht R small rowOK field radiusOK
  obtain ⟨d,db,dist⟩ := checked_residual r hr low z y rp image
  have qbox := printed_factor low high
  have qb : residualFactor r.k < 1 := I.real_lt_of_below qbox one_repr qOK
  have cb : (scale r.left (choose r.k 2)).Contains
      ((r.k:ℝ)*((r.k-1:ℕ):ℝ)/2*(α:ℝ)) := choose_scale ht r.k (by omega)
  have gbox := I.contains_divPos (I.contains_mul cb db) (I.contains_sub one_repr qbox) (positive_den qOK)
  let A := (r.k:ℝ)*((r.k-1:ℕ):ℝ)/2*(α:ℝ)
  have gap := selected_gap_from_residual low ha sel (TrialLaw.printed_common_mem r hr low)
  have maxGap : selectedScore r.k (by omega) η a-score r.k (by omega) α x ≤ A*d/(1-residualFactor r.k) := by
    have pos : 0≤A/(1-residualFactor r.k) := div_nonneg (by dsimp [A]; positivity) (sub_nonneg.mpr qb.le)
    exact gap.trans ((mul_le_mul_of_nonneg_left dist pos).trans_eq (by ring))
  have last : rows[24]!.atZero.Contains (damping ρ w 24 0) :=
    zero_column r hr (by omega) r.left R 24 (by decide) ρ rt rowOK
  have sebox : se.Contains (damping ρ w 24 0/(2^24*25)+1/10^18) := site_allowance last
  have finite := retained_contains r hr (by omega) α ht 24 siteOK
  have zeroBox : zero.Contains 0 := by simpa [zero] using I.contains_whole 0
  have neg := I.real_lt_of_below (I.contains_add (I.contains_add finite sebox) gbox) zeroBox total
  have hw := finiteInverse_productLaw (r.k-1) (by omega) x (TrialLaw.finite r (TrialLaw.valid_printed r hr))
  have bound := (abs_le.mp (printed_site_error r.k (by omega) α x hw field)).2
  let clause := ((r.k-1:ℕ):ℝ)*(α:ℝ)*(∫ p,SurveyPropagation.logCost p ∂(productLaw r.k (by omega) x:Measure Message))
  let site := ∫ v, siteCost v.1 v.2 ∂(fields r.k (by omega) α x:Measure Pair)
  change selectedScore r.k (by omega) η a-(site-clause)≤A*d/(1-residualFactor r.k) at maxGap
  change site-finiteSite ρ w 24 1024 16≤_ at bound
  change finiteSite ρ w 24 1024 16-clause+(damping ρ w 24 0/(2^24*25)+1/10^18)+A*d/(1-residualFactor r.k)<0 at neg
  linarith only [maxGap,bound,neg]

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/Limits.lean <==
import SPAnalysis.Update
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Topology.Order.IntermediateValue

noncomputable section
open MeasureTheory Set Filter Function
open scoped Topology NNReal

namespace SurveyPropagation

/-- A law together with its certified class membership. Its metric is supplied
by the class, independently of the weak topology on all probability laws. -/
@[ext] structure ClassLaw (K : Set Law) where
  law : Law
  member : law ∈ K

def classUpdate (k : ℕ) (hk : 2 < k) (α : ℝ≥0) {K : Set Law}
    (hi : MapsTo (update k hk α) K K) (x : ClassLaw K) : ClassLaw K :=
  ⟨update k hk α x.law, hi x.member⟩

/-- From class entry and contraction to a unique fixed law in K and weak
convergence of the full ordinary orbit, including its initial segment. -/
theorem selected_on_panel (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (K : Set Law)
    [MetricSpace (ClassLaw K)] [CompleteSpace (ClassLaw K)]
    (hweak : Continuous (ClassLaw.law (K := K)))
    (hi : MapsTo (update k hk α) K K) (N : ℕ) (hN : ordinary k hk α N ∈ K)
    {q : ℝ≥0} (hc : ContractingWith q (classUpdate k hk α hi)) :
    ∃ η ∈ K, update k hk α η = η ∧
      Tendsto (ordinary k hk α) atTop (𝓝 η) ∧
      ∀ z ∈ K, update k hk α z = z → z = η := by
  let z : ClassLaw K := ⟨ordinary k hk α N, hN⟩
  let f := classUpdate k hk α hi
  letI : Nonempty (ClassLaw K) := ⟨z⟩
  let v := hc.fixedPoint f
  refine ⟨v.law, v.member, congrArg ClassLaw.law hc.fixedPoint_isFixedPt, ?_, ?_⟩
  · apply (tendsto_add_atTop_iff_nat N).mp
    have ht := (hweak.tendsto v).comp (hc.tendsto_iterate_fixedPoint z)
    have sem : Function.Semiconj ClassLaw.law f (update k hk α) := fun _ => rfl
    apply ht.congr'
    apply Filter.Eventually.of_forall
    intro n
    change (f^[n] z).law = (update k hk α)^[n+N] initial
    rw [Function.iterate_add_apply]
    exact sem.iterate_right n z
  · intro t ht hfix
    have h : IsFixedPt f (⟨t,ht⟩ : ClassLaw K) := ClassLaw.ext hfix
    exact congrArg ClassLaw.law (hc.fixedPoint_unique h)

def selectedScore (k : ℕ) (hk : 2 < k) (η : ℝ → Law) (a : ℝ) : ℝ :=
  score k hk a.toNNReal (η a)

def slopeTerm (k : ℕ) (x : Law) (j : ℕ) : ℝ := (moment x (j+1))^k / (j+1 : ℕ)

theorem moment_nonneg (x : Law) (h : ℕ) : 0 ≤ moment x h :=
  integral_nonneg (fun r => pow_nonneg r.2.1 h)

theorem mean_pow_le_slope (k : ℕ) (x : Law) (hs : Summable (slopeTerm k x)) :
    (moment x 1)^k ≤ ∑' j, slopeTerm k x j := by
  have h := hs.le_tsum 0 (fun j _ => div_nonneg (pow_nonneg (moment_nonneg x (j+1)) _) (by positivity))
  simpa [slopeTerm] using h

/-- A lower slope bound and the trial margins imply the two score signs.
All densities are real, including the endpoints of the interval. -/
theorem signs_from_margins {g : ℝ → ℝ} {l t r slope lower upper gain : ℝ}
    (hlt : l ≤ t) (htr : t ≤ r) (hc : ContinuousOn g (Icc l r))
    (hd : DifferentiableOn ℝ g (interior (Icc l r)))
    (hs : ∀ a ∈ interior (Icc l r), slope ≤ deriv g a)
    (hl : lower ≤ g t) (hu : g t ≤ upper + gain)
    (leftMargin : upper + gain < slope*(t-l))
    (rightMargin : -lower < slope*(r-t)) : g l < 0 ∧ 0 < g r := by
  have h := (convex_Icc l r).mul_sub_le_image_sub_of_le_deriv hc hd hs
  have hl' := h l ⟨le_rfl, hlt.trans htr⟩ t ⟨hlt,htr⟩ hlt
  have hr' := h t ⟨hlt,htr⟩ r ⟨hlt.trans htr,le_rfl⟩ htr
  constructor <;> linarith

/-- The IVT and uniqueness apply to the selected SP score on the entire
density interval, even when the sign tests use a much narrower bracket. -/
theorem unique_zero_from_derivative (k : ℕ) (hk : 2 < k) (η : ℝ → Law)
    {a l r b : ℝ} (hal : a ≤ l) (hlr : l ≤ r) (hrb : r ≤ b)
    (hc : ContinuousOn (selectedScore k hk η) (Icc a b))
    (hd : ∀ t ∈ Ioo a b, HasDerivAt (selectedScore k hk η)
      (∑' j, slopeTerm k (η t) j) t)
    (hs : ∀ t ∈ Ioo a b, Summable (slopeTerm k (η t)))
    (hm : ∀ t ∈ Ioo a b, 0 < moment (η t) 1)
    (hl : selectedScore k hk η l < 0) (hr : 0 < selectedScore k hk η r) :
    ∃ z ∈ Ioo l r, selectedScore k hk η z = 0 ∧
      ∀ t ∈ Icc a b, selectedScore k hk η t = 0 → t = z := by
  have hmono : StrictMonoOn (selectedScore k hk η) (Icc a b) := by
    apply strictMonoOn_of_deriv_pos (convex_Icc a b) hc
    intro t ht
    rw [interior_Icc] at ht
    rw [(hd t ht).deriv]
    exact (pow_pos (hm t ht) k).trans_le (mean_pow_le_slope k (η t) (hs t ht))
  have hsub : Icc l r ⊆ Icc a b := Icc_subset_Icc hal hrb
  obtain ⟨z,hz,hzero⟩ := intermediate_value_Ioo hlr (hc.mono hsub) (show (0:ℝ) ∈ _ from ⟨hl,hr⟩)
  refine ⟨z,hz,hzero,?_⟩
  intro t ht hzero'
  exact hmono.injOn ht (hsub ⟨hz.1.le,hz.2.le⟩) (hzero'.trans hzero.symm)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean <==
import SPAnalysis.KernelIntegrals

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators

namespace SurveyPropagation.Fourier

theorem density_mass (m : ℕ) : (∫ t : ℝ, density (m+1) t) = 4*(2:ℝ)⁻¹^(m+1)/((m:ℝ)+1) := by
  simpa using positive_density_reconstruction m 0

theorem moment_density_integrable (n h : ℕ) (hn : 0 < n) : Integrable (fun t : ℝ => t^h*density n t) := by
  apply (weighted_density_integrable n h hn).mono' (((continuous_id.pow h).mul (density_continuous n hn)).aestronglyMeasurable)
  exact ae_of_all _ fun t => by
    simp only [id_eq,Real.norm_eq_abs,abs_mul,abs_pow,abs_of_nonneg (density_nonneg n t),le_refl]

def massMoment (n j : ℕ) : ℝ := ∫ t : ℝ, t^j*density n t

theorem moment_zero (n : ℕ) : massMoment (n+1) 0=4*(2:ℝ)⁻¹^(n+1)/((n:ℝ)+1) := by
  simpa [massMoment] using density_mass n

theorem moment_step (n h : ℕ) (hn : 0 < n) :
    massMoment n (h+2)=((n:ℝ)+1)*((n:ℝ)+2)*massMoment (n+2) h-((n:ℝ)/2)^2*massMoment n h := by
  have eqn (t : ℝ) : t^(h+2)*density n t =
      ((n:ℝ)+1)*((n:ℝ)+2)*(t^h*density (n+2) t)-((n:ℝ)/2)^2*(t^h*density n t) := by
    have pos : 0 < (n:ℝ) := by exact_mod_cast hn
    have nz : node n t≠0 := by
      intro e; have h' := congrArg Complex.re e; simp [node] at h'; linarith
    rw [density_step n t nz,pow_add]
    field_simp; ring
  unfold massMoment
  simp_rw [eqn]
  have ia := (moment_density_integrable (n+2) h (by omega)).const_mul (((n:ℝ)+1)*((n:ℝ)+2))
  have ib := (moment_density_integrable n h hn).const_mul (((n:ℝ)/2)^2)
  rw [integral_sub ia ib,integral_const_mul,integral_const_mul]

theorem mode_one_moments :
    (∫ t : ℝ, density 1 t)=2 ∧ (∫ t : ℝ, t^2*density 1 t)=1/2 ∧ (∫ t : ℝ, t^4*density 1 t)=5/8 := by
  have a := moment_step 1 0 (by decide)
  have b := moment_step 3 0 (by decide)
  have c := moment_step 1 2 (by decide)
  have m1 := moment_zero 0
  have m3 := moment_zero 2
  have m5 := moment_zero 4
  norm_num at a b c m1 m3 m5
  refine ⟨by simpa [massMoment] using m1,?_,?_⟩
  · change massMoment 1 2=_; linarith only [a,m1,m3]
  · change massMoment 1 4=_; linarith only [a,b,c,m1,m3,m5]

theorem mode_zero_fourth : (∫ t : ℝ, t^4*density 0 t)=1/2 := by
  have ae : ∀ᵐ t : ℝ, t≠0 := by simp [ae_iff]
  have eqn : (fun t : ℝ => t^4*density 0 t) =ᵐ[volume] (fun t => 2*(t^2*density 2 t)) := by
    filter_upwards [ae] with t ht
    have nz : node 0 t ≠ 0 := by intro e; exact ht (by simpa [node] using congrArg Complex.im e)
    have step := density_step 0 t nz
    norm_num at step
    rw [step]; ring
  rw [integral_congr_ae eqn,integral_const_mul]
  have a := moment_step 2 0 (by decide)
  have m2 := moment_zero 1
  have m4 := moment_zero 3
  norm_num at a m2 m4
  change 2*massMoment 2 2=_
  linarith only [a,m2,m4]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean <==
import SPAnalysis.FiniteResponseGaps
import SPAnalysis.LargeCover

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Response

private def sharpBudget (k : ℕ) : ℝ :=
  let Z := 2*Common.p k
  Z*(2*(1/2:ℝ)^(k-2))+(1/4+2*Z)*(6*(Common.b k 2)^(k-2))+2*tailBudget k

private theorem numeric_budget {k : ℕ} (lo : 11 ≤ k) (hi : k ≤ 15) :
    (7/20:ℝ)*(k:ℝ)*((k-1:ℕ):ℝ)*(2:ℝ)^k*sharpBudget k ≤ 9/10 := by
  interval_cases k <;> norm_num [sharpBudget,tailBudget,Common.b,Common.epsilon,Common.p]

private theorem rate_bound {k : ℕ} (hk : 8 ≤ k) {t : ℝ} (ht : t ∈ domain k) :
    (countRate k t.toNNReal:ℝ)*((k-1:ℕ):ℝ) ≤ (7/20)*(k:ℝ)*((k-1:ℕ):ℝ)*(2:ℝ)^k := by
  have top := ht.2
  rw [rightDensity,if_neg (by omega : k≠3)] at top
  have tpos := density_pos k (by omega) t ht
  have hl : Real.log 2 ≤ 7/10 := by linarith only [Real.log_two_lt_d9]
  have tl := top.trans (mul_le_mul_of_nonneg_left hl (by positivity))
  have rt : (countRate k t.toNNReal:ℝ) = (k:ℝ)*t/2 := by simp [countRate,max_eq_left tpos.le]
  rw [rt]
  calc
    _ ≤ (k:ℝ)*((2:ℝ)^k*(7/10))/2*((k-1:ℕ):ℝ) := by gcongr
    _ = _ := by ring

theorem medium_contraction {k : ℕ} (hk : 11 ≤ k) (ku : k ≤ 15) {t : ℝ} (ht : t ∈ domain k)
    {x y : Law} (hx : Common.inClass k x) (hy : Common.inClass k y) :
    squaredDistance weight (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) ≤
      (81/100:ℝ)*squaredDistance weight x y := by
  let m := ((k-1:ℕ):ℝ)
  let ρ := countRate k t.toNNReal
  let u := productLaw (k-1) (by omega) y
  let v := productLaw (k-1) (by omega) x
  let D := momentDistance weight x y
  let Z := 2*Common.p k
  let A := 2*(1/2:ℝ)^(k-2)
  let B := 6*(Common.b k 2)^(k-2)
  let C := tailBudget k
  have d0 : 0 ≤ D := Real.sqrt_nonneg _
  have m0 : 0 ≤ m := Nat.cast_nonneg _
  have a0 : 0 ≤ A := by dsimp [A]; positivity
  have p0 : 0 ≤ Z := by dsimp [Z,Common.p]; positivity
  have b0 : 0 ≤ B := mul_nonneg (by norm_num) (pow_nonneg (Common.b_nonneg (by omega) _) _)
  have c0 : 0 ≤ C := by
    have b3 := Common.b_nonneg (by omega : 1 ≤ 3) k
    have b4 := Common.b_nonneg (by omega : 1 ≤ 4) k
    have b5 := Common.b_nonneg (by omega : 1 ≤ 5) k
    dsimp [C,tailBudget]; positivity
  have full : (ρ:ℝ)*m*(Z*A+(1/4+2*Z)*B+2*C) ≤ 9/10 := by
    exact (mul_le_mul_of_nonneg_right (rate_bound (by omega) ht) (by positivity : 0 ≤ Z*A+(1/4+2*Z)*B+2*C)).trans (numeric_budget hk ku)
  obtain ⟨first,second,rest⟩ := finite_gaps (by omega : 6 ≤ k) hx hy
  change gap u v 1 ≤ m*D*A at first
  change gap u v 2 ≤ m*D*B at second
  change gapAfter u v 3 ≤ m*D*C at rest
  have each (r : ℕ) (hr : 0 < r) :
      |moment (update k (by omega) t.toNNReal x) r-moment (update k (by omega) t.toNNReal y) r| ≤ (r:ℝ)*((9/10)*D) := by
    have rr : (1:ℝ) ≤ r := by exact_mod_cast hr
    have NN := NNReal.coe_nonneg ρ
    rw [output_as_mean,output_as_mean]
    apply (sharp_output ρ u v (finiteInverse_productLaw _ _ y hy.2.2.1) (finiteInverse_productLaw _ _ x hx.2.2.1)
      (mixed_at (by omega) ht hx hy) r).trans
    calc
      _ ≤ (ρ:ℝ)*((r:ℝ)*Z*(m*D*A)+(r:ℝ)*(1/4+2*Z)*(m*D*B)+2*(m*D*C)) := by
        apply mul_le_mul_of_nonneg_left _ NN
        exact add_le_add (add_le_add (mul_le_mul_of_nonneg_left first (by positivity))
          (mul_le_mul_of_nonneg_left second (by positivity))) (mul_le_mul_of_nonneg_left rest (by norm_num))
      _ ≤ (r:ℝ)*D*((ρ:ℝ)*m*(Z*A+(1/4+2*Z)*B+2*C)) := by
        have gain := mul_le_mul_of_nonneg_right rr (mul_nonneg (mul_nonneg (mul_nonneg NN m0) d0) c0)
        linarith only [gain]
      _ ≤ (r:ℝ)*D*(9/10) := mul_le_mul_of_nonneg_left full (by positivity)
      _ = _ := by ring
  have out := sum_output (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y)
    (c0 := show 0 ≤ (9/10:ℝ)*D by positivity) each
  have nn : 0 ≤ squaredDistance weight x y := tsum_nonneg fun j => mul_nonneg (weight_pos j).le (sq_nonneg _)
  have eqn : D^2=squaredDistance weight x y := Real.sq_sqrt nn
  exact out.trans_eq (by rw [mul_pow,eqn]; ring)

end SurveyPropagation.Response

namespace SurveyPropagation

private theorem positive_in_common {k : ℕ} (hk : 2 < k) {x : Law} (hx : Common.inClass k x) :
    0 < moment x 1 := by
  have hp : Common.p k < 1 := pow_lt_one₀ (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega)
  exact (by linarith only [hp] : 0 < (1-Common.p k)/2).trans_le hx.1

private def mediumPanel {k : ℕ} (hk : 11 ≤ k) (ku : k ≤ 15) {t : ℝ} (ht : t ∈ domain k) : PanelData k (by omega) t where
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  N := 0
  entry := Common.initial_mem k
  invariant := fun _ hx => Common.large_invariant (by omega) ht hx
  q := 81/100
  q_nonneg := by norm_num
  q_lt_one := by norm_num
  w := Response.weight
  w_pos := Response.weight_pos
  summable := Response.weight_summable
  contraction := fun _ hx _ hy => Response.medium_contraction hk ku ht hx hy
  finite := fun _ hx => hx.2.2.1
  mean_pos := fun _ hx => positive_in_common (by omega) hx

private def mediumRegion {k : ℕ} (hk : 11 ≤ k) (ku : k ≤ 15) : RegionalPanel k (by omega) where
  region := domain k
  closed := isClosed_Icc
  convex := convex_Icc _ _
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  M := 11/4
  cap := fun _ hx => hx.2.2
  panel := fun _ ht => ⟨mediumPanel hk ku ht,rfl⟩
  ascent := fun t ht x hx hu => score_strict_ascent k (by omega) t.toNNReal
    (Real.toNNReal_pos.mpr (density_pos k (by omega) t ht)) x hx.2.2.1 hu
  fixed_convex := fun x hx => score_strictConvexOn_density k (by omega) x hx.2.2.1
    (positive_in_common (by omega) hx) (domain k) (convex_Icc _ _) (fun t ht => density_pos k (by omega) t ht)

theorem families_ge_eleven {k : ℕ} (hk : 11 ≤ k) :
    ∃ (n : ℕ) (P : Fin n → RegionalPanel k (by omega)), (⋃ i, (P i).region)=domain k := by
  by_cases ku : 16 ≤ k
  · exact families_ge_sixteen ku
  · refine ⟨1,fun _ => mediumRegion hk (by omega),?_⟩
    ext t; constructor
    · intro ht; obtain ⟨i,hi⟩ := mem_iUnion.mp ht; exact hi
    · intro ht; exact mem_iUnion.mpr ⟨(0 : Fin 1),ht⟩

theorem convergence_and_zero_ge_eleven (k : ℕ) (hk : 11 ≤ k) :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection k (by omega) η ∧ a ∈ Ioo (bracket k).1 (bracket k).2 ∧
      selectedScore k (by omega) η a=0 ∧ ∀ t ∈ domain k, selectedScore k (by omega) η t=0 → t=a :=
  convergence_and_zero_at k (by omega) (families_ge_eleven hk) (Common.large_signs hk)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean <==
import Mathlib.Analysis.Fourier.PoissonSummation
import Mathlib.MeasureTheory.Measure.Haar.NormedSpace
import Mathlib.MeasureTheory.Function.SpecialFunctions.Basic

noncomputable section
open MeasureTheory Set Filter Complex Asymptotics
open scoped FourierTransform Topology BigOperators
namespace SurveyPropagation.Fourier

def phase (t : ℝ) := Complex.exp ((t:ℂ)*Complex.I)

private theorem phase_cosine (f : ℝ → ℝ) (fi : Integrable f) (even : ∀ t, f (-t)=f t) (w : ℝ) :
    (∫ t : ℝ, phase (t*w)*(f t:ℂ)) = Complex.ofReal (∫ t : ℝ, Real.cos (t*w)*f t) := by
  let h (t : ℝ) := phase (t*w)*(f t:ℂ)
  have ph : Continuous (fun t : ℝ => phase (t*w)) := by unfold phase; fun_prop
  have hi : Integrable h := by
    apply fi.norm.mono' (ph.aestronglyMeasurable.mul fi.ofReal.aestronglyMeasurable)
    filter_upwards [] with t
    change ‖phase (t*w)*(f t:ℂ)‖ ≤ ‖f t‖
    rw [norm_mul,phase,Complex.norm_exp_ofReal_mul_I,one_mul,Complex.norm_real]
  have real_part (t : ℝ) : (h t).re = Real.cos (t*w)*f t := by
    simp [h,phase,Complex.mul_re,Complex.exp_re]
  have odd_part (t : ℝ) : (h (-t)).im = -(h t).im := by
    simp [h,phase,even,Complex.mul_im,Complex.exp_im,neg_mul]
  have odd : ∫ t : ℝ, (h t).im = 0 := by
    have eqn := integral_neg_eq_self (fun t : ℝ => (h t).im) (μ:=volume)
    simp_rw [odd_part,integral_neg] at eqn
    linarith
  apply Complex.ext
  · exact (integral_re hi).symm.trans (integral_congr_ae (ae_of_all _ real_part))
  · exact (integral_im hi).symm.trans odd

def modulatedGrid (f : ℝ → ℝ) (D z t : ℝ) : ℂ := phase ((t/D)*z)*(f (t/D):ℂ)

theorem grid_transform (f : ℝ → ℝ) (fi : Integrable f) (even : ∀ t, f (-t)=f t)
    {D : ℝ} (d : 0<D) (z w : ℝ) :
    𝓕 (modulatedGrid f D z) w = (D:ℂ)*Complex.ofReal (∫ t : ℝ, Real.cos (t*(z-2*Real.pi*D*w))*f t) := by
  rw [Real.fourierIntegral_eq']
  let h (t : ℝ) := phase (t*(z-2*Real.pi*D*w))*(f t:ℂ)
  have eqn (t : ℝ) : Complex.exp ((↑(-2*Real.pi*inner ℝ t w):ℂ)*Complex.I) • modulatedGrid f D z t =
      h (t*D⁻¹) := by
    rw [show inner ℝ t w = w*t from rfl]
    simp only [modulatedGrid,smul_eq_mul,phase,h,←mul_assoc,←Complex.exp_add,div_eq_mul_inv]
    congr 2
    push_cast
    field_simp [d.ne']
    <;> ring
  simp_rw [eqn]
  rw [Measure.integral_comp_inv_mul_right,abs_of_pos d,Complex.real_smul]
  change _*(∫ t : ℝ, phase (t*(z-2*Real.pi*D*w))*(f t:ℂ))=_
  rw [phase_cosine f fi even]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean <==
import SPAnalysis.FrequencyTail
import SPAnalysis.FourierUpdates

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

def topTerm (n : ℕ) (t : ℝ) := (3*t/2)^n/(n.factorial:ℝ)

private theorem topTerm_mono {T : ℝ} {n N : ℕ} (h : n≤N) (cap : (N:ℝ)≤3*T/2) (T0 : 0<T) :
    topTerm n T ≤ topTerm N T := by
  induction N,h using Nat.le_induction with
  | base => exact le_rfl
  | succ k hk ih =>
    have K : (k:ℝ)+1 ≤ 3*T/2 := by exact_mod_cast cap
    refine (ih (by linarith only [K])).trans ?_
    unfold topTerm
    rw [Nat.factorial_succ,pow_succ,Nat.cast_mul,Nat.cast_succ]
    apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr
    have h := mul_le_mul_of_nonneg_left K (show 0≤(3*T/2)^k*(k.factorial:ℝ) by positivity)
    convert h using 1 <;> ring

private theorem power_growth (n : ℕ) {T t : ℝ} (T0 : 0<T) (Tt : T≤t) :
    (3*t/2)^n ≤ (3*T/2)^n*Real.exp ((n:ℝ)*(t-T)/T) := by
  have q := Real.add_one_le_exp ((t-T)/T)
  have base : 3*t/2 ≤ 3*T/2*Real.exp ((t-T)/T) := by
    have eqn : 3*T/2*((t-T)/T+1)=3*t/2 := by field_simp; ring
    rw [←eqn]; exact mul_le_mul_of_nonneg_left q (by positivity)
  have pp := pow_le_pow_left₀ (show 0≤3*t/2 by linarith only [T0,Tt]) base n
  rw [mul_pow,←Real.exp_nat_mul] at pp
  convert pp using 2 <;> ring

/-- The polynomial prefactor in the gamma bound grows slowly enough above
the cutoff to leave at least exp(-(t-T)/2) of exponential decay. -/
theorem frequency_envelope (c T t : ℝ) (N n : ℕ) (hn : n≤N) (TN : (N:ℝ)≤T)
    (Tp : 0<T) (Tt : T≤t) (hc : 3/2≤c) :
    9*(3*t/2)^n*Real.exp (-c*t)/(t*(n.factorial:ℝ)) ≤
      (9*topTerm N T/T*Real.exp (-c*T))*Real.exp (-(t-T)/2) := by
  have tp := Tp.trans_le Tt
  have hp := power_growth n Tp Tt
  have cc := topTerm_mono hn (by linarith only [TN,Tp]) Tp
  have nle : (n:ℝ) ≤ T := (Nat.cast_le.mpr hn).trans TN
  have gr : (n:ℝ)*(t-T)/T ≤ t-T := by
    apply (div_le_iff₀ Tp).mpr
    rw [mul_comm (t-T) T]
    exact mul_le_mul_of_nonneg_right nle (sub_nonneg.mpr Tt)
  have expbound : Real.exp ((n:ℝ)*(t-T)/T)*Real.exp (-c*t) ≤ Real.exp (-c*T)*Real.exp (-(t-T)/2) := by
    rw [←Real.exp_add,←Real.exp_add]
    apply Real.exp_le_exp.mpr
    nlinarith only [gr,mul_nonneg (sub_nonneg.mpr hc) (sub_nonneg.mpr Tt)]
  have normpow : topTerm n t ≤ topTerm n T*Real.exp ((n:ℝ)*(t-T)/T) := by
    dsimp only [topTerm]; rw [div_mul_eq_mul_div]
    exact div_le_div_of_nonneg_right hp (by positivity)
  have H := mul_le_mul_of_nonneg_right normpow (Real.exp_nonneg (-c*t))
  have ht0 : 0≤topTerm n T := by unfold topTerm; positivity
  have hj : topTerm n t*Real.exp (-c*t) ≤ topTerm N T*(Real.exp (-c*T)*Real.exp (-(t-T)/2)) := by
    rw [mul_assoc] at H
    exact H.trans (mul_le_mul cc expbound (mul_nonneg (Real.exp_nonneg _) (Real.exp_nonneg _)) (ht0.trans cc))
  have inv : 9/t ≤ 9/T := div_le_div_of_nonneg_left (by norm_num) Tp Tt
  have h := mul_le_mul inv hj (by unfold topTerm; positivity) (by positivity)
  convert h using 1 <;> unfold topTerm <;> field_simp <;> ring

theorem geometric_mesh_budget {δ : ℝ} (hδ : 0<δ) :
    HasSum (fun j : ℕ => δ*Real.exp (-(((j:ℝ)+1)*δ)/2)) (δ/(Real.exp (δ/2)-1)) ∧ δ/(Real.exp (δ/2)-1) ≤ 2 := by
  let a := Real.exp (-δ/2)
  have ap : 0<a := Real.exp_pos _
  have al : a<1 := Real.exp_lt_one_iff.mpr (by linarith only [hδ])
  have hs := (hasSum_geometric_of_lt_one ap.le al).mul_left (δ*a)
  have ea : a=(Real.exp (δ/2))⁻¹ := by unfold a; rw [←Real.exp_neg]; congr 1; ring
  have ep := Real.one_lt_exp_iff.mpr (half_pos hδ)
  have total : δ*a*(1-a)⁻¹=δ/(Real.exp (δ/2)-1) := by rw [ea]; field_simp
  rw [total] at hs
  refine ⟨hs.congr_fun (fun j => ?_),?_⟩
  · dsimp only [a]; rw [←Real.exp_nat_mul,mul_assoc,←Real.exp_add]; congr 2; ring
  · apply (div_le_iff₀ (sub_pos.mpr ep)).mpr
    linarith only [Real.add_one_le_exp (δ/2)]

/-- Absolute error from all positive mesh nodes strictly above the cutoff,
summed over all retained modes. The factor one half is the whole-line to
positive-line coefficient in both scalar formulas. -/
theorem mesh_tail_bound (K : ℕ → ℝ → ℝ) {δ T c : ℝ} (N : ℕ)
    (δp : 0<δ) (Tp : 0<T) (TN : (N:ℝ)≤T) (hc : 3/2 ≤ c)
    (bound : ∀ n≤N, ∀ t≥T, |K n t| ≤ 9*(3*t/2)^n*Real.exp (-c*t)/(t*(n.factorial:ℝ))) :
    let cell (j : ℕ) := δ/2*∑ n ∈ Finset.range (N+1), |K n (T+((j:ℝ)+1)*δ)|
    Summable cell ∧ (∑' j, cell j) ≤ 9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-c*T) := by
  let P := 9*topTerm N T/T*Real.exp (-c*T)
  have p0 : 0≤P := by unfold P topTerm; positivity
  let C := ((N:ℝ)+1)*P/2
  have c0 : 0≤C := by dsimp [C]; positivity
  let cell (j : ℕ) := δ/2*∑ n ∈ Finset.range (N+1), |K n (T+((j:ℝ)+1)*δ)|
  have sn (j : ℕ) : 0≤cell j := by dsimp [cell]; positivity
  have cm (j : ℕ) : cell j ≤ C*(δ*Real.exp (-(((j:ℝ)+1)*δ)/2)) := by
    let t := T+((j:ℝ)+1)*δ
    have lt : T≤t := le_add_of_nonneg_right (by positivity)
    have each (n : ℕ) (hn : n ∈ Finset.range (N+1)) : |K n t| ≤ P*Real.exp (-(t-T)/2) := by
      have h := Nat.lt_succ_iff.mp (Finset.mem_range.mp hn)
      exact (bound n h t lt).trans (frequency_envelope c T t N n h TN Tp lt hc)
    have h := mul_le_mul_of_nonneg_left (Finset.sum_le_sum each) (div_nonneg δp.le (by norm_num : (0:ℝ)≤2))
    change cell j ≤ _
    refine h.trans_eq ?_
    simp only [Finset.sum_const,Finset.card_range,nsmul_eq_mul,Nat.cast_succ,t,add_sub_cancel_left,C]
    ring
  have hs := (geometric_mesh_budget δp).1.mul_left C
  have sum := Summable.of_nonneg_of_le sn cm hs.summable
  refine ⟨sum,(sum.tsum_le_tsum cm hs.summable).trans ?_⟩
  rw [hs.tsum_eq]
  exact (mul_le_mul_of_nonneg_left (geometric_mesh_budget δp).2 c0).trans_eq (by unfold C P; ring)

theorem moment_mesh_high_tail (ρ : ℝ≥0) (w : Law) (r N : ℕ) {δ T : ℝ}
    (δp : 0<δ) (Tp : 1≤T) (TN : (N:ℝ)≤T) (cut : 2*(N:ℝ)^2≤T^2) :
    let cell (j : ℕ) := δ/2*∑ n ∈ Finset.range (N+1), |momentSpectrum ρ w r (n,T+((j:ℝ)+1)*δ)|
    Summable cell ∧ (∑' j, cell j) ≤ 9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-(Real.pi/2)*T) := by
  apply mesh_tail_bound (fun n t => momentSpectrum ρ w r (n,t)) N δp (zero_lt_one.trans_le Tp) TN (by linarith only [Real.pi_gt_three])
  intro n hn t ht
  have nlo : 0 ≤ (n:ℝ) := Nat.cast_nonneg _
  have cond := (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ nlo (Nat.cast_le.mpr hn) 2) (by norm_num : (0:ℝ)≤2)).trans
    (cut.trans (pow_le_pow_left₀ (zero_le_one.trans Tp) ht 2))
  have high := integrand_high_frequency (Tp.trans ht) n (r+1) cond
  simp only [momentSpectrum,signedCoefficient,abs_mul,abs_of_nonneg (density_nonneg n t),
    abs_of_nonneg (show 0≤damping ρ w n t from Real.exp_nonneg _)]
  refine (mul_le_of_le_one_right (mul_nonneg (density_nonneg ..) (abs_nonneg _)) (damping_le_one ..)).trans ?_
  have head := mul_le_mul_of_nonneg_left (Complex.abs_re_le_norm (coefficient (node n t) (r+1))) (density_nonneg n t)
  exact head.trans (high.trans_eq (by congr 2; ring))

theorem site_mesh_high_tail (ρ : ℝ≥0) (w : Law) (N : ℕ) {δ T : ℝ}
    (δp : 0<δ) (Tp : 1≤T) (TN : (N:ℝ)≤T) (cut : 2*(N:ℝ)^2≤T^2) :
    let cell (j : ℕ) := δ/2*∑ n ∈ Finset.range (N+1), |siteSpectrum ρ w n (T+((j:ℝ)+1)*δ)|
    Summable cell ∧ (∑' j, cell j) ≤ 9*((N:ℝ)+1)*topTerm N T/T*Real.exp (-Real.pi*T) := by
  apply mesh_tail_bound (siteSpectrum ρ w) N δp (zero_lt_one.trans_le Tp) TN (by linarith only [Real.pi_gt_three])
  intro n hn t ht
  have cond := (mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (Nat.cast_nonneg n) (Nat.cast_le.mpr hn) 2) (by norm_num : (0:ℝ)≤2)).trans
    (cut.trans (pow_le_pow_left₀ (zero_le_one.trans Tp) ht 2))
  have high := normalized_density (Tp.trans ht) n cond
  have d0 := density_nonneg n t
  have tp := (zero_lt_one.trans_le Tp).trans_le ht
  have y0 : 0 ≤ damping ρ w n t := Real.exp_nonneg _
  have u := damping_le_one ρ w n t
  have rad : |damping ρ w n t-(if n=0 then 1 else 0)| ≤ 1 := by
    split <;> exact abs_le.mpr ⟨by linarith only [y0],by linarith only [u]⟩
  rw [siteSpectrum,abs_mul,abs_of_nonneg d0]
  refine (mul_le_of_le_one_right d0 rad).trans ?_
  apply (le_div_iff₀ (mul_pos tp (by positivity))).mpr
  have pw := Real.one_le_rpow (by norm_num : (1:ℝ) ≤ 2) (show 0≤(n:ℝ)/2 by positivity)
  have low := le_mul_of_one_le_right (show 0 ≤ density n t*(n.factorial:ℝ)*t by positivity) pw
  convert low.trans high using 1 <;> ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Metric.lean <==
import SPAnalysis.Score
import Mathlib.MeasureTheory.Measure.CharacteristicFunction

noncomputable section
open MeasureTheory Complex Set
open scoped BigOperators

namespace SurveyPropagation

/-- The entire exponential transform of a law on the bounded message
interval is determined by its natural moments. -/
theorem exponential_moment_series (x : Law) (z : ℂ) :
    HasSum (fun n : ℕ => z^n/(n.factorial:ℂ)*(moment x n:ℂ))
      (∫ r : Message, Complex.exp (z*(r:ℝ)) ∂(x : Measure Message)) := by
  let c (n : ℕ) := z^n/(n.factorial:ℂ)
  let term (n : ℕ) (r : Message) := c n*((r:ℝ):ℂ)^n
  have hi (n : ℕ) : Integrable (term n) (x : Measure Message) := by
    unfold term
    simp_rw [← Complex.ofReal_pow]
    exact (integrable_monomial x n).ofReal.const_mul _
  have bound (n : ℕ) : (∫ r, ‖term n r‖ ∂(x : Measure Message)) ≤ ‖z‖^n/(n.factorial:ℝ) := by
    apply le_trans (integral_mono (hi n).norm (integrable_const (μ := (x : Measure Message)) (‖c n‖)) _)
    · simp [c,norm_pow]
    · intro r
      change ‖c n*((r:ℝ):ℂ)^n‖ ≤ ‖c n‖
      rw [norm_mul,norm_pow,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg r.2.1]
      exact mul_le_of_le_one_right (norm_nonneg _) (pow_le_one₀ r.2.1 r.2.2.le)
  have hs := hasSum_integral_of_summable_integral_norm hi
    (Summable.of_nonneg_of_le (fun n => integral_nonneg fun r => norm_nonneg (term n r)) bound
      (NormedSpace.expSeries_div_hasSum_exp ℝ ‖z‖).summable)
  have ht (r : Message) : (∑' n, term n r) = Complex.exp (z*(r:ℝ)) := by
    rw [Complex.exp_eq_exp_ℂ]
    convert (NormedSpace.expSeries_div_hasSum_exp ℂ (z*(r:ℝ))).tsum_eq using 1
    apply tsum_congr
    intro n
    unfold term c
    rw [mul_pow]
    ring
  have ht' (n : ℕ) : (∫ r, term n r ∂(x : Measure Message)) = c n*(moment x n:ℂ) := by
    unfold term
    simp_rw [← Complex.ofReal_pow]
    rw [integral_const_mul,integral_complex_ofReal]
    rfl
  simpa only [ht,ht',c] using hs

theorem law_eq_of_moments {x y : Law} (h : ∀ n, moment x n = moment y n) : x = y := by
  let inc : Message → ℝ := Subtype.val
  have push : (x : Measure Message).map inc = (y : Measure Message).map inc := by
    apply Measure.ext_of_charFun
    funext t
    have h₁ := (exponential_moment_series x ((t:ℂ)*I)).tsum_eq
    have h₂ := (exponential_moment_series y ((t:ℂ)*I)).tsum_eq
    simp_rw [h] at h₁
    have e := h₁.symm.trans h₂
    have comm (r : Message) : (t:ℂ)*(r:ℝ)*I=(t:ℂ)*I*(r:ℝ) := by ring
    have hm : Measurable (fun v : ℝ => Complex.exp ((t:ℂ)*v*I)) := by fun_prop
    rw [charFun_apply_real,charFun_apply_real,
      integral_map (μ := (x : Measure Message)) (show AEMeasurable inc _ from measurable_subtype_coe.aemeasurable) hm.aestronglyMeasurable,
      integral_map (μ := (y : Measure Message)) (show AEMeasurable inc _ from measurable_subtype_coe.aemeasurable) hm.aestronglyMeasurable]
    simpa only [inc,comm] using e
  apply ProbabilityMeasure.toMeasure_injective
  ext s hs
  have hh := congrArg (fun ν : Measure ℝ => ν (inc '' s)) push
  have hmeas : MeasurableEmbedding inc := MeasurableEmbedding.subtype_coe measurableSet_Ico
  have hset : inc ⁻¹' (inc '' s)=s := Set.preimage_image_eq s hmeas.injective
  simpa only [hmeas.map_apply,hset] using hh

/-- The squared distance vanishes only on the diagonal on arbitrary laws
when the positive weights are summable. -/
theorem moment_distance_zero {x y : Law} (w : ℕ → ℝ) (hpos : ∀ j, 0 < w j) (hs : Summable w) :
    (∑' j, w j*(moment x (j+1)-moment y (j+1))^2) = 0 ↔ x=y := by
  have cap (v : Law) (h : ℕ) : moment v h ≤ 1 := by
    simpa only [integral_const,measureReal_univ_eq_one,one_smul,moment] using
      integral_mono (integrable_monomial v h) (integrable_const (μ := (v : Measure Message)) (1:ℝ))
        (fun r => pow_le_one₀ r.2.1 r.2.2.le)
  have pos (j : ℕ) : 0 ≤ w j*(moment x (j+1)-moment y (j+1))^2 := mul_nonneg (hpos _).le (sq_nonneg _)
  have summ := Summable.of_nonneg_of_le pos (fun j => mul_le_of_le_one_right (hpos j).le
    (show (moment x (j+1)-moment y (j+1))^2 ≤ 1 by
      have a := moment_nonneg x (j+1)
      have b := moment_nonneg y (j+1)
      have c := cap x (j+1)
      have d := cap y (j+1)
      nlinarith [mul_nonneg (show 0 ≤ 1+(moment x (j+1)-moment y (j+1)) by linarith)
        (show 0 ≤ 1-(moment x (j+1)-moment y (j+1)) by linarith)])) hs
  constructor
  · intro h
    apply law_eq_of_moments
    intro n
    cases n with
    | zero => simp [moment]
    | succ j =>
      have ht := summ.le_tsum j (fun i _ => pos i)
      rw [h] at ht
      have hzero := le_antisymm ht (pos j)
      have eqn := (mul_eq_zero.mp hzero).resolve_left (hpos j).ne'
      exact sub_eq_zero.mp ((sq_eq_zero_iff).mp eqn)
  · rintro rfl
    simp

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean <==
import SPAnalysis.SpectralCell
import SPAnalysis.ScoreGain

noncomputable section
open MeasureTheory Set
open scoped NNReal
namespace SurveyPropagation.Fourier

private theorem mark_int_all (w : Law) (n : ℕ) (t : ℝ) : Integrable (mark (node n t)) (w:Measure Message) := by
  refine (integrable_const (μ:=(w:Measure Message)) (1:ℝ)).mono' (show Measurable (mark (node n t)) by unfold mark; fun_prop).aestronglyMeasurable ?_
  exact ae_of_all _ fun p => norm_mode_le_one (z:=node n t) (show 0≤(n:ℝ)/2 by positivity)
    (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)

theorem damping_mix_upper (ρ : ℝ≥0) (u v : Law) (s : Icc (0:ℝ) 1) (n : ℕ) (t : ℝ) :
    damping ρ (mixedWarnings u v s) n t ≤ max (damping ρ u n t) (damping ρ v n t) := by
  let a := (∫ p, mark (node n t) p ∂(u:Measure Message)).re
  let b := (∫ p, mark (node n t) p ∂(v:Measure Message)).re
  have comb := mixedWarnings_integral u v s (fun p => (mark (node n t) p).re) (mark_int_all u n t).re (mark_int_all v n t).re
  have project (w : Law) : (∫ p, (mark (node n t) p).re ∂(w:Measure Message))=
      (∫ p, mark (node n t) p ∂(w:Measure Message)).re := integral_re (mark_int_all w n t)
  dsimp only at comb
  rw [project,project,project] at comb
  have upper : (1-(s:ℝ))*a+(s:ℝ)*b≤max a b := by
    linarith only [mul_le_mul_of_nonneg_left (le_max_left a b) (sub_nonneg.mpr s.2.2),
       mul_le_mul_of_nonneg_left (le_max_right a b) s.2.1]
  have one : (∫ p,mark (node n t) p ∂(mixedWarnings u v s:Measure Message)).re ≤ max a b := comb.le.trans upper
  rcases le_max_iff.mp one with h|h
  · exact (Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (sub_le_sub_right h 1) (by positivity : 0≤2*(ρ:ℝ)))).trans (le_max_left ..)
  · exact (Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (sub_le_sub_right h 1) (by positivity : 0≤2*(ρ:ℝ)))).trans (le_max_right ..)

theorem resolvent_mixed_upper (ρ : ℝ≥0) (u v : Law) (s : Icc (0:ℝ) 1) (n : ℕ) (t : ℝ) {σ τ B : ℝ}
    (t0 : 0≤τ) (st : τ<σ) (hu : resolventFactor σ τ (damping ρ u n t)≤B)
    (hv : resolventFactor σ τ (damping ρ v n t)≤B) :
    resolventFactor σ τ (damping ρ (mixedWarnings u v s) n t)≤B := by
  rcases le_max_iff.mp (damping_mix_upper ρ u v s n t) with h|h
  · exact (SPA.Global.resolvent_mono t0 st h (damping_le_one ..)).trans hu
  · exact (SPA.Global.resolvent_mono t0 st h (damping_le_one ..)).trans hv

end SurveyPropagation.Fourier



==> anc/audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean <==
import SPAnalysis.ResolvedCells

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

/-- The correction actually stored in one accepted matrix cell underestimates
the resolvent Gram integral for every interpolation between two input laws. -/
theorem mixed_gram_cell {k T d a : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (hk : 0<k-1)
    (x y : SurveyPropagation.Law) (hx : MomentInput k b x) (hy : MomentInput k b y) (s : Icc (0:ℝ) 1)
    (n j : ℕ) (small : n<8) (cell : j<mesh*T)
    (ρ : ℝ≥0) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) (v : Fin a → ℝ) :
    let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
    let mode := tr.zeroBounds[n]!.upper
    let c := max 0 tr.modes[n]!.cells[j]!.bound.lower
    let l := (j:ℝ)/mesh
    let r := ((j+1:ℕ):ℝ)/mesh
    c*(∑ i,v i*((physicalValues n mode tr.zeroBounds[8]!.upper).average j i.val))^2 ≤
      ∫ t in l..r,(mode-resolventFactor σ τ (damping ρ w n t))*gramWeight n t*
        (∑ i,v i*gramFeature n (i.val+1) t)^2 := by
  let l := (j:ℝ)/mesh
  let r := ((j+1:ℕ):ℝ)/mesh
  let mode := tr.zeroBounds[n]!.upper
  let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
  let c := max 0 tr.modes[n]!.cells[j]!.bound.lower
  let poly (i : Fin a) (t : ℝ) := polynomialValue t (rowReals n (i.val+1))
  have continuous_poly (i : Fin a) : Continuous (poly i) := by
    have h (p : List ℝ) : Continuous fun t => polynomialValue t p := by
      induction p with
      | nil => exact continuous_const
      | cons a p ih => exact continuous_const.add (continuous_id.mul ih)
    exact h _
  have m0 : (0:ℝ)<mesh := by norm_num [mesh]
  have l0 : 0≤l := by dsimp [l]; positivity
  have width : r-l=1/(mesh:ℝ) := by dsimp [l,r]; push_cast; ring
  have lr : l<r := by linarith only [width,one_div_pos.mpr m0]
  obtain ⟨_,len,table⟩ := fourier_tables_facts _ _ _ built
  have n9 : n<9 := by omega
  have nb := (damping_zero_data ((tabulate_success _ _ _ tr.zeroTable).2 n (len ▸ n9))).2.2.2.1
  have mt := table n n9
  have tf := accepted_mode_table n T d _ mt
  obtain ⟨z,zm,zp,lower⟩ := table_weight n T d _ mt (by omega) j cell
  obtain ⟨_,_,_,terms⟩ := mode_term_data ((tabulate_success _ _ _ tr.modeTable).2 n small)
  have av := (tf.regular (by omega)).2.1
  have val := (cell_term_data (terms j (by simpa [av,modeAverages] using cell))).1
  have point (t : ℝ) (inside : t ∈ Ioc l r) : c*(mesh:ℝ)≤(mode-resolventFactor σ τ (damping ρ w n t))*gramWeight n t := by
    have mx := stored_mode_bound tr built hk x hx n n n9 le_rfl t ρ t0 st hs ht hr
    have my := stored_mode_bound tr built hk y hy n n n9 le_rfl t ρ t0 st hs ht hr
    have cx := stored_cell_bound tr built hk x hx n j small cell t inside ρ t0 st hs ht hr
    have cy := stored_cell_bound tr built hk y hy n j small cell t inside ρ t0 st hs ht hr
    have sy := resolvent_mixed_upper ρ _ _ s n t t0 st mx my
    have fy := resolvent_mixed_upper ρ _ _ s n t t0 st cx.2 cy.2
    have h := correction_lower_bound nb cx.1 zm zp (lower t inside) fy sy
    dsimp only [c]; rw [val]; exact (le_div_iff₀ m0).mp h
  have check := weighted_quadratic_cell ρ w n l0 width t0 st poly continuous_poly v (le_max_left 0 _) point
  have pv (i : Fin a) (t : ℝ) (inside : t ∈ uIoc l r) : poly i t=gramFeature n (i.val+1) t :=
    row_value n i.val (l0.trans_lt (by rw [uIoc_of_le lr.le] at inside; exact inside.1))
  have avg (i : Fin a) : (∫ t in l..r,poly i t)/(r-l) = (physicalValues n mode tr.zeroBounds[8]!.upper).average j i.val := by
    rw [width,intervalIntegral.integral_congr_ae (ae_of_all _ (pv i))]
    simp only [physicalValues,one_div,div_inv_eq_mul,l,r,mul_comm]
  simp_rw [avg] at check
  refine check.trans_eq (intervalIntegral.integral_congr_ae ?_)
  exact ae_of_all _ fun t inside => by simp_rw [pv _ t inside]; rfl

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean <==
import SPAnalysis.GramLaws

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal

namespace SurveyPropagation.Fourier

private theorem char_le_amp (n : ℕ) (t : ℝ) (ab : Pair) :
    character n t ab ≤ (fieldAmplitude ab.1 ab.2)^n := by
  rw [character,pair_mode_real]
  exact mul_le_of_le_one_right (pow_nonneg (Real.sqrt_nonneg _) _) (Real.cos_le_one _)

private theorem factor_int (ρ : ℝ≥0) (w : Law) : Integrable (fun z : Factor => (z:ℝ)) (signLaw ρ w : Measure Factor) := by
  apply (integrable_const (μ := (signLaw ρ w : Measure Factor)) (1:ℝ)).mono' (by fun_prop)
  exact ae_of_all _ fun z => by rw [Real.norm_of_nonneg z.2.1.le]; exact z.2.2

private theorem char_int (ρ : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) : Integrable (character n t) (Response.pairLaw ρ w : Measure Pair) := by
  have hm : Measurable (character n t) := by
    change Measurable (fun z : Pair => character n t z)
    simp only [character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop
  exact (integrable_const (μ := (Response.pairLaw ρ w : Measure Pair)) (1:ℝ)).mono' hm.aestronglyMeasurable
    (ae_of_all _ (char_bound n t))

theorem mode_one_upper (ρ : ℝ≥0) (w : Law) (t : ℝ) :
    damping ρ w 1 t ≤ Real.exp (-(ρ:ℝ)*moment w 1) := by
  let ν := (signLaw ρ w : Measure Factor)
  have hi := factor_int ρ w
  have bound (ab : Pair) : character 1 t ab ≤ ((ab.1:ℝ)+(ab.2:ℝ))/2 := by
    have ch := char_le_amp 1 t ab
    rw [pow_one] at ch
    apply ch.trans
    have hs := Real.sq_sqrt (mul_nonneg ab.1.2.1.le ab.2.2.1.le)
    have sqrtPos := Real.sqrt_nonneg ((ab.1:ℝ)*(ab.2:ℝ))
    unfold fieldAmplitude
    apply (sq_le_sq₀ sqrtPos (by have a := ab.1.2.1; have b := ab.2.2.1; positivity)).mp
    nlinarith only [hs,sq_nonneg ((ab.1:ℝ)-(ab.2:ℝ))]
  have hi' := ((hi.comp_fst ν).add (hi.comp_snd ν)).div_const 2
  have h := integral_mono (char_int ρ w 1 t) hi' bound
  rw [pair_character] at h
  change _ ≤ ∫ ab, ((ab.1:ℝ)+(ab.2:ℝ))/2 ∂ν.prod ν at h
  rw [integral_div,integral_add (hi.comp_fst ν) (hi.comp_snd ν),integral_fun_fst,integral_fun_snd,
    measureReal_univ_eq_one,one_smul] at h
  simp only [sign_mean] at h
  linarith only [h]

theorem mode_tail_upper (ρ : ℝ≥0) (w : Law) {n : ℕ} (hn : 2 ≤ n) (t : ℝ) :
    damping ρ w n t ≤ (Real.exp (-(ρ:ℝ)*moment w 1))^2 := by
  let ν := (signLaw ρ w : Measure Factor)
  have hi := factor_int ρ w
  have bound (ab : Pair) : character n t ab ≤ (ab.1:ℝ)*(ab.2:ℝ) := by
    let V := fieldAmplitude ab.1 ab.2
    have hi : V ≤ 1 := by
      change Real.sqrt _ ≤ 1
      exact Real.sqrt_le_one.mpr (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
    have h := pow_le_pow_of_le_one (Real.sqrt_nonneg _ : 0 ≤ V) hi hn
    exact (char_le_amp n t ab).trans (h.trans_eq (Real.sq_sqrt (mul_nonneg ab.1.2.1.le ab.2.2.1.le)))
  have hi' : Integrable (fun ab : Pair => (ab.1:ℝ)*(ab.2:ℝ)) (ν.prod ν) := hi.mul_prod hi
  have h := integral_mono (char_int ρ w n t) hi' bound
  rw [pair_character] at h
  change _ ≤ ∫ ab, (ab.1:ℝ)*(ab.2:ℝ) ∂ν.prod ν at h
  rw [integral_prod_mul (fun z : Factor => (z:ℝ)) (fun z : Factor => (z:ℝ))] at h
  dsimp only [ν] at h
  simpa only [sign_mean,sq] using h

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ModeData.lean <==
import SPAnalysis.CheckerTables
import SPAnalysis.FeatureGramIntegral
import SPAnalysis.GramCellIntegral
import SPAnalysis.CellPowerTable

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

structure TableFacts (n T d : ℕ) (v : ModeTables) : Prop where
  cutoff : 4*T^2+n^2≤4*(headSize*(n+2)+1)
  nodes : v.nodes.size=(if n=8 then 0 else mesh*T)+1
  coefficient : ∀ j<v.nodes.size, coefficientNode n j=some v.nodes[j]!
  regular : n≠8 → v.gram=modeGram n d ∧ v.averages=modeAverages n d (mesh*T) ∧
    v.weight=(modeWeights n (mesh*T)).map lowerPt ∧ (modeGram n d).all ok=true ∧ (modeWeights n (mesh*T)).all pos=true

theorem accepted_mode_table (n T d : ℕ) (v : ModeTables) (got : modeTables n T d=some v) : TableFacts n T d v := by
  let count := if n=8 then 0 else mesh*T
  by_cases cut : 4*T^2+n^2≤4*(headSize*(n+2)+1)
  · cases eqn : tabulateM (count+1) (coefficientNode n) with
    | none =>
      simp only [modeTables,show (if n=8 then 0 else mesh*T)=count by rfl,cut,guard_true,eqn] at got
      contradiction
    | some nodes =>
      obtain ⟨sz,ns⟩ := tabulate_success _ _ _ eqn
      have at_n (i : ℕ) (h : i<nodes.size) := ns i (sz ▸ h)
      by_cases high : n=8
      · have form : (⟨nodes,#[],#[],#[]⟩:ModeTables)=v := by
          simp only [modeTables,cut,guard_true,pure_bind,show (if n=8 then 0 else mesh*T)=count by rfl,
            eqn,if_pos high] at got
          exact Option.some.inj got
        subst v; exact ⟨cut,sz,at_n,fun no => (no high).elim⟩
      · let g := modeGram n d
        let a := modeAverages n d (mesh*T)
        let w := modeWeights n (mesh*T)
        have en : tabulateM (mesh*T+1) (coefficientNode n)=some nodes := by simpa [count,high] using eqn
        by_cases goodG : g.all ok=true
        · by_cases goodW : (a.all (·.all ok) && w.all pos)=true
          · have form : (⟨nodes,g,a,w.map lowerPt⟩:ModeTables)=v := by
              simp only [modeTables,cut,guard_true,high,if_false,en,pure_bind,
                ←show g=modeGram n d by rfl,←show a=modeAverages n d (mesh*T) by rfl,
                ←show w=modeWeights n (mesh*T) by rfl,goodG,goodW] at got
              exact Option.some.inj got
            subst v; refine ⟨cut,sz,at_n,fun _ => ⟨rfl,rfl,rfl,goodG,(Bool.and_eq_true_iff.mp goodW).2⟩⟩
          · simp only [modeTables,cut,guard_true,high,if_false,en,pure_bind,Option.bind_some,
              ←show g=modeGram n d by rfl,←show a=modeAverages n d (mesh*T) by rfl,
              ←show w=modeWeights n (mesh*T) by rfl,goodG,goodW] at got
            contradiction
        · simp only [modeTables,cut,guard_true,high,if_false,en,Option.bind_some,pure_bind,
            ←show g=modeGram n d by rfl,goodG] at got
          contradiction
  · simp [modeTables,cut] at got

private theorem fn_get [Inhabited α] (f : Fin N → α) (i : ℕ) (lt : i<N) :
    (Array.ofFn f)[i]! = f ⟨i,lt⟩ := by simp [getElem!_pos,Array.size_ofFn,lt]

private theorem map_get [Inhabited α] [Inhabited β] (f : α → β) (a : Array α) (i : ℕ) (lt : i<a.size) :
    (a.map f)[i]! = f a[i]! := by simp [getElem!_pos,Array.size_map,lt]

private theorem mapIdx_get [Inhabited α] [Inhabited β] (f : ℕ → α → β) (a : Array α) (i : ℕ) (lt : i<a.size) :
    (a.mapIdx f)[i]! = f i a[i]! := by simp [getElem!_pos,Array.size_mapIdx,lt]

theorem table_gram (n T d : ℕ) (v : ModeTables) (got : modeTables n T d=some v) (low : n≠8)
    (r s : Fin d) (sr : s.val≤r.val) :
    v.gram[triangle r.val s.val]!.Contains (∫ t in Ioi (0:ℝ),
      (coefficient (node n t) (r.val+1)).re*(coefficient (node n t) (s.val+1)).re*density n t) := by
  obtain ⟨eqn,_,_,check,_⟩ := (accepted_mode_table n T d v got).regular low
  have item : (modeGram n d)[triangle r.val s.val]! = _ := triangle_lookup
    (fun r s => gramEntry (features n d)[r]! (features n d)[s]! (evenMoments n d)) d r.val s.val r.isLt sr
  have idx : triangle r.val s.val < (modeGram n d).size := by rw [modeGram,size_triangle]; exact triangle_index r.isLt sr
  have g := Array.all_eq_true.mp check _ idx
  rw [←getElem!_pos (modeGram n d) (triangle r.val s.val) idx,item] at g
  rw [eqn,item]; exact checked_full_gram n d r s g

theorem table_average (n T d : ℕ) (v : ModeTables) (got : modeTables n T d=some v) (low : n≠8)
    (i : Fin d) (j : ℕ) (hj : j<mesh*T) :
    (v.averages[j]!)[i.val]!.Contains ((mesh:ℝ)*∫ t in ((j:ℝ)/mesh)..((j+1:ℕ)/(mesh:ℝ)),gramFeature n (i.val+1) t) := by
  obtain ⟨_,eqn,_,_,_⟩ := (accepted_mode_table n T d v got).regular low
  have u : ((rat (j+1) mesh)).Contains ((j+1:ℕ)/(mesh:ℝ)) := by simpa using I.contains_rat ((j:ℤ)+1) mesh (by decide)
  have l : (rat j mesh).Contains ((j:ℝ)/mesh) := by simpa using I.contains_rat (j:ℤ) mesh (by decide)
  have h := checked_cell_average n d i (show 0≤(j:ℝ)/mesh by positivity)
    (div_le_div_of_nonneg_right (show (j:ℝ)≤(j+1:ℕ) by exact_mod_cast Nat.le_succ j) (Nat.cast_nonneg mesh)) l u
  let integral := (features n d).map (fun row => row.mapIdx fun h v => overNat v (h+1))
  let row := (features n d)[i.val]!.mapIdx (fun h c => overNat c (h+1))
  have fi : i.val<(features n d).size := by simpa [features] using i.isLt
  have ir : i.val < integral.size := by simpa [integral] using fi
  have lookup (m : ℕ) : (primitiveRows integral m)[i.val]! = primitive row (rat m mesh) := by
    rw [primitiveRows,map_get _ integral i.val ir]
    dsimp only [integral,row]
    rw [map_get _ (features n d) i.val fi]
  rw [eqn,modeAverages,fn_get _ j hj,fn_get _ j (by omega),fn_get _ (j+1) (by omega)]
  change (averageRows (primitiveRows integral j) (primitiveRows integral (j+1)))[i.val]!.Contains _
  rw [averageRows,mapIdx_get _ (primitiveRows integral (j+1)) i.val (by simpa [primitiveRows] using ir),lookup,lookup]
  exact h

theorem table_weight (n T d : ℕ) (v : ModeTables) (got : modeTables n T d=some v) (low : n≠8)
    (j : ℕ) (hj : j<mesh*T) :
    ∃ z : ℝ,v.weight[j]!.Contains z ∧ 0<z ∧
      ∀ t ∈ Ioc ((j:ℝ)/mesh) ((j+1:ℕ)/(mesh:ℝ)),z≤gramWeight n t := by
  obtain ⟨_,_,eqn,_,check⟩ := (accepted_mode_table n T d v got).regular low
  let w := modeWeights n (mesh*T)
  have hj' : j<w.size := by simpa [w,modeWeights] using hj
  have pw : pos w[j]! = true := by rw [getElem!_pos w j hj']; exact Array.all_eq_true.mp check j hj'
  obtain ⟨good,p⟩ := Bool.and_eq_true_iff.mp pw
  have hpos : 0<w[j]!.lo := of_decide_eq_true p
  rw [eqn,map_get _ w j hj']
  refine ⟨w[j]!.lower,by simp [lowerPt,good,I.Contains,I.lower,I.upper],div_pos (by exact_mod_cast hpos) I.unit_pos,?_⟩
  intro t ht; exact (stored_weight_sound n _ j hj ht.1 ht.2 pw).2

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean <==
import SPAnalysis.GramBound
import SPAnalysis.ModeDamping

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace NNReal

namespace SurveyPropagation.Fourier

def modeEnergy (f : ModeSpace) (n : ℕ) : ℝ := ∫ t : ℝ, (f (n,t))^2

private theorem square_int (f : ModeSpace) : Integrable (fun ω => (f ω)^2) frequencyMeasure :=
  (memLp_two_iff_integrable_sq (Lp.aestronglyMeasurable f)).mp (Lp.memLp f)

theorem square_int_mode (f : ModeSpace) (n : ℕ) : Integrable (fun t : ℝ => (f (n,t))^2) :=
  Measure.ae_count_iff.mp (square_int f).prod_right_ae n

theorem on_mode {p : Frequencies → Prop} (h : ∀ᵐ ω ∂frequencyMeasure, p ω) (n : ℕ) : ∀ᵐ t : ℝ, p (n,t) :=
  Measure.ae_count_iff.mp (Measure.ae_ae_of_ae_prod h) n

theorem modes_recover_norm (f : ModeSpace) : HasSum (modeEnergy f) (‖f‖^2) := by
  let g (ω : Frequencies) := (f ω)^2
  have gi : Integrable g ((Measure.count : Measure ℕ).prod volume) := square_int f
  have s := integrable_count_iff.mp gi.integral_prod_left
  have eqn (i : ℕ) : ‖∫ t, g (i,t)‖ = modeEnergy f i := Real.norm_of_nonneg (integral_nonneg fun t => sq_nonneg _)
  simp only [eqn] at s
  apply s.hasSum_iff.mpr
  rw [←real_inner_self_eq_norm_sq,MeasureTheory.L2.inner_def]
  have r : (∫ ω, inner ℝ (f ω) (f ω) ∂frequencyMeasure)=(∫ ω, g ω ∂frequencyMeasure) := by
    apply integral_congr_ae
    exact ae_of_all _ fun ω => by simp [RCLike.inner_apply,g,sq]
  rw [r,frequencyMeasure,integral_prod g gi,integral_countable' gi.integral_prod_left]
  simp [measureReal_def,modeEnergy,g]

theorem low_mode_bound (ρ : ℝ≥0) (w : Law) {z : ℝ}
    (hz : Real.exp (-(ρ:ℝ)*moment w 1) ≤ z) (f : ModeSpace) :
    ‖attenuationMap ρ w f‖^2 ≤ z^2*‖f‖^2+modeEnergy f 0+z*modeEnergy f 1 := by
  let T := attenuationMap ρ w
  let b (n : ℕ) := z^2+(if n=0 then 1 else 0)+(if n=1 then z else 0)
  have z0 := (Real.exp_pos _).le.trans hz
  have bound (n : ℕ) (t : ℝ) : damping ρ w n t ≤ b n := by
    rcases n with _|n
    · simpa [b] using (damping_le_one ρ w 0 t).trans (le_add_of_nonneg_left (sq_nonneg z))
    rcases n with _|n
    · simpa [b] using ((mode_one_upper ρ w t).trans hz).trans (le_add_of_nonneg_left (sq_nonneg z))
    · simpa [b] using (mode_tail_upper ρ w (show 2 ≤ n+2 by omega) t).trans (pow_le_pow_left₀ (Real.exp_nonneg _) hz 2)
  have each (n : ℕ) : modeEnergy (T f) n ≤ b n*modeEnergy f n := by
    dsimp only [modeEnergy]
    rw [←integral_const_mul]
    apply integral_mono_ae (square_int_mode (T f) n) ((square_int_mode f n).const_mul (b n))
    filter_upwards [on_mode (attenuation_rep ρ w f) n] with t ht
    change (T f (n,t))^2 ≤ _
    rw [ht,mul_pow,attenuation,Real.sq_sqrt (show 0 ≤ damping ρ w n t from Real.exp_nonneg _)]
    exact mul_le_mul_of_nonneg_right (bound n t) (sq_nonneg _)
  let E := modeEnergy f
  have sum : HasSum (fun n => b n*E n) (z^2*‖f‖^2+E 0+z*E 1) := by
    apply ((((modes_recover_norm f).mul_left (z^2)).add (hasSum_ite_eq 0 (E 0))).add (hasSum_ite_eq 1 (z*E 1))).congr_fun
    intro n
    by_cases a : n=0
    · subst n; simp [b,E]; ring
    by_cases a' : n=1
    · subst n; simp [b,E]; ring
    · simp [b,E,a,a']
  exact hasSum_le each (modes_recover_norm (T f)) sum

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean <==
import SPAnalysis.OneInsertion
import SPAnalysis.RootRadial

noncomputable section
open MeasureTheory Set

namespace SurveyPropagation.Fourier

def insertedScale (s : ℝ) (p : Message) := (1-(p:ℝ))/(1-s*(p:ℝ))

private theorem inserted_ratio (a b : Factor) (p : Message) :
    siteRatio (SurveyPropagation.insert a p) b=siteRatio a b*insertedScale (fieldShare a b) p := by
  have d := add_pos a.2.1 b.2.1
  have eqn : (a:ℝ)*(1-(p:ℝ))+(b:ℝ) = ((a:ℝ)+(b:ℝ))*(1-fieldShare a b*(p:ℝ)) := by
    unfold fieldShare
    field_simp [d.ne']
    ring
  simp only [siteRatio,SurveyPropagation.insert,insertedScale]
  rw [eqn,div_mul_div_comm]
  ring

private theorem flipped_ratio (a b : Factor) (p : Message) :
    siteRatio a (SurveyPropagation.insert b p)=siteRatio a b*insertedScale (fieldShare b a) p := by
  have sym (x y : Factor) : siteRatio x y=siteRatio y x := by
    simp only [siteRatio,add_comm,mul_comm]
  rw [sym,inserted_ratio,sym b a]

/-- For a fixed positive mode, its cosine transform with an insertion of
size p is an explicit rational function of p and the two field shares.
Here the two fields are arbitrary deterministic inputs. -/
theorem positive_mode_generating (a b : Factor) (p : Message) (j : ℕ) :
    (∫ t : ℝ, density (j+1) t * feature (j+1) t p * Real.cos (t*fieldDifference (a,b))) =
      2*radialScale (fieldShare a b)^(j+1)/((j:ℝ)+1) *
      (insertedScale (fieldShare a b) p^(j+1)+insertedScale (fieldShare b a) p^(j+1)-2) := by
  have h := single_mode p (j+1) (a,b)
  have integrand (t : ℝ) : singleGround p (j+1) t * character (j+1) t (a,b) =
      fieldAmplitude a b^(j+1)*(density (j+1) t*feature (j+1) t p*Real.cos (t*fieldDifference (a,b))) := by
    rw [character,pair_mode_real]
    unfold singleGround; ring
  simp_rw [integrand,integral_const_mul] at h
  change _ = 2*(siteRatio (SurveyPropagation.insert a p) b^(j+1)/((j:ℝ)+1)+
    siteRatio a (SurveyPropagation.insert b p)^(j+1)/((j:ℝ)+1)-
    2*(siteRatio a b^(j+1)/((j:ℝ)+1))) at h
  rw [inserted_ratio,flipped_ratio,←fieldAmplitude_mul_scale] at h
  apply mul_left_cancel₀ (pow_ne_zero (j+1)
    (show fieldAmplitude a b ≠ 0 from (Real.sqrt_pos.mpr (mul_pos a.2.1 b.2.1)).ne'))
  rw [h]
  simp only [mul_pow]; ring

/-- The singular mode has a finite cosine transform after subtracting its
constant part. Its two insertions shift the physical field difference by
opposite amounts. -/
theorem zero_mode_generating (a b : Factor) (p : Message) :
    let z := fieldDifference (a,b)
    let L (t : ℝ) := -Real.log (Real.cosh (t/2))
    (∫ t : ℝ, density 0 t*(Real.cos (t*logCost p)-1)*Real.cos (t*z)) =
      2*(L (z-logCost p)+L (z+logCost p)-2*L z) := by
  have feat (t : ℝ) : feature 0 t p=Real.cos (t*logCost p)-1 := by
    simp [feature,mark,node,logCost,Complex.exp_re,Complex.mul_re,Complex.mul_im]
  have ch (t : ℝ) : character 0 t (a,b)=Real.cos (t*fieldDifference (a,b)) := by
    simpa only [character,pow_zero,one_mul] using pair_mode_real 0 t (a,b)
  have left : fieldDifference (SurveyPropagation.insert a p,b)=fieldDifference (a,b)-logCost p := by
    simp only [fieldDifference,SurveyPropagation.insert,logCost,Real.log_mul a.2.1.ne' (sub_pos.mpr p.2.2).ne']; ring
  have right : fieldDifference (a,SurveyPropagation.insert b p)=fieldDifference (a,b)+logCost p := by
    simp only [fieldDifference,SurveyPropagation.insert,logCost,Real.log_mul b.2.1.ne' (sub_pos.mpr p.2.2).ne']; ring
  have h := single_mode p 0 (a,b)
  simp_rw [singleGround,feat,ch] at h
  change _ = 2*(-Real.log (Real.cosh (fieldDifference (SurveyPropagation.insert a p,b)/2))+
    -Real.log (Real.cosh (fieldDifference (a,SurveyPropagation.insert b p)/2))-
    2*(-Real.log (Real.cosh (fieldDifference (a,b)/2)))) at h
  rwa [left,right] at h

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean <==
import SPAnalysis.SeedExpansion
import SPAnalysis.CoefficientMeasure

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators RealInnerProductSpace NNReal ENNReal
namespace SurveyPropagation.Fourier

private def slice (n : ℕ) (f : ℝ → ℝ) (ω : Frequencies) := if ω.1=n then f ω.2 else 0

private theorem mslice (n : ℕ) {f : ℝ → ℝ} (m : Measurable f) : Measurable (slice n f) := by
  apply measurable_from_prod_countable_right
  intro k; by_cases e : k=n <;> simp [slice,e,m,measurable_const]

private theorem integrated_slice (n : ℕ) {f : ℝ → ℝ}
    (i : Integrable (slice n f) frequencyMeasure) :
    (∫ ω, slice n f ω ∂frequencyMeasure) = ∫ t : ℝ, f t := by
  have eqn (k : ℕ) : (∫ t : ℝ, slice n f (k,t)) = if k=n then ∫ t, f t else 0 := by
    by_cases e : k=n <;> simp [slice,e]
  rw [frequencyMeasure,integral_prod _ i,integral_countable' i.integral_prod_left]
  simp [eqn,measureReal_def]

/-- The expansion of a single sampled cosine integral in the inserted warning.
At a singular mode the weight may be a compensated cosine. -/
theorem warning_mode_series (n : ℕ) (H : ℝ → ℝ) (hm : Measurable H)
    (hi : Integrable (fun t => density n t*(H t)^2)) (p : Message) :
    HasSum (fun j => (∫ t : ℝ, H t*(density n t*(coefficient (node n t) (j+1)).re))*(p:ℝ)^(j+1))
      (∫ t : ℝ, H t*(density n t*feature n t p)) := by
  let W (t : ℝ) := Real.sqrt (density n t)*H t
  have wm : Measurable W := (density_meas n).sqrt.mul hm
  have mem : MemLp (slice n W) 2 frequencyMeasure := by
    apply (memLp_two_iff_integrable_sq (mslice n wm).aestronglyMeasurable).mpr
    let F := fun ω : Frequencies => (slice n W ω)^2
    have sec (k : ℕ) (t : ℝ) : F (k,t)=if k=n then density n t*(H t)^2 else 0 := by
      by_cases h : k=n <;> simp [F,slice,h,W,mul_pow,Real.sq_sqrt (density_nonneg n t)]
    have fm : Measurable F := (mslice n wm).pow_const 2
    apply (integrate_modes (v:=∫ t : ℝ, density n t*(H t)^2) fm (fun ω => sq_nonneg _) ?_ ?_).1
    · intro k; by_cases e : k=n <;> simp only [sec,e,if_true,if_false] <;> first | exact hi | exact integrable_zero _ _ _
    · have h (k : ℕ) : (∫ t : ℝ, F (k,t)) = if k=n then ∫ t, density n t*(H t)^2 else 0 := by
        by_cases e : k=n <;> simp [sec,e]
      simp_rw [h]; exact hasSum_ite_eq n _
  let v : ModeSpace := mem.toLp _
  have rep : (fun ω => v ω) =ᵐ[frequencyMeasure] slice n W := mem.coeFn_toLp
  have pairing (u : ModeSpace) (g : Frequencies → ℝ)
      (ug : (fun ω => u ω) =ᵐ[frequencyMeasure] fun ω => Real.sqrt (density ω.1 ω.2)*g ω) :
      inner ℝ v u = ∫ t : ℝ, H t*(density n t*g (n,t)) := by
    let f (t : ℝ) := H t*(density n t*g (n,t))
    have eqn : (fun ω : Frequencies => inner ℝ (v ω) (u ω)) =ᵐ[frequencyMeasure] slice n f := by
      filter_upwards [rep,ug] with ω a b
      rcases ω with ⟨k,t⟩
      rw [a,b]
      by_cases e : k=n
      · subst k
        simp only [slice,if_true,f,W,RCLike.inner_apply,conj_trivial]
        linear_combination (H t*g (n,t))*(Real.sq_sqrt (density_nonneg n t))
      · simp [slice,e]
    have pairInt := L2.integrable_inner (𝕜:=ℝ) v u
    rw [L2.inner_def,integral_congr_ae eqn,integrated_slice n (pairInt.congr eqn)]
  have hs := (innerSL ℝ v).hasSum (seed_expansion p)
  simp only [innerSL_apply,real_inner_smul_right,pairing _ _ (seed_rep p),
    pairing _ _ (coordVector_rep _)] at hs
  exact hs.congr_fun (fun j => mul_comm _ _)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean <==
import SPAnalysis.DampedGram
import SPAnalysis.SeedExpansion
import SPAnalysis.InsertionKernel

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators RealInnerProductSpace

namespace SurveyPropagation.Fourier

def gramEntry (ρ : ℝ≥0) (w : Law) (i j : ℕ) : ℝ :=
  ⟪attenuationMap ρ w (coordVector i),attenuationMap ρ w (coordVector j)⟫

theorem gram_response (ρ : ℝ≥0) (w : Law) (p : Message) (r : ℕ) :
    ⟪attenuationMap ρ w (coordVector r),attenuationMap ρ w (seed p)⟫=2*rowValue ρ w (r+1) p/((r:ℝ)+1) := by
  let T := attenuationMap ρ w
  let B (j : ℕ) := 2*rowValue ρ w (j+1) p/((j:ℝ)+1)
  have cap (j : ℕ) : |B j| ≤ 4 := by
    simp only [B,abs_div,abs_mul,abs_of_nonneg (by positivity : (0:ℝ) ≤ (j:ℝ)+1),abs_of_nonneg (by norm_num : (0:ℝ)≤2)]
    apply (div_le_self (by positivity) (le_add_of_nonneg_left (Nat.cast_nonneg _))).trans
    linarith only [row_bound ρ w (j+1) p]
  have eqn (n : ℕ) : ⟪T (probeVector r n),T (seed p)⟫=probeValue r (radius n) (kernelValue ρ w p) := by
    rw [real_inner_comm (T (seed p)) (T (probeVector r n))]
    simp only [T,probeVector,featureVector,map_sum,map_smul,inner_sum,real_inner_smul_right,damped_seed,probeValue]
  exact tendsto_nhds_unique ((T.continuous.continuousAt.tendsto.comp (probe_vector_limit r)).inner tendsto_const_nhds)
    ((sample_limit r cap (kernel_series ρ w p)).congr fun n => (eqn n).symm)

/-- Coefficient of warning moment h+1 in the response of output moment r+1. -/
def momentCoefficient (ρ : ℝ≥0) (w : Law) (r h : ℕ) : ℝ := (((r:ℝ)+1)/2)*gramEntry ρ w r h

theorem moment_coefficient_bound (ρ : ℝ≥0) (w : Law) (r h : ℕ) :
    |momentCoefficient ρ w r h| ≤ 2*((r:ℝ)+1) := by
  dsimp [momentCoefficient,gramEntry]
  rw [abs_mul,abs_of_nonneg (by positivity : 0 ≤ ((r:ℝ)+1)/2)]
  have hb (j : ℕ) : ‖attenuationMap ρ w (coordVector j)‖ ≤ 2 :=
    (attenuation_contracts ..).trans (coord_norm_bound _)
  have ab := mul_le_mul (hb r) (hb h) (norm_nonneg _) (by norm_num : (0:ℝ) ≤ 2)
  have hi := (norm_inner_le_norm (𝕜 := ℝ) (attenuationMap ρ w (coordVector r)) (attenuationMap ρ w (coordVector h))).trans ab
  exact (mul_le_mul_of_nonneg_left hi (by positivity : 0 ≤ ((r:ℝ)+1)/2)).trans_eq (by ring)

theorem row_expansion (ρ : ℝ≥0) (w : Law) (p : Message) (r : ℕ) :
    HasSum (fun h : ℕ => momentCoefficient ρ w r h*(p:ℝ)^(h+1)) (rowValue ρ w (r+1) p) := by
  let T := attenuationMap ρ w
  have hs := ((innerSL ℝ (T (coordVector r))).hasSum (T.hasSum (seed_expansion p))).mul_left (((r:ℝ)+1)/2)
  have eqn : (((r:ℝ)+1)/2)*inner ℝ (T (coordVector r)) (T (seed p))=rowValue ρ w (r+1) p := by
    rw [gram_response]; field_simp
  rw [innerSL_apply,eqn] at hs
  apply hs.congr_fun
  intro h
  simp only [innerSL_apply,map_smul,smul_eq_mul,momentCoefficient,gramEntry,T]
  ring

theorem gram_order_on_coordinates (ρ : ℝ≥0) (w : Law) {d : ℕ} (v : Fin d → ℝ) :
    0 ≤ ∑ i, ∑ j, (v i*v j)*gramEntry ρ w i j ∧
      (∑ i, ∑ j, (v i*v j)*gramEntry ρ w i j) ≤ ∑ i, 2*(v i)^2/((i:ℝ)+1) := by
  let T := attenuationMap ρ w
  have val : (∑ i, ∑ j, (v i*v j)*gramEntry ρ w i j)=‖T (coordSum v)‖^2 := by
    rw [←real_inner_self_eq_norm_sq]
    simp only [coordSum,map_sum,map_smul,sum_inner,inner_sum,real_inner_smul_left,real_inner_smul_right]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl; intro i _
    apply Finset.sum_congr rfl; intro j _
    unfold gramEntry T; ring
  rw [val,←coordSum_sq]
  exact ⟨sq_nonneg _,pow_le_pow_left₀ (norm_nonneg _) (attenuation_contracts ..) _⟩

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean <==
import SPAnalysis.ExpectedMesh

noncomputable section
open MeasureTheory
open scoped BigOperators Topology NNReal
namespace SurveyPropagation.Fourier

def dampedMomentCell (ρ : ℝ≥0) (w : Law) (r N : ℕ) (t : ℝ) :=
  ∑ n ∈ Finset.range (N+1), ((r:ℝ)+1)/4*continuousMomentMode r n t*damping ρ w n t

def gridMoment (ρ : ℝ≥0) (w : Law) (r N : ℕ) (D : ℝ) :=
  1/2+(∑' j : ℤ, dampedMomentCell ρ w r N ((j:ℝ)/D))/D

/-- Error of the complete frequency mesh for a positive moment of the
actual update. The two terms are the discarded modes and the sum of
translated copies. At D=16 the spatial period is 32π. -/
theorem moment_grid_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r N : ℕ) {D : ℝ}
    (d : 0<D) (hw : finiteInverse (productLaw (k-1) (by omega) x)) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    |moment (update k hk α x) (r+1)-gridMoment ρ w r N D| ≤
      4*(Real.sqrt (1/2))^N*damping ρ w N 0+
      4*(((r:ℝ)+1)/2+7)*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/
        (Real.exp (Real.pi*D)-1) := by
  let ρ := countRate k α
  let w := productLaw (k-1) (by omega) x
  let P := 2*Real.pi*D
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let C := fieldMomentCopy P (r+1) N
  let R := moment (update k hk α x) (r+1)
  let A (ab : Factor × Factor) := (∑' j : ℤ, C j ab)-C 0 ab
  have copies := field_moment_copies ρ w hw (period:=P) (by dsimp [P]; positivity) (r+1) N (by omega)
  have ai : Integrable A μ := copies.1
  have ci : Integrable (C 0) μ := by
    let ν := (signLaw ρ w : Measure Factor)
    let q (ab : Factor × Factor) := (radialPartial ab.1 ab.2 (r+1) N).re
    have i : Integrable q (ν.prod ν) := partial_integrable _ _ _
    have si : Integrable (fun ab : Factor × Factor => q ab.swap) (ν.prod ν) := i.swap
    refine (((i.add si).sub (integrable_const (1:ℝ))).div_const 2).congr ?_
    apply ae_of_all; intro ab
    simp only [C,fieldMomentCopy,Int.cast_zero,mul_zero,add_zero]
    exact (physical_spatial_moment ab.1 ab.2 (r+1) N).symm
  have decomp (ab : Factor × Factor) : (∑' j, C j ab)=C 0 ab+A ab := by dsimp [A]; ring
  have lhs := expected_moment_grid k hk α x r N d
  change (∫ ab, ∑' j, C j ab ∂μ)=_ at lhs
  simp_rw [decomp,integral_add ci ai] at lhs
  have g : gridMoment ρ w r N D=1/2+((∫ ab, C 0 ab ∂μ)+∫ ab, A ab ∂μ) :=
    congrArg (fun a : ℝ => 1/2+a) lhs.symm
  have e := central_moment_copy k hk α x P (r+1) N
  change |R-1/2-∫ ab, C 0 ab ∂μ| ≤ _ at e
  have a := copies.2
  change |∫ ab, A ab ∂μ| ≤ _ at a
  rw [(field_cosh_mean ρ w hw).2,show P/2=Real.pi*D by dsimp [P]; ring] at a
  dsimp only
  change |R-gridMoment ρ w r N D|≤_
  rw [g,show R-(1/2+((∫ ab, C 0 ab ∂μ)+∫ ab, A ab ∂μ))=
    (R-1/2-∫ ab, C 0 ab ∂μ)-(∫ ab, A ab ∂μ) by ring]
  exact (abs_sub _ _).trans ((add_le_add e a).trans_eq (by push_cast; rfl))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean <==
import SPAnalysis.CoefficientMeasure
import SPAnalysis.ModeEnergy
import SPAnalysis.OperatorBridge

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def tailDensity (N : ℕ) (ω : Frequencies) := if N<ω.1 then density ω.1 ω.2 else 0

private theorem tail_nonneg (N : ℕ) (ω : Frequencies) : 0 ≤ tailDensity N ω := by
  unfold tailDensity; split <;> first | exact density_nonneg .. | exact le_rfl

private theorem tail_meas (N : ℕ) : Measurable (tailDensity N) := by
  apply measurable_from_prod_countable_right; intro n
  by_cases h : N<n <;> simp [tailDensity,h,density_meas]

private theorem tail_int (N : ℕ) : Integrable (tailDensity N) frequencyMeasure := by
  apply density_positive_modes.mono' (tail_meas N).aestronglyMeasurable
  apply ae_of_all; intro ω
  rw [Real.norm_of_nonneg (tail_nonneg ..)]
  rcases ω with ⟨n,t⟩; cases n with
  | zero => simp [tailDensity,positiveDensity]
  | succ j => by_cases h : N<j+1 <;> simp [tailDensity,h,positiveDensity,density_nonneg]

theorem tail_density_mass (N : ℕ) : (∫ ω, tailDensity N ω ∂frequencyMeasure) ≤ 4*(1/2:ℝ)^N/((N:ℝ)+1) := by
  let f := tailDensity N
  have i := tail_int N
  have ii := i.integral_prod_left
  let g (n : ℕ) := ∫ t : ℝ, f (n,t)
  change Integrable g (Measure.count : Measure ℕ) at ii
  have gs : Summable g := (integrable_count_iff.mp ii).of_norm
  have eqn : (∫ ω, f ω ∂frequencyMeasure)=∑' n, g n := by
    rw [frequencyMeasure,integral_prod _ i,integral_countable' ii]
    simp [measureReal_def]
  have pre : ∑ n ∈ Finset.range (N+1), g n=0 := Finset.sum_eq_zero fun n hn => by
    have hn' : ¬N<n := by have := Finset.mem_range.mp hn; omega
    simp [g,f,tailDensity,hn']
  have rel := (hasSum_nat_add_iff' (N+1)).mpr gs.hasSum
  rw [pre,sub_zero] at rel
  have sg := (hasSum_geometric_of_lt_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num)).mul_left (4*(1/2:ℝ)^(N+1)/((N:ℝ)+1))
  have cap (j : ℕ) : g (j+(N+1)) ≤ (4*(1/2:ℝ)^(N+1)/((N:ℝ)+1))*(1/2:ℝ)^j := by
    have hh : N<j+(N+1) := by omega
    simp only [g,f,tailDensity,hh,if_true]
    rw [show j+(N+1)=j+N+1 by omega,density_mass]
    push_cast
    rw [show (2:ℝ)⁻¹=1/2 by norm_num,show (j+N+1)=N+1+j by omega,pow_add]
    calc
      _ ≤ (4*((1/2:ℝ)^(N+1)*(1/2:ℝ)^j))/((N:ℝ)+1) :=
        div_le_div_of_nonneg_left (by positivity) (by positivity) (by linarith only [Nat.cast_nonneg (α := ℝ) j])
      _ = _ := by ring
  change (∫ ω, f ω ∂frequencyMeasure) ≤ _
  rw [eqn]
  refine (hasSum_le cap rel sg).trans_eq ?_
  rw [pow_succ]; ring

/-- A Cauchy–Schwarz bound for the true omitted Fourier modes. It also
applies to moment orders larger than the number of retained modes. -/
theorem omitted_moment_squared (ρ : ℝ≥0) (w : Law) (r N : ℕ) :
    let h := (r:ℝ)+1
    let err := (h/4)*∫ ω, (if N<ω.1 then signedCoefficient r ω*damping ρ w ω.1 ω.2 else 0) ∂frequencyMeasure
    err^2 ≤ (h/(2*((N:ℝ)+1)))*(1/2:ℝ)^N*(damping ρ w N 0)^2 := by
  let d := damping ρ w N 0
  let f (ω : Frequencies) := Real.sqrt (tailDensity N ω)*damping ρ w ω.1 ω.2
  have m : Measurable f := (tail_meas N).sqrt.mul (measurable_from_prod_countable_right (damping_measurable ρ w))
  have bound (ω : Frequencies) : (f ω)^2 ≤ d^2*tailDensity N ω := by
    dsimp only [f]; rw [mul_pow,Real.sq_sqrt (tail_nonneg ..)]
    by_cases hn : N<ω.1
    · rw [mul_comm]; exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (Real.exp_nonneg _) (damping_tail ρ w hn.le _) _) (tail_nonneg ..)
    · simp [tailDensity,hn]
  have lp : MemLp f 2 frequencyMeasure := by
    apply (memLp_two_iff_integrable_sq m.aestronglyMeasurable).mpr
    apply ((tail_int N).const_mul (d^2)).mono' (m.pow_const 2).aestronglyMeasurable
    exact ae_of_all _ fun ω => by rw [Real.norm_of_nonneg (sq_nonneg _)]; exact bound ω
  let v : ModeSpace := lp.toLp f
  have vr : (fun ω => v ω) =ᵐ[frequencyMeasure] f := lp.coeFn_toLp
  have nv : ‖v‖^2 ≤ d^2*(4*(1/2:ℝ)^N/((N:ℝ)+1)) := by
    rw [←real_inner_self_eq_norm_sq,MeasureTheory.L2.inner_def]
    refine (integral_mono_ae (L2.integrable_inner (𝕜 := ℝ) v v) ((tail_int N).const_mul (d^2)) ?_).trans ?_
    · filter_upwards [vr] with ω h; rw [h]; simpa [RCLike.inner_apply,sq] using bound ω
    · rw [integral_const_mul]; exact mul_le_mul_of_nonneg_left (tail_density_mass N) (sq_nonneg _)
  have iv : ⟪coordVector r,v⟫=∫ ω, (if N<ω.1 then signedCoefficient r ω*damping ρ w ω.1 ω.2 else 0) ∂frequencyMeasure := by
    rw [MeasureTheory.L2.inner_def]
    apply integral_congr_ae
    filter_upwards [vr,coordVector_rep r] with ω hv hc
    rw [hv,hc]; simp only [f,RCLike.inner_apply,conj_trivial]
    by_cases hn : N<ω.1
    · simp only [tailDensity,hn,if_true,signedCoefficient]
      linear_combination ((coefficient (node ω.1 ω.2) (r+1)).re*damping ρ w ω.1 ω.2)*(Real.sq_sqrt (density_nonneg ω.1 ω.2))
    · simp [tailDensity,hn]
  dsimp only
  rw [←iv,mul_pow]
  have hcs := pow_le_pow_left₀ (abs_nonneg _) (abs_real_inner_le_norm (coordVector r) v) 2
  rw [sq_abs,mul_pow,coord_norm_sq] at hcs
  have h := mul_le_mul_of_nonneg_left (hcs.trans (mul_le_mul_of_nonneg_left nv (by positivity))) (sq_nonneg (((r:ℝ)+1)/4))
  refine h.trans_eq ?_
  dsimp [d]; field_simp; ring

/-- The exact omitted-mode allowance in the orbit verifier: modes through
18, moment orders through 256, and one 128th of the zero-frequency damping. -/
theorem orbit_mode_allowance (ρ : ℝ≥0) (w : Law) {r : ℕ} (hr : r+1 ≤ 256) :
    |(((r:ℝ)+1)/4)*∫ ω, (if 18<ω.1 then signedCoefficient r ω*damping ρ w ω.1 ω.2 else 0) ∂frequencyMeasure|
      ≤ damping ρ w 18 0/128 := by
  let e := (((r:ℝ)+1)/4)*∫ ω, (if 18<ω.1 then signedCoefficient r ω*damping ρ w ω.1 ω.2 else 0) ∂frequencyMeasure
  let d := damping ρ w 18 0
  have h := omitted_moment_squared ρ w r 18
  change e^2 ≤ (((r:ℝ)+1)/(2*((18:ℕ)+1:ℝ)))*(1/2:ℝ)^18*d^2 at h
  have rc : (r:ℝ)+1 ≤ 256 := by exact_mod_cast hr
  have c : (((r:ℝ)+1)/(2*((18:ℕ)+1:ℝ)))*(1/2:ℝ)^18 ≤ (1/128:ℝ)^2 := by norm_num; linarith only [rc]
  have ee := h.trans (mul_le_mul_of_nonneg_right c (sq_nonneg d))
  have dp : 0 ≤ d := Real.exp_nonneg _
  change |e| ≤ d/128
  have hh : |e|^2 ≤ (d/128)^2 := by rw [sq_abs]; linarith only [ee]
  exact le_of_sq_le_sq hh (div_nonneg dp (by norm_num))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean <==
import SPAnalysis.MeshPoisson
import SPAnalysis.SpectrumDecay

noncomputable section
open MeasureTheory Filter Asymptotics
open scoped BigOperators FourierTransform Topology
namespace SurveyPropagation.Fourier

theorem grid_decay (V z : ℝ) (r N : ℕ) {D : ℝ} (d : 0<D) :
    modulatedGrid (finiteMomentSpectrum V r N) D z =O[cocompact ℝ] (fun t : ℝ => |t| ^ (-(2:ℝ))) := by
  apply IsBigO.of_bound (decayConstant V r N * D^2)
  filter_upwards [(tendsto_norm_cocompact_atTop (E:=ℝ)).eventually_ge_atTop (D*(2*(N:ℝ)+1))] with t ht
  rw [Real.norm_eq_abs] at ht
  have h : 2*(N:ℝ)+1≤|t/D| := by
    rw [abs_div,abs_of_pos d,le_div_iff₀ d]; linarith
  have tpos : 0 < |t| := lt_of_lt_of_le (by positivity) ht
  rw [modulatedGrid, norm_mul,phase, Complex.norm_exp_ofReal_mul_I,one_mul,Complex.norm_real,Real.norm_eq_abs]
  refine (spectrum_quadratic_tail V r N h).trans_eq ?_
  rw [abs_div,abs_of_pos d,Real.norm_of_nonneg (Real.rpow_nonneg (abs_nonneg t) _),
    Real.rpow_neg (abs_nonneg t),Real.rpow_two,div_pow]
  field_simp [d.ne',tpos.ne']

theorem spectrum_samples (V : ℝ) (r N : ℕ) {D : ℝ} (d : 0<D) :
    Summable (fun j : ℤ => finiteMomentSpectrum V r N ((j:ℝ)/D)) := by
  have s : Summable (fun j : ℤ => modulatedGrid (finiteMomentSpectrum V r N) D 0 j) :=
    summable_of_isBigO (Real.summable_abs_int_rpow (show (1:ℝ)<2 by norm_num))
      ((grid_decay V 0 r N d).comp_tendsto Int.tendsto_coe_cofinite)
  simpa [modulatedGrid,phase] using s

/-- The complete sampled spectral sum equals the periodization of the
truncated spatial moment, including the mesh origin. -/
theorem moment_poisson_sum {V D : ℝ} (v0 : 0≤V) (v1 : V≤1) (d : 0<D) (z : ℝ) (r N : ℕ) :
    (∑' n : ℤ, Real.cos (((n:ℝ)/D)*z)*finiteMomentSpectrum V r N ((n:ℝ)/D))/D =
      ∑' j : ℤ, truncatedSpatialMoment (z+2*Real.pi*D*j) V (r+1) N := by
  let f := modulatedGrid (finiteMomentSpectrum V r N) D z
  let h (j : ℤ) := truncatedSpatialMoment (z+2*Real.pi*D*j) V (r+1) N
  have fc : Continuous f := by
    unfold f modulatedGrid phase
    exact (Complex.continuous_exp.comp ((Complex.continuous_ofReal.comp
      ((continuous_id.div_const D).mul continuous_const)).mul continuous_const)).mul
      (Complex.continuous_ofReal.comp ((spectrum_continuous V r N).comp (continuous_id.div_const D)))
  have hs : Summable h := (spatial_moment_copies v0 v1 (P:=2*Real.pi*D) (by positivity) (r+1) N (by omega) z).1
  have hn : Summable fun j : ℤ => h (-j) := hs.comp_injective (Equiv.neg ℤ).injective
  have eqn (j : ℤ) : 𝓕 f (j:ℝ) = (D:ℂ)*(h (-j):ℂ) := by
    rw [grid_transform _ (spectrum_integrable V r N) (spectrum_even V r N) d, spatial_cosine_transform]
    simp [h,sub_eq_add_neg]
  have fs : Summable fun j : ℤ => 𝓕 f (j:ℝ) := by
    simp_rw [eqn]; exact (Complex.ofRealCLM.summable hn).mul_left _
  have decay := grid_decay V z r N d
  have samples : Summable fun j : ℤ => f (j:ℝ) := summable_of_isBigO
    (Real.summable_abs_int_rpow (show (1:ℝ)<2 by norm_num)) (decay.comp_tendsto Int.tendsto_coe_cofinite)
  have poiss := Real.tsum_eq_tsum_fourierIntegral_of_rpow_decay_of_summable fc
    (show (1:ℝ)<2 by norm_num) decay fs 0
  simp only [zero_add,QuotientAddGroup.mk_zero,fourier_eval_zero,mul_one,eqn] at poiss
  have reindex : (∑' j : ℤ, h (-j))=∑' j, h j := (Equiv.neg ℤ).tsum_eq h
  rw [tsum_mul_left, ←Complex.ofReal_tsum, reindex] at poiss
  have realp := congrArg Complex.re poiss
  rw [Complex.re_tsum samples] at realp
  simp only [f,modulatedGrid,phase,Complex.mul_re,Complex.mul_im,Complex.ofReal_re,Complex.ofReal_im,
    mul_zero,add_zero,sub_zero,Complex.exp_re,Complex.I_re,Complex.I_im,mul_one,Real.exp_zero,one_mul] at realp
  exact (div_eq_iff d.ne').mpr (realp.trans (mul_comm _ _))

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean <==
import SPAnalysis.RetainedTrialScore
import SPAnalysis.PrintedGridErrors
import SPAnalysis.SharpMean
import EndpointAudit.MomentQuadrature

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.MomentQuadrature
open SiteQuadrature

theorem coefficient_table (n j R : ℕ) : (coeffTable n j R).size=R+1 ∧
    ∀ i≤R,(coeffTable n j R)[i]!.Contains (coefficient (node n ((j:ℝ)/16)) i) := by
  induction R with
  | zero =>
    refine ⟨rfl,?_⟩; intro i h; obtain rfl : i=0 := by omega
    have a : one.Contains 1 := by simpa only [one,Int.cast_one] using I.contains_whole 1
    have b : zero.Contains 0 := by simpa only [zero,Int.cast_zero] using I.contains_whole 0
    exact ⟨a,b⟩
  | succ R ih =>
    let a := coeffTable n j R
    let v := tick a[R]! n j (R+1)
    change (a.push v).size=R+1+1 ∧ _
    have sz : a.size=R+1 := ih.1
    refine ⟨by simp [sz],?_⟩
    intro i hi; change (a.push v)[i]!.Contains _
    rw [getElem!_pos _ i (by simp [sz]; omega)]
    by_cases lt : i<a.size
    · rw [Array.getElem_push_lt lt,←getElem!_pos a i lt]; exact ih.2 i (by omega)
    · obtain rfl : i=a.size := by omega
      rw [Array.getElem_push_eq,sz]
      exact coefficient_tick n j R (ih.2 R le_rfl)

theorem harmonic_contains (i : ℕ) :
    (harmonic i).Contains (∑ l ∈ Finset.range i,((l:ℝ)+1)⁻¹) := by
  induction i with
  | zero => simpa [harmonic,zero] using I.contains_whole 0
  | succ i ih =>
    rw [Finset.sum_range_succ]
    apply I.contains_add ih
    convert I.contains_rat 1 ((i:ℤ)+1) (by positivity) using 1; push_cast; ring

private theorem at_index {α : Type} [Inhabited α] {R : ℕ} (f : Fin R → α) {i : ℕ} (hi : i<R) :
    (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by
  simp [getElem!_pos,hi]

def momentValue (ρ : ℝ≥0) (w : SurveyPropagation.Law) (i n j : ℕ) :=
  ((i:ℝ)+1)*continuousMomentMode i n ((j:ℝ)/16)*damping ρ w n ((j:ℝ)/16)/(if j=0 then 64 else 32)

theorem node_moments {psi : I} (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n j R i : ℕ)
    (ij : i<R) (hj : j≤1024) (hp : psi.Contains (damping ρ w n ((j:ℝ)/16))) :
    (nodeMoments n j R psi)[i]!.Contains (momentValue ρ w i n j) := by
  let den := if j=0 then 64 else 32
  have dp : 0<den := by dsimp [den]; split <;> decide
  have dc : (den:ℝ)=(if j=0 then 64 else 32) := by dsimp [den]; split <;> norm_num
  by_cases orig : n=0 ∧ j=0
  · obtain ⟨rfl,rfl⟩ := orig
    simp only [nodeMoments,Bool.and_eq_true,decide_eq_true_eq,eq_self,true_and,if_true]
    rw [at_index _ ij]
    have kernel : density 2 0=1/Real.pi := by
      have hn : node 2 0=1 := by apply Complex.ext <;> norm_num [node]
      simp [density,hn,Complex.Gamma_one,Nat.factorial,div_eq_mul_inv]
    have hp0 : damping ρ w 0 0=1 := by simp [damping_at_zero]
    have val := I.contains_neg (I.contains_overNat
      (I.contains_divPos (I.contains_scale (harmonic_contains i) 2) I.contains_pi constants_valid.2.2)
      (by decide : 0<64))
    convert val using 1
    simp only [momentValue,Nat.cast_zero,zero_div,continuousMomentMode,
      (zero_polynomial_at_origin i).1,kernel,hp0]
    push_cast; field_simp
  · have live : 0<n ∨ 0<j := by omega
    have wh := weight_contains n j hj live
    have c := (coefficient_table n j R).2 (i+1) (by omega)
    have dens : continuousMomentMode i n ((j:ℝ)/16)=signedCoefficient i (n,(j:ℝ)/16) := by
      by_cases z : n=0
      · apply mode_value; exact div_ne_zero (by exact_mod_cast (show j≠0 by omega)) (by norm_num)
      · simp [continuousMomentMode,z]
    simp only [nodeMoments,Bool.and_eq_true,decide_eq_true_eq,if_neg orig]
    rw [at_index _ ij]
    have val := I.contains_scale (I.contains_mul (I.contains_overNat (I.contains_mul wh hp) dp) c.1) (i+1)
    convert val using 1
    simp only [momentValue,dens,signedCoefficient,Nat.cast_add_one,dc]; ring

theorem moment_sum_eq_mesh (ρ : ℝ≥0) (w : SurveyPropagation.Law) (i N : ℕ) :
    (∑ n ∈ Finset.range (N+1),∑ j ∈ Finset.range 1025,momentValue ρ w i n j)=
      finiteMesh (dampedMomentCell ρ w i N) 16 1024 := by
  let cell := dampedMomentCell ρ w i N
  have col (j : ℕ) : (∑ n ∈ Finset.range (N+1),momentValue ρ w i n j)=
      4*cell ((j:ℝ)/16)/(if j=0 then 64 else 32) := by
    simp only [momentValue,←Finset.sum_div,cell,dampedMomentCell]
    rw [Finset.mul_sum]; congr 1
    apply Finset.sum_congr rfl; intro n _; ring
  rw [Finset.sum_comm]; simp_rw [col]
  rw [show (1025:ℕ)=1024+1 by decide,Finset.sum_range_succ']
  simp only [Nat.add_one_ne_zero,if_false,eq_self,if_true,Nat.cast_zero,zero_div,Nat.cast_add_one,finiteMesh]
  dsimp only [cell]; rw [←Finset.sum_div,←Finset.mul_sum]; ring

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/Moments.lean <==
import SPAnalysis.Update
import Mathlib.Algebra.Ring.GeomSum
import Mathlib.Analysis.SpecificLimits.Normed

noncomputable section
open MeasureTheory Filter Set
open scoped BigOperators

namespace SurveyPropagation

def inverseMoment (x : Law) : ℝ := ∫ r, (1-(r:ℝ))⁻¹ ∂(x : Measure Message)
def finiteInverse (x : Law) : Prop := Integrable (fun r : Message => (1-(r:ℝ))⁻¹) (x : Measure Message)

theorem integrable_monomial (x : Law) (h : ℕ) :
    Integrable (fun r : Message => (r:ℝ)^h) (x : Measure Message) := by
  apply (integrable_const (μ := (x : Measure Message)) (1:ℝ)).mono' (by fun_prop)
  exact ae_of_all _ fun r => by
    rw [Real.norm_eq_abs, abs_of_nonneg (pow_nonneg r.2.1 _)]
    exact pow_le_one₀ r.2.1 r.2.2.le

theorem moment_antitone (x : Law) : Antitone (moment x) := by
  intro h j hj
  apply integral_mono (integrable_monomial _ _) (integrable_monomial _ _)
  intro r
  exact pow_le_pow_of_le_one r.2.1 r.2.2.le hj

/-- Integrating a square with respect to the measure weighted by r^H
gives the log-convexity estimate used in the Fourier-tail bound. -/
theorem moment_cauchy (x : Law) (H j : ℕ) :
    (moment x (H+j))^2 ≤ moment x H * moment x (H+2*j) := by
  let a := moment x H
  let b := moment x (H+j)
  have ha : 0 ≤ a := integral_nonneg fun r => pow_nonneg r.2.1 _
  have hb : 0 ≤ b := integral_nonneg fun r => pow_nonneg r.2.1 _
  by_cases hp : 0 < a
  · have hv : 0 ≤ ∫ r : Message,
        (a^2 * (r:ℝ)^(H+2*j) - (2*a*b)*(r:ℝ)^(H+j) + b^2*(r:ℝ)^H) ∂(x : Measure Message) := by
      apply integral_nonneg
      intro r
      have eqn : a^2 * (r:ℝ)^(H+2*j) - (2*a*b)*(r:ℝ)^(H+j) + b^2*(r:ℝ)^H =
          (r:ℝ)^H * (a*(r:ℝ)^j-b)^2 := by
        rw [show H+2*j=H+(j+j) by omega, pow_add, pow_add, pow_add]
        ring
      change 0 ≤ a^2 * (r:ℝ)^(H+2*j) - (2*a*b)*(r:ℝ)^(H+j) + b^2*(r:ℝ)^H
      rw [eqn]
      exact mul_nonneg (pow_nonneg r.2.1 _) (sq_nonneg _)
    have h₁ := (integrable_monomial x (H+2*j)).const_mul (a^2)
    have h₂ := (integrable_monomial x (H+j)).const_mul (2*a*b)
    have h₃ := (integrable_monomial x H).const_mul (b^2)
    rw [integral_add (f := fun r : Message => a^2*(r:ℝ)^(H+2*j)-(2*a*b)*(r:ℝ)^(H+j))
      (g := fun r : Message => b^2*(r:ℝ)^H) (h₁.sub h₂) h₃, integral_sub h₁ h₂] at hv
    simp only [integral_const_mul] at hv
    change 0 ≤ a^2*moment x (H+2*j)-(2*a*b)*b+b^2*a at hv
    have hprod : 0 ≤ a*(a*moment x (H+2*j)-b^2) := by linarith only [hv]
    exact sub_nonneg.mp ((mul_nonneg_iff_of_pos_left hp).mp hprod)
  · have ha0 : a=0 := le_antisymm (le_of_not_gt hp) ha
    have hb0 : b=0 := le_antisymm ((moment_antitone x (Nat.le_add_right H j)).trans ha0.le) hb
    change b^2 ≤ a*_
    simp [ha0,hb0]

/-- Partial sums of true moments are bounded by the inverse moment. -/
theorem moment_head_le_inverse (x : Law) (hi : finiteInverse x) (N : ℕ) :
    ∑ h ∈ Finset.range N, moment x h ≤ inverseMoment x := by
  unfold moment inverseMoment
  rw [← integral_finset_sum _ (fun i _ => integrable_monomial x i)]
  apply integral_mono (integrable_finset_sum _ (fun i _ => integrable_monomial x i)) hi
  intro r
  change (∑ h ∈ Finset.range N, (r:ℝ)^h) ≤ (1-(r:ℝ))⁻¹
  rw [← one_div, le_div_iff₀ (sub_pos.mpr r.2.2), geom_sum_mul_neg]
  linarith [pow_nonneg r.2.1 N]

private theorem sum_pairs (c : ℕ → ℝ) (H N : ℕ) :
    (∑ h ∈ Finset.range (H+1), c h) +
    (∑ j ∈ Finset.range N, (c (H+2*j+1)+c (H+2*j+2))) =
    ∑ h ∈ Finset.range (H+1+2*N), c h := by
  induction N with
  | zero => simp
  | succ n ih =>
    rw [Finset.sum_range_succ (fun j => c (H+2*j+1)+c (H+2*j+2)) n, ← add_assoc, ih]
    rw [show H+1+2*(n+1) = (H+1+2*n+1)+1 by omega, Finset.sum_range_succ, Finset.sum_range_succ]
    rw [show H+2*n+1=H+1+2*n by omega, show H+2*n+2=H+1+2*n+1 by omega]
    ring

/-- The actual infinite tail in the panel and spectral certificates.
The exponent is written e+2 to include every warning arity at least two. -/
theorem power_tail (x : Law) (hi : finiteInverse x) (H e : ℕ) :
    (∑' j : ℕ, (moment x (H+j+1))^(e+2)) ≤
      (moment x H)^(e+1)/2 * (inverseMoment x - ∑ h ∈ Finset.range (H+1), moment x h) := by
  let c := moment x
  have positive (h : ℕ) : 0 ≤ c h := integral_nonneg fun r => pow_nonneg r.2.1 _
  have term (j : ℕ) : (c (H+j+1))^(e+2) ≤
      (c H)^(e+1)/2*(c (H+2*j+1)+c (H+2*j+2)) := by
    have ca := moment_cauchy x H (j+1)
    change (c (H+(j+1)))^2 ≤ c H*c (H+2*(j+1)) at ca
    rw [show H+(j+1)=H+j+1 by omega, show H+2*(j+1)=H+2*j+2 by omega] at ca
    have cm : c (H+2*j+2) ≤ c (H+2*j+1) := moment_antitone x (by omega)
    have hp : c (H+j+1)^e ≤ c H^e := pow_le_pow_left₀ (positive _) (moment_antitone x (by omega)) _
    rw [pow_add, pow_succ (c H) e]
    calc c (H+j+1)^e*c (H+j+1)^2 ≤ c H^e*(c H*c (H+2*j+2)) :=
            mul_le_mul hp ca (sq_nonneg _) (pow_nonneg (positive _) _)
         _ ≤ _ := by nlinarith [mul_nonneg (mul_nonneg (pow_nonneg (positive H) e) (positive H)) (sub_nonneg.mpr cm)]
  have bounds (N : ℕ) : (∑ j ∈ Finset.range N, c (H+j+1)^(e+2)) ≤
      c H^(e+1)/2 * (inverseMoment x - ∑ h ∈ Finset.range (H+1), c h) := by
    have hh := moment_head_le_inverse x hi (H+1+2*N)
    rw [← sum_pairs] at hh
    calc _ ≤ ∑ j ∈ Finset.range N, c H^(e+1)/2*(c (H+2*j+1)+c (H+2*j+2)) :=
            Finset.sum_le_sum (fun i _ => term i)
         _ ≤ _ := by
            rw [← Finset.mul_sum]
            apply mul_le_mul_of_nonneg_left _ (div_nonneg (pow_nonneg (positive _) _) (by norm_num))
            linarith only [hh]
  exact (summable_of_sum_range_le (fun n => pow_nonneg (positive (H+n+1)) _) bounds).tsum_le_of_sum_range_le bounds

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean <==
import SPAnalysis.Intervals
import Mathlib.Analysis.SpecialFunctions.Complex.Arctan
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

noncomputable section
open scoped BigOperators
namespace SPA.I
set_option exponentiation.threshold 1024

def oddTerm (x q : ℝ) (j : ℕ) := x*q^j/((2*j+1:ℕ):ℝ)

private theorem odd_tail {x q L a b : ℝ} (h : HasSum (oddTerm x q) L) (ax : |x|≤a) (bq : |q|≤b)
    (b1 : b<1) (N : ℕ) :
    |L-(∑ j ∈ Finset.range N,oddTerm x q j)| ≤ a*b^N*(1-b)⁻¹ := by
  have a0 := (abs_nonneg x).trans ax
  have b0 := (abs_nonneg q).trans bq
  have split := h.summable.sum_add_tsum_nat_add N
  rw [h.tsum_eq] at split
  rw [show L-(∑ j ∈ Finset.range N,oddTerm x q j)=∑' j : ℕ,oddTerm x q (j+N) by linarith only [split]]
  have major := (hasSum_geometric_of_lt_one b0 b1).mul_left (a*b^N)
  have bound (j : ℕ) : ‖oddTerm x q (j+N)‖ ≤ a*b^N*b^j := by
    rw [oddTerm,Real.norm_eq_abs,abs_div,abs_mul,abs_pow,
      abs_of_nonneg (Nat.cast_nonneg (2*(j+N)+1) : (0:ℝ)≤_)]
    refine (div_le_self (by positivity) (by exact_mod_cast Nat.le_add_left 1 (2*(j+N)))).trans ?_
    have pw := pow_le_pow_left₀ (abs_nonneg q) bq (j+N)
    calc
      |x| * |q| ^ (j+N) ≤ a*b^(j+N) := mul_le_mul ax pw (by positivity) a0
      _ = a*b^N*b^j := by rw [pow_add]; ring
  have ss := Summable.of_nonneg_of_le (fun j => norm_nonneg (oddTerm x q (j+N))) bound major.summable
  exact (norm_tsum_le_tsum_norm ss).trans ((ss.tsum_le_tsum bound major.summable).trans_eq major.tsum_eq)

/-- Absolute truncation error in the two arctangent computations in π. -/
theorem atan_tail_one_unit {x : ℝ} (hx : |x|≤1/5) :
    |Real.arctan x-(∑ j ∈ Finset.range 96,oddTerm x (-(x^2)) j)| ≤ 1/(SPA.unit:ℝ) := by
  have h := Real.hasSum_arctan (lt_of_le_of_lt hx (by norm_num : (1/5:ℝ)<1))
  have hs : HasSum (oddTerm x (-(x^2))) (Real.arctan x) := h.congr_fun fun j => by
    unfold oddTerm; rw [pow_add,pow_one,pow_mul,show -(x^2)=(-1)*x^2 by ring,mul_pow]; ring
  have hq : |-(x^2)|≤(1/5:ℝ)^2 := by simpa [abs_pow] using pow_le_pow_left₀ (abs_nonneg x) hx 2
  refine (odd_tail hs hx hq (by norm_num) 96).trans ?_
  norm_num [SPA.unit,SPA.bits]

/-- Absolute truncation error for the logarithm about its Cayley variable. -/
theorem log_tail_one_unit {x : ℝ} (hx : |x|≤1/2) :
    |(Real.log (1+x)-Real.log (1-x))-2*(∑ j ∈ Finset.range 200,oddTerm x (x^2) j)| ≤ 1/(SPA.unit:ℝ) := by
  have h := (Real.hasSum_log_sub_log_of_abs_lt_one (lt_of_le_of_lt hx (by norm_num : (1/2:ℝ)<1))).mul_left (1/2:ℝ)
  have hs : HasSum (oddTerm x (x^2)) ((1/2)*(Real.log (1+x)-Real.log (1-x))) := h.congr_fun fun j => by
    unfold oddTerm; push_cast; rw [pow_add,pow_one,pow_mul]; ring
  have hq : |x^2|≤(1/2:ℝ)^2 := by simpa [abs_pow] using pow_le_pow_left₀ (abs_nonneg x) hx 2
  have b := mul_le_mul_of_nonneg_left (odd_tail hs hx hq (by norm_num) 200) (by norm_num : (0:ℝ)≤2)
  rw [show (Real.log (1+x)-Real.log (1-x))-2*(∑ j ∈ Finset.range 200,oddTerm x (x^2) j)=
      2*((1/2)*(Real.log (1+x)-Real.log (1-x))-(∑ j ∈ Finset.range 200,oddTerm x (x^2) j)) by ring,
    abs_mul,abs_of_pos (two_pos : (0:ℝ)<2)]
  refine b.trans ?_; norm_num [SPA.unit,SPA.bits]

theorem exp_tail_one_unit {x : ℝ} (x0 : 0≤x) (x1 : x≤1/32) :
    0≤Real.exp x-∑ j ∈ Finset.range 57,x^j/(j.factorial:ℝ) ∧
    Real.exp x-∑ j ∈ Finset.range 57,x^j/(j.factorial:ℝ)≤1/(SPA.unit:ℝ) := by
  have hs := Real.exp_bound' x0 (x1.trans (by norm_num)) (n:=57) (by decide)
  have cap := pow_le_pow_left₀ x0 x1 57
  constructor
  · exact sub_nonneg.mpr (Real.sum_le_exp_of_nonneg x0 57)
  · have l : x^57*58/(Nat.factorial 57*57:ℝ) ≤
        (1/32:ℝ)^57*(58:ℝ)/(Nat.factorial 57*57:ℝ) := by
      exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right cap (by norm_num : (0:ℝ)≤58)) (by positivity)
    have small : (1/32:ℝ)^57*(58:ℝ)/(Nat.factorial 57*57:ℝ)≤1/(SPA.unit:ℝ) := by norm_num [SPA.unit,SPA.bits,Nat.factorial]
    norm_num only [Nat.cast_ofNat,show (57:ℝ)+1=58 by norm_num] at hs
    linarith only [hs,l,small]

end SPA.I


==> anc/audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean <==
import SPAnalysis.ExpectedSite
import SPAnalysis.InsertionKernel

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

def singleGround (p : Message) (n : ℕ) (t : ℝ) := density n t*feature n t p

private theorem ground_neg (p : Message) (n : ℕ) (t : ℝ) : singleGround p n t ≤ 0 :=
  mul_nonpos_of_nonneg_of_nonpos (density_nonneg ..) (feature_nonpos ..)

theorem single_mode (p : Message) (n : ℕ) (a : Pair) :
    (∫ t, singleGround p n t*character n t a)=2*delta p (siteMode n) a := by
  have h := delta_integral (mode_integrable n) p a
  simp_rw [integral_mode,delta_modeIntegrand] at h
  rw [delta_scale] at h
  have eqn (t : ℝ) : 2*density n t*feature n t p*character n t a=2*(singleGround p n t*character n t a) := by unfold singleGround; ring
  simp_rw [eqn,integral_const_mul] at h
  linarith only [h]

def siteChange (p : Message) (z : Pair) := delta p (fun a => siteCost a.1 a.2) z

private theorem single_modes (p : Message) (z : Pair) :
    HasSum (fun n => ∫ t, singleGround p n t*character n t z)
      (2*(siteChange p z+Real.log (1-(p:ℝ)))) := by
  have hs := (delta_sum site_modes p z).mul_left 2
  have ha := affine_delta p z
  have eqn : delta p (fun z => siteCost z.1 z.2-affineCost z) z=siteChange p z+Real.log (1-(p:ℝ)) := by
    unfold siteChange delta at *; linarith only [ha]
  rw [eqn] at hs
  exact hs.congr_fun fun n => single_mode p n z

private theorem singleGround_int (p : Message) (n : ℕ) : Integrable (singleGround p n) := by
  cases n with
  | zero =>
    have eqn (t : ℝ) : feature 0 t p=Real.cos (t*logCost p)-1 := by
      simp [feature,mark,node,logCost,Complex.exp_re,Complex.mul_re,Complex.mul_im]
    change Integrable (fun t : ℝ => density 0 t*feature 0 t p)
    simpa only [eqn] using zero_density_integrable (logCost p)
  | succ n =>
    have i : Integrable (density (n+1)) := by simpa using weighted_density_integrable (n+1) 0 (by omega)
    have me : Measurable (fun t : ℝ => feature (n+1) t p) := by
      apply Measurable.sub _ measurable_const
      change Measurable (fun t : ℝ => (Complex.exp (node (n+1) t*(Real.log (1-(p:ℝ)):ℂ))).re)
      have nodec : Continuous (node (n+1)) := by
        have ne (t : ℝ) : node (n+1) t = (((n+1:ℕ):ℂ)/2)+(t:ℂ)*Complex.I := by
          apply Complex.ext <;> simp [node,Complex.div_ofNat_re,Complex.div_ofNat_im]
        rw [funext ne]; fun_prop
      fun_prop
    apply (i.mul_const 2).mono' (((density_meas _).mul me).aestronglyMeasurable)
    apply ae_of_all; intro t
    have h : ‖mark (node (n+1) t) p‖ ≤ 1 := norm_mode_le_one (z := node (n+1) t) (by dsimp [node]; positivity)
      (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)
    have v := Complex.abs_re_le_norm (mark (node (n+1) t) p)
    change ‖density (n+1) t*feature (n+1) t p‖ ≤ density (n+1) t*2
    rw [norm_mul,Real.norm_of_nonneg (density_nonneg ..)]
    apply mul_le_mul_of_nonneg_left _ (density_nonneg ..)
    change |(mark (node (n+1) t) p).re-1| ≤ 2
    exact (abs_sub _ _).trans (by rw [abs_one]; linarith only [v,h])

private theorem single_origin (p : Message) :
    HasSum (fun n => ∫ t, singleGround p n t) (2*Real.log (1-(p:ℝ))) := by
  let e : Factor := ⟨1,by norm_num,by norm_num⟩
  have ch (n : ℕ) (t : ℝ) : character n t (e,e)=1 := by simp [character,mode,e]
  have st : siteChange p (e,e)=0 := by
    unfold siteChange delta
    simp [Response.addMark,siteCost,normalizer,SurveyPropagation.insert,e]
  simpa only [ch,mul_one,st,zero_add] using single_modes p (e,e)

def meanSiteChange (ρ : ℝ≥0) (w : Law) (p : Message) :=
  ∫ z, siteChange p z ∂(Response.pairLaw ρ w : Measure Pair)

theorem insertion_spectrum (ρ : ℝ≥0) (w : Law) (p : Message) :
    HasSum (fun n => ∫ t, singleGround p n t*(damping ρ w n t-1)) (2*meanSiteChange ρ w p) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let F (n : ℕ) (z : Pair) (t : ℝ) := singleGround p n t*character n t z
  have bound (n : ℕ) (z : Pair) (t : ℝ) : ‖F n z t‖ ≤ -singleGround p n t := by
    dsimp only [F]; rw [Real.norm_eq_abs,abs_mul,abs_of_nonpos (ground_neg ..)]
    exact mul_le_of_le_one_right (neg_nonneg.mpr (ground_neg ..)) (char_bound ..)
  have ji (n : ℕ) : Integrable (Function.uncurry (F n)) (μ.prod volume) := by
    have gi := (singleGround_int p n).comp_snd μ
    have mc : Measurable (fun z : Pair × ℝ => character n z.2 z.1) := by
      simp only [character,pair_mode_real,fieldAmplitude,fieldDifference]; fun_prop
    exact gi.neg.mono' (gi.aestronglyMeasurable.mul mc.aestronglyMeasurable) (ae_of_all _ fun z => bound n z.1 z.2)
  have inn (n : ℕ) : Integrable (fun z => ∫ t : ℝ, F n z t) μ := (ji n).integral_prod_left
  have cmp (n : ℕ) : (∫ z, ‖∫ t : ℝ, F n z t‖ ∂μ) ≤ -(∫ t, singleGround p n t) := by
    rw [←integral_neg]
    have pt (z : Pair) : ‖∫ t : ℝ, F n z t‖ ≤ ∫ t, -singleGround p n t :=
      norm_integral_le_of_norm_le (singleGround_int p n).neg (ae_of_all _ (bound n z))
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using
      integral_mono (inn n).norm (integrable_const (μ := μ) _) pt
  have sn := Summable.of_nonneg_of_le (fun n => integral_nonneg fun z => norm_nonneg (∫ t : ℝ, F n z t)) cmp (single_origin p).summable.neg
  have hs := hasSum_integral_of_summable_integral_norm inn sn
  have values (z : Pair) : (∑' n, ∫ t, F n z t)=2*(siteChange p z+Real.log (1-(p:ℝ))) := (single_modes p z).tsum_eq
  simp_rw [values,integral_const_mul] at hs
  have sci : Integrable (siteChange p) μ := by
    have meas : Measurable (siteChange p) := by unfold siteChange delta Response.addMark siteCost normalizer SurveyPropagation.insert; dsimp; fun_prop
    apply (integrable_const (μ := μ) (2*logCost p)).mono' meas.aestronglyMeasurable
    apply ae_of_all; intro z
    have plus := site_increment z.1 z.2 p
    have minus := site_increment z.2 z.1 p
    have sw (a b : Factor) : siteCost a b=siteCost b a := by unfold siteCost normalizer; congr 2; ring
    rw [sw (SurveyPropagation.insert z.2 p) _,sw z.2 z.1] at minus
    have form : siteChange p z=logCost (scaled p (root z.1 z.2))+logCost (scaled p (root z.2 z.1)) := by
      unfold siteChange delta; dsimp [Response.addMark]; linarith only [plus,minus]
    have le (a : Message) : logCost (scaled p a) ≤ logCost p := by
      unfold logCost; apply neg_le_neg; apply Real.log_le_log (sub_pos.mpr p.2.2)
      change _ ≤ 1-(p:ℝ)*(a:ℝ)
      linarith only [mul_le_of_le_one_right p.2.1 a.2.2.le]
    rw [form,Real.norm_of_nonneg (add_nonneg (logCost_nonneg _) (logCost_nonneg _))]
    linarith only [le (root z.1 z.2),le (root z.2 z.1)]
  rw [integral_add (f := siteChange p) (g := fun _ : Pair => Real.log (1-(p:ℝ))) sci (integrable_const _),
    integral_const,measureReal_univ_eq_one,one_smul] at hs
  have inter (n : ℕ) : (∫ z, ∫ t : ℝ, F n z t ∂volume ∂μ)=∫ t, singleGround p n t*damping ρ w n t := by
    rw [integral_integral_swap (ji n)]
    congr 1; funext t
    dsimp only [F]; rw [integral_const_mul,pair_character]
  have h := hs.sub (single_origin p)
  rw [show 2*((∫ z, siteChange p z ∂μ)+Real.log (1-(p:ℝ)))-2*Real.log (1-(p:ℝ))=2*meanSiteChange ρ w p by unfold meanSiteChange; dsimp [μ]; ring] at h
  apply h.congr_fun
  intro n
  dsimp only
  rw [inter]
  have i : Integrable (fun t => singleGround p n t*damping ρ w n t) := by
    apply (singleGround_int p n).norm.mono' ((singleGround_int p n).aestronglyMeasurable.mul (damping_measurable ρ w n).aestronglyMeasurable)
    exact ae_of_all _ fun t => by change ‖singleGround p n t*damping ρ w n t‖ ≤ ‖singleGround p n t‖; rw [norm_mul,Real.norm_of_nonneg (show 0 ≤ damping ρ w n t from Real.exp_nonneg _)]; exact mul_le_of_le_one_right (norm_nonneg _) (damping_le_one ..)
  rw [←integral_sub i (singleGround_int p n)]
  congr 1; funext t; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean <==
import SPAnalysis.Checker
import GlobalAudit.Spectral
import SPAnalysis.Spectral
import SPAnalysis.Products
import Init.Data.Range.Lemmas
import SPAnalysis.Inverse
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Algebra.BigOperators.Intervals
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.Convex.SpecificFunctions.Basic
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.Analysis.Calculus.Deriv.Pow

noncomputable section
open MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

private theorem logCost_sq_integrable (w : Law) (hi : finiteInverse w) :
    Integrable (fun r => (logCost r)^2) (w : Measure Message) := by
  have hm : Measurable (fun r : Message => (logCost r)^2) := by unfold logCost; fun_prop
  apply (hi.const_mul 2).mono' hm.aestronglyMeasurable
  apply ae_of_all
  intro r
  have hpos := sub_pos.mpr r.2.2
  have h0 : 0 ≤ logCost r := neg_nonneg.mpr (Real.log_nonpos hpos.le (sub_le_self _ r.2.1))
  have h := Real.quadratic_le_exp_of_nonneg h0
  have he : Real.exp (logCost r) = (1-(r:ℝ))⁻¹ := by
    rw [logCost, Real.exp_neg, Real.exp_log hpos]
  rw [he] at h
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  linarith

/-- The quadratic correction makes every normalized Fourier mode convex as a
function of frequency. The curvature charge is independent of the mode. -/
private theorem cos_secant (a y l r s : ℝ) (ha : 0 ≤ a) (ha' : a ≤ 1)
    (hs : 0 ≤ s) (hs' : s ≤ 1) :
    a*Real.cos (((1-s)*l+s*r)*y) ≤
    (1-s)*(a*Real.cos (l*y))+s*(a*Real.cos (r*y))+
    (r-l)^2/8*y^2 := by
  let F (u : ℝ) := a * Real.cos (u*y) + y^2/2*u^2
  let F' (u : ℝ) := a*(-Real.sin (u*y)*y)+y^2*u
  have Fder (u : ℝ) : HasDerivAt F (F' u) u := by
    have cosd := (((hasDerivAt_id u).mul_const y).cos).const_mul a
    have quadd := (hasDerivAt_pow 2 u).const_mul (y^2/2)
    convert cosd.add quadd using 1; simp [F']; ring
  have Fder' (u : ℝ) : HasDerivAt F' (y^2*(1-a*Real.cos (u*y))) u := by
    have sind := (((((hasDerivAt_id u).mul_const y).sin).neg).mul_const y).const_mul a
    convert sind.add ((hasDerivAt_id u).const_mul (y^2)) using 1; simp; ring
  have hc : ConvexOn ℝ univ F := by
    apply convexOn_of_hasDerivWithinAt2_nonneg (convex_univ)
      (hf := fun u _ => (Fder u).continuousAt.continuousWithinAt)
      (fun u _ => (Fder u).hasDerivWithinAt) (fun u _ => (Fder' u).hasDerivWithinAt)
    intro u _
    exact mul_nonneg (sq_nonneg _) (sub_nonneg.mpr (by simpa only [mul_one] using (mul_le_mul_of_nonneg_left (Real.cos_le_one (u*y)) ha).trans (by simpa only [mul_one] using ha')))
  have hs0 : 0 ≤ 1-s := sub_nonneg.mpr hs'
  have h := hc.2 (show l ∈ univ from mem_univ _) (show r ∈ univ from mem_univ _)
    hs0 hs (show 1-s+s=1 by ring)
  simp only [F, smul_eq_mul] at h
  have e : (1-s)*(y^2/2*l^2)+s*(y^2/2*r^2)-y^2/2*((1-s)*l+s*r)^2 =
    (r-l)^2/8*y^2 - (s-1/2)^2*((r-l)^2*y^2)/2 := by ring
  have hpos : 0 ≤ (s-1/2)^2*((r-l)^2*y^2)/2 := by positivity
  linarith only [h,e,hpos]

private def transform (n : ℕ) (t : ℝ) (w : Law) : ℝ :=
  (∫ p, mark (node n t) p ∂(w : Measure Message)).re

private theorem mark_real (n : ℕ) (t : ℝ) (p : Message) :
    (mark (node n t) p).re =
    Real.exp (-((n:ℝ)/2)*logCost p) * Real.cos (t*logCost p) := by
  simp [mark, node, logCost, Complex.exp_re, Complex.mul_re, Complex.mul_im]

private theorem mark_integrable (n : ℕ) (t : ℝ) (w : Law) :
    Integrable (mark (node n t)) (w : Measure Message) := by
  have hm : Measurable (mark (node n t)) := by unfold mark; fun_prop
  apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono' hm.aestronglyMeasurable
  exact ae_of_all _ fun p => norm_mode_le_one (z := node n t)
    (show 0 ≤ (n:ℝ)/2 by positivity) (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)

/-- For the actual warning transform used by the spectral verifier, the
larger value at either end of a frequency cell plus the published mesh
error is an upper enclosure throughout that cell. -/
theorem transform_frequency_cell (n : ℕ) (w : Law) (hi : finiteInverse w)
    {l t r : ℝ} (hl : l ≤ t) (hr : t ≤ r) (hlr : l < r) :
    (∫ p, mark (node n t) p ∂(w : Measure Message)).re ≤
      max (∫ p, mark (node n l) p ∂(w : Measure Message)).re
          (∫ p, mark (node n r) p ∂(w : Measure Message)).re +
      (r-l)^2/8 * ∫ p, (logCost p)^2 ∂(w : Measure Message) := by
  let s := (t-l)/(r-l)
  have h : 0 < r-l := sub_pos.mpr hlr
  have s0 : 0 ≤ s := div_nonneg (sub_nonneg.mpr hl) h.le
  have s1 : s ≤ 1 := (div_le_one h).mpr (sub_le_sub_right hr _)
  have at_t : (1-s)*l+s*r=t := by dsimp [s]; field_simp; ring
  let val (u : ℝ) (p : Message) := (mark (node n u) p).re
  have integ (u : ℝ) : Integrable (val u) (w : Measure Message) := (mark_integrable n u w).re
  have fmean (u : ℝ) : (∫ p, val u p ∂(w : Measure Message)) =
    (∫ p, mark (node n u) p ∂(w : Measure Message)).re := integral_re (mark_integrable n u w)
  have bound (p : Message) : val t p ≤ (1-s)*val l p + s*val r p + (r-l)^2/8*(logCost p)^2 := by
    dsimp [val]; simp_rw [mark_real]
    let a := Real.exp (-((n:ℝ)/2)*logCost p)
    have hy : 0 ≤ logCost p := neg_nonneg.mpr (Real.log_nonpos (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1))
    have ha : a ≤ 1 := Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (by positivity)) hy)
    simpa only [at_t] using cos_secant a (logCost p) l r s (Real.exp_pos _).le ha s0 s1
  let μ : Measure Message := w
  have i₁ := (integ l).const_mul (1-s)
  have i₂ := (integ r).const_mul s
  have i₃ := (logCost_sq_integrable w hi).const_mul ((r-l)^2/8)
  have res := integral_mono (integ t) ((i₁.add i₂).add i₃) bound
  change (∫ p, val t p ∂μ) ≤ ∫ p, (1-s)*val l p+s*val r p+(r-l)^2/8*(logCost p)^2 ∂μ at res
  unfold μ at res
  rw [integral_add (f := fun p => (1-s)*val l p+s*val r p) (g := fun p => (r-l)^2/8*(logCost p)^2) (i₁.add i₂) i₃, integral_add i₁ i₂] at res
  simp only [integral_const_mul, fmean] at res
  refine res.trans (add_le_add_right ?_ _)
  let M := max (transform n l w) (transform n r w)
  have L := mul_le_mul_of_nonneg_left (le_max_left (transform n l w) (transform n r w)) (sub_nonneg.mpr s1)
  have R := mul_le_mul_of_nonneg_left (le_max_right (transform n l w) (transform n r w)) s0
  change (1-s)*transform n l w+s*transform n r w ≤ M
  calc _ ≤ (1-s)*M+s*M := add_le_add L R
       _ = _ := by ring

/-- Coefficient of order n+2 in the square of the logarithm series. -/
def logSquareCoeff (n : ℕ) : ℝ :=
  2 * (∑ j ∈ Finset.range (n+1), 1/((j:ℝ)+1)) / ((n:ℝ)+2)

private theorem logSquare_conv (n : ℕ) :
    (∑ j ∈ Finset.range (n+1), (1/((j:ℝ)+1))*(1/((↑(n-j):ℝ)+1))) = logSquareCoeff n := by
  let term (i : ℕ) := 1/((i:ℝ)+1)
  have eqsum (j : ℕ) (hj : j ∈ Finset.range (n+1)) :
      (1/((j:ℝ)+1))*(1/((↑(n-j):ℝ)+1)) =
        (term j+term (n-j))/((n:ℝ)+2) := by
    have bound := Finset.mem_range.mp hj
    rw [Nat.cast_sub (by omega : j ≤ n)]
    dsimp [term]; rw [Nat.cast_sub (by omega : j ≤ n)]
    have hn : (j:ℝ) ≤ n := by exact_mod_cast (show j ≤ n by omega)
    have hd : (n:ℝ)-j+1 ≠ 0 := by linarith
    field_simp [hd]
    ring
  rw [Finset.sum_congr rfl eqsum, ← Finset.sum_div, Finset.sum_add_distrib]
  have reflected := Finset.sum_range_reflect term (n+1)
  simp only [Nat.add_sub_cancel] at reflected
  rw [reflected]
  unfold logSquareCoeff term
  ring

private theorem logSquareCoeff_bounds (n : ℕ) : 0 ≤ logSquareCoeff n ∧ logSquareCoeff n ≤ 1 := by
  constructor
  · unfold logSquareCoeff; positivity
  · rw [← logSquare_conv]
    have b (i : ℕ) (hi : i ∈ Finset.range (n+1)) :
        1/((i:ℝ)+1) * (1/((↑(n-i):ℝ)+1)) ≤ 1/((n:ℝ)+1) := by
      have hb := Finset.mem_range.mp hi
      have hn : i ≤ n := by omega
      rw [one_div_mul_one_div]
      apply one_div_le_one_div_of_le (by positivity)
      rw [Nat.cast_sub hn]
      have hnn : (i:ℝ) ≤ n := by exact_mod_cast hn
      nlinarith [mul_nonneg (Nat.cast_nonneg (α := ℝ) i) (sub_nonneg.mpr hnn)]
    calc _ ≤ ∑ _j ∈ Finset.range (n+1), 1/((n:ℝ)+1) := Finset.sum_le_sum b
         _ = 1 := by simp; field_simp

theorem logCost_sq_series (p : Message) :
    HasSum (fun n : ℕ => logSquareCoeff n * (p:ℝ)^(n+2)) ((logCost p)^2) := by
  let f (n : ℕ) := (p:ℝ)^(n+1)/((n:ℝ)+1)
  have hs : HasSum f (logCost p) :=
    Real.hasSum_pow_div_log_of_abs_lt_one ((abs_of_nonneg p.2.1).trans_lt p.2.2)
  have hh := hasSum_sum_range_mul_of_summable_norm' hs.summable.norm hs.summable hs.summable.norm hs.summable
  simp only [hs.tsum_eq, ←sq] at hh
  apply hh.congr_fun
  intro n
  rw [← logSquare_conv, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro j hj
  have hb := Finset.mem_range.mp hj
  have hex : j+1+(n-j+1)=n+2 := by omega
  dsimp [f]
  rw [←hex,pow_add]
  ring

/-- The actual second moment in the frequency error of the spectral
checker is the harmonic series in the moments of the original SP law. -/
theorem logCost_warning_sq (x : Law) (hi : finiteInverse x) (m : ℕ) (hm : 0 < m) :
    HasSum (fun n : ℕ => logSquareCoeff n * (moment x (n+2))^m)
    (∫ p, (logCost p)^2 ∂(productLaw m hm x : Measure Message)) := by
  let w := productLaw m hm x
  let f (n : ℕ) (p : Message) := logSquareCoeff n*(p:ℝ)^(n+2)
  have hw := finiteInverse_productLaw m hm x hi
  have intF (n : ℕ) : Integrable (f n) (w : Measure Message) := (integrable_monomial w (n+2)).const_mul _
  have nonneg (n : ℕ) (p : Message) : 0 ≤ f n p :=
    mul_nonneg (logSquareCoeff_bounds n).1 (pow_nonneg p.2.1 _)
  have val (n : ℕ) : (∫ p, f n p ∂(w : Measure Message)) = logSquareCoeff n*moment w (n+2) :=
    integral_const_mul _ _
  have hsum : Summable (fun n : ℕ => ∫ p, ‖f n p‖ ∂(w : Measure Message)) := by
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg (fun _ => norm_nonneg _))
      (f := fun n => moment w (n+2))
    · intro n
      simp_rw [Real.norm_eq_abs,abs_of_nonneg (nonneg n _)]
      rw [val]
      exact mul_le_of_le_one_left (integral_nonneg fun p => pow_nonneg p.2.1 _) (logSquareCoeff_bounds n).2
    · exact (summable_nat_add_iff 2).mpr (hasSum_moments w hw).summable
  have he := hasSum_integral_of_summable_integral_norm intF hsum
  have total (p : Message) : (∑' n, f n p) = (logCost p)^2 := (logCost_sq_series p).tsum_eq
  simp_rw [total,val] at he
  simpa only [w,productLaw_moment] using he

/-- Truncating the logarithmic second moment uses exactly the same tail
majorant as the ordinary warning moments. H counts the retained orders
starting with order two. -/
theorem logCost_warning_sq_cutoff (x : Law) (hi : finiteInverse x) (m H : ℕ) (hm : 0 < m) :
    (∫ p, (logCost p)^2 ∂(productLaw m hm x : Measure Message)) ≤
      ∑ j ∈ Finset.range H, logSquareCoeff j * (moment x (j+2))^m +
      ∑' j, (moment x (j+H+2))^m := by
  let w := productLaw m hm x
  have hs := logCost_warning_sq x hi m hm
  have series : Summable (fun h : ℕ => (moment x h)^m) := by
    exact (hasSum_moments w (finiteInverse_productLaw m hm x hi)).summable.congr (fun h => productLaw_moment m hm x h)
  have ts : Summable (fun j => (moment x (j+H+2))^m) := by
    simpa only [Nat.add_assoc] using (summable_nat_add_iff (H+2)).mpr series
  have tail := (hasSum_nat_add_iff' H).mpr hs
  have bd (j : ℕ) : logSquareCoeff (j+H) * (moment x (j+H+2))^m ≤ (moment x (j+H+2))^m :=
    mul_le_of_le_one_left (pow_nonneg (integral_nonneg fun p => pow_nonneg p.2.1 _) _)
      (logSquareCoeff_bounds _).2
  have hh := tail.summable.tsum_le_tsum bd ts
  rw [tail.tsum_eq] at hh
  linarith only [hh]

/-- Nonnegative powers of the warning complement decrease with the mode.
This lets the matrix test bound all modes above its finite cutoff by the
single damping factor at the cutoff and zero frequency. -/
theorem damping_tail (rate : ℝ≥0) (w : Law) {n N : ℕ} (h : N ≤ n) (t : ℝ) :
    damping rate w n t ≤ damping rate w N 0 := by
  refine (damping_frequency rate w n t).2.trans (Real.exp_le_exp.mpr ?_)
  apply mul_le_mul_of_nonneg_left (sub_le_sub_right ?_ 1) (by positivity)
  change RCLike.re (∫ p, mark (node n 0) p ∂(w : Measure Message)) ≤ RCLike.re (∫ p, mark (node N 0) p ∂(w : Measure Message))
  rw [← integral_re (mark_integrable n 0 w), ← integral_re (mark_integrable N 0 w)]
  apply integral_mono (mark_integrable n 0 w).re (mark_integrable N 0 w).re
  intro p
  change (mark (node n 0) p).re ≤ (mark (node N 0) p).re
  simp only [mark_real,zero_mul,Real.cos_zero,mul_one]
  have hlog : 0 ≤ logCost p := neg_nonneg.mpr (Real.log_nonpos (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1))
  exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right (neg_le_neg (by gcongr)) hlog)

/-- Fixed-input damping is nonincreasing and convex in the intensity.
These pointwise reductions give the density endpoint comparisons used
by the small-k matrix tests for every fixed possible input law. -/
theorem damping_rate_antitone (w : Law) (n : ℕ) (t : ℝ) :
    Antitone (fun rate => damping rate w n t) := by
  intro a b hab
  have nonpos := Real.exp_le_one_iff.mp (damping_le_one 1 w n t)
  simp only [NNReal.coe_one,mul_one] at nonpos
  apply Real.exp_le_exp.mpr
  exact mul_le_mul_of_nonpos_right (mul_le_mul_of_nonneg_left (show (a:ℝ) ≤ b from hab) (by norm_num))
    (by linarith only [nonpos])

theorem damping_rate_convex (w : Law) (n : ℕ) (t : ℝ) (a b : ℝ≥0) (u v : ℝ≥0)
    (huv : u+v=1) :
    damping (u*a+v*b) w n t ≤ (u:ℝ)*damping a w n t+(v:ℝ)*damping b w n t := by
  let c := 2*((∫ p, mark (node n t) p ∂(w : Measure Message)).re-1)
  have uv : (u:ℝ)+(v:ℝ)=1 := by exact_mod_cast huv
  have hh := convexOn_exp.2 (show (a:ℝ)*c ∈ univ from mem_univ _)
    (show (b:ℝ)*c ∈ univ from mem_univ _) u.2 v.2 uv
  simp only [smul_eq_mul] at hh
  unfold damping
  push_cast
  dsimp [c] at hh
  convert hh using 1 <;> ring_nf

/-- The rate-interpolation loss for the two endpoint tests at k=5. -/
theorem rate_interpolation_loss {a b s : ℝ} (ha : 0 < a) (hb : 0 < b) :
    ((1-s)*a+s*b)*((1-s)/a+s/b) ≤ (a+b)^2/(4*a*b) := by
  have hden : 0 < 4*a*b := by positivity
  apply (le_div_iff₀ hden).mpr
  have e : (a+b)^2 - ((1-s)*a+s*b)*((1-s)/a+s/b)*(4*a*b) =
      (a-b)^2*(2*s-1)^2 := by field_simp; ring
  linarith only [e,mul_nonneg (sq_nonneg (a-b)) (sq_nonneg (2*s-1))]

/-- Apply the two endpoint quadratic-form bounds to any nonnegative
test weight on the Fourier modes and frequencies. Taking the density
measure to be g_n(t)dt and the weight to be a squared feature gives
the norm interpolation step of the k=5 spectral test. -/
theorem damping_integral_between {E : Type*} [MeasurableSpace E]
    (μ : Measure E) (w : Law) (n : E → ℕ) (t g : E → ℝ)
    (hg : ∀ z, 0 ≤ g z) {a b u v : ℝ≥0} (ha : 0 < a) (hb : 0 < b)
    (huv : u+v=1) {q : ℝ} (hq : 0 ≤ q)
    (hI : ∀ r, Integrable (fun z => damping r w (n z) (t z)*g z) μ)
    (atA : (a:ℝ) * (∫ z, damping a w (n z) (t z)*g z ∂μ) ≤ q)
    (atB : (b:ℝ) * (∫ z, damping b w (n z) (t z)*g z ∂μ) ≤ q) :
    (↑(u*a+v*b):ℝ) * (∫ z, damping (u*a+v*b) w (n z) (t z)*g z ∂μ) ≤
    (a+b:ℝ)^2/(4*(a:ℝ)*b) * q := by
  let F (r : ℝ≥0) (z : E) := damping r w (n z) (t z)*g z
  have e : (u:ℝ)=1-(v:ℝ) := by
    have h : (u:ℝ)+(v:ℝ)=1 := by exact_mod_cast huv
    linarith
  have u0 : 0 ≤ (u:ℝ) := u.2
  have v0 : 0 ≤ (v:ℝ) := v.2
  have a0 : 0 < (a:ℝ) := ha
  have b0 : 0 < (b:ℝ) := hb
  have bounded (z : E) : F (u*a+v*b) z ≤ (u:ℝ)*F a z+(v:ℝ)*F b z := by
    have h := mul_le_mul_of_nonneg_right (damping_rate_convex w (n z) (t z) a b u v huv) (hg z)
    dsimp [F]; linarith only [h]
  have aux := integral_mono (hI (u*a+v*b)) (((hI a).const_mul (u:ℝ)).add ((hI b).const_mul (v:ℝ))) bounded
  change (∫ z, F (u*a+v*b) z ∂μ) ≤ ∫ z, (u:ℝ)*F a z+(v:ℝ)*F b z ∂μ at aux
  rw [integral_add (f := fun z => (u:ℝ)*F a z) (g := fun z => (v:ℝ)*F b z)
    ((hI a).const_mul _) ((hI b).const_mul _), integral_const_mul, integral_const_mul] at aux
  have L : (∫ z, F a z ∂μ) ≤ q/a := (le_div_iff₀ a0).mpr (by simpa [F,mul_comm] using atA)
  have R : (∫ z, F b z ∂μ) ≤ q/b := (le_div_iff₀ b0).mpr (by simpa [F,mul_comm] using atB)
  have both := aux.trans (add_le_add (mul_le_mul_of_nonneg_left L u0) (mul_le_mul_of_nonneg_left R v0))
  change (↑(u*a+v*b):ℝ) * (∫ z, F (u*a+v*b) z ∂μ) ≤ _
  refine (mul_le_mul_of_nonneg_left both (by positivity : 0 ≤ (↑(u*a+v*b):ℝ))).trans ?_
  push_cast
  rw [e]
  calc _ = (((1-(v:ℝ))*(a:ℝ)+v*b)*((1-(v:ℝ))/(a:ℝ)+v/b))*q := by ring
       _ ≤ _ := mul_le_mul_of_nonneg_right (rate_interpolation_loss a0 b0) hq

end SurveyPropagation.Fourier
namespace SPA.I

/-- The actual outward-rounded positive reciprocal used in elimination. -/
theorem contains_recipPos {a : I} {x : ℝ} (hx : a.Contains x) (hlo : 0 < a.lo) :
    (recipPos a).Contains x⁻¹ := by
  have hi : 0 < a.hi := hlo.trans_le (of_decide_eq_true (valid_of_contains hx))
  have hlow : 0 < a.lower := div_pos (by exact_mod_cast hlo) unit_pos
  have hr : 0 < (a.hi:ℝ) := by exact_mod_cast hi
  have hl : 0 < (a.lo:ℝ) := by exact_mod_cast hlo
  have up : a.upper⁻¹ ≤ x⁻¹ := inv_anti₀ (hlow.trans_le hx.1) hx.2
  have lo : x⁻¹ ≤ a.lower⁻¹ := inv_anti₀ hlow hx.1
  unfold recipPos
  simp only [valid_of_contains hx,decide_eq_true hlo,Bool.and_self,if_true]
  constructor
  · refine le_trans ?_ up
    change ((↑(unit^2 / a.hi) : ℝ)/(unit:ℝ)) ≤ ((a.hi:ℝ)/unit)⁻¹
    apply (div_le_iff₀ unit_pos).mpr
    calc _ ≤ ((unit^2:ℤ):ℝ)/(a.hi:ℝ) := ediv_real_le (unit^2) _ hi
         _ = _ := by push_cast; field_simp [hr.ne',unit_pos.ne']
  · refine lo.trans ?_
    change ((a.lo:ℝ)/unit)⁻¹ ≤ (↑(ceilDiv (unit^2) a.lo):ℝ)/unit
    apply (le_div_iff₀ unit_pos).mpr
    calc _ = ((unit^2:ℤ):ℝ)/(a.lo:ℝ) := by push_cast; field_simp [hl.ne',unit_pos.ne']
         _ ≤ _ := real_le_ceilDiv (unit^2) _ hlo

theorem contains_divPos {a b : I} {x y : ℝ} (hx : a.Contains x) (hy : b.Contains y)
    (hb : 0 < b.lo) : (divPos a b).Contains (x/y) := by
  simpa only [divPos,div_eq_mul_inv] using contains_mul hx (contains_recipPos hy hb)

/-- The verifier compares the two squared integers to the endpoints.
Those two comparisons themselves suffice for the real square root. -/
theorem contains_sqrtI {a : I} {x : ℝ} (ha : a.Contains x)
    (good : ok (sqrtI a) = true) : (sqrtI a).Contains (Real.sqrt x) := by
  let l : ℤ := floorSqrt (a.lo * unit).toNat
  let u : ℤ := (floorSqrt (a.hi * unit).toNat:ℤ)+1
  have form : sqrtI a = (if ok a = true ∧ 0 ≤ a.lo then
      if l^2 ≤ a.lo*unit ∧ a.hi*unit ≤ u^2 then ⟨l,u⟩ else invalid else invalid) := by
    simp [sqrtI,l,u]
  rw [form] at good ⊢
  by_cases h : ok a = true ∧ 0 ≤ a.lo
  case neg => simp only [if_neg h] at good; contradiction
  simp only [if_pos h] at good ⊢
  by_cases h' : l^2 ≤ a.lo*unit ∧ a.hi*unit ≤ u^2
  case neg => simp only [if_neg h'] at good; contradiction
  rw [if_pos h']
  have up : 0 ≤ (u:ℝ) := by dsimp [u]; positivity
  have hl : (l:ℝ)^2 ≤ (a.lo:ℝ)*(unit:ℝ) := by exact_mod_cast h'.1
  have hu : (a.hi:ℝ)*(unit:ℝ) ≤ (u:ℝ)^2 := by exact_mod_cast h'.2
  have hx : 0 ≤ x := (div_nonneg (by exact_mod_cast h.2) unit_pos.le).trans ha.1
  have sqr := Real.sq_sqrt hx
  have hn := Real.sqrt_nonneg x
  have lo := (div_le_iff₀ unit_pos).mp ha.1
  have hi := (le_div_iff₀ unit_pos).mp ha.2
  constructor
  · change (l:ℝ)/(unit:ℝ) ≤ Real.sqrt x
    apply (div_le_iff₀ unit_pos).mpr
    have hsq : (l:ℝ)^2 ≤ (Real.sqrt x*(unit:ℝ))^2 := by
      rw [mul_pow,sqr]; exact hl.trans (by nlinarith only [mul_le_mul_of_nonneg_right lo unit_pos.le])
    exact le_of_sq_le_sq hsq (mul_nonneg hn unit_pos.le)
  · change Real.sqrt x ≤ (u:ℝ)/(unit:ℝ)
    apply (le_div_iff₀ unit_pos).mpr
    have hsq : (Real.sqrt x*(unit:ℝ))^2 ≤ (u:ℝ)^2 := by
      rw [mul_pow,sqr]; exact (by nlinarith only [mul_le_mul_of_nonneg_right hi unit_pos.le] : x*(unit:ℝ)^2 ≤ (a.hi:ℝ)*unit).trans hu
    exact le_of_sq_le_sq hsq up

end SPA.I

namespace SPA.I

private abbrev PowState := MProd ℕ (MProd I I)

private def powStep (_ : ℕ) (s : PowState) : ForInStep PowState :=
  if s.1 % 2 = 1 then
    .yield ⟨s.1/2, mul s.2.1 s.2.1, mul s.2.2 s.2.1⟩
  else
    .yield ⟨s.1/2, mul s.2.1 s.2.1, s.2.2⟩

private def yOf : PowState → I | ⟨_,_,y⟩ => y

private theorem powList_correct (ks : List ℕ) (n : ℕ) (x y : I) (a b : ℝ)
    (hx : x.Contains a) (hy : y.Contains b) (hn : n < 2^ks.length) :
    (yOf (forIn (m := Id) ks (⟨n,x,y⟩ : PowState) powStep)).Contains (b*a^n) := by
  induction ks generalizing n x y a b with
  | nil =>
    have z : n=0 := by simpa using hn
    subst n
    simpa [yOf] using hy
  | cons k ks ih =>
    rw [List.forIn_cons]
    have half : n/2 < 2^ks.length := (Nat.div_lt_iff_lt_mul (by decide)).mpr <| by
      simpa [List.length_cons,pow_succ] using hn
    by_cases odd : n%2=1
    · simp only [powStep,odd,if_true]
      have q := ih (n/2) (mul x x) (mul y x) (a*a) (b*a) (contains_mul hx hx) (contains_mul hy hx) half
      convert q using 1
      rw [←sq,←pow_mul]
      have h : n = 2*(n/2)+1 := by omega
      calc b*a^n = b*(a^(2*(n/2))*a) := by conv_lhs => rw [h,pow_succ]
           _ = _ := by ring
    · simp only [powStep,odd,if_false]
      have q := ih (n/2) (mul x x) y (a*a) b (contains_mul hx hx) hy half
      convert q using 1
      rw [←sq,←pow_mul]
      have h : 2*(n/2)=n := by omega
      rw [h]

/-- Soundness of the binary exponentiation actually used to compute
powers of moment enclosures. Its loop invariant tracks the remaining
exponent and its exact real contribution to the running product. -/
theorem contains_powI {x : I} {a : ℝ} (h : x.Contains a) (n : ℕ) :
    (powI x n).Contains (a^n) := by
  have repr : powI x n = yOf (forIn (m := Id) [:n.log2+1] (⟨n,x,one⟩ : PowState) powStep) := rfl
  rw [repr,Std.Range.forIn_eq_forIn_range']
  have eno : one.Contains (1:ℝ) := by simpa [one] using contains_whole 1
  have goal := powList_correct (List.range' 0 (n.log2+1) 1) n x one a 1 h eno
    (by simpa only [List.length_range'] using (Nat.lt_log2_self (n := n)))
  simpa [Std.Range.size] using goal

end SPA.I

namespace SPA.I

theorem contains_absI {x : ℝ} {a : I} (ha : a.Contains x) : (absI a).Contains |x| := by
  have hv := valid_of_contains ha
  simp only [absI,hv,Bool.not_true,Bool.false_eq_true,if_false]
  by_cases hl : 0 ≤ a.lo
  · rw [if_pos hl,abs_of_nonneg]
    · exact ha
    · exact (div_nonneg (by exact_mod_cast hl) unit_pos.le).trans ha.1
  rw [if_neg hl]
  by_cases hh : a.hi ≤ 0
  · rw [if_pos hh,abs_of_nonpos]
    · exact contains_neg ha
    · exact ha.2.trans (div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast hh) unit_pos.le)
  rw [if_neg hh]
  constructor
  · simp [lower]
  · apply abs_le.mpr
    change -((↑(max (-a.lo) a.hi):ℝ)/unit) ≤ x ∧ x ≤ ((↑(max (-a.lo) a.hi):ℝ)/unit)
    have h₁ : -(a.lo:ℝ) ≤ ((max (-a.lo) a.hi:ℤ):ℝ) := by exact_mod_cast le_max_left (-a.lo) a.hi
    have h₂ : (a.hi:ℝ) ≤ ((max (-a.lo) a.hi:ℤ):ℝ) := by exact_mod_cast le_max_right (-a.lo) a.hi
    exact ⟨(by simpa [neg_div] using neg_le_neg (div_le_div_of_nonneg_right h₁ unit_pos.le) : _ ≤ a.lower).trans ha.1,
      ha.2.trans (div_le_div_of_nonneg_right h₂ unit_pos.le)⟩

end SPA.I
namespace SPA.Global
open SurveyPropagation.Fourier ThreeBox

private def coeff64 (n j h : ℕ) (a : PairI) : PairI :=
  let b := (mesh*h : Int) - (mesh/2)*n
  let den := mesh*(h+1)
  ⟨overNat (add (signedScale a.re b) (scale a.im j)) den,
   overNat (sub (signedScale a.im b) (scale a.re j)) den⟩

private theorem coeff64_step (n j h : ℕ) (a : PairI) (v : ℂ) (hv : a.Contains v) :
    (coeff64 n j h a).Contains ((((h:ℂ)-node n ((j:ℝ)/64))*v)/((h:ℂ)+1)) := by
  let m : ℤ := 64*(h:ℤ)-32*(n:ℤ)
  have hr := I.contains_overNat (I.contains_add (signedScale_correct hv.1 m) (I.contains_scale hv.2 j))
    (show 0 < 64*(h+1) by omega)
  have hi := I.contains_overNat (I.contains_sub (signedScale_correct hv.2 m) (I.contains_scale hv.1 j))
    (show 0 < 64*(h+1) by omega)
  have hd : ((h:ℂ)+1) = (((h:ℝ)+1):ℝ) := by push_cast; rfl
  constructor
  · convert hr using 1
    rw [hd,Complex.div_ofReal_re]
    simp [node,Complex.mul_re,m]
    field_simp
    ring
  · convert hi using 1
    rw [hd,Complex.div_ofReal_im]
    simp [node,Complex.mul_im,m]
    field_simp
    ring

end SPA.Global

namespace SPA.Global
open SurveyPropagation.Fourier ThreeBox
private abbrev CState := MProd PairI (Array Int)
private def extendC (n j h : ℕ) (s : CState) : CState :=
  let a := coeff64 n j h s.1
  ⟨a,s.2.push a.re.hi⟩

private def stepC (n j h : ℕ) (s : CState) : Option (ForInStep CState) := do
  let a := coeff64 n j h s.1
  guard (ok a.re && ok a.im)
  return .yield (extendC n j h s)

private def EnclosesC (n j h : ℕ) (s : CState) : Prop :=
  s.1.Contains (coefficient (node n ((j:ℝ)/64)) h) ∧ s.2.size = h ∧
    ∀ i < h, (coefficient (node n ((j:ℝ)/64)) (i+1)).re ≤ ((s.2[i]!:ℤ):ℝ)/unit

private theorem extendC_correct {n j h : ℕ} {s : CState} (hs : EnclosesC n j h s) :
    stepC n j h s = some (.yield (extendC n j h s)) ∧ EnclosesC n j (h+1) (extendC n j h s) := by
  rcases hs with ⟨hold,size,values⟩
  let a := coeff64 n j h s.1
  have hd : a.Contains (coefficient (node n ((j:ℝ)/64)) (h+1)) :=
    coeff64_step n j h _ _ hold
  have hv := I.valid_of_contains hd.1
  have hv' := I.valid_of_contains hd.2
  constructor
  · simp [stepC,← show a = coeff64 n j h s.1 from rfl,hv,hv']
  refine ⟨hd,by simp [extendC,size],?_⟩
  intro i hi
  change _ ≤ ((s.2.push a.re.hi)[i]! : ℝ)/unit
  have hs' : i < (s.2.push a.re.hi).size := by simpa [size] using hi
  rw [getElem!_pos (s.2.push a.re.hi) i hs']
  by_cases hj : i < h
  · have hlt : i < s.2.size := size.symm ▸ hj
    rw [Array.getElem_push_lt hlt,←getElem!_pos s.2 i hlt]
    exact values _ hj
  · have he : i = s.2.size := by omega
    subst i
    rw [Array.getElem_push_eq,size]
    exact hd.1.2

private theorem coeff_loop (n j h L : ℕ) (s : CState) (hs : EnclosesC n j h s) :
    ∃ t, forIn (m := Option) (List.range' h L 1) s (stepC n j) = some t ∧ EnclosesC n j (h+L) t := by
  induction L generalizing h s with
  | zero => exact ⟨s,rfl,hs⟩
  | succ L ih =>
    obtain ⟨eq,good⟩ := extendC_correct hs
    obtain ⟨t,run,good'⟩ := ih (h+1) _ good
    refine ⟨t,?_,by convert good' using 1; omega⟩
    rw [List.range'_succ,List.forIn_cons,eq]
    exact run

/-- The real coefficients and the terminal complex norm stored in the
actual 64-mesh coefficient table enclose the binomial coefficients at
the exact frequency, simultaneously for all 256 indices. -/
theorem coefficientNode_correct {n j : ℕ} {c : CoeffNode} (hc : coefficientNode n j = some c) :
    c.reUpper.size = headSize ∧
    (∀ i < headSize, (coefficient (node n ((j:ℝ)/64)) (i+1)).re ≤ (c.reUpper[i]!:ℝ)/unit) ∧
    ‖coefficient (node n ((j:ℝ)/64)) headSize‖ ≤ (c.tailMod:ℝ)/unit := by
  let init : CState := ⟨⟨one,zero⟩,Array.mkEmpty headSize⟩
  have h0 : EnclosesC n j 0 init := by
    refine ⟨⟨?_,?_⟩,rfl,fun _ hi => False.elim (by omega)⟩
    · simpa [init,coefficient,one] using I.contains_whole 1
    · simpa [init,coefficient,zero] using I.contains_whole 0
  obtain ⟨s,run,good⟩ := coeff_loop n j 0 headSize init h0
  have inRange : forIn (m := Option) [:headSize] init (stepC n j) = some s := by
    rw [Std.Range.forIn_eq_forIn_range']
    simpa [Std.Range.size] using run
  let amp (a : PairI) : I := sqrtI (add (powI (absI a.re) 2) (powI (absI a.im) 2))
  let last (s : CState) : Option CoeffNode := do
    let norm := amp s.1
    guard (ok norm)
    return ⟨s.2,norm.hi⟩
  have repr : coefficientNode n j = (forIn (m := Option) [:headSize] init (stepC n j) >>= last) := by
    rfl
  rw [repr,inRange] at hc
  change last s = some c at hc
  by_cases hv : ok (amp s.1) = true
  · simp [last,hv] at hc
    subst c
    rcases good with ⟨hc',size,values⟩
    simp only [zero_add] at hc' size values
    refine ⟨size,values,?_⟩
    have hr := I.contains_powI (I.contains_absI hc'.1) 2
    have hi := I.contains_powI (I.contains_absI hc'.2) 2
    have hm := I.contains_sqrtI (I.contains_add hr hi) hv
    simpa only [sq_abs,←Complex.norm_eq_sqrt_sq_add_sq] using hm.2
  · simp [last,hv] at hc
end SPA.Global
namespace SPA.Global
open scoped BigOperators
noncomputable section

private def termInt (caps : SpectralInput) (c : CoeffNode) (i : ℕ) : ℤ :=
  let a := c.reUpper[i]!
  a * (if 0 ≤ a then caps.upper[i]! else caps.lower[i]!)

private theorem for_sum (f : ℕ → ℤ) (is : List ℕ) (s : ℤ) :
    forIn (m := Id) is s (fun i z => pure (.yield (z+f i))) = s + (is.map f).sum := by
  induction is generalizing s with
  | nil => simp; rfl
  | cons i is ih =>
    rw [List.forIn_cons]
    change forIn (m := Id) is (s+f i) _ = _
    rw [ih]
    simp [add_assoc]

private theorem raw_node_eq (caps : SpectralInput) (c : CoeffNode) :
    (nodeUpper caps c).hi = ceilDiv (c.tailMod*caps.tail +
       ∑ i ∈ Finset.range c.reUpper.size, termInt caps c i) unit := by
  change ceilDiv (forIn (m := Id) [:c.reUpper.size] (c.tailMod*caps.tail)
    (fun i z => pure (.yield (z+termInt caps c i)))) unit = _
  rw [Std.Range.forIn_eq_forIn_range',for_sum]
  simp only [Std.Range.size,Nat.sub_zero,Nat.div_one,
    ← List.range_eq_range']
  have h := List.sum_toFinset (termInt caps c) (List.nodup_range (n := c.reUpper.size))
  have eqq : (List.range c.reUpper.size).toFinset = Finset.range c.reUpper.size := by ext; simp
  rw [eqq] at h
  exact congrArg (fun z : ℤ => ceilDiv (c.tailMod*caps.tail+z) unit) h.symm

/-- The verifier rounds the signed coefficients upwards before selecting
a moment endpoint by sign. This bounds the exact transform also when
a coefficient interval straddles zero. -/
theorem nodeUpper_sound (caps : SpectralInput) (c : CoeffNode)
    (coef moment : ℕ → ℝ) (tail : ℝ)
    (ht : tail ≤ (c.tailMod : ℝ)*(caps.tail:ℝ)/(unit:ℝ)^2)
    (hc : ∀ i < c.reUpper.size, coef i ≤ (c.reUpper[i]!:ℝ)/unit)
    (hn : ∀ i < c.reUpper.size, 0 ≤ moment i)
    (hm : ∀ i < c.reUpper.size,
      (caps.lower[i]!:ℝ)/unit ≤ moment i ∧ moment i ≤ (caps.upper[i]!:ℝ)/unit) :
    tail + ∑ i ∈ Finset.range c.reUpper.size, coef i*moment i ≤ (nodeUpper caps c).upper := by
  have hp := I.unit_pos
  have hZ : (0:ℤ)<unit := by exact_mod_cast hp
  have term_le (i : ℕ) (hi : i ∈ Finset.range c.reUpper.size) :
      coef i * moment i ≤ ((termInt caps c i:ℤ):ℝ)/(unit:ℝ)^2 := by
    have h := Finset.mem_range.mp hi
    have hle := mul_le_mul_of_nonneg_right (hc i h) (hn i h)
    apply hle.trans
    unfold termInt
    by_cases hz : 0 ≤ c.reUpper[i]!
    · simp only [if_pos hz,Int.cast_mul]
      have hq : 0 ≤ (c.reUpper[i]!:ℝ)/(unit:ℝ) := div_nonneg (by exact_mod_cast hz) hp.le
      calc _ ≤ ((c.reUpper[i]!:ℝ)/unit)*((caps.upper[i]!:ℝ)/unit) :=
            mul_le_mul_of_nonneg_left (hm i h).2 hq
           _ = _ := by ring
    · simp only [if_neg hz,Int.cast_mul]
      have hq : (c.reUpper[i]!:ℝ)/(unit:ℝ) ≤ 0 :=
        div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast le_of_lt (lt_of_not_ge hz)) hp.le
      calc _ ≤ ((c.reUpper[i]!:ℝ)/unit)*((caps.lower[i]!:ℝ)/unit) :=
            mul_le_mul_of_nonpos_left (hm i h).1 hq
           _ = _ := by ring
  let z := c.tailMod*caps.tail + ∑ i ∈ Finset.range c.reUpper.size, termInt caps c i
  calc
    _ ≤ (c.tailMod:ℝ)*(caps.tail:ℝ)/(unit:ℝ)^2 +
        ∑ i ∈ Finset.range c.reUpper.size, ((termInt caps c i:ℤ):ℝ)/(unit:ℝ)^2 :=
        add_le_add ht (Finset.sum_le_sum term_le)
    _ = (z:ℝ)/(unit:ℝ)^2 := by push_cast [z]; rw [add_div,Finset.sum_div]
    _ ≤ (ceilDiv z unit:ℝ)/(unit:ℝ) := by
      have hz := I.real_le_ceilDiv z unit hZ
      convert div_le_div_of_nonneg_right hz hp.le using 1
      ring
    _ = _ := by rw [I.upper,raw_node_eq]

end
end SPA.Global

namespace SurveyPropagation.Fourier
open SPA SPA.Global MeasureTheory
open scoped BigOperators

/-- Global Gram nodes are upper bounds for the centered real transform of
the actual product warning law. Only nonnegative moment enclosures and
a tail sum for those moments are required of the spectral input. -/
theorem true_transform_node (m n j : ℕ) (hm : 0 < m) (x : Law) (hi : finiteInverse x)
    (caps : SpectralInput) (c : CoeffNode) (hc : coefficientNode n j = some c)
    (hb : ((n:ℝ)/2)^2+((j:ℝ)/64)^2 ≤ 2*headSize*((n:ℝ)/2+1)+1)
    (head : ∀ i < headSize, (caps.lower[i]!:ℝ)/unit ≤ (moment x (i+1))^m ∧
       (moment x (i+1))^m ≤ (caps.upper[i]!:ℝ)/unit)
    (tail : ∑' j, (moment x (j+(headSize+1)))^m ≤ (caps.tail:ℝ)/unit) :
    (∫ r, mark (node n ((j:ℝ)/64)) r ∂(productLaw m hm x : Measure Message)).re-1 ≤
      (nodeUpper caps c).upper := by
  let z := node n ((j:ℝ)/64)
  let w := productLaw m hm x
  let a (h : ℕ) : ℂ := coefficient z h * ((moment x h)^m:ℝ)
  have hw := finiteInverse_productLaw m hm x hi
  have hs : HasSum a (∫ r, mark z r ∂(w : Measure Message)) := by
    simpa only [a,w,productLaw_moment] using expected_binomial w hw hb
  have htr := (hasSum_nat_add_iff' (headSize+1)).mpr hs
  have pos (h : ℕ) : 0 ≤ (moment x h)^m := pow_nonneg (integral_nonneg (fun r => pow_nonneg r.2.1 h)) _
  have summable : Summable (fun i => (moment x (i+(headSize+1)))^m) := by
    simpa only [w,productLaw_moment] using (summable_nat_add_iff (headSize+1)).mpr (hasSum_moments w hw).summable
  have est (i : ℕ) : ‖a (i+(headSize+1))‖ ≤ ‖coefficient z headSize‖*(moment x (i+(headSize+1)))^m := by
    simp only [a,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg (pos _)]
    exact mul_le_mul_of_nonneg_right (coefficient_tail (by omega) hb) (pos _)
  have hsum : ‖(∫ r, mark z r ∂(w : Measure Message)) - ∑ i ∈ Finset.range (headSize+1), a i‖ ≤
      ‖coefficient z headSize‖*∑' i, (moment x (i+(headSize+1)))^m := by
    rw [←htr.tsum_eq,←tsum_mul_left]
    exact (norm_tsum_le_tsum_norm htr.summable.norm).trans
      (htr.summable.norm.tsum_le_tsum est (summable.mul_left _))
  have h := (le_abs_self _).trans ((Complex.abs_re_le_norm _).trans hsum)
  simp only [a,Complex.sub_re,Complex.re_sum,Complex.mul_re,Complex.ofReal_re,
    Complex.ofReal_im,mul_zero,sub_zero] at h
  rw [Finset.sum_range_succ'] at h
  have mo : moment x 0 = 1 := by simp [moment]
  have co : coefficient z 0 = 1 := rfl
  simp only [mo,co,one_pow,Complex.one_re,one_mul] at h
  obtain ⟨sz,ac,tmod⟩ := coefficientNode_correct hc
  have tailpos : 0 ≤ ∑' i, (moment x (i+(headSize+1)))^m := tsum_nonneg (fun i : ℕ => pos (i+(headSize+1)))
  have ht : ‖coefficient z headSize‖*(∑' i, (moment x (i+(headSize+1)))^m) ≤
      (c.tailMod:ℝ)*(caps.tail:ℝ)/(unit:ℝ)^2 := by
    calc _ ≤ ((c.tailMod:ℝ)/unit)*((caps.tail:ℝ)/unit) :=
            mul_le_mul tmod tail tailpos ((norm_nonneg _).trans tmod)
         _ = _ := by ring
  have p := nodeUpper_sound caps c (fun i => (coefficient z (i+1)).re)
    (fun i => (moment x (i+1))^m) _ ht (sz.symm ▸ ac) (fun i _ => pos _) (sz.symm ▸ head)
  rw [sz] at p
  linarith only [h,p]

end SurveyPropagation.Fourier

namespace SPA.Global
open ThreeBox SurveyPropagation SurveyPropagation.Fourier

private def harm (h : ℕ) : ℝ := ∑ i ∈ Finset.range h, 1 / ((i:ℝ)+1)
private def sqTerm (m : ℕ) (u : ℕ → ℝ) (i : ℕ) : ℝ :=
  2*harm i * (u i)^m / ((i:ℝ)+1)
private def ArrayRealBounds (v : Array Int) (h : ℕ) (μ : ℕ → ℝ) (lower : Bool) : Prop :=
  v.size = h ∧ ∀ i < h, if lower then (v[i]!:ℝ)/unit ≤ μ i else μ i ≤ (v[i]!:ℝ)/unit

private theorem push_bounds {v : Array Int} {h : ℕ} {μ : ℕ → ℝ} {lower : Bool}
    {z : ℤ} (ha : ArrayRealBounds v h μ lower)
    (hz : if lower then (z:ℝ)/unit ≤ μ h else μ h ≤ (z:ℝ)/unit) :
    ArrayRealBounds (v.push z) (h+1) μ lower := by
  obtain ⟨sz,old⟩ := ha
  refine ⟨by simp [sz],?_⟩
  intro i hi
  have hnext : i < (v.push z).size := by simpa [sz] using hi
  rw [getElem!_pos (v.push z) i hnext]
  by_cases was : i < h
  · have index : i < v.size := by omega
    rw [Array.getElem_push_lt index,←getElem!_pos v i index]
    exact old i was
  · have eq : i=v.size := by omega
    subst i
    rw [Array.getElem_push_eq,sz]
    exact hz

private abbrev SiState := MProd I (MProd I (MProd (Array Int) (Array Int)))
private def los (k h : ℕ) (b : MomentBounds) := powI b.lower[h-1]! (k-1)
private def his (k h : ℕ) (b : MomentBounds) := powI b.upper[h-1]! (k-1)
private def siGuard (k n : ℕ) (b : MomentBounds) : Bool :=
  let l := los k n b
  let u := his k n b
  ok l && ok u && 0 ≤ l.lo && l.lo ≤ u.hi
private def advanceSi (k h : ℕ) (b : MomentBounds) (s : SiState) : SiState :=
  let l := los k h b
  let u := his k h b
  ⟨add s.1 (overNat (scale (mul s.2.1 u) 2) h),
   add s.2.1 (rat 1 h), s.2.2.1.push u.hi, s.2.2.2.push l.lo⟩
private def siStep (k : ℕ) (b : MomentBounds) (h : ℕ) (s : SiState) : Option (ForInStep SiState) := do
  guard (siGuard k h b)
  return .yield (advanceSi k h b s)

private def SiValid (b : MomentBounds) (k h : ℕ) (u μ : ℕ → ℝ) (s : SiState) : Prop :=
  s.1.Contains (b.tail.upper + ∑ i ∈ Finset.range h, sqTerm (k-1) u i) ∧
  s.2.1.Contains (harm h) ∧ ArrayRealBounds s.2.2.1 h μ false ∧ ArrayRealBounds s.2.2.2 h μ true

private theorem advanceSi_correct (k h : ℕ) (b : MomentBounds) (s : SiState)
    (l u p : ℕ → ℝ) (hs : SiValid b k h u (fun i => (p i)^(k-1)) s)
    (lb : b.lower[h]!.Contains (l h)) (ub : b.upper[h]!.Contains (u h))
    (hl : 0 ≤ l h) (hlp : l h ≤ p h) (hpu : p h ≤ u h) :
    SiValid b k (h+1) u (fun i => (p i)^(k-1)) (advanceSi k (h+1) b s) := by
  rcases hs with ⟨sq,hr,hh,lh⟩
  have a : (los k (h+1) b).Contains ((l h)^(k-1)) := I.contains_powI lb _
  have z : (his k (h+1) b).Contains ((u h)^(k-1)) := I.contains_powI ub _
  have x := I.contains_add sq (I.contains_overNat (I.contains_scale (I.contains_mul hr z) 2)
      (show 0 < h+1 by omega))
  have t := I.contains_add hr (I.contains_rat 1 (h+1) (by omega))
  refine ⟨?_,?_,?_,?_⟩
  · change (add s.1 _).Contains _
    rw [Finset.sum_range_succ,←add_assoc]
    convert x using 1
    unfold sqTerm; push_cast; ring
  · change (add s.2.1 _).Contains _
    simpa [harm,Finset.sum_range_succ] using t
  · apply push_bounds hh
    change (p h)^(k-1) ≤ _
    exact (pow_le_pow_left₀ (hl.trans hlp) hpu _).trans z.2
  · apply push_bounds lh
    change _ ≤ (p h)^(k-1)
    exact a.1.trans (pow_le_pow_left₀ hl hlp _)

private theorem siLoop (k h L : ℕ) (b : MomentBounds) (s r : SiState)
    (l u p : ℕ → ℝ) (hs : SiValid b k h u (fun i => (p i)^(k-1)) s)
    (hd : ∀ i, h ≤ i → i < h+L → b.lower[i]!.Contains (l i) ∧
      b.upper[i]!.Contains (u i) ∧ 0 ≤ l i ∧ l i ≤ p i ∧ p i ≤ u i)
    (run : forIn (m := Option) (List.range' (h+1) L 1) s (siStep k b) = some r) :
    SiValid b k (h+L) u (fun i => (p i)^(k-1)) r := by
  induction L generalizing h s with
  | zero =>
    change some s = some r at run
    have e := Option.some.inj run
    subst s
    exact hs
  | succ L ih =>
    rw [List.range'_succ,List.forIn_cons] at run
    by_cases good : siGuard k (h+1) b = true
    · simp [siStep,good] at run
      obtain ⟨lb,ub,hl,lp,pu⟩ := hd h (by omega) (by omega)
      have hh := advanceSi_correct k h b s l u p hs lb ub hl lp pu
      have result := ih (h+1) _ hh (fun i left right => hd i (by omega) (by omega)) run
      convert result using 1; omega
    · simp [siStep,good] at run

end SPA.Global

namespace SPA.Global
open ThreeBox SurveyPropagation SurveyPropagation.Fourier

private theorem sq_integral_le (k : ℕ) (hk : 0 < k-1) (x : SurveyPropagation.Law) (hi : finiteInverse x)
    (b : MomentBounds) (u : ℕ → ℝ)
    (head : ∀ i < headSize, SurveyPropagation.moment x (i+1) ≤ u i)
    (tail : ∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1) ≤ b.tail.upper) :
    (∫ p, (SurveyPropagation.logCost p)^2 ∂(productLaw (k-1) hk x : Measure Message)) ≤
       b.tail.upper + ∑ i ∈ Finset.range headSize, sqTerm (k-1) u i := by
  have base := logCost_warning_sq_cutoff x hi (k-1) 255 hk
  have idH : headSize = 255+1 := rfl
  have tail' : ∑' i, (SurveyPropagation.moment x (i+255+2))^(k-1) ≤ b.tail.upper := by
    simpa only [idH,Nat.add_assoc] using tail
  have terms (i : ℕ) (mem : i ∈ Finset.range 255) :
      logSquareCoeff i * (SurveyPropagation.moment x (i+2))^(k-1) ≤ sqTerm (k-1) u (i+1) := by
    have index : i+1 < headSize := by rw [idH]; exact Nat.succ_lt_succ (Finset.mem_range.mp mem)
    have hpow := pow_le_pow_left₀ (show 0 ≤ SurveyPropagation.moment x (i+2) from integral_nonneg (fun r => pow_nonneg r.2.1 _)) (head (i+1) index) (k-1)
    have c : 0 ≤ logSquareCoeff i := by unfold logSquareCoeff; positivity
    have t := mul_le_mul_of_nonneg_left hpow c
    convert t using 1
    unfold sqTerm logSquareCoeff harm; push_cast; ring
  have full := add_le_add (Finset.sum_le_sum terms) tail'
  rw [idH, Finset.sum_range_succ']
  simpa only [sqTerm,harm,Finset.range_zero,Finset.sum_empty,mul_zero,zero_mul,zero_div,add_zero,
    add_comm b.tail.upper _] using base.trans full

/-- The actual 256-step input construction passes from a moment box to
enclosures for the product warning moments, its ordinary moment tail,
and the second log moment used in the 1/64 frequency interpolation. -/
theorem spectralInput_correct {k : ℕ} (hk : 0 < k-1) (b : MomentBounds)
    (caps : SpectralInput) (success : spectralInput k b = some caps)
    (x : SurveyPropagation.Law) (hi : finiteInverse x) (l u : ℕ → ℝ)
    (head : ∀ i < headSize, b.lower[i]!.Contains (l i) ∧
        b.upper[i]!.Contains (u i) ∧ 0 ≤ l i ∧ l i ≤ SurveyPropagation.moment x (i+1) ∧ SurveyPropagation.moment x (i+1) ≤ u i)
    (tail : ∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1) ≤ b.tail.upper) :
    (∀ i < headSize, (caps.lower[i]!:ℝ)/unit ≤ (SurveyPropagation.moment x (i+1))^(k-1) ∧
        (SurveyPropagation.moment x (i+1))^(k-1) ≤ (caps.upper[i]!:ℝ)/unit) ∧
    (∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1) ≤ (caps.tail:ℝ)/unit) ∧
    (∫ p, (SurveyPropagation.logCost p)^2 ∂(productLaw (k-1) hk x : Measure Message))/(8*64^2) ≤ caps.meshError.lower := by
  let init : SiState := ⟨b.tail,zero,#[],#[]⟩
  let finish (s : SiState) : Option SpectralInput := do
    guard (ok s.1)
    return ⟨s.2.2.1,s.2.2.2,b.tail.hi,upperPt (overNat s.1 (8*mesh^2))⟩
  let valid := b.lower.size=headSize && b.upper.size=headSize && ok b.tail && 0 ≤ b.tail.lo
  have repr : spectralInput k b = (do
      guard (valid = true)
      let s ← forIn (m := Option) [1:headSize+1] init (siStep k b)
      finish s) := rfl
  rw [repr] at success
  by_cases initial : valid = true
  · simp [initial] at success
    cases rr : forIn (m := Option) (List.range' 1 headSize 1) init (siStep k b) with
    | none => simp [rr] at success
    | some s =>
      rw [rr] at success
      change finish s = some caps at success
      by_cases okay : ok s.1 = true
      case neg => simp [finish,okay] at success
      simp [finish,okay] at success
      subst caps
      have initvalid : ok b.tail = true := by
        simp only [valid,Bool.and_eq_true,decide_eq_true_eq] at initial
        exact initial.1.2
      have tailsound : b.tail.Contains b.tail.upper := by
        refine ⟨(div_le_div_iff_of_pos_right I.unit_pos).mpr ?_,le_rfl⟩
        exact_mod_cast (of_decide_eq_true initvalid : b.tail.lo ≤ b.tail.hi)
      have s0 : SiValid b k 0 u (fun i => (SurveyPropagation.moment x (i+1))^(k-1)) init := by
        refine ⟨by simpa [init] using tailsound,?_,⟨rfl,by simp⟩,⟨rfl,by simp⟩⟩
        simpa [init,harm,zero] using I.contains_whole 0
      have fl : forIn (m := Option) (List.range' (0+1) headSize 1) init (siStep k b) = some s := by
        exact rr
      obtain ⟨sq,_,upr,lwr⟩ := siLoop k 0 headSize b init s l u (fun i => SurveyPropagation.moment x (i+1)) s0
        (fun i _ hh => head i (by simpa using hh)) fl
      simp only [zero_add] at sq upr lwr
      refine ⟨fun i hh => ⟨lwr.2 i hh,upr.2 i hh⟩,tail,?_⟩
      have e := sq_integral_le k hk x hi b u (fun i hi => (head i hi).2.2.2.2) tail
      have q := I.contains_overNat sq (show 0 < 8*mesh^2 by decide)
      have v := I.valid_of_contains q
      simp only [upperPt,v,if_true,I.lower]
      apply le_trans ?_ q.2
      convert div_le_div_of_nonneg_right e (show (0:ℝ) ≤ 8*64^2 by norm_num) using 1; norm_num [mesh]
  · simp [initial] at success

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean <==
import SPAnalysis.OrbitSecant
import SPAnalysis.MomentQuadratureNodes
import GlobalAudit.OrbitReference

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier
namespace SPA.Global.Reference
open ThreeBox Finset
set_option maxRecDepth 8000

def coef (n j h : ℕ) := (coefficient (Fourier.node n ((j:ℝ)/8)) h).re

def basis (s : Interp) (a : ℝ) (r : ℕ) : ℝ :=
  if s.l=s.u then (if s.l=r then a else 0)
  else if s.l=r then a/s.length*s.fromLeft
  else if s.u=r then a/s.length*s.fromRight else 0
def curve (h : ℕ) (s : Interp) (a : ℝ) (r : ℕ) : ℝ :=
  if s.l≠s.u ∧ s.prior=r then |a| * (curvatureRatio orders[s.l]! h orders[s.u]! orders[s.prior]!:ℝ) else 0

def basisMatrix (r i : ℕ) := ∑ j ∈ range 256,basis segments[j]! (coef (i/65) (i%65) (j+1)) r
def curveMatrix (r i : ℕ) := ∑ j ∈ range 256,curve (j+1) segments[j]! (coef (i/65) (i%65) (j+1)) r

theorem coeff_row (n j H : ℕ) : (coefficientRow n j H).size=H+1 ∧
    ∀ h≤H,(coefficientRow n j H)[h]!.Contains (coefficient (Fourier.node n ((j:ℝ)/8)) h) := by
  induction H with
  | zero =>
    refine ⟨rfl,?_⟩; intro h hh; obtain rfl : h=0 := by omega
    exact gridCoefficient_correct n j 0
  | succ H ih =>
    let prev := coefficientRow n j H
    let next := nextCoeff prev[H]! H n j
    change (prev.push next).size=H+1+1 ∧ _
    have sz : prev.size=H+1 := ih.1
    refine ⟨by simp [sz],?_⟩; intro h hh
    change (prev.push next)[h]!.Contains _
    rw [getElem!_pos _ h (by simp [sz]; omega)]
    by_cases lt : h < prev.size
    · rw [Array.getElem_push_lt lt,←getElem!_pos prev h lt]; exact ih.2 h (by omega)
    · obtain rfl : h=prev.size := by omega
      rw [Array.getElem_push_eq,sz]
      exact nextCoeff_correct n j H _ _ (ih.2 H le_rfl)

theorem segment_data (j : ℕ) (hj : j<256) :
    let s := segments[j]!
    let l := orders[s.l]!
    let u := orders[s.u]!
    let p := orders[s.prior]!
    s.l<64 ∧ s.u<64 ∧ s.prior<64 ∧
    (if s.l=s.u then l=j+1 else p<l ∧ l<j+1 ∧ j+1<u ∧ s.fromLeft=u-(j+1) ∧
      s.fromRight=(j+1)-l ∧ s.length=u-l ∧ qEncloses s.curvature (curvatureRatio l (j+1) u p)) := by
  simpa only [segmentTest,decide_eq_true_eq,Nat.add_sub_cancel] using segment_tests ⟨j,hj⟩

theorem basis_term {a : I} {v : ℝ} (h : a.Contains v) (j r : ℕ) (hj : j<256) :
    (basisTerm segments[j]! a r).Contains (basis segments[j]! v r) := by
  let s := segments[j]!
  have zeroI : zero.Contains (0:ℝ) := by simpa [zero] using I.contains_whole 0
  have test := (segment_data j hj).2.2.2
  change (basisTerm s a r).Contains (basis s v r)
  by_cases same : s.l=s.u
  · simp only [basisTerm,basis,if_pos same]; split <;> assumption
  · rw [if_neg same] at test
    have pos : 0<s.length := test.2.2.2.2.2.1 ▸ Nat.sub_pos_of_lt (test.2.1.trans test.2.2.1)
    simp only [basisTerm,basis,if_neg same]
    split
    · exact I.contains_scale (I.contains_overNat h pos) _
    · split
      · exact I.contains_scale (I.contains_overNat h pos) _
      · exact zeroI

theorem curve_term {a : I} {v : ℝ} (h : a.Contains v) (j r : ℕ) (hj : j<256) :
    (curveTerm segments[j]! a r).Contains (curve (j+1) segments[j]! v r) := by
  let s := segments[j]!
  change (curveTerm s a r).Contains (curve (j+1) s v r)
  simp only [curveTerm,curve,Bool.and_eq_true,decide_eq_true_eq]
  split
  · rename_i cond
    have test := (segment_data j hj).2.2.2
    change (if s.l=s.u then _ else _) at test
    rw [if_neg cond.1] at test
    exact I.contains_mul (I.contains_absI h) (contains_of_q test.2.2.2.2.2.2)
  · simpa [zero] using I.contains_whole 0

private theorem idx {X : Type} [Inhabited X] {N : ℕ} (f : Fin N → X) {i : ℕ} (hi : i < N) :
    (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by rw [getElem!_pos (Array.ofFn f) i (by simpa using hi),Array.getElem_ofFn]

theorem linear_entries (r i : ℕ) (hr : r < 64) (hi : i < 1235) :
    (refA r i).Contains (basisMatrix r i) ∧ (refC r i).Contains (curveMatrix r i) := by
  simp only [refA,refC,nodes,idx _ hi,node,idx _ hr]
  constructor
  · apply SiteQuadrature.packed_sum
    intro j hj
    exact basis_term ((coeff_row _ _ 256).2 (j+1) (by omega)).1 j r hj
  · apply SiteQuadrature.packed_sum
    intro j hj
    exact curve_term ((coeff_row _ _ 256).2 (j+1) (by omega)).1 j r hj

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean <==
import SPAnalysis.OrbitHead
import SPAnalysis.OrbitMeshSum
import SPAnalysis.OrbitDamping

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier Finset
namespace SPA.Global.Reference
open Grid ThreeBox
set_option maxRecDepth 8000

abbrev dampRows {m d b out} (tr : ImageTrace m d b out) := dampingArray m tr.v tr.X tr.curve tr.head tr.rest

theorem damp_rows {k : ℕ} (hk : k=3 ∨ k=4) (p : Fin (panelCount k)) {t : ℝ}
    (ht : t∈panelRegion k p) {d : Domain} (D : DomainFacts k p d) {b out : Box} {m : OrbitMatrices}
    (tr : ImageTrace m d b out) (chk : CheckedMatrices m) {x : SurveyPropagation.Law}
    (mx : MomentBox b x) (fin : finiteInverse x) (cap : inverseMoment x≤(groupCap k:ℝ))
    (i : ℕ) (hi : i<1235) :
    let w := productLaw (k-1) (by omega) x
    let z := dampAt (countRate k t.toNNReal) w i
    let f := (dampRows tr)[i]!
    z≤value f.top ∧ |z-(value f.center+value f.linear*value tr.v.q*headField tr.v w i+
      (t*k-value tr.v.q)*value f.density)|≤value f.error := by
  let w := productLaw (k-1) (by omega) x
  let v := tr.v
  let c := centerField v i
  let h := headField v w i
  let o := nodeField w i-c-h
  let u := t*k-value v.q
  have q := rate_coordinate hk p D tr.input ht
  obtain ⟨H,R⟩ := head_rest (show 2<k by omega) D.same_k tr chk mx i hi
  let T := value v.tail
  have input := (input_mass hk p ht D tr.input mx fin cap).1
  let e := k-3
  have E1 : e+1=k-2 := by dsimp only [e]; omega
  have E2 : e+2=k-1 := by dsimp only [e]; omega
  have tail := projected_field (e:=e) x fin i hi m chk T (by simpa only [E1] using input)
  dsimp only at tail
  simp only [E2] at tail
  let P := ∑ j ∈ range 64,basisMatrix j i*sparse w j
  let K := ∑ j ∈ range 64,curveMatrix j i*sparse w j
  have curve_upper : K≤value tr.curve[i]!.hi := by
    apply le_trans _ (((chk.C _ _ tr.cmap).2.2 i hi).2)
    apply sum_le_sum; intro j hj
    exact mul_le_mul_of_nonneg_left (disp_bounds (show 2<k by omega) D.same_k tr.input mx j (mem_range.mp hj)).2 (curvature_nonneg j i)
  have center := (chk.A _ _ tr.xmap).2.2 i hi
  have hO : |o|≤value (max 0 (tr.curve[i]!.hi+tr.rest[i]!.hi+upProduct m.tail[i]! v.tail)) := by
    rw [value_max,value_add,value_add]
    apply le_trans _ (le_max_right _ _)
    have eo : o=(nodeField w i-P)+(P-c-h) := by dsimp only [o]; ring
    rw [eo]; apply (abs_add_le _ _).trans
    change |nodeField w i-P|≤K+value m.tail[i]!*T at tail
    change |P-c-h|≤value tr.rest[i]!.hi at R
    linarith only [tail,curve_upper,R,le_up m.tail[i]! v.tail,show T=value v.tail from rfl]
  have hH : |h|≤value (max 0 tr.head[i]!.hi) := H.trans (by rw [value_max]; exact le_max_right _ _)
  have sumField : c+h+o=nodeField w i := by dsimp only [o]; ring
  have sumRate : value v.q+u=t*k := by dsimp only [u]; ring
  have tpos := density_pos k (by omega) t (domain_of_region hk p ht)
  have neg : (value v.q+u)*(c+h+o)≤0 := by
    rw [sumRate,sumField]; exact mul_nonpos_of_nonneg_of_nonpos (by positivity) (field_range w i).2
  have row := orbit_damping_sound tr.X[i]! (max 0 tr.head[i]!.hi)
    (max 0 (tr.curve[i]!.hi+tr.rest[i]!.hi+upProduct m.tail[i]! v.tail)) v.q v.dq
    (le_max_left _ _) (le_max_left _ _) q.2.1 q.2.2 (c:=c) (h:=h) (o:=o) (u:=u)
    center hH hO q.1 (sumField ▸ (field_range w i).1) neg
  have eqz : dampAt (countRate k t.toNNReal) w i=Real.exp ((value v.q+u)*(c+h+o)) := by
    rw [sumRate,sumField]; apply congrArg Real.exp
    change 2*(countRate k t.toNNReal:ℝ)*nodeField w i=t*k*nodeField w i
    simp only [countRate,NNReal.coe_div,NNReal.coe_mul,NNReal.coe_natCast,NNReal.coe_ofNat,Real.coe_toNNReal _ tpos.le]; ring
  have sz := (chk.A _ _ tr.xmap).2.1
  have xi : i<tr.X.size := sz ▸ hi
  dsimp only
  rw [eqz,getElem!_pos _ i (show i<(dampRows tr).size by simpa [dampRows,dampingArray] using xi)]
  simpa only [dampRows,dampingArray,Array.getElem_ofFn] using row

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean <==
import SPAnalysis.OrbitGridArith
import SPAnalysis.OrbitLinearization
import GlobalAudit.Orbit

noncomputable section
namespace SPA.Global
open Grid

/-- The rounded record encloses the actual damping and the error after
subtracting its common-head and common-density linear terms. -/
theorem orbit_damping_sound (X : Grid) (H O Q U : ℤ) (hH : 0≤H) (hO : 0≤O) (hQ : 0≤Q) (hU : 0≤U)
    {c h o u : ℝ} (center : X.Contains c) (head : |h|≤value H) (other : |o|≤value O) (density : |u|≤value U)
    (law : |c+h+o|≤2) (neg : (value Q+u)*(c+h+o)≤0) :
    let f := orbitDamping X H O Q U
    let z := Real.exp ((value Q+u)*(c+h+o))
    z≤value f.top ∧ |z-(value f.center+value f.linear*value Q*h+u*value f.density)|≤value f.error := by
  let mag := H+O
  let b := grTimesNonneg X Q
  let R := upProduct Q mag+upProduct U (min (2*gridOne) (grAbs X+mag))
  let total := gridDamp ⟨b.lo-R,b.hi+R⟩
  let val := gridDamp b
  let p := grMid val
  let t := value Q*c
  let z := (value Q+u)*(c+h+o)
  have B : b.Contains t := by simpa only [b,t,mul_comm c (value Q)] using scale_contains center hQ
  have Hmag : |h+o|≤value mag := (abs_add_le _ _).trans (by simpa [mag] using add_le_add head other)
  have Xmag : |c+h+o|≤value (min (2*gridOne) (grAbs X+mag)) := by
    rw [value_min]; apply le_min
    · norm_num [two_mul,value_add]; exact law
    · rw [add_assoc]; exact (abs_add_le _ _).trans (by simpa using add_le_add (abs_le_grid center) Hmag)
  have rad : |z-t|≤value R := by
    have idz : z-t=value Q*(h+o)+u*(c+h+o) := by dsimp only [z,t]; ring
    rw [idz]; apply (abs_add_le _ _).trans
    simp only [R,value_add,abs_mul,abs_of_nonneg (value_nonneg hQ)]
    exact add_le_add ((mul_le_mul_of_nonneg_left Hmag (value_nonneg hQ)).trans (le_up _ _))
      ((mul_le_mul density Xmag (abs_nonneg _) (value_nonneg hU)).trans (le_up _ _))
  have W := abs_le.mp rad
  have raw : (⟨b.lo-R,b.hi+R⟩ : Grid).Contains z := by
    change value (b.lo-R)≤z ∧ z≤value (b.hi+R)
    change value b.lo≤t ∧ t≤value b.hi at B
    rw [value_sub b.lo R,value_add b.hi R]; constructor <;> linarith only [B.1,B.2,W.1,W.2]
  have cap := gridDamp_contains raw neg
  change value total.lo≤Real.exp z ∧ Real.exp z≤value total.hi at cap
  have eqn : orbitDamping X H O Q U=if b.hi≤0 ∧ R*5<2*gridOne then
      ⟨p,p,grMid (grTimesNonneg X p),upProduct (grRadius val) (gridOne+R)+
       ceilShift (upProduct total.hi (upProduct R R)) 1+
       upProduct p (upProduct Q O+upProduct U mag)+upProduct U (grRadius (grTimesNonneg X p)),total.hi⟩
      else ⟨p,0,0,max (p-total.lo) (total.hi-p),total.hi⟩ := by
    unfold orbitDamping
    dsimp only
    simp only [Bool.and_eq_true,decide_eq_true_eq]
    rfl
  dsimp only
  rw [eqn]
  split
  · rename_i choose
    refine ⟨cap.2,?_⟩
    have tneg := B.2.trans ((value_mono choose.1).trans_eq value_zero)
    have vb := gridDamp_contains B tneg
    have p0 : 0≤p := mid_nonneg vb (exp_lo_nonneg b.lo)
    let den := grTimesNonneg X p
    have denBox : den.Contains (c*value p) := scale_contains center p0
    have mixed : |value Q*o+u*(h+o)|≤value (upProduct Q O+upProduct U mag) := by
      apply (abs_add_le _ _).trans
      rw [abs_mul,abs_mul,abs_of_nonneg (value_nonneg hQ),value_add]
      exact add_le_add ((mul_le_mul_of_nonneg_left other (value_nonneg hQ)).trans (le_up _ _))
        ((mul_le_mul density Hmag (abs_nonneg _) (value_nonneg hU)).trans (le_up _ _))
    have R0 := (abs_nonneg _).trans rad
    have Bt : (⟨b.lo-R,b.hi+R⟩ : Grid).Contains t := by
      change value (b.lo-R)≤t ∧ t≤value (b.hi+R)
      change value b.lo≤t ∧ t≤value b.hi at B
      rw [value_sub b.lo R,value_add b.hi R]; constructor <;> linarith only [B.1,B.2,R0]
    have T := (gridDamp_contains Bt tneg).2
    have Ht := damping_linearization (b:=t) (z:=z) (p:=value p) (P:=value (grMid den)) (K:=value total.hi)
      rfl rfl (value_nonneg p0) density rad T cap.2 (midpoint_error vb) mixed (midpoint_error denBox)
    have E1 : value (grRadius val)*(1+value R)≤value (upProduct (grRadius val) (gridOne+R)) := by
      simpa using le_up (grRadius val) (gridOne+R)
    have E2 : value total.hi*(value R)^2/2≤value (ceilShift (upProduct total.hi (upProduct R R)) 1) := by
      apply le_trans _ (half_up _)
      apply div_le_div_of_nonneg_right _ (by norm_num)
      rw [sq]
      exact (mul_le_mul_of_nonneg_left (le_up R R) ((Real.exp_nonneg _).trans cap.2)).trans (le_up _ _)
    have E3 := le_up p (upProduct Q O+upProduct U mag)
    have E4 := le_up U (grRadius den)
    change _≤value (((_+_)+_)+_)
    simp only [value_add]
    apply Ht.trans
    simpa only [value_add] using add_le_add (add_le_add (add_le_add E1 E2) E3) E4
  · exact ⟨cap.2,by
      change |Real.exp z-(value p+value 0*value Q*h+u*value 0)|≤value (max (p-total.lo) (total.hi-p))
      simp only [value_zero,zero_mul,mul_zero,add_zero,value_max,value_sub,abs_le]
      have L := le_max_left (value p-value total.lo) (value total.hi-value p)
      have H' := le_max_right (value p-value total.lo) (value total.hi-value p)
      constructor <;> linarith only [cap.1,cap.2,L,H']⟩

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean <==
import SPAnalysis.OrbitLanes

namespace SPA.Global.PackedMap
private theorem radix_pow (s : ℕ) : 2^(laneBits*s)=laneBase^s := by
  simp only [laneBase,pow_mul]

theorem read_eq (p n : ℕ) (bias : ℤ) (i : ℕ) :
    readLane p n bias i=(lane laneBase p i:ℤ)-(lane laneBase n i:ℤ)+bias := by
  simp only [readLane,Nat.shiftRight_eq_div_pow,radix_pow,laneBase,Nat.and_two_pow_sub_one_eq_mod,lane]
  rfl

private theorem low_lane (p s i : ℕ) (h : i < s) :
    lane laneBase (p%laneBase^s) i=lane laneBase p i := by
  have d : laneBase^(i+1) ∣ laneBase^s := pow_dvd_pow _ (by omega)
  unfold lane
  rw [←Nat.mod_mul_right_div_self,←pow_succ,Nat.mod_mod_of_dvd _ d,pow_succ,Nat.mod_mul_right_div_self]

private theorem high_lane (p s i : ℕ) :
    lane laneBase (p/laneBase^s) i=lane laneBase p (s+i) := by
  simp [lane,Nat.div_div_eq_div_mul,pow_add]

private theorem read_lo (p n : ℕ) (bias : ℤ) {s i : ℕ} (h : i < s) :
    readLane (p &&& ((1 <<< (s*laneBits))-1)) (n &&& ((1 <<< (s*laneBits))-1)) bias i=
      readLane p n bias i := by
  simp only [Nat.shiftLeft_eq,one_mul,Nat.and_two_pow_sub_one_eq_mod]
  simp only [Nat.mul_comm s laneBits,radix_pow,read_eq,low_lane _ _ _ h]

private theorem read_hi (p n : ℕ) (bias : ℤ) (s i : ℕ) :
    readLane (p >>> (s*laneBits)) (n >>> (s*laneBits)) bias i=readLane p n bias (s+i) := by
  simp only [Nat.shiftRight_eq_div_pow,Nat.mul_comm s laneBits,radix_pow,read_eq,high_lane]

/-- The balanced decoder returns exactly the requested signed digits, for
every length and every choice of recursion depth. -/
theorem decoder_eq (p n : ℕ) (bias : ℤ) (len : ℕ) (acc : Array ℤ) (fuel : ℕ) :
    unpackDigits p n bias len acc fuel=acc++Array.ofFn (fun i : Fin len => readLane p n bias i) := by
  induction fuel generalizing p n len acc with
  | zero => rfl
  | succ f ih =>
    rw [unpackDigits,ih,ih,Array.append_assoc]
    apply congrArg (acc++·)
    apply Array.ext
    · simp only [Array.size_append,Array.size_ofFn]; omega
    · intro i hi hj
      simp only [Array.size_append,Array.size_ofFn] at hi hj
      by_cases l : i < len/2
      · rw [Array.getElem_append_left (by simpa using l)]
        simpa only [Array.getElem_ofFn] using read_lo p n bias l
      · rw [Array.getElem_append_right (by simpa using le_of_not_gt l)]
        simp only [Array.getElem_ofFn,Array.size_ofFn,read_hi]
        congr 1; omega

end SPA.Global.PackedMap


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean <==
import SPAnalysis.OrbitGrid
import Mathlib.Tactic.NormNum

namespace SPA.Global.Grid
set_option maxRecDepth 8000
set_option maxHeartbeats 600000

def digit (a t : ℕ) := (a >>> (gridBits-8*t)) &&& 255
def restBits (a : ℕ) : ℤ := a &&& ((1 <<< (gridBits-32))-1)

def digitProduct (a : ℕ) : ℕ → Grid
  | 0 => ⟨gridOne,gridOne⟩
  | t+1 =>
    let p := digitProduct a t
    let f := (expTables[t]!)[digit a t]!
    ⟨downProduct p.lo f.lo,upProduct p.hi f.hi⟩

theorem exp_repr (x : ℤ) :
    gridExpPoint x =
    let a := (-min x 0).toNat
    if a≥64*gridOne.toNat then ⟨0,1⟩ else
    let p := digitProduct a 5
    let r := restBits a
    ⟨max 0 (downProduct p.lo (gridOne-r)),min gridOne (upProduct p.hi (gridOne-r+1))⟩ := by
  unfold gridExpPoint
  dsimp only
  split
  · rfl
  · simp only [Std.Range.forIn_eq_forIn_range']
    rfl

theorem digit_eq (a t : ℕ) : digit a t = a/2^(gridBits-8*t)%256 := by
  unfold digit
  rw [show 255=2^8-1 by decide,Nat.and_two_pow_sub_one_eq_mod,Nat.shiftRight_eq_div_pow]

theorem rest_eq (a : ℕ) : restBits a=((a%2^28:ℕ):ℤ) := by
  change ((a &&& (2^28-1) : ℕ):ℤ)=_
  rw [Nat.and_two_pow_sub_one_eq_mod]

theorem decompose (a : ℕ) (ha : a < 64*gridOne.toNat) :
    digit a 0*2^60 + digit a 1*2^52 + digit a 2*2^44 +
    digit a 3*2^36 + digit a 4*2^28 + a%2^28=a := by
  simp only [digit_eq,gridBits] at *
  norm_num [gridOne,gridBits] at *
  omega

end SPA.Global.Grid


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean <==
import SPAnalysis.OrbitSecant
import SPAnalysis.SmallRegions
import SPAnalysis.OrbitGrid

namespace SPA.Global
open ThreeBox SurveyPropagation SurveyPropagation.TrialLaw

def faceFits (d : Domain) (den : ℕ) (fs : Array Face) (r : ℕ) : Prop :=
  let f := fs[r]!
  let view := d.box[r]!
  let inner := d.inner[r]!
  f.1=orders[r]! ∧ qLo view≤faceLow f den ∧ faceHigh f den≤qHi view ∧
    faceLow f den≤qLo inner ∧ qHi inner≤faceHigh f den ∧ (inner.lo≤0 → faceLow f den=0)

instance (d : Domain) (den : ℕ) (fs : Array Face) (r : ℕ) : Decidable (faceFits d den fs r) :=
  inferInstanceAs (Decidable (_ ∧ _ ∧ _ ∧ _ ∧ _ ∧ _))

def domainTest (k i : ℕ) : Bool :=
  match panelFamily k,panelFaces k i with
  | some ds,some (den,fs) =>
    let d := ds[i]!
    decide (i<ds.size ∧ d.k=k ∧ fs.size=64 ∧ d.box.size=64 ∧
      qEncloses d.left (cellStart k i) ∧ qEncloses d.right (cellStart k (i+1)) ∧
      qEncloses (inverseCap k) (groupCap k) ∧ 0≤(toGrid (scale (endpoints d.left d.right) d.k)).lo ∧ ∀ r : Fin 64,faceFits d den fs r)
  | _,_ => false

theorem domain_tests : (List.range 40).all (domainTest 3)=true ∧
    (List.range 16).all (domainTest 4)=true := by native_decide

noncomputable section
open Set
structure DomainFacts (k i : ℕ) (d : Domain) where
  den : ℕ
  faces : Array Face
  loaded : panelFaces k i=some (den,faces)
  same_k : d.k=k
  num_faces : faces.size=64
  width : d.box.size=64
  left : d.left.Contains (cellStart k i:ℝ)
  right : d.right.Contains (cellStart k (i+1):ℝ)
  cap : (inverseCap k).Contains (groupCap k:ℝ)
  rate_nonneg : 0≤(toGrid (scale (endpoints d.left d.right) d.k)).lo
  fit : ∀ r < 64,faceFits d den faces r

theorem domain_facts {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {ds : Array Domain}
    (dsok : panelFamily k=some ds) : Nonempty (DomainFacts k i ds[i.val]!) := by
  have test : domainTest k i=true := by
    rcases hk with rfl|rfl
    · exact List.all_eq_true.mp domain_tests.1 _ (List.mem_range.mpr i.isLt)
    · exact List.all_eq_true.mp domain_tests.2 _ (List.mem_range.mpr i.isLt)
  cases e : panelFaces k i with
  | none => simp [domainTest,dsok,e] at test
  | some a =>
    rcases a with ⟨den,fs⟩
    simp only [domainTest,dsok,e,decide_eq_true_eq] at test
    obtain ⟨_,dk,fsn,sz,l,r,c,positive,fit⟩ := test
    exact ⟨⟨den,fs,e,dk,fsn,sz,contains_of_q l,contains_of_q r,contains_of_q c,positive,fun j hj => fit ⟨j,hj⟩⟩⟩

theorem full_box_input {k i : ℕ} {d : Domain} (w : DomainFacts k i d) {x : SurveyPropagation.Law}
    (hx : x∈smallClass k i) : MomentBox d.box x := by
  intro r hr
  have ft := w.fit r hr
  change _ ∧ _ ∧ _ ∧ _ ∧ _ ∧ _ at ft
  have id : r<w.faces.size := w.num_faces ▸ hr
  have mem : w.faces[r]! ∈ w.faces := by rw [getElem!_pos _ r id]; exact Array.getElem_mem id
  have faith := carrier_faces w.loaded hx mem
  rw [ft.1] at faith
  rw [I.Contains,←cast_qLo,←cast_qHi]
  exact ⟨(Rat.cast_le.mpr ft.2.1).trans faith.1,faith.2.trans (Rat.cast_le.mpr ft.2.2.1)⟩

theorem exact_cell_density {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ}
    (ht : t∈panelRegion k i) : (cellStart k i:ℝ)≤t ∧ t≤(cellStart k (i.val+1):ℝ) := by
  rcases hk with rfl|rfl
  · change _ ∧ 21/5+(i.val:ℝ)*(1/500)≤t ∧ t≤21/5+((i.val:ℝ)+1)*(1/500) at ht
    push_cast [cellStart]; norm_num
    constructor <;> linarith only [ht.2.1,ht.2.2]
  · change _ ∧ 909/100+(i.val:ℝ)*(2001/16000)≤t ∧ t≤909/100+((i.val:ℝ)+1)*(2001/16000) at ht
    push_cast [cellStart]; norm_num
    constructor <;> linarith only [ht.2.1,ht.2.2]

theorem domain_rate {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {d : Domain} (w : DomainFacts k i d)
    {t : ℝ} (ht : t∈panelRegion k i) : (scale (endpoints d.left d.right) d.k).Contains (t*(k:ℝ)) := by
  have e := exact_cell_density hk i ht
  have h : (endpoints d.left d.right).Contains t := by
    simp only [endpoints,I.valid_of_contains w.left,I.valid_of_contains w.right,Bool.and_self,if_true]
    exact ⟨w.left.1.trans e.1,e.2.trans w.right.2⟩
  rw [w.same_k]
  exact I.contains_scale h k

end
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean <==
import SPAnalysis.OrbitExpTable
import SPAnalysis.OrbitDigits

noncomputable section
namespace SPA.Global.Grid
set_option maxRecDepth 8000

def exponentSum (a : ℕ) : ℕ → ℝ
  | 0 => 0
  | t+1 => exponentSum a t - (digit a t:ℝ)/256^t

private theorem partial_ok (a t : ℕ) (ht : t≤5) :
    0≤(digitProduct a t).lo ∧ (digitProduct a t).Contains (Real.exp (exponentSum a t)) := by
  induction t with
  | zero =>
    exact ⟨(by decide : (0:ℤ)≤gridOne),by simp [digitProduct,exponentSum,Contains,grid_pos.ne']⟩
  | succ t ih =>
    obtain ⟨lo,mem⟩ := ih (by omega)
    have jlt : digit a t < 256 := by rw [digit_eq]; exact Nat.mod_lt _ (by decide)
    obtain ⟨lo',mem'⟩ := expTable_contains t _ (by omega) jlt
    refine ⟨down_nonneg lo lo',?_⟩
    simpa only [digitProduct,exponentSum,sub_eq_add_neg,neg_div,Real.exp_add,←neg_div] using
      pair_product mem mem' lo lo'

private theorem remainder_ok (a : ℕ) :
    0≤gridOne-restBits a ∧
    (⟨gridOne-restBits a,gridOne-restBits a+1⟩ : Grid).Contains (Real.exp (-value (restBits a))) := by
  have hr : 0≤restBits a := by rw [rest_eq]; positivity
  have hb : restBits a < 2^28 := by rw [rest_eq]; exact_mod_cast Nat.mod_lt a (by decide : 0<2^28)
  have G : gridOne=2^60 := rfl
  have h0 : 0≤value (restBits a) := div_nonneg (by exact_mod_cast hr) grid_pos.le
  have h1 : value (restBits a)≤1/(2:ℝ)^32 := by
    unfold value
    rw [div_le_div_iff₀ grid_pos (by positivity)]
    rw [G]; push_cast
    have h : (restBits a:ℝ) ≤ 2^28 := by exact_mod_cast hb.le
    linarith only [h]
  have low := Real.one_sub_le_exp_neg (value (restBits a))
  have hi := Real.abs_exp_sub_one_sub_id_le (x := -value (restBits a)) (by rw [abs_neg,abs_of_nonneg h0]; linarith only [h1])
  have hs := pow_le_pow_left₀ h0 h1 2
  rw [abs_le] at hi
  refine ⟨sub_nonneg.mpr (by rw [G]; omega),?_,?_⟩
  · convert low using 1
    simp only [Int.cast_sub,sub_div,value,div_self grid_pos.ne']
  · change _ ≤ value (gridOne-restBits a+1)
    unfold value at *
    simp only [Int.cast_add,Int.cast_sub,Int.cast_one,add_div,sub_div,div_self grid_pos.ne']
    rw [G] at *; push_cast at *
    nlinarith only [hi.2,hs]

private theorem decomposition_real (a : ℕ) (ha : a < 64*gridOne.toNat) :
    exponentSum a 5 - value (restBits a) = -(a:ℝ)/(gridOne:ℝ) := by
  have h := decompose a ha
  have q : (digit a 0:ℝ)*2^60+(digit a 1:ℝ)*2^52+(digit a 2:ℝ)*2^44+
      (digit a 3:ℝ)*2^36+(digit a 4:ℝ)*2^28+(a%2^28:ℕ)=(a:ℝ) := by exact_mod_cast h
  simp only [exponentSum,value,rest_eq,Int.cast_natCast]
  norm_num [gridOne,gridBits] at *
  linarith only [q]

theorem gridExp_contains (x : ℤ) : (gridExpPoint x).Contains (Real.exp (min (value x) 0)) := by
  let a := (-min x 0).toNat
  have ax : (a:ℤ) = -min x 0 := Int.toNat_of_nonneg (neg_nonneg.mpr (min_le_right _ _))
  have val : min (value x) 0 = -(a:ℝ)/(gridOne:ℝ) := by
    have eqr : (a:ℝ) = -min (x:ℝ) 0 := by exact_mod_cast ax
    unfold value
    rw [eqr,neg_neg]
    rcases le_total x 0 with H|H
    · have h : (x:ℝ)≤0 := by exact_mod_cast H
      rw [min_eq_left h,min_eq_left (div_nonpos_of_nonpos_of_nonneg h grid_pos.le)]
    · have h : 0≤(x:ℝ) := by exact_mod_cast H
      rw [min_eq_right h,min_eq_right (div_nonneg h grid_pos.le),zero_div]
  rw [exp_repr]
  dsimp only
  generalize ha : (-min x 0).toNat = v
  have idv : v=a := ha.symm
  subst v
  split
  · rename_i tail
    change 64*gridOne.toNat≤a at tail
    have capped : -(a:ℝ)/gridOne≤ -64 := by
      rw [div_le_iff₀ grid_pos]
      have cmp : (64:ℝ)*(gridOne:ℝ)≤(a:ℝ) := by
        change 73786976294838206464≤a at tail
        norm_num [gridOne,gridBits]; exact_mod_cast tail
      linarith
    have test : below (expNeg (whole (-64))) (rat 1 (2^60))=true := by native_decide
    have va : ok (expNeg (whole (-64)))=true := by
      have valid := test
      simp only [below,Bool.and_eq_true] at valid
      exact valid.1.1
    have ev := I.contains_expNeg (I.contains_whole (-64)) va
    have res := I.real_lt_of_below ev (I.contains_rat 1 (2^60) (by decide)) test
    rw [val]
    exact ⟨by simp [Real.exp_nonneg],(Real.exp_le_exp.mpr capped).trans (by simpa [gridOne,gridBits] using res.le)⟩
  · rename_i small
    have p := partial_ok a 5 (by decide)
    have r := remainder_ok a
    have h := pair_product p.2 r.2 p.1 r.1
    rw [←Real.exp_add,←sub_eq_add_neg,decomposition_real a (by omega),←val] at h
    exact ⟨by
      rcases le_total (downProduct (digitProduct a 5).lo (gridOne-restBits a)) 0 with H|H
      · rw [max_eq_left H,Int.cast_zero,zero_div]; exact Real.exp_nonneg _
      · rw [max_eq_right H]; exact h.1,
      by
      rcases le_total gridOne (upProduct (digitProduct a 5).hi (gridOne-restBits a+1)) with H|H
      · rw [min_eq_left H,div_self grid_pos.ne']; exact Real.exp_le_one_iff.mpr (min_le_right _ _)
      · rw [min_eq_right H]; exact h.2⟩

theorem gridDamp_contains {g : Grid} {r : ℝ} (hr : g.Contains r) (nr : r≤0) :
    (gridDamp g).Contains (Real.exp r) := by
  have l := (gridExp_contains g.lo).1
  have u := (gridExp_contains g.hi).2
  exact ⟨l.trans (Real.exp_le_exp.mpr ((min_le_left _ _).trans hr.1)),
    (Real.exp_le_exp.mpr (le_min hr.2 nr)).trans u⟩

end SPA.Global.Grid


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean <==
import SPAnalysis.OrbitGrid
import SPAnalysis.CheckedExpNeg

namespace SPA.Global
namespace Grid
set_option maxRecDepth 8000

def entryRef (t j : ℕ) : I :=
  if j=0 then one else expNeg (rat (-(j:ℤ)) (256^t))

def entryOK (t j : ℕ) : Bool :=
  let f := (expTables[t]!)[j]!
  let b := entryRef t j
  ok b && decide (0≤f.lo ∧ (toFine f).lo≤b.lo ∧ b.hi≤(toFine f).hi)

theorem expTable_test : ∀ t : Fin 5, ∀ j : Fin 256, entryOK t j=true := by native_decide

theorem fine_iff {g : Grid} {x : ℝ} : (toFine g).Contains x ↔ g.Contains x := by
  have rel : (2:ℝ)^(bits-gridBits)*(gridOne:ℝ)=(unit:ℝ) := by
    exact_mod_cast (show (2:ℤ)^(bits-gridBits)*gridOne=unit by decide)
  have eqn (u : ℤ) : (((u <<< (bits-gridBits)):ℤ):ℝ)/(unit:ℝ)=(u:ℝ)/(gridOne:ℝ) := by
    rw [Int.shiftLeft_eq,Int.cast_mul,Int.cast_pow,Int.cast_ofNat,←rel]
    field_simp
  simp only [I.Contains,I.lower,I.upper,toFine,eqn,Contains]

theorem expTable_contains (t j : ℕ) (ht : t < 5) (hj : j < 256) :
    0≤(expTables[t]!)[j]!.lo ∧ ((expTables[t]!)[j]!).Contains (Real.exp (-(j:ℝ)/256^t)) := by
  have good := expTable_test ⟨t,ht⟩ ⟨j,hj⟩
  change entryOK t j=true at good
  simp only [entryOK,Bool.and_eq_true,decide_eq_true_eq] at good
  have base : (entryRef t j).Contains (Real.exp (-(j:ℝ)/256^t)) := by
    by_cases h : j=0
    · subst j
      simpa [entryRef,one] using I.contains_whole 1
    · have val := I.contains_expNeg (I.contains_rat (-(j:ℤ)) ((256:ℤ)^t) (by positivity))
        (by simpa [entryRef,h] using good.1)
      simpa [entryRef,h] using val
  refine ⟨good.2.1,fine_iff.mp ⟨?_,?_⟩⟩
  · exact le_trans (div_le_div_of_nonneg_right (by exact_mod_cast good.2.2.1) I.unit_pos.le) base.1
  · exact le_trans base.2 (div_le_div_of_nonneg_right (by exact_mod_cast good.2.2.2) I.unit_pos.le)

noncomputable def value (u : ℤ) : ℝ := (u:ℝ)/(gridOne:ℝ)

theorem down_le (a b : ℤ) : value (downProduct a b) ≤ value a * value b := by
  have p := div_le_div_of_nonneg_right (floor_bound (a*b) gridBits) grid_pos.le
  change _ ≤ _ at p
  have G : (2:ℝ)^gridBits=(gridOne:ℝ) := by simp [gridOne]
  rw [G,Int.cast_mul] at p
  exact p.trans_eq (by unfold value; ring)

theorem le_up (a b : ℤ) : value a * value b ≤ value (upProduct a b) := by
  have p := div_le_div_of_nonneg_right (ceil_bound (a*b) gridBits) grid_pos.le
  have G : (2:ℝ)^gridBits=(gridOne:ℝ) := by simp [gridOne]
  rw [G,Int.cast_mul] at p
  exact le_trans (le_of_eq (by unfold value; ring)) p

theorem down_nonneg {a b : ℤ} (ha : 0≤a) (hb : 0≤b) : 0≤downProduct a b := by
  rw [downProduct,floorShift,Int.shiftRight_eq_div_pow]
  exact Int.ediv_nonneg (mul_nonneg ha hb) (by positivity : (0:ℤ)≤2^gridBits)

theorem pair_product {a b : Grid} {r s : ℝ} (ar : a.Contains r) (bs : b.Contains s)
    (aa : 0≤a.lo) (bb : 0≤b.lo) :
    (⟨downProduct a.lo b.lo,upProduct a.hi b.hi⟩ : Grid).Contains (r*s) := by
  have al : 0≤value a.lo := div_nonneg (by exact_mod_cast aa) grid_pos.le
  have bl : 0≤value b.lo := div_nonneg (by exact_mod_cast bb) grid_pos.le
  exact ⟨(down_le _ _).trans (mul_le_mul ar.1 bs.1 bl (al.trans ar.1)),
    (mul_le_mul ar.2 bs.2 (bl.trans bs.1) (al.trans (ar.1.trans ar.2))).trans (le_up _ _)⟩

end Grid
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean <==
import GlobalAudit.Packed
import SPAnalysis.Intervals

noncomputable section
namespace SPA.Global
namespace Grid
set_option maxRecDepth 8000

def Contains (g : Grid) (x : ℝ) : Prop :=
  (g.lo:ℝ)/(gridOne:ℝ)≤x ∧ x≤(g.hi:ℝ)/(gridOne:ℝ)

theorem floor_bound (x : ℤ) (n : ℕ) : ((floorShift x n:ℤ):ℝ)≤(x:ℝ)/(2:ℝ)^n := by
  simpa only [floorShift,Int.shiftRight_eq_div_pow,Nat.cast_pow,Nat.cast_ofNat,Int.cast_pow,Int.cast_ofNat] using
    I.ediv_real_le x ((2:ℤ)^n) (by positivity)

theorem ceil_bound (x : ℤ) (n : ℕ) : (x:ℝ)/(2:ℝ)^n≤((ceilShift x n:ℤ):ℝ) := by
  simpa only [ceilShift,Int.cast_neg,neg_div,neg_neg] using neg_le_neg (floor_bound (-x) n)

theorem grid_pos : 0<(gridOne:ℝ) := by exact_mod_cast (show (0:ℤ)<gridOne by decide)
private theorem relation : (2:ℝ)^(bits-gridBits)*(gridOne:ℝ)=(unit:ℝ) := by
  exact_mod_cast (show (2:ℤ)^(bits-gridBits)*gridOne=unit by decide)

theorem coarse_contains {v : I} {x : ℝ} (h : v.Contains x) : (toGrid v).Contains x := by
  change _≤x ∧ x≤_
  simp only [toGrid,I.valid_of_contains h,if_true]
  have low := div_le_div_of_nonneg_right (floor_bound v.lo (bits-gridBits)) grid_pos.le
  have high := div_le_div_of_nonneg_right (ceil_bound v.hi (bits-gridBits)) grid_pos.le
  rw [div_div,relation] at low high
  exact ⟨low.trans h.1,h.2.trans high⟩

theorem fine_contains {g : Grid} {x : ℝ} (h : g.Contains x) : (toFine g).Contains x := by
  have eqn (u : ℤ) : (((u <<< (bits-gridBits)):ℤ):ℝ)/(unit:ℝ)=(u:ℝ)/(gridOne:ℝ) := by
    rw [Int.shiftLeft_eq,Int.cast_mul,Int.cast_pow,Int.cast_ofNat,←relation]
    field_simp
  simpa only [I.Contains,I.lower,I.upper,toFine,eqn] using h

/-- Integer midpoint and radius bound every real value in either endpoint ordering
allowed by a nonempty grid interval. -/
theorem midpoint_error {g : Grid} {x : ℝ} (h : g.Contains x) :
    |x-(grMid g:ℝ)/gridOne|≤(grRadius g:ℝ)/gridOne := by
  have mid : 2*grMid g≤g.lo+g.hi := by
    simp only [grMid,floorShift,Int.shiftRight_eq_div_pow,pow_one]
    omega
  have mid' : 2*(grMid g:ℝ)≤(g.lo:ℝ)+(g.hi:ℝ) := by exact_mod_cast mid
  obtain ⟨lo,hi⟩ := h
  rw [div_le_iff₀ grid_pos] at lo
  rw [le_div_iff₀ grid_pos] at hi
  rw [abs_le,grRadius,Int.cast_sub,←neg_div]
  constructor
  · rw [div_le_iff₀ grid_pos,sub_mul,div_mul_cancel₀ _ grid_pos.ne']; linarith only [mid',lo]
  · rw [le_div_iff₀ grid_pos,sub_mul,div_mul_cancel₀ _ grid_pos.ne']; linarith only [hi]

end Grid
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean <==
import SPAnalysis.OrbitExp
import SPAnalysis.OrbitTaylor

namespace SPA.Global.Grid
open Real
noncomputable section

@[simp] theorem value_add (u v : ℤ) : value (u+v)=value u+value v := by simp [value,add_div]
@[simp] theorem value_sub (u v : ℤ) : value (u-v)=value u-value v := by simp [value,sub_div]
@[simp] theorem value_zero : value 0=0 := by simp [value]
@[simp] theorem value_one : value gridOne=1 := div_self grid_pos.ne'
@[simp] theorem value_neg (u : ℤ) : value (-u)= -value u := by simp [value,neg_div]
theorem value_mono {u v : ℤ} (h : u≤v) : value u≤value v := div_le_div_of_nonneg_right (by exact_mod_cast h) grid_pos.le
theorem value_nonneg {u : ℤ} (h : 0≤u) : 0≤value u := value_zero ▸ value_mono h
theorem value_min (u v : ℤ) : value (min u v)=min (value u) (value v) := by
  rcases le_total u v with h|h
  · simp only [min_eq_left h,min_eq_left (value_mono h)]
  · simp only [min_eq_right h,min_eq_right (value_mono h)]
theorem value_max (u v : ℤ) : value (max u v)=max (value u) (value v) := by
  rcases le_total u v with h|h
  · simp only [max_eq_right h,max_eq_right (value_mono h)]
  · simp only [max_eq_left h,max_eq_left (value_mono h)]

theorem abs_le_grid {g : Grid} {x : ℝ} (h : g.Contains x) : |x|≤value (grAbs g) := by
  rw [grAbs,value_max,value_neg,abs_le]
  change value g.lo≤x ∧ x≤value g.hi at h
  exact ⟨(neg_le_neg (le_max_left _ _)).trans (by simpa using h.1),h.2.trans (le_max_right _ _)⟩

theorem scale_contains {g : Grid} {x : ℝ} (h : g.Contains x) {q : ℤ} (hq : 0≤q) :
    (grTimesNonneg g q).Contains (x*value q) :=
  ⟨(down_le _ _).trans (mul_le_mul_of_nonneg_right h.1 (value_nonneg hq)),
    (mul_le_mul_of_nonneg_right h.2 (value_nonneg hq)).trans (le_up _ _)⟩

theorem up_nonneg {x y : ℤ} (hx : 0≤x) (hy : 0≤y) : 0≤upProduct x y := by
  have z := (mul_nonneg (value_nonneg hx) (value_nonneg hy)).trans (le_up x y)
  exact_mod_cast (by simpa only [zero_mul] using (le_div_iff₀ grid_pos).mp z : (0:ℝ)≤(upProduct x y:ℝ))

theorem damp_clipped {g : Grid} {x : ℝ} (h : g.Contains x) :
    (gridDamp g).Contains (Real.exp (min x 0)) :=
  ⟨(gridExp_contains g.lo).1.trans (Real.exp_le_exp.mpr (min_le_min_right _ h.1)),
    (Real.exp_le_exp.mpr (min_le_min_right _ h.2)).trans (gridExp_contains g.hi).2⟩

theorem exp_lo_nonneg (u : ℤ) : 0≤(gridExpPoint u).lo := by
  rw [exp_repr]; dsimp only; split
  · rfl
  · exact le_max_left _ _

theorem mid_nonneg {g : Grid} {x : ℝ} (h : g.Contains x) (low : 0≤g.lo) : 0≤grMid g := by
  have H : (g.lo:ℝ)≤(g.hi:ℝ) := (div_le_div_iff_of_pos_right grid_pos).mp (h.1.trans h.2)
  have hi : 0≤g.hi := low.trans (by exact_mod_cast H)
  rw [grMid,floorShift,Int.shiftRight_eq_div_pow]
  exact Int.ediv_nonneg (add_nonneg low hi) (by decide)

theorem radius_nonneg {g : Grid} {x : ℝ} (h : g.Contains x) : 0≤grRadius g := by
  have z := (abs_nonneg _).trans (midpoint_error h)
  exact_mod_cast (by simpa only [zero_mul] using (le_div_iff₀ grid_pos).mp z : (0:ℝ)≤(grRadius g:ℝ))

theorem half_up (x : ℤ) : value x/2≤value (ceilShift x 1) := by
  have h := div_le_div_of_nonneg_right (ceil_bound x 1) grid_pos.le
  unfold value
  convert h using 1 <;> ring

end
end SPA.Global.Grid


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean <==
import SPAnalysis.OrbitImageData
import SPAnalysis.OrbitNode

noncomputable section
open SurveyPropagation Finset
namespace SPA.Global.Reference
open Grid ThreeBox
set_option maxRecDepth 8000

def displacement (v : InputBox) (w : SurveyPropagation.Law) (r : ℕ) := sparse w r-value v.center[r]!
def headField (v : InputBox) (w : SurveyPropagation.Law) (i : ℕ) :=
  ∑ j ∈ range 24,basisMatrix j i*displacement v w j
def centerField (v : InputBox) (i : ℕ) := ∑ j ∈ range 64,basisMatrix j i*value v.center[j]!

theorem curvature_nonneg (r i : ℕ) : 0≤curveMatrix r i := by
  apply sum_nonneg; intro j hj
  dsimp only [curve]; split
  · rename_i c
    have q := (segment_data j (mem_range.mp hj)).2.2.2
    rw [if_neg c.1] at q
    apply mul_nonneg (abs_nonneg _)
    apply Rat.cast_nonneg.mpr
    unfold curvatureRatio
    exact div_nonneg (mul_nonneg (sub_nonneg.mpr (by exact_mod_cast q.2.1.le))
      (sub_nonneg.mpr (by exact_mod_cast q.2.2.1.le))) (mul_nonneg (by norm_num) (sq_nonneg _))
  · exact le_rfl

theorem part_at {b : Box} {d : Domain} {v : InputBox} (tr : InputTrace b d v) (low : Bool) (j : ℕ) (hj : j<64) :
    value ((radiiPart v low)[j]!)=if (decide (j<24))=low then value v.radii[j]! else 0 := by
  have sz : v.radii.size=64 := by simp only [tr.radii,inputPowers,Array.size_map,tr.length]
  have ps : (radiiPart v low).size=64 := by simp [radiiPart,sz]
  rw [getElem!_pos _ j (ps ▸ hj),getElem!_pos v.radii j (sz ▸ hj)]
  cases low <;> by_cases h : j<24 <;> simp [radiiPart,h]

theorem disp_bounds {k : ℕ} (hk : 2<k) {d : Domain} (dk : d.k=k) {b : Box} {v : InputBox}
    (tr : InputTrace b d v) {x : SurveyPropagation.Law} (mx : MomentBox b x) (j : ℕ) (hj : j<64) :
    let w := productLaw (k-1) (by omega) x
    |displacement v w j| ≤value v.radii[j]! ∧ sparse w j≤value v.top[j]! := by
  have h := input_coordinate tr mx j hj
  dsimp only at h ⊢
  simpa only [displacement,sparse,productLaw_moment,dk] using And.intro h.1 h.2.1

private theorem sum_parts (f : ℕ → ℝ) : (∑ j ∈ range 64,f j)=(∑ j ∈ range 24,f j)+(∑ j ∈ range 40,f (24+j)) :=
  sum_range_add (f:=f) 24 40

theorem head_rest {k : ℕ} (hk : 2<k) {d : Domain} (dk : d.k=k) {b out : Box} {m : OrbitMatrices}
    (tr : ImageTrace m d b out) (chk : CheckedMatrices m) {x : SurveyPropagation.Law} (mx : MomentBox b x)
    (i : ℕ) (hi : i<1235) :
    let w := productLaw (k-1) (by omega) x
    |headField tr.v w i|≤value tr.head[i]!.hi ∧
    |(∑ j ∈ range 64,basisMatrix j i*sparse w j)-centerField tr.v i-headField tr.v w i|≤value tr.rest[i]!.hi := by
  let w := productLaw (k-1) (by omega) x
  let v := tr.v
  let f (j : ℕ) := basisMatrix j i*displacement v w j
  let g (j : ℕ) := |basisMatrix j i| *value v.radii[j]!
  have pt (j : ℕ) (hj : j<64) : |f j|≤g j := by
    rw [abs_mul]; exact mul_le_mul_of_nonneg_left (disp_bounds hk dk tr.input mx j hj).1 (abs_nonneg _)
  have mapVal (low : Bool) : (∑ j ∈ range 64,|basisMatrix j i| *value ((radiiPart v low)[j]!))=
      if low then ∑ j ∈ range 24,g j else ∑ j ∈ range 40,g (24+j) := by
    rw [sum_parts]
    have a (j : ℕ) (hj : j∈range 24) := part_at tr.input low j (show j<64 by have := mem_range.mp hj; omega)
    have c (j : ℕ) (hj : j∈range 40) := part_at tr.input low (24+j) (show 24+j<64 by have := mem_range.mp hj; omega)
    cases low <;> simp only [Bool.false_eq_true,if_false,if_true]
    · have l : (∑ j ∈ range 24,|basisMatrix j i| *value ((radiiPart v false)[j]!))=0 := by
        apply sum_eq_zero; intro j hj; rw [a j hj]; simp [mem_range.mp hj]
      rw [l,zero_add]; apply sum_congr rfl; intro j hj; rw [c j hj]; simp [g,v]
    · have u : (∑ j ∈ range 40,|basisMatrix (24+j) i| *value ((radiiPart v true)[24+j]!))=0 := by
        apply sum_eq_zero; intro j hj; rw [c j hj]; simp
      rw [u,add_zero]; apply sum_congr rfl; intro j hj; rw [a j hj]; simp [g,v,mem_range.mp hj]
  have H := ((chk.absA _ _ tr.hmap).2.2 i hi).2
  have R := ((chk.absA _ _ tr.rmap).2.2 i hi).2
  rw [mapVal true] at H; rw [mapVal false] at R
  have eqn : (∑ j ∈ range 64,basisMatrix j i*sparse w j)-centerField v i=(∑ j ∈ range 64,f j) := by
    dsimp only [centerField,f,displacement]; simp only [mul_sub,sum_sub_distrib]
  dsimp only; change _ ∧ |_-centerField v i-headField v w i|≤_
  constructor
  · exact (abs_sum_le_sum_abs _ _).trans ((sum_le_sum (fun j hj => pt j (by have := mem_range.mp hj; omega))).trans H)
  · rw [eqn,sum_parts,show headField v w i=∑ j ∈ range 24,f j from rfl,add_sub_cancel_left]
    exact (abs_sum_le_sum_abs _ _).trans ((sum_le_sum (fun j hj => pt (24+j) (by have := mem_range.mp hj; omega))).trans R)

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean <==
import SPAnalysis.OrbitInputTrace
import SPAnalysis.OrbitMatricesSound

set_option maxHeartbeats 4000000
set_option maxRecDepth 8000
namespace SPA.Global
open ThreeBox

def radiiPart (v : InputBox) (low : Bool) :=
  v.radii.mapIdx fun i b => if low then (if i<24 then b else 0) else (if i<24 then 0 else b)

attribute [local irreducible] mapPoints dampingArray coordinateResult coordinateError
set_option genSizeOf false in
structure ImageTrace (m : OrbitMatrices) (d : Domain) (b o : Box) where
  v : InputBox
  input : InputTrace b d v
  X : Array Grid
  curve : Array Grid
  head : Array Grid
  rest : Array Grid
  y : Array Grid
  density : Array Grid
  errors : Array Grid
  jac : Array Grid
  xmap : mapPoints m.coeff v.center=some X
  cmap : mapPoints m.curvature v.top=some curve
  hmap : mapPoints m.absCoeff (radiiPart v true)=some head
  rmap : mapPoints m.absCoeff (radiiPart v false)=some rest
  ymap : mapPoints m.weights ((dampingArray m v X curve head rest).map (·.center))=some y
  dmap : mapPoints m.weights ((dampingArray m v X curve head rest).map (·.density))=some density
  emap : mapPoints m.absWeights ((dampingArray m v X curve head rest).map (·.error))=some errors
  jmap : mapPoints m.products ((dampingArray m v X curve head rest).map (·.linear))=some jac
  length : o.size=64
  at_coord : ∀ r<64,o[r]! = coordinateResult m (dampingArray m v X curve head rest) y r
    (coordinateError m v (dampingArray m v X curve head rest) density errors jac r)

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean <==
import SPAnalysis.OrbitImageData

namespace SPA.Global
open ThreeBox
set_option maxHeartbeats 1200000
set_option maxRecDepth 8000
attribute [local irreducible] mapPoints dampingArray coordinateResult coordinateError inputBox Array.ofFn

private theorem atFn {α : Type} [Inhabited α] {n : ℕ} (f : Fin n → α) (r : ℕ) (hr : r<n) :
    (Array.ofFn f)[r]! = f ⟨r,hr⟩ := by
  rw [getElem!_pos _ r (by simpa only [Array.size_ofFn] using hr),Array.getElem_ofFn]

private theorem bindSome {a : Option α} {g : α → Option β} {v : β}
    (h : (a >>= g)=some v) : ∃ z,a=some z ∧ g z=some v := by
  cases a with | none => contradiction | some z => exact ⟨z,rfl,h⟩

theorem image_trace {m : OrbitMatrices} {d : Domain} {b o : Box} {iv : I}
    (run : orbitImage m d b=some (o,iv)) : Nonempty (ImageTrace m d b o) := by
  unfold orbitImage at run
  obtain ⟨v,ev,s⟩ := bindSome run
  obtain ⟨X,ex,s⟩ := bindSome s
  obtain ⟨C,ec,s⟩ := bindSome s
  obtain ⟨H,eh,s⟩ := bindSome s
  obtain ⟨R,er,s⟩ := bindSome s
  obtain ⟨Y,ey,s⟩ := bindSome s
  obtain ⟨D,ed,s⟩ := bindSome s
  obtain ⟨E,ee,s⟩ := bindSome s
  obtain ⟨J,ej,s⟩ := bindSome s
  obtain ⟨_,_,s⟩ := bindSome s
  obtain ⟨_,_,out⟩ := bindSome s
  have oo := congrArg Prod.fst (Option.some.inj out)
  let damp := dampingArray m v X C H R
  let es := Array.ofFn fun r : Fin 64 => coordinateError m v damp D E J r.val
  change (Array.ofFn (fun r : Fin 64 => coordinateResult m damp Y r.val es[r.val]!))=o at oo
  obtain ⟨inp⟩ := inputTrace ev
  refine ⟨⟨v,inp,X,C,H,R,Y,D,E,J,ex,ec,eh,er,ey,ed,ee,ej,oo ▸ Array.size_ofFn,?_⟩⟩
  intro r hr
  rw [←oo,atFn _ r hr]
  change coordinateResult m damp Y r ((Array.ofFn _)[r]!)=_
  rw [atFn _ r hr]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean <==
import SPAnalysis.OrbitInputMass

noncomputable section
namespace SPA.Global
open ThreeBox SurveyPropagation Grid Set

theorem input_coordinate {b : Box} {d : Domain} {v : InputBox} (tr : InputTrace b d v)
    {x : SurveyPropagation.Law} (mx : MomentBox b x) (r : ℕ) (hr : r < 64) :
    let m := (SurveyPropagation.moment x (orders[r]!))^(d.k-1)
    |m-value v.center[r]!|≤value v.radii[r]! ∧ m≤value v.top[r]! ∧ 0≤v.radii[r]! := by
  let p := powI b[r]! (d.k-1)
  have mem := coarse_contains (I.contains_powI (mx r hr) (d.k-1))
  have pos : r<b.size := tr.length ▸ hr
  have atcoord (f : Grid → ℤ) : ((inputPowers b d).map f)[r]! = f (toGrid p) := by
    rw [getElem!_pos _ r (by simpa only [inputPowers,Array.size_map] using pos)]
    simp only [inputPowers,Array.getElem_map,p,getElem!_pos b r pos]
  dsimp only
  rw [tr.center,tr.radii,tr.top,atcoord,atcoord,atcoord]
  exact ⟨midpoint_error mem,mem.2,radius_nonneg mem⟩

theorem rate_coordinate {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {d : Domain} (D : DomainFacts k i d)
    {b : Box} {v : InputBox} (tr : InputTrace b d v) {t : ℝ} (ht : t∈panelRegion k i) :
    |t*k-value v.q|≤value v.dq ∧ 0≤v.q ∧ 0≤v.dq := by
  have mem := coarse_contains (domain_rate hk i D ht)
  have cp : 0≤(toGrid (inputRate d)).lo := D.rate_nonneg
  rw [tr.rate,tr.variation]
  exact ⟨midpoint_error mem,mid_nonneg mem cp,radius_nonneg mem⟩

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean <==
import SPAnalysis.OrbitInputTrace
import SPAnalysis.OrbitDomain

noncomputable section
namespace SPA.Global
open SurveyPropagation ThreeBox Grid Set
open scoped NNReal
set_option maxRecDepth 8000

private theorem recip_flags (u : I) (good : ok (recipPos u)=true) : ok u=true ∧ 0<u.lo := by
  by_contra bad
  have h : (ok u && decide (u.lo>0))≠true := fun q => bad ⟨(Bool.and_eq_true_iff.mp q).1,of_decide_eq_true (Bool.and_eq_true_iff.mp q).2⟩
  rw [recipPos,if_neg h] at good; contradiction

private theorem pos_exp_from_sub (a u : I) (good : ok (sub a u)=true) : ok u=true := by
  by_contra! h
  have inv : ¬u.lo≤u.hi := by simpa [ok] using h
  simp [sub,neg,add,invalid,ok,inv] at good

/-- Each passing orbit box gives a bound on the infinite warning tail, the
actual exponential field moment and the inverse moment after one update. -/
theorem input_mass {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    {d : Domain} (D : DomainFacts k i d) {b : Box} {v : InputBox} (tr : InputTrace b d v)
    {x : SurveyPropagation.Law} (mx : MomentBox b x) (fin : finiteInverse x) (cap : inverseMoment x≤(groupCap k:ℝ)) :
    (SurveyPropagation.moment x 256)^(k-2)/2*(inverseMoment x-∑ j ∈ Finset.range (256+1),SurveyPropagation.moment x j)≤value v.tail ∧
    Real.exp ((countRate k t.toNNReal:ℝ)*Common.warningTail k x)≤5 ∧
    finiteInverse (update k (by omega) t.toNNReal x) ∧ inverseMoment (update k (by omega) t.toNNReal x)≤(groupCap k:ℝ) := by
  let T := inputTail b d tr.lo
  let L := ∑ j ∈ Finset.range 256,(denseCell b j).lower
  let P := ∑ j ∈ Finset.range 256,if j=0 then 0 else (denseCell b j).upper^(k-1)
  have pref := prefix_enclosures mx (d.k-1) 256 (by decide) tr.sum_ok
  rw [D.same_k] at pref
  let top := (b[63]!).upper
  have back : b.back! = b[63]! := by simp [Array.back!,tr.length]
  have tailBox : T.Contains (top^(k-2)*((groupCap k:ℝ)-1-L)/2) := by
    have last := mx 63 (by decide)
    have u := endpoint_upper b[63]! (I.valid_of_contains last)
    have o : one.Contains (1:ℝ) := by simpa [one] using I.contains_whole 1
    have z := I.contains_overNat (I.contains_mul (I.contains_powI u (k-2)) (I.contains_sub (I.contains_sub D.cap o) pref.1)) (by decide : 0<2)
    simpa only [T,inputTail,back,D.same_k,show k-1-1=k-2 by omega] using z
  have actual_tail := orbit_tail_bound (k:=k) (by omega) fin cap mx
  have bound : (∑' j : ℕ,(SurveyPropagation.moment x (256+j+1))^(k-1))≤T.upper := by
    apply actual_tail.trans
    exact le_trans (le_of_eq (by dsimp only [top,L]; ring)) tailBox.2
  have upperTail := endpoint_upper T (I.valid_of_contains tailBox)
  have tail_coarse := coarse_contains (I.upper_mem (I.valid_of_contains tailBox))
  have budget := orbit_tail_budget (k:=k) (by omega) fin cap mx
  have budget' := budget.trans (le_trans (le_of_eq (by dsimp only [top,L]; ring)) tailBox.2)
  refine ⟨tr.tail ▸ budget'.trans tail_coarse.2,?_⟩
  let R := inputRate d
  let lam := R.upper/2
  let ρ := countRate k t.toNNReal
  have rate : R.Contains (t*k) := domain_rate hk i D ht
  have tpos := density_pos k (by omega) t (domain_of_region hk i ht)
  have lh : (inputLambda d).Contains lam := I.contains_overNat (endpoint_upper R (I.valid_of_contains rate)) (by decide : 0<2)
  have rr : (ρ:ℝ)≤lam := by
    dsimp only [ρ,countRate,lam]
    push_cast; rw [Real.coe_toNNReal _ tpos.le]
    linarith only [rate.2,mul_comm t (k:ℝ)]
  let F := inputF d tr.ps T
  have fOK := (Bool.and_eq_true_iff.mp (Bool.and_eq_true_iff.mp tr.boundedF).1).1
  have flags := recip_flags _ fOK
  have arg := I.contains_neg (I.contains_mul lh (I.contains_add pref.2 upperTail))
  have fbox : F.Contains (Real.exp (lam*(P+T.upper))) := by
    have reciprocal := I.contains_recipPos (I.contains_expNeg arg flags.1) flags.2
    simpa only [Real.exp_neg,inv_inv] using reciprocal
  have f5 := I.real_lt_of_below fbox (I.contains_whole 5) tr.boundedF
  have mass := orbit_warning_sum (k:=k) (by omega) fin mx bound
  have ew : Real.exp ((ρ:ℝ)*Common.warningTail k x)≤Real.exp (lam*(P+T.upper)) :=
    Real.exp_le_exp.mpr (mul_le_mul rr mass (tsum_nonneg (fun j => pow_nonneg (moment_nonneg _ _) _)) (ρ.coe_nonneg.trans rr))
  refine ⟨ew.trans (by simpa using f5.le), (inverse_update k (by omega) t.toNNReal x fin).1,?_⟩
  let V := inputInv b d F
  have vOK := (Bool.and_eq_true_iff.mp (Bool.and_eq_true_iff.mp tr.boundedInv).1).1
  have denOK := pos_exp_from_sub _ _ vOK
  have first := mx 0 (by decide)
  have ord : orders[0]! = 1 := by native_decide
  rw [ord] at first
  have topI := I.contains_powI (endpoint_upper b[0]! (I.valid_of_contains first)) (k-1)
  have depr := I.contains_expNeg (I.contains_neg (I.contains_mul lh topI)) (by simpa only [D.same_k] using denOK)
  have oo : one.Contains (1:ℝ) := by simpa [one] using I.contains_whole 1
  have vc : V.Contains ((1:ℝ)+Real.exp (lam*(P+T.upper))-Real.exp (-(lam*(b[0]!).upper^(k-1)))) := by
    simpa only [V,inputInv,D.same_k] using I.contains_sub (I.contains_add oo fbox) depr
  have bo : below V (inverseCap d.k)=true := tr.boundedInv
  rw [D.same_k] at bo
  have endcap := I.real_lt_of_below vc D.cap bo
  have compare := mul_le_mul rr (pow_le_pow_left₀ (moment_nonneg x 1) first.2 (k-1))
    (pow_nonneg (moment_nonneg _ _) _) (ρ.coe_nonneg.trans rr)
  have small := Real.exp_le_exp.mpr (neg_le_neg compare)
  rw [(inverse_update k (by omega) t.toNNReal x fin).2]
  change 1+Real.exp ((ρ:ℝ)*Common.warningTail k x) - Real.exp (-(ρ:ℝ)*(SurveyPropagation.moment x 1)^(k-1))≤_
  rw [neg_mul]; linarith only [ew,endcap,small]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean <==
import SPAnalysis.OrbitPrefix
import SPAnalysis.OrbitGridArith

namespace SPA.Global
set_option maxRecDepth 8000
open ThreeBox

def inputTail (box : Box) (d : Domain) (lo : I) :=
  overNat (mul (powI (upperPt box.back!) ((d.k-1)-1)) (sub (sub (inverseCap d.k) one) lo)) 2
def inputRate (d : Domain) := scale (endpoints d.left d.right) d.k
def inputLambda (d : Domain) := overNat (upperPt (inputRate d)) 2
def inputF (d : Domain) (ps tail : I) :=
  recipPos (expNeg (neg (mul (inputLambda d) (add ps (upperPt tail)))))
def inputInv (box : Box) (d : Domain) (f : I) :=
  sub (add one f) (expNeg (neg (mul (inputLambda d) (powI (upperPt box[0]!) (d.k-1)))))
def inputPowers (box : Box) (d : Domain) := (box.map (powI · (d.k-1))).map toGrid

structure InputTrace (b : Box) (d : Domain) (v : InputBox) where
  lo : I
  ps : I
  length : b.size=64
  sum_ok : orbitPrefix b (d.k-1) 256=some (lo,ps)
  boundedF : below (inputF d ps (inputTail b d lo)) (whole 5)=true
  boundedInv : below (inputInv b d (inputF d ps (inputTail b d lo))) (inverseCap d.k)=true
  center : v.center=(inputPowers b d).map grMid
  radii : v.radii=(inputPowers b d).map grRadius
  top : v.top=(inputPowers b d).map (·.hi)
  tail : v.tail=(toGrid (inputTail b d lo)).hi
  rate : v.q=grMid (toGrid (inputRate d))
  variation : v.dq=grRadius (toGrid (inputRate d))

theorem inputTrace {b : Box} {d : Domain} {v : InputBox} (run : inputBox b d=some v) :
    Nonempty (InputTrace b d v) := by
  let basic := (b.size==64 && b.all fun y => ok y && 0≤y.lo && y.hi≤unit)
  let tailOK (a : I) := ok a && decide (0≤a.hi)
  let bound (ps a : I) := below (inputF d ps a) (whole 5) && below (inputInv b d (inputF d ps a)) (inverseCap d.k)
  let powers := b.map (powI · (d.k-1))
  let finish (a : I) (ps : I) : InputBox :=
    ⟨(inputPowers b d).map grMid,(inputPowers b d).map grRadius,(inputPowers b d).map (·.hi),
      (toGrid a).hi, grMid (toGrid (inputRate d)),grRadius (toGrid (inputRate d)),inputInv b d (inputF d ps a)⟩
  change (do
    guard (basic=true)
    let (lo,ps) ← orbitPrefix b (d.k-1) 256
    let a := inputTail b d lo
    guard (tailOK a=true)
    guard (bound ps a=true)
    guard (powers.all ok=true)
    return finish a ps)=some v at run
  by_cases good : basic=true
  · cases ep : orbitPrefix b (d.k-1) 256 with
    | none => simp [good,ep,guard] at run
    | some pair =>
      rcases pair with ⟨lo,ps⟩
      let a := inputTail b d lo
      by_cases tv : tailOK a=true
      · by_cases bo : bound ps a=true
        · by_cases pw : powers.all ok=true
          · have eqn : finish a ps=v := by simpa [guard,good,ep,tv,bo,pw,←show a=inputTail b d lo from rfl] using run
            have facts := Bool.and_eq_true_iff.mp bo
            have len : b.size=64 := by simpa [basic] using (Bool.and_eq_true_iff.mp good).1
            subst v
            exact ⟨⟨lo,ps,len,ep,facts.1,facts.2,rfl,rfl,rfl,rfl,rfl,rfl⟩⟩
          · simp [guard,good,ep,tv,bo,pw,←show a=inputTail b d lo from rfl] at run
        · simp [guard,good,ep,tv,bo,←show a=inputTail b d lo from rfl] at run
      · simp [guard,good,ep,tv,←show a=inputTail b d lo from rfl] at run
  · simp [guard,good] at run

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean <==
import SPAnalysis.OrbitGrid
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Order.BigOperators.Group.Finset

namespace SPA.Global.PackedMap
open Finset

/-- The first n base-B digits, least significant first. -/
def encode (B : ℕ) : ℕ → (ℕ → ℕ) → ℕ
  | 0, _ => 0
  | n+1, d => d 0+B*encode B n (fun i => d (i+1))

def lane (B p i : ℕ) := p/B^i%B

theorem lane_encode {B n : ℕ} (hB : 0<B) (d : ℕ → ℕ) (range : ∀ i < n, d i < B)
    (i : ℕ) (hi : i < n) : lane B (encode B n d) i=d i := by
  induction n generalizing i d with
  | zero => omega
  | succ n ih =>
    have d0 := range 0 (by omega)
    cases i with
    | zero => simp [lane,encode,Nat.mod_eq_of_lt d0]
    | succ i =>
      have rest := ih (fun j => d (j+1)) (fun j hj => range (j+1) (by omega)) i (by omega)
      unfold lane at *
      rw [encode,pow_succ',←Nat.div_div_eq_div_mul,Nat.add_mul_div_left _ _ hB,Nat.div_eq_of_lt d0,zero_add]
      exact rest

theorem encode_sum (B n cols : ℕ) (v : ℕ → ℕ) (a : ℕ → ℕ → ℕ) :
    (∑ j ∈ range cols,encode B n (a j)*v j)=
    encode B n (fun i => ∑ j ∈ range cols,a j i*v j) := by
  induction n generalizing a with
  | zero => simp [encode]
  | succ n ih =>
    simp only [encode,add_mul,Finset.sum_add_distrib,mul_assoc,←Finset.mul_sum]
    rw [ih (fun j i => a j (i+1))]

/-- The guard in the packed computation suffices for each individual digit,
even when the positive and negative sums are accumulated separately. -/
theorem dot_no_carry {B n cols m : ℕ} (hB : 0<B) (v : ℕ → ℕ) (a : ℕ → ℕ → ℕ)
    (span : ℕ → ℕ) (av : ∀ j < cols, ∀ i < n, a j i ≤ span j)
    (vv : ∀ j < cols, v j≤m) (guarded : m*(∑ j ∈ range cols,span j)<B)
    (i : ℕ) (hi : i < n) :
    lane B (∑ j ∈ range cols,encode B n (a j)*v j) i=∑ j ∈ range cols,a j i*v j := by
  rw [encode_sum]
  apply lane_encode hB _ _ i hi
  intro r hr
  apply lt_of_le_of_lt _ guarded
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro j hj
  rw [mul_comm m]
  exact Nat.mul_le_mul (av j (Finset.mem_range.mp hj) r hr) (vv j (Finset.mem_range.mp hj))

theorem encode_split (B l n : ℕ) (d : ℕ → ℕ) :
    encode B (l+n) d=encode B l d+B^l*encode B n (fun j => d (l+j)) := by
  induction l generalizing d with
  | zero => simp [encode]
  | succ l ih =>
    rw [Nat.succ_add,encode,ih (fun j => d (j+1)),encode,pow_succ]
    have eqn : (fun j => d ((l+j)+1)) = (fun j => d (l+1+j)) := by funext j; congr 1; omega
    rw [eqn]
    ring

end SPA.Global.PackedMap


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean <==
import SPAnalysis.OrbitMatricesSound

noncomputable section
open Finset
namespace SPA.Global.Reference

/-- Sum the first-order perturbations before taking absolute values, so that
the same perturbation of a survey moment is shared by all frequency nodes. -/
theorem linear_sum_budget {m n : ℕ} (W z c L P E : ℕ → ℝ) (A : ℕ → ℕ → ℝ)
    (δ : ℕ → ℝ) (q u : ℝ) (hq : 0≤q)
    (row : ∀ i<m, |z i-(c i+L i*q*(∑ j ∈ range n,A j i*δ j)+u*P i)|≤E i) :
    |(∑ i ∈ range m,W i*z i)-(∑ i ∈ range m,W i*c i)|≤
      (∑ i ∈ range m,|W i| *E i)+q*(∑ j ∈ range n,|(∑ i ∈ range m,W i*A j i*L i)| *|δ j|)+
      |u| *|(∑ i ∈ range m,W i*P i)| := by
  let err (i : ℕ) := z i-(c i+L i*q*(∑ j ∈ range n,A j i*δ j)+u*P i)
  let J (j : ℕ) := ∑ i ∈ range m,W i*A j i*L i
  have parts (i : ℕ) : W i*(z i-c i)=W i*err i+q*(∑ j ∈ range n,W i*A j i*L i*δ j)+u*(W i*P i) := by
    have s : (∑ j ∈ range n,W i*A j i*L i*δ j)=W i*L i*(∑ j ∈ range n,A j i*δ j) := by
      rw [mul_sum]; apply sum_congr rfl; intro j _; ring
    rw [s]; dsimp only [err]; ring
  have idj : (∑ i ∈ range m,∑ j ∈ range n,W i*A j i*L i*δ j)=∑ j ∈ range n,J j*δ j := by
    rw [sum_comm]; simp only [J,sum_mul]
  have eqn : (∑ i ∈ range m,W i*z i)-(∑ i ∈ range m,W i*c i)=
      (∑ i ∈ range m,W i*err i)+q*(∑ j ∈ range n,J j*δ j)+u*(∑ i ∈ range m,W i*P i) := by
    rw [←sum_sub_distrib]; simp_rw [←mul_sub,parts]; simp only [sum_add_distrib,←mul_sum,idj]
  rw [eqn]
  apply (abs_add_le _ _).trans
  apply add_le_add _ (le_of_eq (abs_mul _ _))
  apply (abs_add_le _ _).trans
  apply add_le_add
  · apply (abs_sum_le_sum_abs _ _).trans
    apply sum_le_sum; intro i hi
    rw [abs_mul]; exact mul_le_mul_of_nonneg_left (row i (mem_range.mp hi)) (abs_nonneg _)
  · rw [abs_mul,abs_of_nonneg hq]
    apply mul_le_mul_of_nonneg_left _ hq
    exact (abs_sum_le_sum_abs _ _).trans_eq (by simp only [abs_mul,J])

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean <==
import SPAnalysis.OrbitTaylor
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Linarith

namespace SPA.Global

/-- The shared 24 coordinates and the density are linearized together.
Every other displacement enters the remainder. -/
theorem damping_linearization {b z p c q h o u P R K E M U V : ℝ}
    (base : b=q*c) (actual : z=(q+u)*(c+h+o))
    (pn : 0≤p) (UM : |u|≤U) (radius : |z-b|≤R)
    (topB : Real.exp b≤K) (topZ : Real.exp z≤K)
    (pt : |Real.exp b-p|≤E) (mixed : |q*o+u*(h+o)|≤M) (den : |c*p-P|≤V) :
    |Real.exp z-(p+p*q*h+u*P)|≤ E*(1+R)+K*R^2/2+p*M+U*V := by
  let t := Real.exp z-Real.exp b*(1+(z-b))
  let a := (Real.exp b-p)*(1+(z-b))
  let d := p*(q*o+u*(h+o))
  let s := u*(c*p-P)
  have ident : Real.exp z-(p+p*q*h+u*P)=t+a+d+s := by
    dsimp only [t,a,d,s]; rw [actual,base]; ring
  have tr := exp_linear_error topB topZ radius
  have oneR : |1+(z-b)|≤1+R := (abs_add_le 1 (z-b)).trans (by simpa using add_le_add_left radius 1)
  have am : |a|≤ E*(1+R) := by
    rw [show |a|=|Real.exp b-p| * |1+(z-b)| by simp only [a,abs_mul]]
    exact mul_le_mul pt oneR (abs_nonneg _) ((abs_nonneg _).trans pt)
  have dm : |d|≤p*M := by dsimp only [d]; rw [abs_mul,abs_of_nonneg pn]; exact mul_le_mul_of_nonneg_left mixed pn
  have sm : |s|≤U*V := by dsimp only [s]; rw [abs_mul]; exact mul_le_mul UM den (abs_nonneg _) ((abs_nonneg _).trans UM)
  rw [ident]
  have h1 := abs_add_le t a
  have h2 := abs_add_le (t+a) d
  have h3 := abs_add_le (t+a+d) s
  change |t|≤_ at tr
  linarith only [h1,h2,h3,tr,am,dm,sm]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean <==
import SPAnalysis.OrbitDampRows
import SPAnalysis.OrbitLinearSum

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier Finset
namespace SPA.Global.Reference
open Grid ThreeBox
set_option maxRecDepth 8000

theorem map_value {α : Type} [Inhabited α] (f : α → ℤ) (a : Array α) {j : ℕ} (hj : j<a.size) :
    value ((a.map f)[j]!)=value (f a[j]!) := by
  rw [getElem!_pos _ j (by simpa only [Array.size_map] using hj),getElem!_pos a j hj,Array.getElem_map]

theorem head_budget (jac : Array Grid) (v : InputBox) (r : ℕ) (J δ : ℕ → ℝ) (n : ℕ)
    (jg : ∀ j<n,(jac[r*24+j]!).Contains (J j)) (dd : ∀ j<n,|δ j|≤value v.radii[j]!) :
    (∑ j ∈ range n,|J j| * |δ j|)≤value (headError jac v r n) := by
  induction n with
  | zero => simp [headError]
  | succ n ih =>
    rw [sum_range_succ,headError,value_add]
    apply add_le_add (ih (fun j hj => jg j (by omega)) (fun j hj => dd j (by omega)))
    exact (mul_le_mul (abs_le_grid (jg n (by omega))) (dd n (by omega)) (abs_nonneg _)
      ((abs_nonneg _).trans (abs_le_grid (jg n (by omega))))).trans (le_up _ _)

theorem low_rows {k : ℕ} (hk : k=3 ∨ k=4) (p : Fin (panelCount k)) {t : ℝ}
    (ht : t∈panelRegion k p) {d : Domain} (D : DomainFacts k p d) {b out : Box} {m : OrbitMatrices}
    (tr : ImageTrace m d b out) (chk : CheckedMatrices m) {x : SurveyPropagation.Law}
    (mx : MomentBox b x) (fin : finiteInverse x) (cap : inverseMoment x≤(groupCap k:ℝ))
    (r : ℕ) (hr : r<64) :
    let w := productLaw (k-1) (by omega) x
    let damp := dampRows tr
    let low := ∑ i ∈ range 1235,weightMatrix i r*dampAt (countRate k t.toNNReal) w i
    let center := ∑ i ∈ range 1235,weightMatrix i r*value damp[i]!.center
    (tr.y[r]!).Contains center ∧ |low-center|≤value (tr.errors[r]!.hi+upProduct tr.v.q (headError tr.jac tr.v r 24)+
      upProduct tr.v.dq (grAbs tr.density[r]!)) := by
  let w := productLaw (k-1) (by omega) x
  let v := tr.v
  let a := dampRows tr
  let W (i : ℕ) := weightMatrix i r
  let z (i : ℕ) := dampAt (countRate k t.toNNReal) w i
  let J (j : ℕ) := ∑ i ∈ range 1235,W i*basisMatrix j i*value a[i]!.linear
  let δ := displacement v w
  have sz : a.size=1235 := by simpa only [a,dampRows,dampingArray,Array.size_ofFn] using (chk.A _ _ tr.xmap).2.1
  have access (f : DampingInput → ℤ) (i : ℕ) (hi : i∈range 1235) :
      value ((a.map f)[i]!)=value (f a[i]!) := map_value f a (sz ▸ mem_range.mp hi)
  have summ (g : ℕ → ℝ) (f : DampingInput → ℤ) :
      (∑ i ∈ range 1235,g i*value ((a.map f)[i]!))=∑ i ∈ range 1235,g i*value (f a[i]!) := by
    apply sum_congr rfl; intro i hi; rw [access f i hi]
  have center := (chk.W _ _ tr.ymap).2.2 r hr
  have den := (chk.W _ _ tr.dmap).2.2 r hr
  have err := ((chk.absW _ _ tr.emap).2.2 r hr).2
  rw [summ] at center den err
  have jb (j : ℕ) (hj : j<24) : (tr.jac[r*24+j]!).Contains (J j) := by
    have m := (chk.J _ _ tr.jmap).2.2 (r*24+j) (by omega)
    rw [summ] at m
    simpa only [show (r*24+j)/24=r by omega,show (r*24+j)%24=j by omega,J,W] using m
  have hb := head_budget tr.jac v r J δ 24 jb (fun j hj => (disp_bounds (show 2<k by omega) D.same_k tr.input mx j (by omega)).1)
  have qr := rate_coordinate hk p D tr.input ht
  have total := linear_sum_budget (m:=1235) (n:=24) W z (fun i => value a[i]!.center) (fun i => value a[i]!.linear)
    (fun i => value a[i]!.density) (fun i => value a[i]!.error) basisMatrix δ (value v.q) (t*k-value v.q)
    (value_nonneg qr.2.1) (fun i hi => (damp_rows hk p ht D tr chk mx fin cap i hi).2)
  dsimp only
  refine ⟨center,total.trans ?_⟩
  simp only [value_add]
  apply add_le_add (add_le_add err ((mul_le_mul_of_nonneg_left hb (value_nonneg qr.2.1)).trans (le_up _ _)))
  exact (mul_le_mul qr.1 (abs_le_grid den) (abs_nonneg _) (value_nonneg qr.2.2)).trans (le_up _ _)

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean <==
import SPAnalysis.OrbitMatrixTests
import SPAnalysis.OrbitMatrixSemantics
import SPAnalysis.OrbitWeights

noncomputable section
open Finset
namespace SPA.Global.Reference
open Grid ThreeBox
set_option maxRecDepth 8000

private theorem upper_mono {a b : I} (h : a.hi≤b.hi) : a.upper≤b.upper :=
  div_le_div_of_nonneg_right (by exact_mod_cast h) I.unit_pos.le

def acts (m : PackedMap) (rows cols : ℕ) (A : ℕ → ℕ → ℝ) : Prop :=
  ∀ x out,mapPoints m x=some out → x.size=cols ∧ out.size=rows ∧
    ∀ i < rows,(out[i]!).Contains (∑ j ∈ range cols,A j i*value x[j]!)

private theorem acts_of_test {m : PackedMap} {nr nc : ℕ} {f : ℕ → ℕ → I} {A : ℕ → ℕ → ℝ}
    (test : mapTest m nr nc f=true) (sem : ∀ j < nc,∀ i < nr,(f j i).Contains (A j i)) : acts m nr nc A := by
  intro x o run
  obtain ⟨rows,cols,fit,rep⟩ := reference_map test sem
  have len : x.size=m.packed.size := by by_contra h; simp [mapPoints,h] at run
  have q := PackedMap.point_map fit rep run
  exact ⟨len.trans cols,q.1.trans rows,fun i hi => by rw [←cols,←len]; exact q.2 i (rows ▸ hi)⟩

private theorem tested {M : OrbitMatrices} (built : orbitMatrices=some M) (j : ℕ) (hj : j < 7) :
    audit M j=true := by simpa only [certified,built] using all_matrices_checked ⟨j,hj⟩

structure CheckedMatrices (m : OrbitMatrices) : Prop where
  A : acts m.coeff 1235 64 basisMatrix
  absA : acts m.absCoeff 1235 64 (fun j i => |basisMatrix j i|)
  C : acts m.curvature 1235 64 curveMatrix
  W : acts m.weights 64 1235 weightMatrix
  absW : acts m.absWeights 64 1235 (fun j r => |weightMatrix j r|)
  J : acts m.products 1536 1235 (fun j i => weightMatrix j (i/24)*basisMatrix (i%24) j)
  tail : ∀ i < 1235, ‖SurveyPropagation.Fourier.coefficient
    (SurveyPropagation.Fourier.node (i/65) (((i%65:ℕ):ℝ)/8)) 256‖≤value m.tail[i]!
  remainder : ∀ r < 64,(add (scale aliasFactor (20*(orders[r]!+14))) (rat 1 (10^13))).upper≤value m.remainder[r]!
  high : ∀ n < 19,∀ r < 64,∀ s : ℕ → ℝ,(∀ j,0≤s j) → (∀ j,s j≤1) →
    (toGrid ((m.high[n]!)[r]!)).Contains (∑ j ∈ range 448,actualW n (j+65) r*s j)

theorem checked_matrices {m : OrbitMatrices} (built : orbitMatrices=some m) : CheckedMatrices m := by
  have all := tested built 6 (by decide)
  change otherTest m=true at all
  simp only [otherTest,Bool.and_eq_true,decide_eq_true_eq] at all
  obtain ⟨⟨⟨_,tail⟩,high⟩,rem⟩ := all
  refine ⟨acts_of_test (tested built 0 (by decide)) (fun j hj i hi => (linear_entries j i hj hi).1),
    acts_of_test (tested built 1 (by decide)) (fun j hj i hi => I.contains_absI (linear_entries j i hj hi).1),
    acts_of_test (tested built 2 (by decide)) (fun j hj i hi => (linear_entries j i hj hi).2),
    acts_of_test (tested built 3 (by decide)) (fun j hj r hr => weight_entries j r hj hr),
    acts_of_test (tested built 4 (by decide)) (fun j hj r hr => I.contains_absI (weight_entries j r hj hr)),
    acts_of_test (tested built 5 (by decide)) (fun j hj i hi => I.contains_mul (weight_entries j (i/24) hj (by omega))
      (linear_entries (i%24) j (by omega) hj).1),?_,?_,?_⟩
  · intro i hi
    have top := (Bool.and_eq_true_iff.mp (List.all_eq_true.mp tail i (List.mem_range.mpr hi))).2
    have idx {X : Type} [Inhabited X] {N : ℕ} (f : Fin N → X) (i : ℕ) (hi : i < N) :
        (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by rw [getElem!_pos (Array.ofFn f) i (by simpa using hi),Array.getElem_ofFn]
    have a := (coeff_row (i/65) (i%65) 256).2 256 le_rfl
    have aa := I.contains_add (I.contains_absI a.1) (I.contains_absI a.2)
    have v := of_decide_eq_true top
    simp only [nodes,idx _ _ hi,node] at v
    have low := (Complex.norm_le_abs_re_add_abs_im _).trans aa.2
    have ub := upper_mono v
    have point : (toFine (grPoint m.tail[i]!)).Contains (value m.tail[i]!) := fine_contains ⟨le_rfl,le_rfl⟩
    have exactVal : (toFine (grPoint m.tail[i]!)).upper=value m.tail[i]! := by
      apply le_antisymm _ point.2; exact point.1
    exact low.trans (ub.trans_eq exactVal)
  · intro r hr
    have v := of_decide_eq_true (List.all_eq_true.mp rem r (List.mem_range.mpr hr))
    have b := upper_mono v
    have pt : (toFine (grPoint m.remainder[r]!)).Contains (value m.remainder[r]!) := fine_contains ⟨le_rfl,le_rfl⟩
    exact b.trans pt.1
  · intro n hn r hr s s0 s1
    have q := List.all_eq_true.mp (List.all_eq_true.mp high _ (List.mem_range.mpr hn)) r (List.mem_range.mpr hr)
    simp only [fineInside,Bool.and_eq_true,decide_eq_true_eq] at q
    have tr := high_band n r hr s s0 s1
    apply fine_iff.mp
    exact ⟨(div_le_div_of_nonneg_right (by exact_mod_cast q.2.1) I.unit_pos.le).trans tr.1,
      tr.2.trans (div_le_div_of_nonneg_right (by exact_mod_cast q.2.2) I.unit_pos.le)⟩

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean <==
import SPAnalysis.OrbitPackedReal
import SPAnalysis.OrbitGridArith
import GlobalAudit.OrbitReference

noncomputable section
namespace SPA.Global.Reference
open PackedMap Grid Finset

theorem pieces_eq (p i : ℕ) : pieces p i=lane laneBase p i := by
  simp only [pieces,lane,laneBase,Nat.and_two_pow_sub_one_eq_mod,Nat.shiftRight_eq_div_pow,pow_mul]

private theorem fold_cap (p : ℕ → ℕ) (xs : List ℕ) (base : ℕ) :
    ∀ j∈xs,p j≤xs.foldl (fun v i => max v (p i)) base := by
  have main (b : ℕ) (ys : List ℕ) : b≤ys.foldl (fun v i => max v (p i)) b := by
    induction ys generalizing b with
    | nil => rfl
    | cons y ys ih => exact (le_max_left _ _).trans (ih _)
  induction xs generalizing base with
  | nil => simp
  | cons x xs ih =>
    intro j hj
    rcases List.mem_cons.mp hj with rfl|h
    · exact (le_max_right _ _).trans (main _ _)
    · exact ih _ j h

theorem reference_map {m : PackedMap} {nr nc : ℕ} {f : ℕ → ℕ → I} {A : ℕ → ℕ → ℝ}
    (run : mapTest m nr nc f=true)
    (sound : ∀ j < nc,∀ i < nr,(f j i).Contains (A j i)) :
    m.rows=nr ∧ m.packed.size=nc ∧ Widths m (span m) ∧ Represents m A := by
  simp only [mapTest,Bool.and_eq_true,decide_eq_true_eq] at run
  obtain ⟨⟨⟨⟨rows,cols⟩,_⟩,terms⟩,size⟩ := run
  have atCol (j : ℕ) (hj : j < nc) := Bool.and_eq_true_iff.mp (List.all_eq_true.mp terms j (List.mem_range.mpr hj))
  refine ⟨rows,cols,⟨?_,?_,?_⟩,?_⟩
  · intro j hj
    have sz := of_decide_eq_true (atCol j (cols ▸ hj)).1
    simpa only [Nat.shiftLeft_eq,one_mul,pow_mul,laneBase,rows] using sz
  · intro j hj i hi
    rw [coeffDigit,←pieces_eq]
    exact fold_cap (pieces m.packed[j]!) _ _ i (List.mem_range.mpr hi)
  · rw [cols]
    have eqn (n : ℕ) : ((List.range n).map (span m)).sum=∑ j ∈ Finset.range n,span m j := by
      induction n with
      | zero => simp
      | succ n ih => simp only [List.range_succ,List.map_append,List.map_cons,List.map_nil,List.sum_append,List.sum_cons,List.sum_nil,add_zero,Finset.sum_range_succ,ih]
    simpa only [eqn] using size
  · intro j hj i hi
    have jj := cols ▸ hj
    have ii := rows ▸ hi
    have ok := List.all_eq_true.mp (atCol j jj).2 i (List.mem_range.mpr ii)
    simp only [entryFits,Bool.and_eq_true,decide_eq_true_eq] at ok
    let c := coeffInt m j i
    have cp : Int.ofNat (pieces m.packed[j]! i)+m.shifts[j]! = c := by simp only [c,coeffInt,coeffDigit,pieces_eq]; rfl
    rw [cp] at ok
    have a := sound j jj i ii
    have outer : (toFine (⟨c-m.coeffError,c+m.coeffError⟩ : Grid)).Contains (A j i) :=
      ⟨(div_le_div_of_nonneg_right (by exact_mod_cast ok.2.1) I.unit_pos.le).trans a.1,
        a.2.trans (div_le_div_of_nonneg_right (by exact_mod_cast ok.2.2) I.unit_pos.le)⟩
    have box := fine_iff.mp outer
    change value (c-m.coeffError)≤A j i ∧ A j i≤value (c+m.coeffError) at box
    rw [value_add c _,value_sub c _] at box
    change |A j i-value c|≤_
    rw [abs_le]; constructor <;> linarith only [box.1,box.2]

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean <==
import GlobalAudit.OrbitReference

namespace SPA.Global.Reference

/-- Independent coordinatewise enclosure of the six actual packed maps
and of the high-frequency and truncation data used in the orbit run. -/
theorem all_matrices_checked : ∀ j : Fin 7, certified j=true := by native_decide

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean <==
import SPAnalysis.OrbitMatricesSound

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier Finset MeasureTheory
namespace SPA.Global.Reference
set_option maxRecDepth 8000
open ThreeBox Grid
open scoped NNReal

def dampAt (ρ : ℝ≥0) (w : SurveyPropagation.Law) (i : ℕ) := damping ρ w (i/65) (((i%65:ℕ):ℝ)/8)
def highValue (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n r : ℕ) :=
  ∑ j ∈ range 448,actualW n (65+j) r*damping ρ w n (((65+j:ℕ):ℝ)/8)

private theorem flatten (m n : ℕ) (f : ℕ → ℝ) :
    (∑ i ∈ range (m*n),f i)=∑ q ∈ range m,∑ j ∈ range n,f (q*n+j) := by
  induction m with
  | zero => simp
  | succ m ih => rw [Nat.succ_mul,sum_range_add,ih,sum_range_succ]

theorem mesh_decomposition (ρ : ℝ≥0) (w : SurveyPropagation.Law) (r : ℕ) (hr : r < 64) :
    finiteMesh (dampedMomentCell ρ w (orders[r]!-1) 18) 8 512 =
      (∑ i ∈ range 1235,weightMatrix i r*dampAt ρ w i)+(∑ n ∈ range 19,highValue ρ w n r) := by
  let h := orders[r]!
  let cell := dampedMomentCell ρ w (h-1) 18
  let v (n j : ℕ) := actualW n j r*damping ρ w n ((j:ℝ)/8)
  have idh : (((h-1:ℕ):ℝ)+1)=(h:ℝ) := by exact_mod_cast Nat.sub_add_cancel (order_range ⟨r,hr⟩).1
  have col (j : ℕ) : (∑ n ∈ range 19,v n j) = 4*cell ((j:ℝ)/8)/(if j=0 then 32 else 16) := by
    simp only [cell,dampedMomentCell,idh,Finset.mul_sum,Finset.sum_div]
    apply sum_congr rfl; intro n _
    dsimp only [v,actualW,h]; ring
  have both : (∑ n ∈ range 19,∑ j ∈ range 513,v n j)=finiteMesh cell 8 512 := by
    rw [sum_comm]; simp_rw [col]
    rw [sum_range_succ' _ 512]
    simp only [Nat.add_one_ne_zero,if_false,eq_self,if_true,Nat.cast_zero,zero_div,Nat.cast_add_one,finiteMesh]
    rw [←Finset.sum_div,←Finset.mul_sum]; ring
  rw [←both]
  have split (n : ℕ) : (∑ j ∈ range 513,v n j)=(∑ j ∈ range 65,v n j)+highValue ρ w n r :=
    sum_range_add (f:=v n) 65 448
  simp_rw [split,sum_add_distrib]
  congr 1
  rw [show 1235=19*65 by decide,flatten]
  apply sum_congr rfl; intro n _
  apply sum_congr rfl; intro j hj
  have LT := mem_range.mp hj
  have d : (n*65+j)/65=n := by omega
  have m : (n*65+j)%65=j := by omega
  simp only [weightMatrix,dampAt,v,d,m]

theorem high_cell_bound (m : OrbitMatrices) (checked : CheckedMatrices m) (ρ : ℝ≥0) (w : SurveyPropagation.Law)
    (n r : ℕ) (hn : n < 19) (hr : r < 64) {top : ℤ} (maxD : damping ρ w n 0≤value top) :
    value (downProduct (min 0 (toGrid ((m.high[n]!)[r]!)).lo) top)≤highValue ρ w n r ∧
      highValue ρ w n r≤value (upProduct (max 0 (toGrid ((m.high[n]!)[r]!)).hi) top) := by
  let D := damping ρ w n 0
  have dp : 0<D := Real.exp_pos _
  let s (j : ℕ) := damping ρ w n (((65+j:ℕ):ℝ)/8)/D
  have s0 (j : ℕ) : 0≤s j := div_nonneg (Real.exp_nonneg _) dp.le
  have s1 (j : ℕ) : s j≤1 := (div_le_one dp).mpr (damping_frequency ρ w n _).2
  have B := checked.high n hn r hr s s0 s1
  let g := toGrid ((m.high[n]!)[r]!)
  let a := ∑ j ∈ range 448,actualW n (j+65) r*s j
  change value g.lo≤a ∧ a≤value g.hi at B
  have eqn : highValue ρ w n r=a*D := by
    dsimp only [highValue,a,s]; rw [sum_mul]; apply sum_congr rfl; intro j _
    rw [show j+65=65+j by omega]; field_simp
  rw [eqn]
  have l := mul_le_mul_of_nonneg_right ((min_le_right 0 (value g.lo)).trans B.1) dp.le
  have u := mul_le_mul_of_nonneg_right (B.2.trans (le_max_right 0 (value g.hi))) dp.le
  refine ⟨(down_le _ _).trans ?_,le_trans ?_ (le_up _ _)⟩
  · rw [value_min,value_zero]; exact (mul_le_mul_of_nonpos_left maxD (min_le_left _ _)).trans l
  · rw [value_max,value_zero]; exact u.trans (mul_le_mul_of_nonneg_left maxD (le_max_left _ _))

theorem field_mass_eq (k : ℕ) (hk : 2<k) (x : SurveyPropagation.Law) (hf : finiteInverse x) :
    let w := productLaw (k-1) (by omega) x
    (∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w:Measure Message))=Common.warningTail k x := by
  let w := productLaw (k-1) (by omega) x
  have pt (p : Message) : (p:ℝ)^2/(1-(p:ℝ))=(1-(p:ℝ))⁻¹-1-(p:ℝ) := by
    field_simp [(sub_pos.mpr p.2.2).ne']; ring
  have f := finiteInverse_productLaw (k-1) (by omega) x hf
  have im : Integrable (fun p : Message => (p:ℝ)) (w:Measure Message) := by simpa using integrable_monomial w 1
  dsimp only; change (∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w:Measure Message))=_
  simp_rw [pt]
  have fs : Integrable (fun p : Message => (1-(p:ℝ))⁻¹-1) (w:Measure Message) := f.sub (integrable_const 1)
  rw [integral_sub fs im,integral_sub (f := fun p : Message => (1-(p:ℝ))⁻¹) (g := fun _ => 1) f (integrable_const 1)]
  have first := productLaw_moment (k-1) (by omega) x 1
  change SurveyPropagation.moment w 1=_ at first
  simp only [integral_const,measureReal_univ_eq_one,one_smul]
  have mean : (∫ p : Message, (p:ℝ) ∂(w:Measure Message))=SurveyPropagation.moment w 1 := by simp [SurveyPropagation.moment]
  rw [mean,first]; exact Common.inverse_warning_tail k hk x hf

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean <==
import SPAnalysis.ThreeGridError
import SPAnalysis.PrintedMesh
import SPAnalysis.OrbitExpTable
import GlobalAudit.Orbit

noncomputable section
open MeasureTheory
open scoped NNReal
namespace SurveyPropagation.Fourier
open SPA SPA.ThreeBox
set_option exponentiation.threshold 512

theorem orbit_alias :
    aliasFactor.Contains (1/(Real.exp (Real.pi*8)-1)) := by
  let e := expNeg (neg (scale SPA.pi 8))
  have pass : ok e=true ∧ 0<(sub one e).lo := by native_decide
  have val := SPA.I.contains_expNeg (SPA.I.contains_neg (SPA.I.contains_scale SPA.I.contains_pi 8)) pass.1
  have oneI : one.Contains 1 := by simpa [one] using SPA.I.contains_whole 1
  have d := SPA.I.contains_divPos val (SPA.I.contains_sub oneI val) pass.2
  change aliasFactor.Contains _ at d
  convert d using 1
  norm_num only [Nat.cast_ofNat]
  rw [Real.exp_neg]
  have pos : 1<Real.exp (Real.pi*8) := Real.one_lt_exp_iff.mpr (by positivity)
  have P := Real.exp_pos (Real.pi*8)
  field_simp [P.ne', (sub_pos.mpr pos).ne'] <;> ring

/-- The analytic error paid by the actual orbit grid, using its final mode
and its per-moment rounding of the frequency truncation and mesh error. -/
theorem orbit_moment_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : SurveyPropagation.Law) (r : ℕ) (small : r<256)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : Real.exp ((countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message)))≤5) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    let err := add (scale aliasFactor (20*(r+1+14))) (rat 1 (10^13))
    |SurveyPropagation.moment (update k hk α x) (r+1)-(1/2+finiteMesh (dampedMomentCell ρ w r 18) 8 512)| ≤
      damping ρ w 18 0/128+err.upper := by
  dsimp only
  let V := (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))
  have err := finite_moment_error k hk α x r 18 512 (D:=8) (by norm_num) hw (by norm_num) (by norm_num) (by norm_num)
  have tail := (exp_bounds (v:=0) (by norm_num)).2.2.1
  have rs : (r:ℝ)+1≤256 := by exact_mod_cast Nat.succ_le_of_lt small
  have tp : 0≤9*((18:ℝ)+1)*topTerm 18 64/64 := by unfold topTerm; positivity
  have freq := mul_le_mul rs (mul_le_mul_of_nonneg_left tail tp) (mul_nonneg tp (Real.exp_pos _).le) (by norm_num)
  have fq : ((r:ℝ)+1)*(9*((18:ℝ)+1)*topTerm 18 64/64*Real.exp (-(Real.pi/2)*64))≤1/10^13 :=
    freq.trans (by norm_num [topTerm,Nat.factorial])
  have rhs := (SPA.I.contains_add (SPA.I.contains_scale orbit_alias (20*(r+1+14)))
    (SPA.I.contains_rat 1 (10^13) (by decide))).2
  push_cast at rhs
  have hi : 4*(((r:ℝ)+1)/2+7)*Real.exp V ≤ (20:ℝ)*((r:ℝ)+1+14) := by
    have m := mul_le_mul_of_nonneg_left field (show 0≤4*(((r:ℝ)+1)/2+7) by positivity)
    change _*Real.exp V≤_ at m
    linarith only [m,Nat.cast_nonneg (α:=ℝ) r]
  have den := sub_pos.mpr (Real.one_lt_exp_iff.mpr (show 0<Real.pi*8 by positivity))
  have rat := div_le_div_of_nonneg_right hi den.le
  have both := add_le_add rat fq
  have sq : (Real.sqrt (1/2:ℝ))^18=(1/2:ℝ)^9 := by
    rw [show 18=2*9 by decide,pow_mul,Real.sq_sqrt (by norm_num)]
  dsimp only at err
  norm_num only [Nat.cast_ofNat,show (512:ℝ)/8=64 by norm_num,sq] at err
  dsimp only [V] at both
  apply err.trans
  rw [add_assoc,one_div_mul_eq_div]
  apply add_le_add_left
  apply le_trans _ rhs
  convert both using 1 <;> ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean <==
import SPAnalysis.OrbitProjectedTransform
import SPAnalysis.OrbitMatricesSound

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier MeasureTheory Finset
namespace SPA.Global.Reference
open Grid ThreeBox

def nodeField (w : SurveyPropagation.Law) (i : ℕ) :=
  (∫ r, mark (Fourier.node (i/65) (((i%65:ℕ):ℝ)/8)) r ∂(w : Measure Message)).re-1

theorem field_range (w : SurveyPropagation.Law) (i : ℕ) : |nodeField w i|≤2 ∧ nodeField w i≤0 := by
  let n := i/65
  let t := ((i%65:ℕ):ℝ)/8
  let z := Fourier.node n t
  have bound := norm_integral_le_of_norm_le_const (μ:=(w:Measure Message)) (f:=mark z) (C:=1)
    (ae_of_all _ (fun p => norm_mode_le_one (z:=z) (show 0≤(n:ℝ)/2 by positivity)
      (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)))
  have h : |(∫ p,mark z p ∂(w:Measure Message)).re|≤1 :=
    (Complex.abs_re_le_norm _).trans (by simpa using bound)
  obtain ⟨a,b⟩ := abs_le.mp h
  change |(∫ p,mark z p ∂(w:Measure Message)).re-1|≤2 ∧ _
  change _ ∧ (∫ p,mark z p ∂(w:Measure Message)).re-1≤0
  rw [abs_le]; constructor
  · constructor <;> linarith
  · linarith

theorem projected_field {e : ℕ} (x : SurveyPropagation.Law) (fin : finiteInverse x)
    (i : ℕ) (hi : i < 1235) (m : OrbitMatrices) (checked : CheckedMatrices m) (T : ℝ)
    (tail : (SurveyPropagation.moment x 256)^(e+1)/2*
      (inverseMoment x-∑ h ∈ range 257,SurveyPropagation.moment x h)≤T) :
    let w := productLaw (e+2) (by omega) x
    |nodeField w i-(∑ r ∈ range 64,basisMatrix r i*sparse w r)|≤
      (∑ r ∈ range 64,curveMatrix r i*sparse w r)+value m.tail[i]!*T := by
  let n := i/65
  let j := i%65
  let t := (j:ℝ)/8
  let w := productLaw (e+2) (by omega) x
  have nn : n≤18 := by dsimp [n]; omega
  have jj : j≤64 := by dsimp [j]; omega
  have n0 : 0≤(n:ℝ)/2 := by positivity
  have tn : 0≤t := by dsimp [t]; positivity
  have t8 : t≤8 := by dsimp [t]; exact (div_le_iff₀ (by norm_num)).mpr (by exact_mod_cast jj)
  have n9 : (n:ℝ)/2≤9 := (div_le_iff₀ (by norm_num)).mpr (by exact_mod_cast nn)
  have coeffBound : ((n:ℝ)/2)^2+t^2≤2*256*((n:ℝ)/2+1)+1 := by
    nlinarith only [mul_nonneg n0 (sub_nonneg.mpr n9),pow_le_pow_left₀ tn t8 2,n0]
  have raw := finite_transform_error e n 256 t x fin coeffBound
  have h := (Complex.abs_re_le_norm _).trans raw
  simp only [Complex.sub_re,Complex.re_sum,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,mul_zero,sub_zero] at h
  let term (a : ℕ) := (coefficient (Fourier.node n t) a).re*(SurveyPropagation.moment x a)^(e+2)
  have zer : term 0=1 := by simp [term,coefficient,SurveyPropagation.moment]
  have rect (l : ℕ) : term (l+1)=coef n j (l+1)*SurveyPropagation.moment w (l+1) := by rw [productLaw_moment]; rfl
  have exactHead : (∑ h ∈ range 257,term h)= (∑ j' ∈ range 256,coef n j (j'+1)*SurveyPropagation.moment w (j'+1))+1 := by
    rw [sum_range_succ' term 256,zer]; simp_rw [rect]
  change |(∫ r,mark (Fourier.node n t) r ∂(w:Measure Message)).re-(∑ h ∈ range 257,term h)|≤_ at h
  rw [exactHead] at h
  let P := ∑ j' ∈ range 256,coef n j (j'+1)*SurveyPropagation.moment w (j'+1)
  have e1 : |nodeField w i-P|≤value m.tail[i]!*T := by
    have h' : nodeField w i-P=(∫ r,mark (Fourier.node n t) r ∂(w:Measure Message)).re-(P+1) := by
      unfold nodeField; dsimp only [n,t,j]; ring
    rw [h']
    have pos := mul_nonneg (div_nonneg (pow_nonneg (moment_nonneg x 256) (e+1)) (by norm_num : (0:ℝ)≤2)) (sub_nonneg.mpr (moment_head_le_inverse x fin 257))
    exact h.trans (mul_le_mul (checked.tail i hi) tail pos ((norm_nonneg _).trans (checked.tail i hi)))
  have e2 := summed_sparse_error w i
  dsimp only
  exact (abs_sub_le _ P _).trans ((add_le_add e1 e2).trans_eq (add_comm _ _))

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean <==
import SPAnalysis.OrbitLow
import SPAnalysis.OrbitMeshTail
import SPAnalysis.OrbitImageTrace
import SPAnalysis.OrbitToTheorem

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier Finset MeasureTheory
namespace SPA.Global.Reference
open Grid ThreeBox
set_option maxRecDepth 8000

theorem high_sum (m : OrbitMatrices) (chk : CheckedMatrices m) (ρ : NNReal) (w : SurveyPropagation.Law)
    (a : Array DampingInput) (r : ℕ) (hr : r<64) (N : ℕ) (hN : N≤19)
    (top : ∀ n<N,damping ρ w n 0≤value a[n*65]!.top) :
    (highError m a r N).Contains (∑ n ∈ range N,highValue ρ w n r) := by
  induction N with
  | zero => simp [highError,Grid.Contains]
  | succ n ih =>
    have h := ih (by omega) (fun j hj => top j (by omega))
    have b := high_cell_bound m chk ρ w n r (by omega) hr (top n (by omega))
    change value (highError m a r n).lo≤_ ∧ _≤value (highError m a r n).hi at h
    change value (_+_)≤_ ∧ _≤value (_+_)
    rw [sum_range_succ,value_add,value_add]
    exact ⟨add_le_add h.1 b.1,add_le_add h.2 b.2⟩

private theorem shift7 (x : ℤ) : value x/128≤value (ceilShift x 7) := by
  have h := div_le_div_of_nonneg_right (ceil_bound x 7) grid_pos.le
  unfold value; convert h using 1 <;> ring

private theorem grid_half : value (gridOne/2)=1/2 := by
  have hh : (gridOne/2 : ℤ)+(gridOne/2)=gridOne := by decide
  have real := congrArg value hh
  rw [value_add,value_one] at real; linarith

theorem output_coordinate {k : ℕ} (hk : k=3 ∨ k=4) (p : Fin (panelCount k)) {t : ℝ}
    (ht : t∈panelRegion k p) {d : Domain} (D : DomainFacts k p d) {b out : Box} {m : OrbitMatrices}
    (tr : ImageTrace m d b out) (chk : CheckedMatrices m) {x : SurveyPropagation.Law}
    (mx : MomentBox b x) (fin : finiteInverse x) (cap : inverseMoment x≤(groupCap k:ℝ))
    (r : ℕ) (hr : r<64) : (out[r]!).Contains (SurveyPropagation.moment (update k (by omega) t.toNNReal x) (orders[r]!)) := by
  let w := productLaw (k-1) (by omega) x
  let ρ := countRate k t.toNNReal
  let a := dampRows tr
  let v := tr.v
  let y := update k (by omega) t.toNNReal x
  let h := orders[r]!
  let L := ∑ i ∈ range 1235,weightMatrix i r*dampAt ρ w i
  let C := ∑ i ∈ range 1235,weightMatrix i r*value a[i]!.center
  let H := ∑ n ∈ range 19,highValue ρ w n r
  have capD (n : ℕ) (hn : n<19) : damping ρ w n 0≤value a[n*65]!.top := by
    have h' := (damp_rows hk p ht D tr chk mx fin cap (n*65) (by omega)).1
    simpa only [dampAt,Nat.mul_div_cancel _ (by decide : 0<65),Nat.mul_mod_left,Nat.cast_zero,zero_div] using h'
  have high := high_sum m chk ρ w a r hr 19 le_rfl capD
  obtain ⟨center,low⟩ := low_rows hk p ht D tr chk mx fin cap r hr
  let e := tr.errors[r]!.hi+upProduct v.q (headError tr.jac v r 24)+upProduct v.dq (grAbs tr.density[r]!)
  change |L-C|≤value e at low
  change value tr.y[r]!.lo≤C ∧ C≤value tr.y[r]!.hi at center
  change value (highError m a r 19).lo≤H ∧ H≤value (highError m a r 19).hi at high
  have rng := order_range ⟨r,hr⟩
  have idh : h-1+1=h := Nat.sub_add_cancel rng.1
  have hw := finiteInverse_productLaw (k-1) (by omega) x fin
  have field := (input_mass hk p ht D tr.input mx fin cap).2.1
  have ex := orbit_moment_error k (by omega) t.toNNReal x (h-1) (by have lim : h≤256 := rng.2; omega)
    hw (by rw [field_mass_eq k (by omega) x fin]; exact field)
  dsimp only at ex
  rw [idh,mesh_decomposition ρ w r hr] at ex
  have rem := chk.remainder r hr
  let Z := SurveyPropagation.moment y h
  have eb : |Z-(1/2+(L+H))|≤value (ceilShift a[18*65]!.top 7)+value m.remainder[r]! :=
    ex.trans (add_le_add ((div_le_div_of_nonneg_right (capD 18 (by decide)) (by norm_num : (0:ℝ)≤128)).trans (shift7 _)) rem)
  obtain ⟨lo,hi⟩ := abs_le.mp low
  obtain ⟨zl,zu⟩ := abs_le.mp eb
  have z0 : 0≤Z := moment_nonneg _ _
  have z1 : Z≤1 := by simpa [Z,SurveyPropagation.moment] using moment_antitone y (Nat.zero_le h)
  rw [tr.at_coord r hr]
  apply fine_contains
  change value (max 0 (gridOne/2+tr.y[r]!.lo-(e+ceilShift a[18*65]!.top 7+m.remainder[r]!)+(highError m a r 19).lo))≤Z ∧
    Z≤value (min gridOne (gridOne/2+tr.y[r]!.hi+(e+ceilShift a[18*65]!.top 7+m.remainder[r]!)+(highError m a r 19).hi))
  simp only [value_max,value_min,value_zero,value_one,value_add,value_sub,max_le_iff,le_min_iff]
  have half' : value (gridOne/((2:ℕ):ℤ))=(1/2:ℝ) := grid_half
  exact ⟨⟨z0,by linarith only [grid_half,half',zl,lo,high.1,center.1]⟩,⟨z1,by linarith only [grid_half,half',zu,hi,high.2,center.2]⟩⟩

theorem real_orbit_image : RealOrbitImage := by
  intro k hk p d D m built t ht b out iv run x mx fin cap
  obtain ⟨tr⟩ := image_trace run
  exact ⟨tr.length,output_coordinate hk p ht D tr (checked_matrices built) mx fin cap⟩

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean <==
import SPAnalysis.OrbitPackedSum

noncomputable section
namespace SPA.Global.PackedMap
open Finset Grid

/-- Coefficient error is measured in units of the stored dyadic grid. -/
def Represents (m : PackedMap) (A : ℕ → ℕ → ℝ) : Prop :=
  ∀ j < m.packed.size, ∀ i < m.rows, |A j i - value (coeffInt m j i)| ≤ value m.coeffError

theorem point_map {m : PackedMap} {x : Array ℤ} {out : Array Grid} {A : ℕ → ℕ → ℝ}
    {span : ℕ → ℕ} (width : Widths m span) (coeff : Represents m A) (outcome : mapPoints m x=some out) :
    out.size=m.rows ∧ ∀ i < m.rows, (out[i]!).Contains (∑ j ∈ range x.size,A j i*value x[j]!) := by
  let st := packedSums m x x.size
  by_cases len : x.size=m.packed.size
  · by_cases safe : st.biggest*m.rangeSum<laneBase
    · have good : ¬ (packedSums m x x.size).biggest*m.rangeSum≥laneBase := Nat.not_le.mpr safe
      have sizes : (x.size != m.packed.size)=false := by simp [len]
      simp [mapPoints,sizes,good] at outcome
      let err := m.coeffError*(st.total:ℤ)
      let v (i : ℕ) := readLane st.positive st.negative st.bias i
      have repr : out=(Array.ofFn (fun i : Fin m.rows => ⟨floorShift (v i-err) gridBits, ceilShift (v i+err) gridBits⟩ : Fin m.rows → Grid)) := by
        rw [decoder_eq] at outcome
        rw [←outcome]
        apply Array.ext <;> simp [v,err,st]
      rw [repr]
      refine ⟨Array.size_ofFn,?_⟩
      intro i hi
      rw [getElem!_pos _ _ (by simpa using hi),Array.getElem_ofFn]
      have sum := dot_integer m x width len safe i hi
      change v i=_ at sum
      have tv := (sums_facts m x x.size).total
      let Z := ∑ j ∈ range x.size,A j i*value x[j]!
      have E : |Z-(v i:ℝ)/(gridOne:ℝ)^2| ≤ (err:ℝ)/(gridOne:ℝ)^2 := by
        have round (j : ℕ) (hj : j∈range x.size) :
            |(A j i-value (coeffInt m j i))*value x[j]!| ≤ value m.coeffError*((x[j]!).natAbs:ℝ)/gridOne := by
          rw [abs_mul]
          have term := mul_le_mul_of_nonneg_right (coeff j (len ▸ mem_range.mp hj) i hi) (abs_nonneg (value x[j]!))
          apply term.trans_eq
          simp only [value,abs_div,abs_of_pos grid_pos,Int.cast_abs,Int.cast_natAbs]
          ring
        have hh := (abs_sum_le_sum_abs (fun j => (A j i-value (coeffInt m j i))*value x[j]!) _).trans
          (sum_le_sum (fun j hj => round j hj))
        apply le_trans _ (hh.trans_eq ?_)
        · apply le_of_eq; congr 1
          rw [sum]; push_cast
          simp only [Z,value,sub_mul,sum_sub_distrib,sum_div]
          congr 1
          apply sum_congr rfl; intro j _
          ring
        · dsimp only [err,st]; rw [tv]; push_cast
          simp only [value,←sum_div,←mul_sum,Int.cast_natAbs,Int.cast_abs]
          ring
      have p : (2:ℝ)^gridBits=(gridOne:ℝ) := by simp [gridOne]
      have L := div_le_div_of_nonneg_right (floor_bound (v i-err) gridBits) grid_pos.le
      have U := div_le_div_of_nonneg_right (ceil_bound (v i+err) gridBits) grid_pos.le
      rw [p,div_div,←sq,Int.cast_sub,sub_div] at L
      rw [p,div_div,←sq,Int.cast_add,add_div] at U
      change _≤Z ∧ Z≤_
      rw [abs_le] at E
      exact ⟨L.trans (by linarith only [E.1]),(by linarith only [E.2] : Z≤_).trans U⟩
    · have bad : (packedSums m x x.size).biggest*m.rangeSum≥laneBase := Nat.le_of_not_lt safe
      have sizes : (x.size != m.packed.size)=false := by simp [len]
      simp [mapPoints,sizes,bad] at outcome
  · simp [mapPoints,len] at outcome

end SPA.Global.PackedMap


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean <==
import SPAnalysis.OrbitDecoder
import SPAnalysis.OrbitExpTable

namespace SPA.Global.PackedMap
open Finset

def posPart (v : ℤ) := if v>0 then v.natAbs else 0
def negPart (v : ℤ) := if v<0 then v.natAbs else 0

theorem parts_sub (v : ℤ) : (posPart v:ℤ)-(negPart v:ℤ)=v := by
  simp only [posPart,negPart]
  split_ifs <;> omega

theorem encode_digits (B n p : ℕ) :
    encode B n (fun i => lane B p i)=p%B^n := by
  induction n generalizing p with
  | zero => simp [encode,Nat.mod_one]
  | succ n ih =>
    have next : (fun i => lane B p (i+1))=(fun i => lane B (p/B) i) := by
      funext i
      simp only [lane,pow_succ',Nat.div_div_eq_div_mul]
    rw [encode,next,ih,pow_succ',Nat.mod_mul]
    simp [lane]

structure SumFacts (m : PackedMap) (x : Array ℤ) (n : ℕ) : Prop where
  pos : (packedSums m x n).positive=∑ j ∈ range n,m.packed[j]!*posPart x[j]!
  neg : (packedSums m x n).negative=∑ j ∈ range n,m.packed[j]!*negPart x[j]!
  bias : (packedSums m x n).bias=∑ j ∈ range n,x[j]!*m.shifts[j]!
  total : (packedSums m x n).total=∑ j ∈ range n,(x[j]!).natAbs
  biggest : ∀ j < n,(x[j]!).natAbs≤(packedSums m x n).biggest

theorem sums_facts (m : PackedMap) (x : Array ℤ) (n : ℕ) : SumFacts m x n := by
  induction n with
  | zero => constructor <;> simp [packedSums]
  | succ n h =>
    refine ⟨?_,?_,?_,?_,?_⟩
    · rw [sum_range_succ]; by_cases hp : x[n]!>0 <;> simp only [packedSums,posPart,h.pos,if_pos,if_neg,hp,not_false_eq_true,mul_zero,add_zero]
    · rw [sum_range_succ]; by_cases hp : x[n]!<0 <;> simp only [packedSums,negPart,h.neg,if_pos,if_neg,hp,not_false_eq_true,mul_zero,add_zero]
    · rw [sum_range_succ]; exact congrArg (·+_) h.bias
    · rw [sum_range_succ]; exact congrArg (·+_) h.total
    · intro j hj
      by_cases eqn : j=n
      · subst j; exact le_max_right _ _
      · exact (h.biggest j (by omega)).trans (le_max_left _ _)

def coeffDigit (m : PackedMap) (j i : ℕ) := lane laneBase (m.packed[j]!) i
def coeffInt (m : PackedMap) (j i : ℕ) : ℤ := (coeffDigit m j i:ℤ)+m.shifts[j]!

structure Widths (m : PackedMap) (span : ℕ → ℕ) : Prop where
  fits : ∀ j < m.packed.size,m.packed[j]! < laneBase^m.rows
  cap : ∀ j < m.packed.size, ∀ i < m.rows, coeffDigit m j i ≤ span j
  sum : (∑ j ∈ range m.packed.size,span j)≤m.rangeSum

theorem dot_integer (m : PackedMap) (x : Array ℤ) {span : ℕ → ℕ} (w : Widths m span)
    (len : x.size=m.packed.size) (safe : (packedSums m x x.size).biggest*m.rangeSum<laneBase)
    (i : ℕ) (hi : i < m.rows) :
    let s := packedSums m x x.size
    readLane s.positive s.negative s.bias i=∑ j ∈ range x.size, coeffInt m j i*x[j]! := by
  let s := packedSums m x x.size
  have ft := sums_facts m x x.size
  have checked (v : ℕ → ℕ) (vv : ∀ j < x.size, v j≤s.biggest) :
      lane laneBase (∑ j ∈ range x.size, m.packed[j]!*v j) i=∑ j ∈ range x.size, coeffDigit m j i*v j := by
    have eqn := dot_no_carry (B:=laneBase) (by decide) v (coeffDigit m) span
      (n:=m.rows) (cols:=x.size) (fun j hj => w.cap j (len ▸ hj)) vv
      ((Nat.mul_le_mul_left s.biggest (len ▸ w.sum)).trans_lt safe) i hi
    convert eqn using 2
    apply sum_congr rfl; intro j hj
    unfold coeffDigit; rw [encode_digits,Nat.mod_eq_of_lt (w.fits j (len ▸ mem_range.mp hj))]
  have pos := checked (fun j => posPart x[j]!) (fun j hj => le_trans (by simp [posPart]; split <;> omega) (ft.biggest j hj))
  have neg := checked (fun j => negPart x[j]!) (fun j hj => le_trans (by simp [negPart]; split <;> omega) (ft.biggest j hj))
  dsimp only
  rw [read_eq,ft.pos,ft.neg,ft.bias,pos,neg]
  push_cast
  rw [←sum_sub_distrib,←sum_add_distrib]
  apply sum_congr rfl; intro j _
  rw [←mul_sub,parts_sub,coeffInt]
  ring

end SPA.Global.PackedMap


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean <==
import SPAnalysis.OrbitSecant
import SPAnalysis.OrbitMeshTail
import SPAnalysis.CommonInverse
import GlobalAudit.Orbit

noncomputable section
open SurveyPropagation
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000
open Finset

def denseCell (b : Box) (j : ℕ) := interpolated b (segments[j]!)

theorem prefix_enclosures {b : Box} {x : SurveyPropagation.Law} (hb : MomentBox b x)
    (m n : ℕ) (hn : n≤256) {a v : I} (run : orbitPrefix b m n=some (a,v)) :
    a.Contains (∑ j ∈ range n,(denseCell b j).lower) ∧
    v.Contains (∑ j ∈ range n,if j=0 then 0 else (denseCell b j).upper^m) := by
  induction n generalizing a v with
  | zero =>
    have e : (zero,zero)=(a,v) := Option.some.inj run
    cases e
    simp only [range_zero,sum_empty]
    exact ⟨by simpa [zero] using I.contains_whole 0,by simpa [zero] using I.contains_whole 0⟩
  | succ n ih =>
    cases e : orbitPrefix b m n with
    | none => simp [orbitPrefix,e] at run
    | some p =>
      rcases p with ⟨lo,hi⟩
      have prev := ih (by omega) e
      let cell := denseCell b n
      have c := orbit_interpolation hb ⟨n,by omega⟩
      have valid : ok cell=true := I.valid_of_contains c
      have lo' := I.contains_add prev.1 (endpoint_lower cell valid)
      have hi' := I.contains_add prev.2 (I.contains_powI (endpoint_upper cell valid) m)
      rw [orbitPrefix,e] at run
      change ((guard ((ok cell && decide (0≤cell.lo))=true) : Option Unit) >>= fun _ =>
          some (add lo (lowerPt cell),if n>0 then add hi (powI (upperPt cell) m) else hi))=some (a,v) at run
      by_cases checked : (ok cell && decide (0≤cell.lo))=true
      · simp only [guard,if_pos checked,pure_bind,Option.some.injEq] at run
        obtain ⟨rfl,rfl⟩ := Prod.mk.inj run
        rw [sum_range_succ,sum_range_succ]
        refine ⟨lo',?_⟩
        by_cases nz : n=0
        · subst n; simpa using prev.2
        · simpa only [if_pos (Nat.pos_of_ne_zero nz),if_neg nz] using hi'
      · simp [guard,checked] at run

/-- Bound the true infinite warning tail using the dense lower endpoints
and the upper endpoint of the last sparse moment. -/
theorem orbit_tail_budget {k : ℕ} (hk : 2 < k) {x : SurveyPropagation.Law} (inv : finiteInverse x)
    {C : ℝ} (cap : inverseMoment x≤C) {b : Box} (hb : MomentBox b x) :
    (SurveyPropagation.moment x 256)^(k-2)/2*(inverseMoment x-∑ j ∈ range (256+1),SurveyPropagation.moment x j) ≤
      (b[63]!).upper^(k-2)/2*(C-1-∑ j ∈ range 256,(denseCell b j).lower) := by
  have low : (∑ j ∈ range 256,(denseCell b j).lower)≤∑ j ∈ range 256,SurveyPropagation.moment x (j+1) :=
    sum_le_sum fun j hj => (orbit_interpolation hb ⟨j,mem_range.mp hj⟩).1
  change (∑ j ∈ range 256,(denseCell b j).lower)≤∑ j ∈ range 256,SurveyPropagation.moment x (j+1) at low
  have last : SurveyPropagation.moment x 256≤(b[63]!).upper := by
    have ord : orders[63]! = (256:ℕ) := by native_decide
    simpa only [ord] using (hb 63 (by decide)).2
  have head : (∑ j ∈ range (256+1),SurveyPropagation.moment x j)=1+∑ j ∈ range 256,SurveyPropagation.moment x (j+1) := by
    rw [sum_range_succ',show SurveyPropagation.moment x 0=1 by simp [SurveyPropagation.moment],add_comm]
  apply mul_le_mul (div_le_div_of_nonneg_right (pow_le_pow_left₀ (moment_nonneg x 256) last _) (by norm_num))
  · rw [head]; linarith only [cap,low]
  · exact sub_nonneg.mpr (moment_head_le_inverse x inv _)
  · exact div_nonneg (pow_nonneg ((moment_nonneg _ _).trans last) _) (by norm_num)

theorem orbit_tail_bound {k : ℕ} (hk : 2 < k) {x : SurveyPropagation.Law} (inv : finiteInverse x)
    {C : ℝ} (cap : inverseMoment x≤C) {b : Box} (hb : MomentBox b x) :
    (∑' j : ℕ,(SurveyPropagation.moment x (256+j+1))^(k-1)) ≤
      (b[63]!).upper^(k-2)/2*(C-1-∑ j ∈ range 256,(denseCell b j).lower) := by
  have T := power_tail x inv 256 (k-3)
  rw [show k-3+2=k-1 by omega,show k-3+1=k-2 by omega] at T
  exact T.trans (orbit_tail_budget hk inv cap hb)

/-- Orders two through 256 and the infinite remainder control the positive
field exponent used in both the inverse recursion and the Fourier grid. -/
theorem orbit_warning_sum {k : ℕ} (hk : 2 < k) {x : SurveyPropagation.Law} (inv : finiteInverse x)
    {b : Box} (hb : MomentBox b x) {T : ℝ} (tail : (∑' j : ℕ,(SurveyPropagation.moment x (256+j+1))^(k-1))≤T) :
    Common.warningTail k x≤(∑ j ∈ range 256,if j=0 then 0 else (denseCell b j).upper^(k-1))+T := by
  let v (j : ℕ) := (SurveyPropagation.moment x (j+2))^(k-1)
  have all := (warning_tail (k-1) (by omega) x inv).summable.sum_add_tsum_nat_add 255
  change (∑ j ∈ range 255,v j)+(∑' i,v (i+255))=Common.warningTail k x at all
  rw [←all]
  rw [sum_range_succ' (fun j : ℕ => if j=0 then (0:ℝ) else (denseCell b j).upper^(k-1)) 255]
  simp only [Nat.add_one_ne_zero,if_false,if_true,add_zero]
  apply add_le_add
  · apply sum_le_sum; intro j hj
    have h := (orbit_interpolation hb ⟨j+1,by have := mem_range.mp hj; omega⟩).2
    exact pow_le_pow_left₀ (moment_nonneg x _) h _
  · simpa only [v,show ∀ i : ℕ,i+255+2=256+i+1 by omega] using tail

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean <==
import SPAnalysis.OrbitBasis
import SPAnalysis.OrbitInputCoordinates

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier MeasureTheory Finset
namespace SPA.Global.Reference
open ThreeBox Grid
set_option maxRecDepth 8000

def sparse (w : SurveyPropagation.Law) (r : ℕ) := SurveyPropagation.moment w (orders[r]!)

theorem basis_sum (s : Interp) (a : ℝ) (M : ℕ → ℝ) (sl : s.l < 64) (su : s.u < 64) :
    (∑ r ∈ range 64,basis s a r*M r)= if s.l=s.u then a*M s.l else
      (a/s.length*s.fromLeft)*M s.l+(a/s.length*s.fromRight)*M s.u := by
  by_cases h : s.l=s.u
  · simp only [basis,if_pos h,ite_mul,zero_mul]
    simp [Finset.mem_range,sl,eq_comm]
  · let L := a/s.length*s.fromLeft
    let U := a/s.length*s.fromRight
    have term (r : ℕ) : basis s a r*M r=(if r=s.l then L*M r else 0)+(if r=s.u then U*M r else 0) := by
      by_cases l : r=s.l
      · subst r; simp [basis,h,L]
      · by_cases u : r=s.u
        · subst r; simp [basis,h,U,Ne.symm h]
        · simp [basis,h,l,u,Ne.symm l,Ne.symm u]
    simp only [term,sum_add_distrib,if_neg h]; simp [Finset.mem_range,sl,su,L,U]

theorem curve_sum (j : ℕ) (s : Interp) (a : ℝ) (M : ℕ → ℝ) (sp : s.prior < 64) :
    (∑ r ∈ range 64,curve (j+1) s a r*M r)=if s.l=s.u then 0 else
      |a| * (curvatureRatio orders[s.l]! (j+1) orders[s.u]! orders[s.prior]!:ℝ)*M s.prior := by
  by_cases h : s.l=s.u
  · simp [curve,h]
  · have hc (r : ℕ) : (s.l≠s.u ∧ s.prior=r) ↔ r=s.prior := ⟨fun q => q.2.symm,fun q => ⟨h,q.symm⟩⟩
    simp only [if_neg h,curve,hc,ite_mul,zero_mul]
    simp [mem_range,sp]

theorem sparse_linear_error (w : SurveyPropagation.Law) (j : ℕ) (hj : j<256) (a : ℝ) :
    |a*SurveyPropagation.moment w (j+1)-(∑ r ∈ range 64,basis segments[j]! a r*sparse w r)|≤
      ∑ r ∈ range 64,curve (j+1) segments[j]! a r*sparse w r := by
  let s := segments[j]!
  let l := orders[s.l]!
  let u := orders[s.u]!
  let p := orders[s.prior]!
  let h := j+1
  have ⟨il,iu,ip,data⟩ := segment_data j hj
  rw [basis_sum _ _ _ il iu,curve_sum _ _ _ _ ip]
  change |a*SurveyPropagation.moment w h-(if s.l=s.u then _ else _)| ≤ (if s.l=s.u then _ else _)
  by_cases same : s.l=s.u
  · rw [if_pos same,if_pos same]
    rw [if_pos same] at data
    change l=h at data
    change |a*SurveyPropagation.moment w h-a*SurveyPropagation.moment w l|≤0
    simp only [data,sub_self,abs_zero,le_refl]
  · change (if s.l=s.u then _ else _) at data
    rw [if_neg same] at data ⊢
    rw [if_neg same]
    obtain ⟨pl,lh,hu,A,B,D,_⟩ := data
    have lo : l<h := lh
    have hi : h<u := hu
    have P : p<l := pl
    let d := (s.length:ℝ)
    have dd : d=(u:ℝ)-l := by change (s.length:ℝ)=_; rw [D,Nat.cast_sub (lo.trans hi).le]
    have d0 : 0<d := dd ▸ sub_pos.mpr (by exact_mod_cast lo.trans hi)
    have A' : (s.fromLeft:ℝ)=(u:ℝ)-h := by rw [A,Nat.cast_sub hi.le]
    have B' : (s.fromRight:ℝ)=(h:ℝ)-l := by rw [B,Nat.cast_sub lo.le]
    let V := ((s.fromLeft:ℝ)*SurveyPropagation.moment w l+(s.fromRight:ℝ)*SurveyPropagation.moment w u)/d
    let C : ℝ := curvatureRatio l h u p
    have Vd : V*d=((u:ℝ)-h)*SurveyPropagation.moment w l+((h:ℝ)-l)*SurveyPropagation.moment w u := by
      dsimp only [V]; rw [div_mul_cancel₀ _ d0.ne',A',B']
    have Cd : d*C=d*((h:ℝ)-l)*((u:ℝ)-h)/(2*((l:ℝ)-p)^2) := by
      simp only [C,curvatureRatio,Rat.cast_div,Rat.cast_mul,Rat.cast_sub,Rat.cast_natCast,Rat.cast_pow,Rat.cast_ofNat]; ring
    obtain ⟨belowSec,to'⟩ := moment_secant w P lo.le hi.le (lo.trans hi)
    rw [←Vd,←dd] at belowSec to'
    rw [←Cd] at to'
    have lower : SurveyPropagation.moment w h≤V := by
      apply (mul_le_mul_iff_left₀ d0).mp; linarith only [belowSec]
    have upper : V-SurveyPropagation.moment w h≤C*SurveyPropagation.moment w p := by
      apply (mul_le_mul_iff_left₀ d0).mp; linarith only [to']
    have comb : a/(s.length:ℝ)*s.fromLeft*sparse w s.l+a/s.length*s.fromRight*sparse w s.u=a*V := by
      dsimp only [V,d,sparse,l,u]; ring
    rw [comb,←mul_sub,abs_mul,abs_of_nonpos (sub_nonpos.mpr lower)]
    change _≤|a| * C*SurveyPropagation.moment w p
    rw [neg_sub,mul_assoc]
    exact mul_le_mul_of_nonneg_left upper (abs_nonneg _)

theorem summed_sparse_error (w : SurveyPropagation.Law) (i : ℕ) :
    |(∑ j ∈ range 256,coef (i/65) (i%65) (j+1)*SurveyPropagation.moment w (j+1))-
      (∑ r ∈ range 64,basisMatrix r i*sparse w r)|≤∑ r ∈ range 64,curveMatrix r i*sparse w r := by
  simp only [basisMatrix,curveMatrix,Finset.sum_mul]
  rw [Finset.sum_comm (f:=fun r j => basis segments[j]! _ r*sparse w r),
    Finset.sum_comm (f:=fun r j => curve (j+1) segments[j]! _ r*sparse w r),←Finset.sum_sub_distrib]
  exact (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum (fun j hj => sparse_linear_error w j (mem_range.mp hj) _))

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean <==
import SPAnalysis.OrbitRows
import SPAnalysis.OrbitSecant

namespace SPA.Global
set_option maxRecDepth 8000
set_option maxHeartbeats 1600000
open ThreeBox SurveyPropagation

private def slackStep (outer inner : Box) (i : ℕ) (s : ℤ) :=
  min (if inner[i]!.lo>0 then min s (outer[i]!.lo-inner[i]!.lo) else s) (inner[i]!.hi-outer[i]!.hi)

theorem slack_coords {outer inner : Box} (i : ℕ) (hi : i < outer.size) :
    (membershipSlack outer inner).lo≤ inner[i]!.hi-outer[i]!.hi ∧
    (0< inner[i]!.lo → (membershipSlack outer inner).lo≤outer[i]!.lo-inner[i]!.lo) := by
  let P (j : ℕ) (s : ℤ) := ∀ r < j,s≤ inner[r]!.hi-outer[r]!.hi ∧ (0< inner[r]!.lo → s≤outer[r]!.lo-inner[r]!.lo)
  have dec (j s) : slackStep outer inner j s≤s := by
    unfold slackStep
    split <;> exact (min_le_left _ _).trans (by first | exact min_le_left _ _ | rfl)
  have step (j : ℕ) (s : ℤ) (old : P j s) : P (j+1) (slackStep outer inner j s) := by
    intro r hr
    by_cases h : r < j
    · exact ⟨(dec _ _).trans (old r h).1,fun b => (dec _ _).trans ((old r h).2 b)⟩
    · obtain rfl : r=j := by omega
      exact ⟨min_le_right _ _,fun hlo => by simp only [slackStep,if_pos hlo]; exact (min_le_left _ _).trans (min_le_right _ _)⟩
  have rep : (membershipSlack outer inner).lo=forIn (m:=Id) [:outer.size] unit
      (fun j s => .yield (slackStep outer inner j s)) := by
    let f (j : ℕ) (s : ℤ) : Id (ForInStep ℤ) := if inner[j]!.lo>0 then
        .yield (min (min s (outer[j]!.lo-inner[j]!.lo)) (inner[j]!.hi-outer[j]!.hi)) else
        .yield (min s (inner[j]!.hi-outer[j]!.hi))
    change forIn (m:=Id) [:outer.size] unit f = _
    have eqn : f=fun j s => ForInStep.yield (slackStep outer inner j s) := by
      funext j s; by_cases h : inner[j]!.lo>0 <;> simp [f,slackStep,h]
    rw [eqn]
  rw [rep,Std.Range.forIn_eq_forIn_range']
  have h := I.nat_range_invariant P _ step 0 outer.size unit (by simp [P])
  simpa [Std.Range.size] using h i (by omega)

def startBox := orders.map fun h => rat 1 (2^h)

noncomputable section
private theorem dirac_row (vs : Array ℕ) (i : ℕ) (hi : i < vs.size) :
    ((vs.map (fun h => rat 1 (2^h)))[i]!).Contains (SurveyPropagation.moment initial vs[i]!) := by
  rw [getElem!_pos _ i (by rw [Array.size_map]; exact hi),Array.getElem_map,←getElem!_pos vs i hi,initial_moment]
  generalize vs[i]! = n
  simpa only [div_pow,one_pow,Int.cast_pow,Int.cast_one,Int.cast_ofNat] using I.contains_rat 1 ((2:ℤ)^n) (pow_pos (by decide) n)

theorem start_contains : MomentBox startBox initial := by
  intro i hi
  have sz : orders.size=64 := by native_decide
  exact dirac_row orders i (by simpa only [sz] using hi)

private theorem extract_bind {a : Option α} {g : α → Option β} {v : β}
    (h : (a >>= g)=some v) : ∃ z,a=some z ∧ g z=some v := by
  cases a with | none => contradiction | some z => exact ⟨z,rfl,h⟩

/-- Sound propagation of one-step enclosures lifts to the exact number of
ordinary iterates in the numerical trace. The two successful slack tests
refer to the full box image and to the last ordinary iterate respectively. -/
theorem orbit_trace {M : OrbitMatrices} {d : Domain} {r : OrbitResult}
    (accept : panelOrbit M d=some r) (P : ℕ → Box → Prop) (start : P 0 startBox)
    (oneStep : ∀ j b o v, P j b → orbitImage M d b=some (o,v) → P (j+1) o) :
    ∃ full iv last,orbitImage M d d.box=some (full,iv) ∧
      0<(membershipSlack full d.inner).lo ∧ P d.entry last ∧ 0<(membershipSlack last d.inner).lo := by
  unfold panelOrbit at accept
  obtain ⟨⟨full,iv⟩,first,after⟩ := extract_bind accept
  obtain ⟨_,g,afterLoop⟩ := extract_bind after
  let v := rat (if d.k=3 then 6 else 19) (10^7)
  have g1 : below v (membershipSlack full d.inner)=true := by
    by_contra h
    change guard (below v (membershipSlack full d.inner)=true)=some _ at g
    simp [guard,h] at g
  obtain ⟨pair,loop,afterFinal⟩ := extract_bind afterLoop
  obtain ⟨_,g2,_⟩ := extract_bind afterFinal
  let step (j : ℕ) (s : MProd I Box) := (orbitImage M d s.snd).map (fun o => MProd.mk (maxI s.fst o.2) o.1)
  let Q (j : ℕ) (s : MProd I Box) := P j s.snd
  have way : forIn (m:=Option) [:d.entry] (MProd.mk iv startBox)
      (fun j s => (step j s).map ForInStep.yield)=some pair := by
    let f (j : ℕ) (s : MProd I Box) := do
      let (b,z) ← orbitImage M d s.snd
      return ForInStep.yield (MProd.mk (maxI s.fst z) b)
    change forIn (m:=Option) [:d.entry] (MProd.mk iv startBox) f=some pair at loop
    have eqf : f=fun j s => (step j s).map ForInStep.yield := by
      funext j s
      cases h : orbitImage M d s.snd with
      | none => simp [step,f,h]
      | some p => rcases p with ⟨b,z⟩; simp [step,f,h]
    rwa [←eqf]
  rw [Std.Range.forIn_eq_forIn_range'] at way
  have advance (j : ℕ) (s t : MProd I Box) (prev : Q j s) (hs : step j s=some t) : Q (j+1) t := by
    cases e : orbitImage M d s.snd with
    | none => simp [step,e] at hs
    | some p =>
      rcases p with ⟨o,v'⟩
      have hst : MProd.mk (maxI s.fst v') o=t := by simpa [step,e] using hs
      exact hst ▸ oneStep j s.snd o v' prev e
  have base : Q 0 (MProd.mk iv startBox) := start
  have last := accepted_range Q step advance 0 d.entry (MProd.mk iv startBox) pair base (by simpa [Std.Range.size] using way)
  have gfinal : below (rat 1 (10^8)) (membershipSlack pair.snd d.inner)=true := by
    by_contra h
    simp [guard] at g2
    exact h g2.1
  have low (q s : I) (hq : 0≤q.hi) (pass : below q s=true) : 0<s.lo := by
    simp only [below,Bool.and_eq_true,decide_eq_true_eq] at pass; omega
  have vp : 0≤v.hi := by
    by_cases h : d.k=3
    · simpa only [v,if_pos h] using (show 0≤(rat 6 (10^7)).hi by native_decide)
    · simpa only [v,if_neg h] using (show 0≤(rat 19 (10^7)).hi by native_decide)
  refine ⟨full,iv,pair.snd,first,low v _ vp g1,?_,low (rat 1 (10^8)) _ (by native_decide) gfinal⟩
  simpa [Q] using last

end
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean <==
import SPAnalysis.SmallGramTests
import SPAnalysis.DensityPanels

namespace SPA.Global
open ThreeBox SurveyPropagation

private theorem some_bind {a : Option α} {g : α → Option β} {v : β}
    (h : (a >>= g)=some v) : ∃ z,a=some z ∧ g z=some v := by
  cases a with | none => contradiction | some z => exact ⟨z,rfl,h⟩

/-- Extract every accepted panel and its actual success receipt from the
original numerical run, with the matrix construction shared across the rows. -/
theorem checked_orbit_rows {k N depth : ℕ} (pass : certifiedOrbits k N depth=true) :
    ∃ ds ms,panelFamily k=some ds ∧ orbitMatrices=some ms ∧
      ∀ i < N, ∃ row,panelOrbit ms ds[i]! = some row := by
  cases e : orbitGroup k 0 N with
  | none => simp [certifiedOrbits,e] at pass
  | some rows =>
    unfold orbitGroup at e
    obtain ⟨ds,dsok,z⟩ := some_bind e
    obtain ⟨_,_,afterGuard⟩ := some_bind z
    obtain ⟨ms,msok,next⟩ := some_bind afterGuard
    let step (i : ℕ) (s : Array OrbitResult) := (panelOrbit ms ds[i]!).map s.push
    let g (i : ℕ) (s : Array OrbitResult) := (step i s).map ForInStep.yield
    have run : forIn (m:=Option) [0:0+N] #[] g=some rows := by
      let f (i : ℕ) (s : Array OrbitResult) := panelOrbit ms ds[i]! >>= fun v => some (ForInStep.yield (s.push v))
      change (forIn (m:=Option) [0:0+N] #[] f >>= pure)=some rows at next
      rw [bind_pure] at next
      have fg : f=g := by funext i s; cases h : panelOrbit ms ds[i]! <;> simp [f,g,step,h]
      rwa [←fg]
    let P (i : ℕ) (_ : Array OrbitResult) := ∀ j < i,(panelOrbit ms ds[j]!).isSome=true
    have inc (i : ℕ) (s v : Array OrbitResult) (hs : P i s) (hv : step i s=some v) : P (i+1) v := by
      cases h : panelOrbit ms ds[i]! with
      | none => simp [step,h] at hv
      | some r =>
        intro j hj
        by_cases lower : j < i
        · exact hs j lower
        · simpa [show j=i by omega,h]
    rw [Std.Range.forIn_eq_forIn_range'] at run
    have all := accepted_range P step inc 0 N #[] rows (by simp [P]) (by simpa [Std.Range.size,g] using run)
    exact ⟨ds,ms,dsok,msok,fun i hi => Option.isSome_iff_exists.mp (all i (by omega))⟩

theorem small_orbit_rows {k : ℕ} (hk : k=3 ∨ k=4) :
    ∃ ds ms,panelFamily k=some ds ∧ orbitMatrices=some ms ∧
      ∀ i : Fin (panelCount k), ∃ r,panelOrbit ms ds[i.val]! = some r := by
  rcases hk with rfl|rfl
  · obtain ⟨ds,ms,d,m,h⟩ := checked_orbit_rows three_entry_and_invariance
    exact ⟨ds,ms,d,m,fun i => h i.val i.isLt⟩
  · obtain ⟨ds,ms,d,m,h⟩ := checked_orbit_rows four_entry_and_invariance
    exact ⟨ds,ms,d,m,fun i => h i.val i.isLt⟩

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean <==
import SPAnalysis.SmallInput
import SPAnalysis.Products

namespace SPA.Global
set_option maxRecDepth 8000
set_option maxHeartbeats 900000
open ThreeBox

def curvatureRatio (i h j p : ℕ) : ℚ :=
  (((h:ℚ)-i)*((j:ℚ)-h))/(2*((i:ℚ)-p)^2)

def segmentTest (h : ℕ) : Bool :=
  let s := segments[h-1]!
  let l := orders[s.l]!
  let u := orders[s.u]!
  let p := orders[s.prior]!
  decide (s.l<64 ∧ s.u<64 ∧ s.prior<64 ∧
    (if s.l=s.u then l=h else
     p<l ∧ l<h ∧ h<u ∧ s.fromLeft=u-h ∧ s.fromRight=h-l ∧ s.length=u-l ∧
       qEncloses s.curvature (curvatureRatio l h u p)))

theorem segment_tests : ∀ j : Fin 256, segmentTest (j+1)=true := by native_decide

noncomputable section
open SurveyPropagation

def MomentBox (b : Box) (x : SurveyPropagation.Law) : Prop :=
  ∀ r < 64, (b[r]!).Contains (SurveyPropagation.moment x (orders[r]!))

theorem endpoint_upper (b : I) (hv : ok b=true) : (upperPt b).Contains b.upper := by
  simp [upperPt,hv,I.Contains,I.lower,I.upper]

theorem endpoint_lower (b : I) (hv : ok b=true) : (lowerPt b).Contains b.lower := by
  simp [lowerPt,hv,I.Contains,I.lower,I.upper]

/-- The 256 exact stored descriptors give an enclosure for every omitted
moment of any probability law whose 64 recorded moments lie in the box. -/
theorem orbit_interpolation {x : SurveyPropagation.Law} {b : Box} (hb : MomentBox b x) (j : Fin 256) :
    (interpolated b (segments[j.val]!)).Contains (SurveyPropagation.moment x (j.val+1)) := by
  let s := segments[j.val]!
  let h := j.val+1
  let l := orders[s.l]!
  let u := orders[s.u]!
  let p := orders[s.prior]!
  have q := segment_tests j
  simp only [segmentTest,decide_eq_true_eq,Nat.add_sub_cancel] at q
  change s.l<64 ∧ s.u<64 ∧ s.prior<64 ∧
    (if s.l=s.u then l=h else p<l ∧ l<h ∧ h<u ∧ s.fromLeft=u-h ∧ s.fromRight=h-l ∧
      s.length=u-l ∧ qEncloses s.curvature (curvatureRatio l h u p)) at q
  obtain ⟨il,iu,ip,q⟩ := q
  change (interpolated b s).Contains (SurveyPropagation.moment x h)
  by_cases same : s.l=s.u
  · rw [if_pos same] at q
    simpa only [interpolated,if_pos same,←q] using hb s.l il
  rw [if_neg same] at q
  obtain ⟨pl,lh,hu,A,B,D,curv⟩ := q
  let V := (SurveyPropagation.moment x l*(s.fromLeft:ℝ) + SurveyPropagation.moment x u*(s.fromRight:ℝ))/(s.length:ℝ)
  let C : ℝ := curvatureRatio l h u p
  have lev : 0 < s.length := D ▸ Nat.sub_pos_of_lt (lh.trans hu)
  have val := I.contains_overNat (I.contains_add (I.contains_scale (hb s.l il) s.fromLeft)
    (I.contains_scale (hb s.u iu) s.fromRight)) lev
  have cp : (s.curvature).Contains C := contains_of_q curv
  have em := I.contains_mul cp (endpoint_upper (b[s.prior]!) (I.valid_of_contains (hb s.prior ip)))
  let err := mul s.curvature (upperPt (b[s.prior]!))
  change err.Contains (C*(b[s.prior]!).upper) at em
  have L : (s.length:ℝ)=(u:ℝ)-l := by rw [D,Nat.cast_sub (lh.trans hu).le]
  have L0 : 0 < (s.length:ℝ) := by exact_mod_cast lev
  have cw : C=(((h:ℝ)-l)*((u:ℝ)-h))/(2*((l:ℝ)-p)^2) := by simp only [C,curvatureRatio,Rat.cast_div,Rat.cast_mul,Rat.cast_sub,Rat.cast_natCast,Rat.cast_pow,Rat.cast_ofNat]
  have posC : 0≤C := by
    rw [cw]; exact div_nonneg (mul_nonneg (sub_nonneg.mpr (by exact_mod_cast lh.le)) (sub_nonneg.mpr (by exact_mod_cast hu.le))) (mul_nonneg (by norm_num) (sq_nonneg _))
  have sec := moment_secant x pl lh.le hu.le (lh.trans hu)
  have A' : (s.fromLeft:ℝ)=(u:ℝ)-h := by rw [A,Nat.cast_sub hu.le]
  have B' : (s.fromRight:ℝ)=(h:ℝ)-l := by rw [B,Nat.cast_sub lh.le]
  have mult : (s.length:ℝ)*V = ((u:ℝ)-h)*SurveyPropagation.moment x l+
      ((h:ℝ)-l)*SurveyPropagation.moment x u := by
    dsimp only [V]; rw [mul_comm,div_mul_cancel₀ _ L0.ne',A',B']; ring
  have diff : 0≤V-SurveyPropagation.moment x h ∧ V-SurveyPropagation.moment x h ≤ C*SurveyPropagation.moment x p := by
    obtain ⟨lo,hi⟩ := sec
    have E : ((u:ℝ)-l)*((h:ℝ)-l)*((u:ℝ)-h)/(2*((l:ℝ)-p)^2)*SurveyPropagation.moment x p=
      (s.length:ℝ)*(C*SurveyPropagation.moment x p) := by rw [L,cw]; ring
    rw [E] at hi
    rw [←L,←mult] at lo hi
    constructor
    · apply nonneg_of_mul_nonneg_right (a := (s.length:ℝ)) _ L0
      linarith only [lo]
    · apply (mul_le_mul_iff_right₀ L0).mp
      linarith only [hi]
  have diff' := diff.2.trans ((mul_le_mul_of_nonneg_left (hb s.prior ip).2 posC).trans em.2)
  have e : (⟨-err.hi,0⟩ : I).Contains (SurveyPropagation.moment x h-V) := by
    simp only [I.Contains,I.lower,I.upper,Int.cast_neg,neg_div,Int.cast_zero,zero_div]
    change -err.upper≤_ ∧ _
    constructor <;> linarith only [diff.1,diff']
  have out := I.contains_add val e
  change I.Contains _ (V+(SurveyPropagation.moment x h-V)) at out
  rw [add_sub_cancel] at out
  rw [interpolated,if_neg same,if_pos (I.valid_of_contains em)]
  exact I.contains_cap out 0 unit (by simpa using moment_nonneg x h)
    (by simpa [I.unit_pos.ne'] using (moment_antitone x (Nat.zero_le h)).trans_eq (show SurveyPropagation.moment x 0=1 by simp [SurveyPropagation.moment]))

end
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean <==
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import Mathlib.Analysis.Calculus.Deriv.Pow

open Set
namespace SPA.Global

/-- Second-order enclosure with a bound on the exponential on the line
segment between the expansion point and the actual damped argument. -/
theorem exp_linear_error {b z K R : ℝ} (eb : Real.exp b≤K) (ez : Real.exp z≤K)
    (dist : |z-b|≤R) :
    |Real.exp z - Real.exp b*(1+(z-b))|≤K*R^2/2 := by
  let G (x : ℝ) := K/2*x^2-Real.exp x
  have der (x : ℝ) : HasDerivAt G (K*x-Real.exp x) x := by
    convert (((hasDerivAt_pow 2 x).const_mul (K/2)).sub (Real.hasDerivAt_exp x)) using 1
    simp; ring
  have der2 (x : ℝ) : HasDerivAt (fun y => K*y-Real.exp y) (K-Real.exp x) x := by
    simpa using (((hasDerivAt_id x).const_mul K).sub (Real.hasDerivAt_exp x))
  let C := Iic (max b z)
  have conv : ConvexOn ℝ C G := by
    apply convexOn_of_hasDerivWithinAt2_nonneg (convex_Iic (max b z)) (hf := fun x _ => (der x).continuousAt.continuousWithinAt)
      (fun x _ => (der x).hasDerivWithinAt) (fun x _ => (der2 x).hasDerivWithinAt)
    intro x hx
    have h : x∈C := interior_subset hx
    apply sub_nonneg.mpr ((Real.exp_le_exp.mpr h).trans ?_)
    rcases le_total b z with H|H
    · simpa [max_eq_right H] using ez
    · simpa [max_eq_left H] using eb
  have bm : b∈C := (le_max_left b z : b≤max b z)
  have zm : z∈C := (le_max_right b z : z≤max b z)
  have tan : (K*b-Real.exp b)*(z-b) ≤ G z-G b := by
    rcases lt_trichotomy b z with h|h|h
    · have q := conv.le_slope_of_hasDerivAt bm zm h (der b)
      rw [slope_def_field] at q
      exact (le_div_iff₀ (sub_pos.mpr h)).mp q
    · subst z; simp
    · have q := conv.slope_le_of_hasDerivAt zm bm h (der b)
      rw [slope_def_field] at q
      have q' := (div_le_iff₀ (sub_pos.mpr h)).mp q
      linarith only [q']
  have lo := mul_le_mul_of_nonneg_left (Real.add_one_le_exp (z-b)) (Real.exp_nonneg b)
  rw [←Real.exp_add,add_sub_cancel] at lo
  rw [abs_of_nonneg (by linarith only [lo] : 0≤Real.exp z -Real.exp b*(1+(z-b)))]
  have hsq := pow_le_pow_left₀ (abs_nonneg (z-b)) dist 2
  rw [sq_abs] at hsq
  have bound := mul_le_mul_of_nonneg_left hsq ((Real.exp_nonneg b).trans eb)
  dsimp [G] at tan
  nlinarith only [tan,bound]

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean <==
import SPAnalysis.OrbitReceipt
import SPAnalysis.OrbitInputCoordinates
import SPAnalysis.SmallOrbitReduction

noncomputable section
open Set MeasureTheory SurveyPropagation SurveyPropagation.TrialLaw
namespace SPA.Global
set_option maxRecDepth 8000
open ThreeBox

theorem output_in_panel {k i : ℕ} {d : Domain} (w : DomainFacts k i d) {x : SurveyPropagation.Law}
    {out : Box} (len : out.size=64) (mx : MomentBox out x) (fin : finiteInverse x)
    (cap : inverseMoment x≤(groupCap k:ℝ)) (test : 0<(membershipSlack out d.inner).lo) : x∈smallClass k i := by
  change x∈smallCarrier k i (groupCap k:ℝ)
  unfold smallCarrier
  have ed := w.loaded
  unfold panelFaces at ed
  rw [ed]
  refine ⟨?_,fin,cap⟩
  intro f hf
  obtain ⟨j,hj,eqn⟩ := Array.mem_iff_getElem.mp hf
  have r : j < 64 := w.num_faces ▸ hj
  have eqf : w.faces[j]! = f := by simpa [getElem!_pos w.faces j hj] using eqn
  have fit := w.fit j r
  change _ ∧ _ ∧ _ ∧ _ ∧ _ ∧ _ at fit
  rw [eqf] at fit
  obtain ⟨ord,_,_,low,hi,zero⟩ := fit
  have slack := slack_coords (inner:=d.inner) (outer:=out) j (len ▸ r)
  have hiI : out[j]!.hi≤d.inner[j]!.hi := by linarith only [test,slack.1]
  have loI (pos : 0<d.inner[j]!.lo) : d.inner[j]!.lo≤out[j]!.lo := by linarith only [test,slack.2 pos]
  have m := mx j r
  rw [←ord] at m
  change (faceLow f w.den:ℝ)≤SurveyPropagation.moment x f.1 ∧ SurveyPropagation.moment x f.1≤(faceHigh f w.den:ℝ)
  constructor
  · by_cases p : 0<d.inner[j]!.lo
    · have e := (div_le_div_iff_of_pos_right I.unit_pos).2 (by exact_mod_cast loI p : ((d.inner[j]!).lo:ℝ)≤out[j]!.lo)
      exact (Rat.cast_le.mpr low).trans ((cast_qLo _).symm ▸ (e.trans m.1))
    · rw [zero (le_of_not_gt p),Rat.cast_zero]; exact moment_nonneg _ _
  · have e := (div_le_div_iff_of_pos_right I.unit_pos).2 (by exact_mod_cast hiI : ((out[j]!).hi:ℝ)≤d.inner[j]!.hi)
    exact (m.2.trans e).trans (by simpa only [cast_qHi] using (Rat.cast_le (K:=ℝ)).mpr hi)

/-- A one-step assertion on the 64 real moments. The inverse bound, which
is needed at intermediate iterates, is already verified separately. -/
def RealOrbitImage : Prop :=
  ∀ k (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) (d : Domain), DomainFacts k i d →
  ∀ M, orbitMatrices=some M → ∀ t∈panelRegion k i, ∀ b out iv,
    orbitImage M d b=some (out,iv) → ∀ x : SurveyPropagation.Law,
    MomentBox b x → finiteInverse x → inverseMoment x≤(groupCap k:ℝ) →
    out.size=64 ∧ MomentBox out (update k (by omega) t.toNNReal x)

private theorem successful_input {M : OrbitMatrices} {d : Domain} {b out : Box} {iv : I}
    (h : orbitImage M d b=some (out,iv)) : ∃ v,inputBox b d=some v := by
  change (inputBox b d >>= _)=some (out,iv) at h
  cases e : inputBox b d with
  | none => rw [e] at h; contradiction
  | some v => exact ⟨v,rfl⟩

theorem small_orbits_of_image (images : RealOrbitImage) (k : ℕ) (hk : k=3 ∨ k=4) :
    SmallOrbitProperties k hk := by
  intro i t ht
  obtain ⟨ds,M,ed,built,row⟩ := small_orbit_rows hk
  let d := ds[i.val]!
  obtain ⟨D⟩ := domain_facts hk i ed
  obtain ⟨r,pass⟩ := row i
  let lawN := ordinary k (by omega) t.toNNReal
  let P (n : ℕ) (b : Box) := b.size=64 ∧ MomentBox b (lawN n) ∧ finiteInverse (lawN n) ∧ inverseMoment (lawN n)≤(groupCap k:ℝ)
  have base : P 0 startBox := by
    have size : startBox.size=64 := by native_decide
    have fin := (SurveyPropagation.Common.initial_mem k).2.2.1
    have K : inverseMoment initial=2 := by
      change (∫ r : Message, (1-(r:ℝ))⁻¹ ∂Measure.dirac half) = 2
      norm_num [half]
    have cap : (2:ℝ)≤(groupCap k:ℝ) := by rcases hk with rfl|rfl <;> norm_num [groupCap]
    exact ⟨size,start_contains,fin,K ▸ cap⟩
  have next (x : SurveyPropagation.Law) (b o : Box) (iv : I) (mx : MomentBox b x) (f : finiteInverse x)
      (cap : inverseMoment x≤(groupCap k:ℝ)) (success : orbitImage M d b=some (o,iv)) :
      o.size=64 ∧ MomentBox o (update k (by omega) t.toNNReal x) ∧ finiteInverse (update k (by omega) t.toNNReal x) ∧
        inverseMoment (update k (by omega) t.toNNReal x)≤(groupCap k:ℝ) := by
    obtain ⟨v,en⟩ := successful_input success
    obtain ⟨tr⟩ := inputTrace en
    have io := images k hk i d D M built t ht b o iv success x mx f cap
    exact ⟨io.1,io.2,(input_mass hk i ht D tr mx f cap).2.2⟩
  have advance (n : ℕ) (b o : Box) (iv : I) (prev : P n b) (success : orbitImage M d b=some (o,iv)) : P (n+1) o := by
    have res := next (lawN n) b o iv prev.2.1 prev.2.2.1 prev.2.2.2 success
    simpa only [P,lawN,ordinary,Function.iterate_succ_apply'] using res
  obtain ⟨full,iv,last,calcFull,slack,past,entered⟩ := orbit_trace pass P base advance
  refine ⟨⟨d.entry,output_in_panel D past.1 past.2.1 past.2.2.1 past.2.2.2 entered⟩,?_⟩
  intro x hx
  have cap := smallCarrier_cap hx
  have res := next x d.box full iv (full_box_input D hx) cap.1 cap.2 calcFull
  exact output_in_panel D res.1 res.2.1 res.2.2.1 res.2.2.2 slack

theorem all_k_of_real_orbit_image (images : RealOrbitImage) : WeakConvergenceAndUniqueZero :=
  all_k_of_small_orbits (small_orbits_of_image images)

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean <==
import SPAnalysis.OrbitBasis
import SPAnalysis.OrbitMeshTail

noncomputable section
open SurveyPropagation SurveyPropagation.Fourier Finset
namespace SPA.Global.Reference
open ThreeBox
set_option maxRecDepth 8000

theorem order_range : ∀ r : Fin 64,1≤orders[r.val]! ∧ orders[r.val]!≤256 := by native_decide

def actualW (n j r : ℕ) := (orders[r]!:ℝ)*continuousMomentMode (orders[r]!-1) n ((j:ℝ)/8)/(if j=0 then 32 else 16)
def weightMatrix (j r : ℕ) := actualW (j/65) (j%65) r

theorem weight_data (n j r : ℕ) (hj : j≤512) (hr : r < 64) :
    (orbitWeight n j (coefficientRow n j 256) r).Contains (actualW n j r) := by
  let h := orders[r]!
  let t := (j:ℝ)/8
  have hpos : 1≤h := (order_range ⟨r,hr⟩).1
  have hhi : h≤256 := (order_range ⟨r,hr⟩).2
  have idh : (((h-1:ℕ):ℝ)+1)=(h:ℝ) := by exact_mod_cast Nat.sub_add_cancel hpos
  by_cases orig : n=0 ∧ j=0
  · obtain ⟨rfl,rfl⟩ := orig
    simp only [orbitWeight,Bool.and_eq_true,decide_eq_true_eq,eq_self,true_and,if_true]
    have ker : density 2 0=1/Real.pi := by
      have nn : Fourier.node 2 0=1 := by apply Complex.ext <;> norm_num [Fourier.node]
      simp [density,nn,Complex.Gamma_one,Nat.factorial,div_eq_mul_inv]
    have bound := I.contains_neg (I.contains_divPos (I.contains_overNat (MomentQuadrature.harmonic_contains (h-1)) (by decide : 0<16))
      I.contains_pi (by native_decide : 0<SPA.pi.lo))
    have formula (r : ℕ) : ((r:ℝ)+1)*continuousMomentMode r 0 0/32 =
        -((∑ l ∈ range r,((l:ℝ)+1)⁻¹)/16/Real.pi) := by
      simp only [continuousMomentMode,if_true,(zero_polynomial_at_origin r).1,ker]; field_simp; ring
    simp only [actualW,Nat.cast_zero,zero_div,if_true]
    change I.Contains _ ((h:ℝ)*continuousMomentMode (h-1) 0 0/32)
    rw [←idh,formula]; exact bound
  · let den := if j=0 then 32 else 16
    have dp : 0<den := by dsimp [den]; split <;> decide
    have dc : (den:ℝ)=(if j=0 then 32 else 16) := by dsimp [den]; split <;> norm_num
    have live : 0<n ∨ 0<2*j := by omega
    have wh := SiteQuadrature.weight_contains n (2*j) (by omega) live
    have tEq : ((2*j:ℕ):ℝ)/16=t := by dsimp [t]; push_cast; ring
    rw [tEq] at wh
    have c := (coeff_row n j 256).2 h hhi
    have mode : continuousMomentMode (h-1) n t=signedCoefficient (h-1) (n,t) := by
      by_cases z : n=0
      · exact mode_value (div_ne_zero (by exact_mod_cast (by omega : j≠0)) (by norm_num)) _ _
      · simp [continuousMomentMode,z]
    simp only [orbitWeight,Bool.and_eq_true,decide_eq_true_eq,if_neg orig]
    have v := I.contains_mul (I.contains_overNat wh dp) (I.contains_scale c.1 h)
    convert v using 1
    change (h:ℝ)*continuousMomentMode (h-1) n t/_=_
    rw [mode,signedCoefficient,show h-1+1=h by omega,dc]
    ring

theorem weight_entries (j r : ℕ) (hj : j < 1235) (hr : r < 64) :
    (refW j r).Contains (weightMatrix j r) := by
  have ix {X : Type} [Inhabited X] {N : ℕ} (f : Fin N → X) (i : ℕ) (hi : i < N) :
      (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by rw [getElem!_pos (Array.ofFn f) i (by simpa using hi),Array.getElem_ofFn]
  simp only [refW,nodes,ix _ _ hj,node,ix _ _ hr]
  exact weight_data _ _ _ (by omega) hr

theorem weighted_band {v : I} {a s : ℝ} (ha : v.Contains a) (hs : 0≤s) (hu : s≤1) :
    (signedBand v).Contains (a*s) := by
  simp only [signedBand,I.Contains,I.lower,I.upper,Int.cast_min,Int.cast_max,Int.cast_zero,
    ←min_div_div_right I.unit_pos.le,←max_div_div_right I.unit_pos.le,zero_div]
  rcases le_total a 0 with h|h
  · refine ⟨(min_le_right _ _).trans (ha.1.trans ?_), (mul_nonpos_of_nonpos_of_nonneg h hs).trans (le_max_left _ _)⟩
    simpa using mul_le_mul_of_nonpos_left hu h
  · refine ⟨(min_le_left _ _).trans (mul_nonneg h hs),?_⟩
    exact (mul_le_of_le_one_right h hu).trans (ha.2.trans (le_max_right _ _))

theorem high_band (n r : ℕ) (hr : r < 64) (s : ℕ → ℝ) (s0 : ∀ j,0≤s j) (s1 : ∀ j,s j≤1) :
    (highRow n)[r]!.Contains (∑ j ∈ range 448,actualW n (j+65) r*s j) := by
  have idx {X : Type} [Inhabited X] {N : ℕ} (f : Fin N → X) (i : ℕ) (hi : i < N) :
      (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by rw [getElem!_pos (Array.ofFn f) i (by simpa using hi),Array.getElem_ofFn]
  rw [highRow,idx _ _ hr]
  apply SiteQuadrature.packed_sum
  intro j hj
  rw [idx _ _ hj,idx _ _ hr]
  exact weighted_band (weight_data n (j+65) r (by omega) hr) (s0 _) (s1 _)

end SPA.Global.Reference


==> anc/audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean <==
import SPAnalysis.CompactCarriers
import SPAnalysis.CommonInvariance
import SPAnalysis.SevenInvariance
import SPAnalysis.ScoreGain

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal BigOperators

namespace SurveyPropagation.Common

theorem update_mem_of_seven {k : ℕ} (hk : 7 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) : inClass k (update k (by omega) t.toNNReal x) := by
  rcases eq_or_lt_of_le hk with rfl|h
  · exact seven_invariant ht hx
  · exact large_invariant h ht hx

theorem ordinary_mem {k : ℕ} (hk : 7 ≤ k) {t : ℝ} (ht : t ∈ domain k) (n : ℕ) :
    inClass k (ordinary k (by omega) t.toNNReal n) :=
  (show MapsTo (update k (by omega) t.toNNReal) {x : Law | inClass k x} {x : Law | inClass k x}
    from fun _ hx => update_mem_of_seven hk ht hx).iterate n (initial_mem k)

theorem selection_mem {k : ℕ} (hk : 7 ≤ k) {η : ℝ → Law} (sel : isSelection k (by omega) η)
    {t : ℝ} (ht : t ∈ domain k) : inClass k (η t) :=
  (closed_inClass k).mem_of_tendsto (sel t ht).1 (Eventually.of_forall (ordinary_mem hk ht))

set_option maxHeartbeats 1000000 in
/-- At any selected density the score of the ordinary initial law is a
lower bound. The passage to the limit uses the common inverse cap. -/
theorem initial_score_le_selected {k : ℕ} (hk : 7 ≤ k) {η : ℝ → Law}
    (sel : isSelection k (by omega) η) {t : ℝ} (ht : t ∈ domain k) :
    score k (by omega) t.toNNReal initial ≤ selectedScore k (by omega) η t := by
  let x := ordinary k (by omega) t.toNNReal
  let T := update k (by omega) t.toNNReal
  let F := score k (by omega) t.toNNReal
  have pos : 0 < t.toNNReal := Real.toNNReal_pos.mpr (density_pos k (by omega) t ht)
  have ord (n : ℕ) : inClass k (x n) := ordinary_mem hk ht n
  have next (n : ℕ) : x (n+1) = T (x n) := Function.iterate_succ_apply' _ _ _
  have mono : Monotone (fun n => F (x n)) := by
    apply monotone_nat_of_le_succ
    intro n
    rw [next]
    by_cases eqn : T (x n) = x n
    · rw [eqn]
    · exact (score_strict_ascent k (by omega) _ pos _ (ord n).2.2.1 eqn).le
  have hx := selection_mem hk sel ht
  let S := {z : Law | finiteInverse z ∧ inverseMoment z ≤ 11/4}
  have lim : Tendsto x atTop (𝓝[S] (η t)) := tendsto_nhdsWithin_iff.mpr
    ⟨(sel t ht).1, Eventually.of_forall (fun n => (ord n).2.2)⟩
  have scorelim : Tendsto (fun n => F (x n)) atTop (𝓝 (F (η t))) :=
    ((score_continuous_on_cap k (by omega) t.toNNReal (11/4)) (η t) hx.2.2).tendsto.comp lim
  have le : F (x 0) ≤ F (η t) := le_of_tendsto_of_tendsto' tendsto_const_nhds scorelim
    (fun n => mono (Nat.zero_le n))
  exact le

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean <==
import SPAnalysis.OneInsertion
import SPAnalysis.ResponseVector

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal ENNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

theorem seed_response (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (p : Message) :
    ⟪seed p,responseVector ρ w hw⟫=2*meanSiteChange ρ w p := by
  let F (ω : Frequencies) := basicFeature p ω*responseFeature ρ w ω
  have eqn (ω : Frequencies) : F ω=singleGround p ω.1 ω.2*(damping ρ w ω.1 ω.2-1) := by
    unfold F basicFeature responseFeature singleGround
    linear_combination (feature ω.1 ω.2 p*(damping ρ w ω.1 ω.2-1))*(Real.sq_sqrt (density_nonneg ω.1 ω.2))
  have fi : Integrable F frequencyMeasure := by
    have i := L2.integrable_inner (𝕜 := ℝ) (seed p) (responseVector ρ w hw)
    apply i.congr
    filter_upwards [seed_rep p,response_rep ρ w hw] with ω h g
    rw [h,g]; simp [F,RCLike.inner_apply,mul_comm]
  have val : (∫ ω, F ω ∂frequencyMeasure)=2*meanSiteChange ρ w p := by
    rw [frequencyMeasure,integral_prod F fi]
    have i := fi.integral_prod_left
    change Integrable (fun n : ℕ => ∫ t : ℝ, F (n,t)) (Measure.count : Measure ℕ) at i
    rw [integral_countable' i]
    simpa only [eqn,measureReal_def,Measure.count_singleton,ENNReal.toReal_one,one_smul] using (insertion_spectrum ρ w p).tsum_eq
  rw [MeasureTheory.L2.inner_def,←val]
  apply integral_congr_ae
  filter_upwards [seed_rep p,response_rep ρ w hw] with ω h g
  rw [h,g]; simp [F,RCLike.inner_apply,mul_comm]

private theorem root_cap (r : ℕ) (z : Pair) : Response.rootTest r z ∈ Icc (0:ℝ) 1 :=
  ⟨pow_nonneg (root z.1 z.2).2.1 _,pow_le_one₀ (root z.1 z.2).2.1 (root z.1 z.2).2.2.le⟩

private theorem root_int (μ : Measure Pair) [IsFiniteMeasure μ] (r : ℕ) : Integrable (Response.rootTest r) μ :=
  (integrable_const (μ := μ) (1:ℝ)).mono' (((measurable_subtype_coe.comp measurable_root).pow_const r).aestronglyMeasurable)
    (ae_of_all _ fun z => by change ‖Response.rootTest r z‖ ≤ 1; rw [Real.norm_of_nonneg (root_cap r z).1]; exact (root_cap r z).2)

private theorem root_mean_mem (ρ : ℝ≥0) (w : Law) (r : ℕ) : Response.mean (Response.pairLaw ρ w) (Response.rootTest r) ∈ Icc (0:ℝ) 1 := by
  refine ⟨integral_nonneg (fun z => (root_cap r z).1),?_⟩
  simpa [Response.mean] using integral_mono (root_int (Response.pairLaw ρ w : Measure Pair) r)
    (integrable_const (μ := (Response.pairLaw ρ w : Measure Pair)) (1:ℝ)) (fun z => (root_cap r z).2)

private theorem response_series (ρ : ℝ≥0) (w : Law) (p : Message) :
    HasSum (fun j : ℕ => (4*Response.mean (Response.pairLaw ρ w) (Response.rootTest (j+1))/((j:ℝ)+1))*(p:ℝ)^(j+1))
      (2*meanSiteChange ρ w p) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let ν := (signLaw ρ w : Measure Factor)
  let F (j : ℕ) (z : Pair) := (p:ℝ)^(j+1)/((j:ℝ)+1)*(Response.rootTest (j+1) z+Response.rootTest (j+1) z.swap)
  have ri (j : ℕ) := root_int μ (j+1)
  have si (j : ℕ) : Integrable (fun z : Pair => Response.rootTest (j+1) z.swap) μ :=
    (show Integrable (Response.rootTest (j+1)) (ν.prod ν) from ri j).swap
  have fi (j : ℕ) : Integrable (F j) μ := ((ri j).add (si j)).const_mul _
  have cap (j : ℕ) (z : Pair) : ‖F j z‖ ≤ 2*(p:ℝ)^(j+1) := by
    have u := root_cap (j+1) z
    have v := root_cap (j+1) z.swap
    have pp := pow_nonneg p.2.1 (j+1)
    dsimp only [F]; rw [Real.norm_of_nonneg (mul_nonneg (div_nonneg pp (by positivity)) (add_nonneg u.1 v.1))]
    exact (mul_le_mul (div_le_self pp (le_add_of_nonneg_left (Nat.cast_nonneg _))) (add_le_add u.2 v.2) (add_nonneg u.1 v.1) pp).trans_eq (by ring)
  have sg := (summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one p.2.1 p.2.2).summable
  have sn : Summable (fun j => ∫ z, ‖F j z‖ ∂μ) := by
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg fun _ => norm_nonneg _) _ (sg.mul_left 2)
    intro j
    simpa only [integral_const,measureReal_univ_eq_one,one_smul] using
      integral_mono (fi j).norm (integrable_const (μ := μ) _) (cap j)
  have hs := (hasSum_integral_of_summable_integral_norm fi sn).mul_left 2
  have val (z : Pair) : (∑' j, F j z)=siteChange p z := (single_series p z).tsum_eq
  simp_rw [val] at hs
  apply hs.congr_fun; intro j
  change _=2*∫ z, (p:ℝ)^(j+1)/((j:ℝ)+1)*(Response.rootTest (j+1) z+Response.rootTest (j+1) z.swap) ∂μ
  rw [integral_const_mul,integral_add (ri j) (si j)]
  have symm : (∫ z, Response.rootTest (j+1) z.swap ∂μ)=(∫ z, Response.rootTest (j+1) z ∂μ) :=
    integral_prod_swap (μ := ν) (ν := ν) (Response.rootTest (j+1))
  rw [symm]; dsimp only [Response.mean,μ]; ring

/-- The moment of the true field response is its Fourier coordinate. The
subtraction of the undamped field makes the representing vector square-integrable. -/
theorem coordinate_response (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (r : ℕ) :
    ⟪coordVector r,responseVector ρ w hw⟫ =
      4*Response.mean (Response.pairLaw ρ w) (Response.rootTest (r+1))/((r:ℝ)+1) := by
  let F (p : Message) := 2*meanSiteChange ρ w p
  let B (j : ℕ) := 4*Response.mean (Response.pairLaw ρ w) (Response.rootTest (j+1))/((j:ℝ)+1)
  have cap (j : ℕ) : |B j| ≤ 4 := by
    have h := root_mean_mem ρ w (j+1)
    dsimp only [B]
    rw [abs_of_nonneg (div_nonneg (mul_nonneg (by norm_num) h.1) (by positivity))]
    exact (div_le_self (mul_nonneg (by norm_num) h.1) (le_add_of_nonneg_left (Nat.cast_nonneg _))).trans (mul_le_of_le_one_right (by norm_num) h.2)
  have eqn (n : ℕ) : ⟪probeVector r n,responseVector ρ w hw⟫=probeValue r (radius n) F := by
    simp only [probeVector,featureVector,sum_inner,real_inner_smul_left,seed_response,probeValue,F]
  exact tendsto_nhds_unique ((probe_vector_limit r).inner tendsto_const_nhds)
    ((sample_limit r cap (response_series ρ w)).congr fun n => (eqn n).symm)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean <==
import SPAnalysis.CheckedOddSeries

noncomputable section
namespace SPA
set_option maxRecDepth 8000

def PairI.IsPhase (a : PairI) (t : ℝ) := a.re.Contains (Real.cos t) ∧ a.im.Contains (Real.sin t)

theorem phase_mul {a b : PairI} {x y : ℝ} (ha : a.IsPhase x) (hb : b.IsPhase y) :
    (times a b).IsPhase (x+y) := by
  rcases ha with ⟨ac,as'⟩
  rcases hb with ⟨bc,bs⟩
  exact ⟨by rw [Real.cos_add]; exact I.contains_sub (I.contains_mul ac bc) (I.contains_mul as' bs),
    by rw [Real.sin_add,add_comm]; exact I.contains_add (I.contains_mul ac bs) (I.contains_mul as' bc)⟩

private def clipPair (z : PairI) := PairI.mk (cap z.re (-unit) unit) (cap z.im (-unit) unit)
private theorem clip_phase {z : PairI} {t : ℝ} (hz : z.IsPhase t) : (clipPair z).IsPhase t := by
  have low : ((-unit:ℤ):ℝ)/(unit:ℝ) = -1 := by simp [I.unit_pos.ne']
  have high : (unit:ℝ)/(unit:ℝ) = 1 := div_self I.unit_pos.ne'
  exact ⟨I.contains_cap hz.1 _ _ (low ▸ Real.neg_one_le_cos _) (high ▸ Real.cos_le_one _),
    I.contains_cap hz.2 _ _ (low ▸ Real.neg_one_le_sin _) (high ▸ Real.sin_le_one _)⟩

private def phaseStep (base : PairI) (j : ℕ) (a : Array PairI) :=
  a.push (clipPair (if j%2=0 then times a[j/2]! a[j/2]! else times a[j-1]! base))
private def phaseRun (base : PairI) (n : ℕ) : Array PairI :=
  forIn (m:=Id) [1:n+1] (#[PairI.mk one zero]) (fun j a => .yield (phaseStep base j a))

/-- Repeated squaring in the actual phase table encloses cos(j t) at every index. -/
theorem phases_contains {base : PairI} {t : ℝ} (hb : base.IsPhase t) (n : ℕ) :
    (phases base n).size=n+1 ∧ ∀ j≤n, (phases base n)[j]!.Contains (Real.cos ((j:ℝ)*t)) := by
  let P (j : ℕ) (a : Array PairI) := 0<j ∧ a.size=j ∧ ∀ l<j,a[l]!.IsPhase ((l:ℝ)*t)
  have init : P 1 #[PairI.mk one zero] := by
    refine ⟨by decide,rfl,?_⟩
    intro l hl; obtain rfl : l=0 := by omega
    have c : one.Contains 1 := by simpa [one] using I.contains_whole 1
    have s : zero.Contains 0 := by simpa [zero] using I.contains_whole 0
    simpa [PairI.IsPhase] using And.intro c s
  have go (j : ℕ) (a : Array PairI) (h : P j a) : P (j+1) (phaseStep base j a) := by
    obtain ⟨jp,size,old⟩ := h
    let b := clipPair (if j%2=0 then times a[j/2]! a[j/2]! else times a[j-1]! base)
    have fresh : b.IsPhase ((j:ℝ)*t) := by
      apply clip_phase
      by_cases even : j%2=0
      · rw [if_pos even]
        have eqn : j/2+j/2=j := by omega
        rw [← show ((j/2:ℕ):ℝ)*t+((j/2:ℕ):ℝ)*t=(j:ℝ)*t by rw [←add_mul,←Nat.cast_add,eqn]]
        exact phase_mul (old _ (by omega)) (old _ (by omega))
      · rw [if_neg even]
        have eqn : j-1+1=j := by omega
        have eqR : ((j-1:ℕ):ℝ)+1=(j:ℝ) := by exact_mod_cast eqn
        rw [← show ((j-1:ℕ):ℝ)*t+t=(j:ℝ)*t by rw [←eqR]; ring]
        exact phase_mul (old _ (by omega)) hb
    refine ⟨by omega,by simp [phaseStep,size],?_⟩
    intro l hl
    change (a.push b)[l]!.IsPhase _
    rw [getElem!_pos _ l (by simp [size]; omega)]
    by_cases lt : l<a.size
    · rw [Array.getElem_push_lt lt,←getElem!_pos a l lt]; exact old _ (size ▸ lt)
    · obtain rfl : l=a.size := by omega
      rw [Array.getElem_push_eq,size]; exact fresh
  have run : P (1+n) (phaseRun base n) := by
    unfold phaseRun; rw [Std.Range.forIn_eq_forIn_range']
    simpa only [Std.Range.size,Nat.add_sub_cancel_right,Nat.add_sub_cancel,Nat.div_one] using
      I.nat_range_invariant P _ go 1 n _ init
  have rep : phases base n=(phaseRun base n).map (·.re) := rfl
  have size : (phaseRun base n).size=1+n := run.2.1
  rw [rep]; refine ⟨by simp [size,Nat.add_comm],?_⟩
  intro j hj
  have lt : j<(phaseRun base n).size := by omega
  have entry : ((phaseRun base n).map (·.re))[j]! = (phaseRun base n)[j]!.re := by
    simp [getElem!_pos,Array.size_map,lt]
  rw [entry]; exact (run.2.2 j (by omega)).1

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean <==
import SPAnalysis.ResolvedTotal

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global
set_option maxRecDepth 8000

private theorem gram_pair_int (n r c : ℕ) : Integrable (fun t => (coefficient (node n t) (r+1)).re*
    (coefficient (node n t) (c+1)).re*density n t) := by
  have h := L2.integrable_inner (𝕜:=ℝ) (coordVector r) (coordVector c)
  have sec := Measure.ae_count_iff.mp h.prod_right_ae n
  apply sec.congr
  filter_upwards [on_mode (coordVector_rep r) n,on_mode (coordVector_rep c) n] with t hr hc
  change inner ℝ (coordVector r (n,t)) (coordVector c (n,t))=_
  rw [hr,hc]; simp only [RCLike.inner_apply,conj_trivial]
  linear_combination ((coefficient (node n t) (r+1)).re*(coefficient (node n t) (c+1)).re)*(Real.sq_sqrt (density_nonneg n t))

private theorem form_congr {N : ℕ} (A B : Fin N → Fin N → ℝ) (e : ∀ i j,A i j=B i j) (v : Fin N → ℝ) :
    blockForm A v=blockForm B v := by rw [funext fun i => funext (e i)]

private theorem form_add {N : ℕ} (A B : Fin N → Fin N → ℝ) (v : Fin N → ℝ) :
    blockForm (fun i j => A i j+B i j) v=blockForm A v+blockForm B v := by
  simp only [blockForm,add_mul,Finset.sum_add_distrib,mul_add]

private theorem form_sum {N : ℕ} (s : Finset ℕ) (A : ℕ → Fin N → Fin N → ℝ) (v : Fin N → ℝ) :
    blockForm (fun i j => ∑ n ∈ s,A n i j) v=∑ n ∈ s,blockForm (A n) v := by
  induction s using Finset.induction_on with
  | empty => simp [blockForm]
  | insert i s hi ih => simp only [Finset.sum_insert hi,form_add,ih]

private theorem form_scale {N : ℕ} (A : Fin N → Fin N → ℝ) (c : ℝ) (v : Fin N → ℝ) :
    blockForm (fun i j => c*A i j) v=c*blockForm A v := by
  simp only [blockForm,mul_assoc,←Finset.mul_sum]
  rw [Finset.mul_sum]; exact Finset.sum_congr rfl fun i _ => by ring

private theorem form_product {N : ℕ} (p v : Fin N → ℝ) : blockForm (fun i j => p i*p j) v=(∑ i,v i*p i)^2 := by
  simp only [blockForm,mul_assoc,←Finset.mul_sum]
  have e : ∑ i,p i*v i=∑ i,v i*p i := Finset.sum_congr rfl (fun i _ => mul_comm _ _)
  rw [e,sq,Finset.sum_mul]
  exact Finset.sum_congr rfl (fun i _ => by ring)

private theorem form_diagonal {N : ℕ} (p v : Fin N → ℝ) :
    blockForm (fun i j => if i=j then p i else 0) v=∑ i,p i*(v i)^2 := by
  simp only [blockForm,ite_mul,zero_mul,Finset.sum_ite_eq,Finset.mem_univ,if_true]
  exact Finset.sum_congr rfl (fun i _ => by ring)

theorem physical_gram_form {N : ℕ} (v : Fin N → ℝ) (n : ℕ) (s b : ℝ) :
    blockForm (fun i j : Fin N => (physicalValues n s b).gram i.val j.val) v=fullGram v n := by
  let p (i : Fin N) (t : ℝ) := (coefficient (node n t) (i.val+1)).re
  let f (i j : Fin N) (t : ℝ) := p i t*p j t*density n t
  let μ := volume.restrict (Ioi (0:ℝ))
  have fi (i j : Fin N) : Integrable (f i j) μ := (gram_pair_int n i.val j.val).integrableOn
  let g (i : Fin N) (t : ℝ) := ∑ j,f i j t*v j
  have gi (i : Fin N) : Integrable (g i) μ := integrable_finset_sum _ (fun j _ => (fi i j).mul_const (v j))
  have row (i : Fin N) : (∫ t,g i t ∂μ) = ∑ j,(physicalValues n s b).gram i.val j.val*v j := by
    rw [show (∫ t,g i t ∂μ)=_ from integral_finset_sum _ (fun j _ => (fi i j).mul_const (v j))]
    simp only [integral_mul_const]; rfl
  change (∑ i,v i*(∑ j,(physicalValues n s b).gram i.val j.val*v j))=∫ t,harmonicMass v n t ∂μ
  simp_rw [←row,←integral_const_mul]
  rw [←integral_finset_sum _ (fun i _ => (gi i).const_mul (v i))]
  exact integral_congr_ae (ae_of_all _ (fun t => by
    simp only [g,f,p,harmonicMass,sq,Finset.sum_mul,Finset.mul_sum]
    apply Finset.sum_congr rfl; intro i _; apply Finset.sum_congr rfl; intro j _; ring))

def diagonalCost {N : ℕ} (v : Fin N → ℝ) (σ τ : ℝ) (a : ℕ → ℝ) :=
  ∑ i,(σ-τ)*(v i)^2/(a i.val*(i.val+1:ℕ))

theorem physical_form_identity {N : ℕ} (v : Fin N → ℝ) (zs : ThreeBox.Box) (ms : Array ModeTerm)
    (σ τ : ℝ) (a : ℕ → ℝ) :
    let V := fun n => physicalValues n zs[n]!.upper zs[8]!.upper
    blockForm (fun i j : Fin N => realEntry ms V σ τ zs[8]!.upper a (max i.val j.val) (min i.val j.val)) v =
      diagonalCost v σ τ a - gramComparison v zs ms := by
  let base := zs[8]!.upper
  let V := fun n => physicalValues n zs[n]!.upper base
  let R := realEntry ms V σ τ base a
  have gs (n i j : ℕ) : (V n).gram i j=(V n).gram j i := by
    dsimp only [V,physicalValues]; apply integral_congr_ae; exact ae_of_all _ fun t => by dsimp only; ring
  have sym (i j : ℕ) : R i j=R j i := by
    unfold R realEntry; congr 1
    · by_cases eq : i=j
      · rw [eq]
      · simp [realInitial,eq,Ne.symm eq]
    · apply Finset.sum_congr rfl; intro n _
      unfold realContribution; rw [gs]; congr 1
      apply Finset.sum_congr rfl; intro l _; ring
  have sorted (i j : Fin N) : R (max i.val j.val) (min i.val j.val)=R i.val j.val := by
    rcases le_total i.val j.val with h|h
    · rw [max_eq_right h,min_eq_left h,sym]
    · rw [max_eq_left h,min_eq_right h]
  change blockForm (fun i j : Fin N => R (max i.val j.val) (min i.val j.val)) v=_
  rw [form_congr _ _ sorted]
  change blockForm (fun i j : Fin N => realInitial σ τ base a i.val j.val+
    ∑ n ∈ Finset.range ms.size,realContribution ms[n]! (V n) i.val j.val) v=_
  rw [form_add,form_sum]
  have initial : blockForm (fun i j : Fin N => realInitial σ τ base a i.val j.val) v =
      diagonalCost v σ τ a-base*diagonalGram v := by
    have e (i j : Fin N) : realInitial σ τ base a i.val j.val =
        if i=j then (σ-τ)/(a i.val*(i.val+1:ℕ))-base/(i.val+1:ℕ) else 0 := by
      by_cases eq : i=j
      · simp [realInitial,eq]
      · simp [realInitial,eq,show i.val≠j.val from fun h => eq (Fin.ext h)]
    rw [form_congr _ _ e,form_diagonal,diagonalCost,diagonalGram,Finset.mul_sum,←Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by push_cast; ring
  have term (n : ℕ) : blockForm (fun i j : Fin N => realContribution ms[n]! (V n) i.val j.val) v =
      -((zs[n]!.upper-base)*fullGram v n)+summedCorrection v n ms[n]! := by
    let m := ms[n]!
    let p (j : ℕ) (i : Fin N) := (V n).average j i.val
    change blockForm (fun i j : Fin N => -((V n).difference*(V n).gram i.val j.val)+
      ∑ l ∈ Finset.range m.cells.size,max 0 m.cells[l]!.bound.lower*p l i*p l j) v=_
    rw [form_add,form_sum]
    congr 1
    · simp only [←neg_mul,form_scale]
      exact congrArg (fun z => -((V n).difference)*z) (physical_gram_form v n zs[n]!.upper base)
    · apply Finset.sum_congr rfl; intro l _
      simp_rw [mul_assoc,form_scale,form_product]; rfl
  simp_rw [term]
  rw [initial,gramComparison]
  simp only [base,Finset.sum_add_distrib,Finset.sum_neg_distrib,Finset.sum_sub_distrib]; ring

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean <==
import SPAnalysis.CheckedMatrix

noncomputable section
open MeasureTheory Set SurveyPropagation.Fourier
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

/-- The low-mode Gram integrals and unweighted cell means in the comparison matrix. -/
def physicalValues (n : ℕ) (sn base : ℝ) : ModeValues where
  difference := sn-base
  gram r c := ∫ t in Ioi (0:ℝ), (coefficient (node n t) (r+1)).re*
    (coefficient (node n t) (c+1)).re*density n t
  average j r := (mesh:ℝ)*∫ t in ((j:ℝ)/mesh)..((j+1:ℕ)/(mesh:ℝ)),gramFeature n (r+1) t

theorem fourier_tables_facts (T d : ℕ) (tables : Array ModeTables)
    (built : fourierTables T d=some tables) :
    (0<T ∧ T≤12 ∧ 0<d ∧ d≤maxDim) ∧ tables.size=9 ∧
    ∀ n<9, modeTables n T d=some tables[n]! := by
  by_cases good : (decide (0<T) && decide (T≤12) && decide (0<d) && decide (d≤maxDim))=true
  · have h : tabulateM 9 (fun n => modeTables n T d)=some tables := by
      simpa only [fourierTables,good,guard_true,pure_bind] using built
    exact ⟨by simpa [Bool.and_eq_true,and_assoc] using good,tabulate_success _ _ _ h⟩
  · simp only [fourierTables,good] at built
    contradiction

def rawCellBound (sigma tau rate sn meshError : I) (t : ModeTables) (values : Box) (j : ℕ) : I :=
  overNat (mul (sub sn (transformedDamping sigma tau rate (add (maxI values[j]! values[j+1]!) meshError))) t.weight[j]!) mesh

theorem cell_term_data {sigma tau rate sn meshError : I} {t : ModeTables} {values : Box} {j : ℕ} {cell : CellTerm}
    (got : cellTerm sigma tau rate sn meshError t values j=some cell) :
    cell.bound=rawCellBound sigma tau rate sn meshError t values j ∧
      ok cell.bound=true ∧ cell.row=t.averages[j]! := by
  let w := rawCellBound sigma tau rate sn meshError t values j
  change (do guard (ok w=true); pure (⟨w,t.averages[j]!⟩:CellTerm))=some cell at got
  by_cases good : ok w=true
  · have e : (⟨w,t.averages[j]!⟩:CellTerm)=cell := by
      simp only [good,guard_true,pure_bind] at got
      exact Option.some.inj got
    subst cell; exact ⟨rfl,good,rfl⟩
  · simp [good] at got

theorem mode_term_data {sigma tau rate sn base meshError : I} {t : ModeTables} {values : Box} {m : ModeTerm}
    (got : modeTerm sigma tau rate sn base meshError t values=some m) :
    m.diff=sub sn base ∧ m.gram=t.gram ∧ m.cells.size=t.averages.size ∧
      ∀ j<t.averages.size,cellTerm sigma tau rate sn meshError t values j=some m.cells[j]! := by
  cases eqn : tabulateM t.averages.size (cellTerm sigma tau rate sn meshError t values) with
  | none => simp [modeTerm,eqn] at got
  | some cs =>
    have e : (⟨sub sn base,t.gram,cs⟩:ModeTerm)=m := by
      simp only [modeTerm,eqn] at got
      exact Option.some.inj got
    subst m; exact ⟨rfl,rfl,tabulate_success _ _ _ eqn⟩

theorem physical_mode_entries {n T d dim : ℕ} {t : ModeTables} (built : modeTables n T d=some t)
    (low : n≠8) (size : dim≤d) {sigma tau rate sn base meshError : I} {values : Box} {m : ModeTerm}
    (got : modeTerm sigma tau rate sn base meshError t values=some m)
    {snR baseR : ℝ} (hs : sn.Contains snR) (hb : base.Contains baseR) :
    ModeEncloses m (physicalValues n snR baseR) dim := by
  obtain ⟨diff,gram,sz,cell⟩ := mode_term_data got
  obtain ⟨_,av,_,_,_⟩ := (accepted_mode_table n T d t built).regular low
  have count : t.averages.size=mesh*T := by simp [av,modeAverages]
  refine ⟨diff ▸ I.contains_sub hs hb,?_,?_,?_⟩
  · intro r hr c hc; rw [gram]
    exact table_gram n T d t built low ⟨r,hr.trans_le size⟩ ⟨c,hc.trans_lt (hr.trans_le size)⟩ hc
  · intro j hj; exact (cell_term_data (cell j (sz ▸ hj))).2.1
  · intro j hj r hr; rw [(cell_term_data (cell j (sz ▸ hj))).2.2]
    exact table_average n T d t built low ⟨r,hr.trans_le size⟩ j (count ▸ sz ▸ hj)

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean <==
import SPAnalysis.PivotForm
import GlobalAudit.Spectral

noncomputable section
namespace SPA.Global

private theorem box_entry {n : ℕ} (f : Fin n → Fin n → I) (i j : Fin n) :
    entry (Vector.ofFn fun a => Vector.ofFn (f a)) i j = f i j := by
  simp [entry,Vector.get]

private theorem next_encloses {n : ℕ} {a : SquareBox (n+1)}
    {A : Fin (n+1) → Fin (n+1) → ℝ}
    (ha : ∀ i j, (entry a i j).Contains (A i j)) (hp : 0 < (entry a 0 0).lo)
    (i j : Fin n) :
    (entry (schurBox a (recipPos (entry a 0 0))) i j).Contains (nextBlock A i j) := by
  rw [schurBox,box_entry]
  exact I.contains_sub (ha _ _) (I.contains_mul (I.contains_mul (ha _ _) (I.contains_recipPos (ha 0 0) hp)) (ha _ _))

/-- A successful test with a nonnegative pivot floor proves strict positive
definiteness of every real symmetric matrix enclosed entry by entry. -/
theorem pivotLoop_sound {floor : I} (f0 : 0 ≤ floor.hi) (n : ℕ) (a : SquareBox n)
    (A : Fin n → Fin n → ℝ) (sym : ∀ i j, A i j = A j i)
    (enc : ∀ i j, (entry a i j).Contains (A i j)) {result : I}
    (ok : pivotLoop floor n a = some result) (v : Fin n → ℝ) (nonzero : v ≠ 0) :
    0 < blockForm A v := by
  induction n generalizing result with
  | zero => exact False.elim (nonzero (funext fun i => Fin.elim0 i))
  | succ n ih =>
    let p := entry a 0 0
    have good : below floor p = true := by
      by_contra bad; simp [pivotLoop,show below floor (entry a 0 0)=false from Bool.eq_false_iff.mpr bad] at ok
    have gt : floor.hi < p.lo := by
      have g := good; simp only [below,Bool.and_eq_true,decide_eq_true_eq] at g; exact g.2
    have pos := f0.trans_lt gt
    have realPos : 0 < A 0 0 := (div_pos (by exact_mod_cast pos : (0:ℝ)<p.lo) I.unit_pos).trans_le (enc 0 0).1
    let next := schurBox a (recipPos p)
    have tail : ∃ x, pivotLoop floor n next = some x := by
      cases h : pivotLoop floor n next with
      | some q => exact ⟨q,rfl⟩
      | none =>
        have hg : below floor (entry a 0 0)=true := good
        dsimp only [next,p] at h
        simp [pivotLoop,hg,h] at ok
    obtain ⟨q,hq⟩ := tail
    have sy (i j : Fin n) : nextBlock A i j=nextBlock A j i := by
      change A i.succ j.succ - _ = A j.succ i.succ - _
      rw [sym i.succ j.succ]; ring
    exact positive_of_positive_schur A sym realPos (ih next (nextBlock A) sy (next_encloses enc pos) hq) v nonzero

theorem leastPivot_sound {floor result : I} (f0 : 0 ≤ floor.hi) (n : ℕ) (m : ThreeBox.Box)
    (A : Fin n → Fin n → ℝ) (sym : ∀ i j, A i j=A j i)
    (enc : ∀ (i j : Fin n), j ≤ i → (m[triangle i.val j.val]!).Contains (A i j))
    (checked : leastPivot n m floor = some result) (v : Fin n → ℝ) (nonzero : v ≠ 0) :
    0 < blockForm A v := by
  apply pivotLoop_sound f0 n (fromTriangle n m) A sym _ checked v nonzero
  intro i j; rw [fromTriangle,box_entry]
  rcases le_total j i with h|h
  · have h' : j.val ≤ i.val := h
    simpa only [max_eq_left h',min_eq_right h'] using enc i j h
  · have h' : i.val ≤ j.val := h
    rw [sym i j]; simpa only [max_eq_right h',min_eq_left h'] using enc j i h

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean <==
import SPAnalysis.OperatorBridge

noncomputable section
open scoped BigOperators

namespace SPA.Global

/-- Quadratic form of one real matrix enclosed by the finite Gram test. -/
def blockForm {n : ℕ} (A : Fin n → Fin n → ℝ) (v : Fin n → ℝ) : ℝ :=
  ∑ i, v i * ∑ j, A i j*v j

def nextBlock {n : ℕ} (A : Fin (n+1) → Fin (n+1) → ℝ) (i j : Fin n) :=
  A i.succ j.succ-A i.succ 0*(A 0 0)⁻¹*A j.succ 0

private theorem schur_square {n : ℕ} (A : Fin (n+1) → Fin (n+1) → ℝ)
    (sym : ∀ i j, A i j=A j i) (pivot : 0 < A 0 0) (v : Fin (n+1) → ℝ) :
    blockForm A v = blockForm (nextBlock A) (fun i => v i.succ) +
      A 0 0*(v 0+(∑ j : Fin n, A j.succ 0*v j.succ)/(A 0 0))^2 := by
  let b (i : Fin n) := A i.succ 0
  let u (i : Fin n) := v i.succ
  let S := ∑ i : Fin n, b i*u i
  let C := ∑ i : Fin n, u i*∑ j : Fin n, A i.succ j.succ*u j
  have hwhole : blockForm A v = A 0 0*(v 0)^2+2*(v 0)*S+C := by
    rw [blockForm,Fin.sum_univ_succ]
    simp_rw [Fin.sum_univ_succ (f := fun j => A _ j*v j)]
    rw [Finset.sum_congr rfl (fun (i : Fin n) _ => congrArg (fun z => z*v i.succ) (sym 0 i.succ))]
    simp_rw [mul_add,Finset.sum_add_distrib]
    have cross : (∑ i : Fin n, v i.succ*(A i.succ 0*v 0))=S*(v 0) := by
      rw [Finset.sum_mul]; apply Finset.sum_congr rfl; intro i _; dsimp [b,u]; ring
    rw [cross]; change _=A 0 0*(v 0)^2+2*v 0*S+C
    dsimp [C,S,b,u]; ring
  have tail (i : Fin n) : (∑ j : Fin n, nextBlock A i j * u j)=
      (∑ j : Fin n, A i.succ j.succ*u j)-b i*(A 0 0)⁻¹*S := by
    simp only [nextBlock,sub_mul,Finset.sum_sub_distrib]
    congr 1; dsimp [S,b]; rw [Finset.mul_sum]
    apply Finset.sum_congr rfl; intro j _; ring
  have htail : blockForm (nextBlock A) u=C-S^2/(A 0 0) := by
    simp only [blockForm,tail,mul_sub,Finset.sum_sub_distrib]
    congr 1
    have h : S^2/(A 0 0)=S*((A 0 0)⁻¹*S) := by ring
    rw [h]; conv_rhs => lhs; unfold S
    rw [Finset.sum_mul]; apply Finset.sum_congr rfl; intro i _; ring
  rw [hwhole,show (fun i : Fin n => v i.succ)=u by rfl,htail]
  change A 0 0*v 0^2+2*v 0*S+C = C-S^2/A 0 0+A 0 0*(v 0+S/A 0 0)^2
  field_simp [pivot.ne']; ring

/-- The positive-pivot inference used repeatedly by symmetric elimination.
It applies to every symmetric real matrix enclosed by the interval input. -/
theorem positive_of_positive_schur {n : ℕ} (A : Fin (n+1) → Fin (n+1) → ℝ)
    (sym : ∀ i j, A i j=A j i) (pivot : 0 < A 0 0)
    (h : ∀ u : Fin n → ℝ, u≠0 → 0 < blockForm (nextBlock A) u)
    (v : Fin (n+1) → ℝ) (hv : v≠0) : 0 < blockForm A v := by
  rw [schur_square A sym pivot]
  by_cases z : (fun i : Fin n => v i.succ) = 0
  · have vz (i : Fin n) : v i.succ=0 := congrFun z i
    have first : v 0≠0 := by
      intro eqn; exact hv (funext (Fin.cases eqn vz))
    simp only [z,vz,Pi.zero_apply,mul_zero,Finset.sum_const_zero,zero_div,add_zero,blockForm,zero_mul,zero_add]
    exact mul_pos pivot (sq_pos_of_ne_zero first)
  · exact add_pos_of_pos_of_nonneg (h _ z) (mul_nonneg pivot.le (sq_nonneg _))

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean <==
import Mathlib.Analysis.Complex.ExponentialBounds
import SPAnalysis.Score
import SPAnalysis.Common
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv

noncomputable section

open MeasureTheory ProbabilityTheory Set
open scoped BigOperators ENNReal NNReal

namespace SurveyPropagation.PointTrial

/-- The deterministic mark obtained by multiplying copies of the ordinary initial survey. -/
def halfProduct (n : ℕ) (hn : 0 < n) : Message :=
  ⟨Common.p n, pow_nonneg (by norm_num) _, pow_lt_one₀ (by norm_num) (by norm_num) hn.ne'⟩

private theorem iid_dirac (n : ℕ) (r : Message) :
    (iid n (diracProba r) : Measure (Fin n → Message)) =
      Measure.dirac (fun _ : Fin n => r) := by
  change Measure.pi (fun _ : Fin n => Measure.dirac r) = _
  apply Measure.pi_eq
  intro s hs
  classical
  by_cases h : ∀ i, r ∈ s i
  · rw [Measure.dirac_apply_of_mem (by simpa [mem_univ_pi] using h)]
    simp [Measure.dirac_apply_of_mem, h]
  · obtain ⟨j,hj⟩ := not_forall.mp h
    rw [Measure.dirac_apply,indicator_of_notMem (by simpa [mem_univ_pi] using h)]
    symm
    exact Finset.prod_eq_zero (Finset.mem_univ j) (by simp [Measure.dirac_apply,hj])

/-- At the ordinary point mass, every product appearing in a clause is deterministic. -/
theorem product_initial (n : ℕ) (hn : 0 < n) :
    (productLaw n hn initial : Measure Message) = Measure.dirac (halfProduct n hn) := by
  change Measure.map (leafProduct hn) (iid n (diracProba half) : Measure _) = _
  rw [iid_dirac,Measure.map_dirac (measurable_leafProduct hn)]
  congr 1
  apply Subtype.ext
  simp [leafProduct,half,halfProduct,Common.p]

def factor (u : Message) (n : ℕ) : Factor :=
  ⟨(1-(u:ℝ))^n, pow_pos (sub_pos.mpr u.2.2) _, pow_le_one₀
    (sub_pos.mpr u.2.2).le (sub_le_self _ u.2.1)⟩

theorem sign_dirac (rate : ℝ≥0) (w : Message) :
    (signLaw rate (diracProba w) : Measure Factor) =
      (poissonMeasure rate).map (factor w) := by
  have cond (n : ℕ) : (conditionalSign (diracProba w) n : Measure Factor) =
      Measure.dirac (factor w n) := by
    change Measure.map (@signProduct n) (iid n (diracProba w) : Measure (Fin n → Message)) = _
    rw [iid_dirac,Measure.map_dirac (measurable_signProduct n)]
    congr 1
    apply Subtype.ext
    simp [signProduct,factor]
  change (poissonMeasure rate).bind (fun n => (conditionalSign (diracProba w) n : Measure Factor)) = _
  simp_rw [cond]
  exact Measure.bind_dirac_eq_map _ Measurable.of_discrete

/-- Exact Poisson count representation of the two sign factors for the point trial. -/
theorem fields_initial (k : ℕ) (hk : 2 < k) (α : ℝ≥0) :
    let w := halfProduct (k-1) (by omega)
    let μ := poissonMeasure (countRate k α)
    (fields k hk α initial : Measure (Factor × Factor)) =
      (μ.prod μ).map (Prod.map (factor w) (factor w)) := by
  dsimp only
  have e : productLaw (k-1) (by omega) initial = diracProba (halfProduct (k-1) (by omega)) := by
    apply Subtype.ext
    exact product_initial _ _
  simp only [fields,ProbabilityMeasure.toMeasure_prod,e,sign_dirac]
  exact Measure.map_prod_map _ _ Measurable.of_discrete Measurable.of_discrete

/-- At the point trial, the clause cost is exactly `-log(1-2^(-k))`.
The only randomness left in its true score is a pair of independent Poisson counts. -/
theorem score_counts (k : ℕ) (hk : 2 < k) (α : ℝ≥0) :
    let μ := poissonMeasure (countRate k α)
    let w := halfProduct (k-1) (by omega)
    score k hk α initial =
      (∫ d : ℕ × ℕ, siteCost (factor w d.1) (factor w d.2) ∂μ.prod μ)
      + (k-1 : ℕ)*(α:ℝ)*Real.log (1-Common.p k) := by
  dsimp only
  rw [score,fields_initial,product_initial]
  rw [integral_map (Measurable.of_discrete.prodMap Measurable.of_discrete).aemeasurable
    (show Measurable (fun a : Factor × Factor => -Real.log (normalizer a.1 a.2)) by unfold normalizer; fun_prop).aestronglyMeasurable]
  simp [logCost,halfProduct,siteCost]


private theorem poisson_integral_of_hasSum (rate : ℝ≥0) (f : ℕ → ℝ) (hf : ∀ n, 0 ≤ f n)
    (v : ℝ) (h : HasSum (fun n => poissonPMFReal rate n * f n) v) :
    Integrable f (poissonMeasure rate) ∧ (∫ n, f n ∂poissonMeasure rate) = v := by
  have hnon (n : ℕ) : 0 ≤ poissonPMFReal rate n * f n := mul_nonneg poissonPMFReal_nonneg (hf n)
  have mass (n : ℕ) : poissonMeasure rate {n} = ENNReal.ofReal (poissonPMFReal rate n) :=
    (poissonPMF rate).toMeasure_apply_singleton n (measurableSet_singleton n)
  have val : (∫⁻ n, ENNReal.ofReal (f n) ∂poissonMeasure rate) = ENNReal.ofReal v := by
    rw [lintegral_countable',← h.tsum_eq, ENNReal.ofReal_tsum_of_nonneg hnon h.summable]
    exact tsum_congr fun n => by rw [mass,ENNReal.ofReal_mul poissonPMFReal_nonneg,mul_comm]
  have hi : Integrable f (poissonMeasure rate) :=
    ⟨Measurable.of_discrete.aestronglyMeasurable,
      (hasFiniteIntegral_iff_ofReal (ae_of_all _ hf)).2 (val ▸ ENNReal.ofReal_lt_top)⟩
  refine ⟨hi,?_⟩
  rw [← ofReal_integral_eq_lintegral_ofReal hi (ae_of_all _ hf)] at val
  exact (ENNReal.ofReal_eq_ofReal_iff (integral_nonneg hf) (h.nonneg hnon)).mp val

private theorem poisson_exp (rate : ℝ≥0) (a : ℝ) :
    (∫ n : ℕ, Real.exp (a*n) ∂poissonMeasure rate) =
      Real.exp ((rate:ℝ)*(Real.exp a-1)) := by
  have h := (poisson_integral_of_hasSum rate (fun n => Real.exp a ^ n)
    (fun _ => pow_nonneg (Real.exp_pos _).le _) _ (poisson_tilt rate (Real.exp a))).2
  simpa only [←Real.exp_nat_mul,mul_comm a] using h

/-- The exact tilted moment-generating function for X=h(D₁-D₀) and
Y=exp(-h(D₀+D₁)), valid at every real tilt. -/
theorem tilted_transform (rate : ℝ≥0) (h j s : ℝ) :
    let μ := poissonMeasure rate
    (∫ d : ℕ × ℕ, Real.exp (-j*h*(d.1+d.2 : ℝ) + s*h*((d.2:ℝ)-d.1)) ∂μ.prod μ) =
      Real.exp (2*(rate:ℝ)*(Real.exp (-j*h)*Real.cosh (s*h)-1)) := by
  dsimp only
  have f (d : ℕ × ℕ) : Real.exp (-j*h*(d.1+d.2 : ℝ) + s*h*((d.2:ℝ)-d.1)) =
      Real.exp ((-j*h-s*h)*d.1)*Real.exp ((-j*h+s*h)*d.2) := by
    rw [←Real.exp_add]; congr 1; ring
  simp_rw [f]
  rw [integral_prod_mul (fun d : ℕ => Real.exp ((-j*h-s*h)*d))
      (fun d : ℕ => Real.exp ((-j*h+s*h)*d)),poisson_exp,poisson_exp,←Real.exp_add]
  congr 1
  rw [sub_eq_add_neg (-j*h),Real.exp_add,Real.exp_add,Real.cosh_eq]
  ring


private theorem poisson_count (rate : ℝ≥0) :
    Integrable (fun n : ℕ => (n:ℝ)) (poissonMeasure rate) ∧
      (∫ n : ℕ, (n:ℝ) ∂poissonMeasure rate) = rate := by
  have recurrence (n : ℕ) : poissonPMFReal rate (n+1) * ((n+1:ℕ):ℝ) = rate * poissonPMFReal rate n := by
    simp only [poissonPMFReal, Nat.factorial_succ,Nat.cast_mul,pow_succ]
    field_simp
  apply poisson_integral_of_hasSum rate _ (fun _ => Nat.cast_nonneg _) _
  apply (hasSum_nat_add_iff' 1).mp
  simp only [Finset.sum_range_one,Nat.cast_zero,mul_zero,sub_zero,recurrence]
  simpa only [mul_one] using (poissonPMFRealSum rate).mul_left (rate:ℝ)

def logHalf (u : Message) := -Real.log (1-(u:ℝ)) / 2
def imbalance (h : ℝ) (d : ℕ × ℕ) := h*((d.2:ℝ)-d.1)
def attenuation (h : ℝ) (d : ℕ × ℕ) := Real.exp (-h*((d.1:ℝ)+d.2))
def freeCorrection (h : ℝ) (d : ℕ × ℕ) := attenuation h d / (2*Real.cosh (imbalance h d))

theorem logHalf_nonneg (u : Message) : 0 ≤ logHalf u := by
  apply div_nonneg _ (by norm_num)
  exact neg_nonneg.mpr (Real.log_nonpos (sub_pos.mpr u.2.2).le (sub_le_self _ u.2.1))

private theorem factor_exp (u : Message) (d : ℕ) :
    (factor u d : ℝ) = Real.exp (-2*logHalf u*d) := by
  rw [show -2*logHalf u*d = (d:ℝ)*Real.log (1-(u:ℝ)) by unfold logHalf; ring,
    Real.exp_nat_mul,Real.exp_log (sub_pos.mpr u.2.2)]
  rfl

theorem correction_bounds (h : ℝ) (hh : 0 ≤ h) (d : ℕ × ℕ) :
    0 < freeCorrection h d ∧ freeCorrection h d ≤ 1/2 := by
  have pos := Real.cosh_pos (imbalance h d)
  have unit := Real.one_le_cosh (imbalance h d)
  have small : attenuation h d ≤ 1 := Real.exp_le_one_iff.mpr (by
    exact mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr hh) (by positivity))
  constructor
  · exact div_pos (Real.exp_pos _) (by positivity)
  · apply (div_le_iff₀ (by positivity : 0 < 2*Real.cosh (imbalance h d))).2
    linarith

/-- The exact decomposition of the site term in the two independent clause counts. -/
theorem site_point (w : Message) (d : ℕ × ℕ) :
    let h := logHalf w
    siteCost (factor w d.1) (factor w d.2) =
      -Real.log 2+h*((d.1:ℝ)+d.2)-Real.log (Real.cosh (imbalance h d))-
        Real.log (1-freeCorrection h d) := by
  let h := logHalf w
  have hy : 0 < attenuation h d := Real.exp_pos _
  have hc := Real.cosh_pos (imbalance h d)
  have hb := correction_bounds h (logHalf_nonneg _) d
  have hf : 0 < 1-freeCorrection h d := by linarith
  have sumFactors : 2*attenuation h d*Real.cosh (imbalance h d) =
      (factor w d.1:ℝ)+(factor w d.2:ℝ) := by
    rw [Real.cosh_eq,factor_exp,factor_exp]
    dsimp [imbalance,attenuation]
    rw [show ∀ a b c : ℝ, 2*a*((b+c)/2)=a*b+a*c by intros; ring]
    rw [←Real.exp_add,←Real.exp_add]
    congr 2 <;> ring
  have productFactors : (factor w d.1:ℝ)*(factor w d.2:ℝ) = attenuation h d ^ 2 := by
    unfold attenuation
    rw [factor_exp,factor_exp,←Real.exp_add,pow_two,←Real.exp_add]
    congr 1
    ring
  have normEq : normalizer (factor w d.1) (factor w d.2) =
       (2*attenuation h d*Real.cosh (imbalance h d))*(1-freeCorrection h d) := by
    unfold normalizer
    rw [←sumFactors,productFactors]
    unfold freeCorrection
    field_simp
  change -Real.log (normalizer (factor w d.1) (factor w d.2)) = _
  rw [normEq,Real.log_mul (by positivity) hf.ne',Real.log_mul (by positivity) hc.ne',
    Real.log_mul (by norm_num) hy.ne',show Real.log (attenuation h d) = -h*((d.1:ℝ)+d.2) from Real.log_exp _]
  ring


private theorem norm_log_cosh_le (x : ℝ) :
    ‖Real.log (Real.cosh x)‖ ≤ |x| := by
  rw [Real.norm_eq_abs,abs_of_nonneg (Real.log_nonneg (Real.one_le_cosh x))]
  apply (Real.log_le_iff_le_exp (Real.cosh_pos _)).2
  rw [Real.cosh_eq]
  linarith [Real.exp_le_exp.mpr (le_abs_self x),Real.exp_le_exp.mpr (neg_le_abs x)]

private theorem correction_integrable (rate : ℝ≥0) (h : ℝ) (hh : 0 ≤ h) :
    let μ := poissonMeasure rate
    Integrable (fun d : ℕ × ℕ => Real.log (1-freeCorrection h d)) (μ.prod μ) := by
  apply (integrable_const (μ := (poissonMeasure rate).prod (poissonMeasure rate)) (1:ℝ)).mono'
    (Measurable.of_discrete.aestronglyMeasurable)
  apply ae_of_all
  intro d
  have hb := correction_bounds h hh d
  have lo : (1:ℝ)/2 ≤ 1-freeCorrection h d := by linarith
  have pos : 0 < 1-freeCorrection h d := by linarith
  rw [Real.norm_eq_abs,abs_of_nonpos (Real.log_nonpos pos.le (by linarith))]
  have val := Real.log_le_log (by norm_num : (0:ℝ)<1/2) lo
  rw [one_div,Real.log_inv] at val
  linarith [Real.log_le_sub_one_of_pos (by norm_num : (0:ℝ)<2)]

private theorem minus_h_add_log_cosh (w : Message) :
    -logHalf w + Real.log (Real.cosh (logHalf w)) = Real.log (1-(w:ℝ)/2) := by
  let h := logHalf w
  have safe := sub_pos.mpr w.2.2
  have rightpos : 0 < 1-(w:ℝ)/2 := by linarith
  apply Real.exp_injective
  rw [Real.exp_add,Real.exp_log (Real.cosh_pos _),Real.exp_log rightpos,Real.cosh_eq,mul_div_assoc']
  have split : -(logHalf w) + -(logHalf w) = Real.log (1-(w:ℝ)) := by
    unfold logHalf
    ring
  rw [mul_add,←Real.exp_add,neg_add_cancel,Real.exp_zero,←Real.exp_add,split,Real.exp_log safe]
  ring

/-- Appendix B.2's exact identity for the genuine point-trial score, prior
to the quantitative Taylor and tail bounds. -/
theorem score_identity (k : ℕ) (hk : 2 < k) (α : ℝ≥0) :
    let h := logHalf (halfProduct (k-1) (by omega))
    let μ := poissonMeasure (countRate k α);
    -score k hk α initial =
      Real.log 2 + (α:ℝ)*Real.log (1-Common.p k) +
        ((∫ d, Real.log (Real.cosh (imbalance h d)) ∂μ.prod μ) -
          ((k:ℝ)*α)*Real.log (Real.cosh h)) +
        (∫ d, Real.log (1-freeCorrection h d) ∂μ.prod μ) := by
  let w := halfProduct (k-1) (by omega)
  let h := logHalf w
  let rate := countRate k α
  let μ := poissonMeasure rate
  let total (d : ℕ × ℕ) := h*((d.1:ℝ)+d.2)
  have hi := (poisson_count rate).1
  have hh := logHalf_nonneg w
  have htotal : Integrable total (μ.prod μ) := ((hi.comp_fst μ).add (hi.comp_snd μ)).const_mul h
  have hc : Integrable (fun d : ℕ × ℕ => Real.log (Real.cosh (imbalance h d))) (μ.prod μ) := by
    apply htotal.mono' Measurable.of_discrete.aestronglyMeasurable
    apply ae_of_all
    intro d
    apply (norm_log_cosh_le _).trans
    rw [imbalance,abs_mul,abs_of_nonneg hh]
    unfold total
    apply mul_le_mul_of_nonneg_left _ hh
    rw [abs_le]
    constructor <;> push_cast <;> linarith [Nat.cast_nonneg (α:=ℝ) d.1,Nat.cast_nonneg (α:=ℝ) d.2]
  have hw := correction_integrable rate h hh
  have ev : (∫ d : ℕ × ℕ, total d ∂μ.prod μ) = h*(rate+rate) := by
    unfold total
    rw [integral_const_mul,integral_add (hi.comp_fst μ) (hi.comp_snd μ),
      integral_fun_fst (fun n : ℕ => (n:ℝ)),integral_fun_snd (fun n : ℕ => (n:ℝ))]
    simp [μ,(poisson_count rate).2]
  have point := score_counts k hk α
  dsimp only at point ⊢
  change score k hk α initial = (∫ d, siteCost (factor w d.1) (factor w d.2) ∂μ.prod μ) + _ at point
  simp_rw [site_point] at point
  change score k hk α initial = (∫ d : ℕ × ℕ, ((-Real.log 2 + total d) -
    Real.log (Real.cosh (imbalance h d)))-Real.log (1-freeCorrection h d) ∂μ.prod μ) + _ at point
  have base : Integrable (fun d : ℕ × ℕ => -Real.log 2 + total d) (μ.prod μ) :=
    (integrable_const (-Real.log 2)).add htotal
  have nextTerm : Integrable (fun d : ℕ × ℕ => -Real.log 2 + total d -
      Real.log (Real.cosh (imbalance h d))) (μ.prod μ) := base.sub hc
  rw [integral_sub nextTerm hw,integral_sub base hc,
    integral_add (integrable_const (-Real.log 2)) htotal,integral_const,ev] at point
  simp only [measureReal_univ_eq_one,one_smul] at point
  have prod : (w:ℝ)/2 = Common.p k := by
    change Common.p (k-1)/2=Common.p k
    conv_rhs => rw [show k=k-1+1 by omega,Common.p,pow_succ]
    unfold Common.p
    ring
  have e := minus_h_add_log_cosh w
  rw [prod] at e
  change -h+Real.log (Real.cosh h)=_ at e
  change -score k hk α initial = Real.log 2 + (α:ℝ)*Real.log (1-Common.p k) +
      ((∫ d, Real.log (Real.cosh (imbalance h d)) ∂μ.prod μ)-
        ((k:ℝ)*α)*Real.log (Real.cosh h)) +
      (∫ d, Real.log (1-freeCorrection h d) ∂μ.prod μ)
  rw [point,←e]
  push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
  change _ = _
  have v : (rate:ℝ) = (k:ℝ)*(α:ℝ)/2 := by simp [rate,countRate]
  rw [v]
  ring

/-- Falling factorial polynomials used to evaluate tilted discrete moments. -/
private def falling : ℕ → ℝ → ℝ
  | 0, _ => 1
  | j+1, z => z*falling j (z-1)

private theorem falling_nonneg (j n : ℕ) : 0 ≤ falling j n := by
  induction j generalizing n with
  | zero => simp [falling]
  | succ j ih =>
    cases n with
    | zero => simp [falling]
    | succ n => simpa [falling] using mul_nonneg (by positivity : 0 ≤ (n:ℝ)+1) (ih n)

private theorem falling_hasSum (rate : ℝ≥0) (a : ℝ) (j : ℕ) :
    HasSum (fun n : ℕ => poissonPMFReal rate n*(a^n*falling j n))
      (((rate:ℝ)*a)^j * Real.exp ((rate:ℝ)*(a-1))) := by
  induction j with
  | zero => simpa [falling] using poisson_tilt rate a
  | succ j ih =>
    have pmf (n : ℕ) : poissonPMFReal rate (n+1) * ((n:ℝ)+1) = rate*poissonPMFReal rate n := by
      simp only [poissonPMFReal,Nat.factorial_succ,Nat.cast_mul,Nat.cast_add_one,pow_succ]
      field_simp
    have step (n : ℕ) : poissonPMFReal rate (n+1)*(a^(n+1)*falling (j+1) (n+1:ℕ)) =
        ((rate:ℝ)*a)*(poissonPMFReal rate n*(a^n*falling j n)) := by
      simp only [Nat.cast_add_one,falling,add_sub_cancel_right,pow_succ]
      linear_combination (a^n*a*falling j n)*pmf n
    apply (hasSum_nat_add_iff' 1).mp
    have z : poissonPMFReal rate 0*(a^0*falling (j+1) 0)=0 := by simp [falling]
    simp only [Finset.sum_range_one,Nat.cast_zero,z,sub_zero]
    convert ih.mul_left ((rate:ℝ)*a) using 1
    · funext n; exact step n
    · rw [pow_succ]; ring

private def weightedFalling (a : ℝ) (j n : ℕ) : ℝ := a^n*falling j n

private theorem falling_integral (rate : ℝ≥0) {a : ℝ} (ha : 0 ≤ a) (j : ℕ) :
    Integrable (weightedFalling a j) (poissonMeasure rate) ∧
    (∫ n, weightedFalling a j n ∂poissonMeasure rate) =
      (((rate:ℝ)*a)^j * Real.exp ((rate:ℝ)*(a-1))) :=
  poisson_integral_of_hasSum rate _ (fun n => mul_nonneg (pow_nonneg ha _) (falling_nonneg j n)) _ (falling_hasSum _ _ _)

/-- Each triple represents an integer coefficient and the two falling-factorial
degrees. Applying a list of terms as a polynomial allows the same short
integration argument for second, fourth and sixth moments. -/
private abbrev Term := ℤ × ℕ × ℕ

private def coeffs : List Term → ℝ → ℝ → ℝ
  | [], _, _ => 0
  | (c,u,v)::ts, x, y => (c:ℝ)*falling u x*falling v y+coeffs ts x y

private def tiltEval : List Term → ℝ → ℝ
  | [], _ => 0
  | (c,u,v)::ts, z => (c:ℝ)*z^u*z^v+tiltEval ts z

private def weightedPoly (a : ℝ) (ts : List Term) (d : ℕ × ℕ) :=
  a^d.1*a^d.2*coeffs ts d.1 d.2

private theorem poly_integral (rate : ℝ≥0) {a : ℝ} (ha : 0 ≤ a) (ts : List Term) :
    let μ := poissonMeasure rate
    Integrable (weightedPoly a ts) (μ.prod μ) ∧
      (∫ d, weightedPoly a ts d ∂μ.prod μ) =
        Real.exp ((rate:ℝ)*(a-1))^2*tiltEval ts ((rate:ℝ)*a) := by
  dsimp only
  induction ts with
  | nil =>
    have zero : weightedPoly a [] = fun _ => 0 := by funext d; simp [weightedPoly,coeffs]
    simp [zero,tiltEval]
  | cons t ts ih =>
    rcases t with ⟨c,u,v⟩
    let fu := weightedFalling a u
    let fv := weightedFalling a v
    have eqn : weightedPoly a ((c,u,v)::ts) = fun d : ℕ × ℕ =>
        (c:ℝ)*(fu d.1*fv d.2)+weightedPoly a ts d := by
      funext d
      simp only [weightedPoly,coeffs,fu,fv,weightedFalling]
      ring
    rw [eqn]
    have hu := falling_integral rate ha u
    have hv := falling_integral rate ha v
    have hi := (hu.1.mul_prod hv.1).const_mul (c:ℝ)
    refine ⟨hi.add ih.1,?_⟩
    rw [integral_add hi ih.1,integral_const_mul,integral_prod_mul fu fv,ih.2]
    dsimp only [fu,fv]
    rw [hu.2,hv.2]
    simp only [tiltEval]
    ring


/-- Exponentially weighted powers of the difference between independent
Poisson counts. The parameter a multiplies the weight of each count. -/
def weightedMoment (rate : ℝ≥0) (a : ℝ) (n : ℕ) : ℝ :=
  let μ := poissonMeasure rate
  ∫ d : ℕ × ℕ, a^d.1*a^d.2*((d.2:ℝ)-d.1)^n ∂μ.prod μ

private def degree2 : List Term :=
  [(1,0,1),(1,0,2),(1,1,0),(-2,1,1),(1,2,0)]

theorem weightedMoment_2 (rate : ℝ≥0) {a : ℝ} (ha : 0 ≤ a) :
    let v := 2*(rate:ℝ)*a
    weightedMoment rate a 2 = Real.exp (2*(rate:ℝ)*(a-1))*(v) := by
  dsimp only
  have expansion (x y : ℝ) : (y-x)^2=coeffs degree2 x y := by
    norm_num [degree2,coeffs,falling] <;> ring
  unfold weightedMoment
  simp_rw [expansion]
  change (∫ d, weightedPoly a degree2 d ∂(poissonMeasure rate).prod (poissonMeasure rate)) = _
  rw [(poly_integral rate ha degree2).2, pow_two, ←Real.exp_add]
  rw [show (rate:ℝ)*(a-1)+rate*(a-1)=2*rate*(a-1) by ring]
  simp only [degree2,tiltEval]
  push_cast
  ring

private def degree4 : List Term :=
  [(1,0,1),(7,0,2),(6,0,3),(1,0,4),(1,1,0),
     (-2,1,1),(-6,1,2),(-4,1,3),(7,2,0),(-6,2,1),
     (6,2,2),(6,3,0),(-4,3,1),(1,4,0)]

theorem weightedMoment_4 (rate : ℝ≥0) {a : ℝ} (ha : 0 ≤ a) :
    let v := 2*(rate:ℝ)*a
    weightedMoment rate a 4 = Real.exp (2*(rate:ℝ)*(a-1))*(v+3*v^2) := by
  dsimp only
  have expansion (x y : ℝ) : (y-x)^4=coeffs degree4 x y := by
    norm_num [degree4,coeffs,falling] <;> ring
  unfold weightedMoment
  simp_rw [expansion]
  change (∫ d, weightedPoly a degree4 d ∂(poissonMeasure rate).prod (poissonMeasure rate)) = _
  rw [(poly_integral rate ha degree4).2, pow_two, ←Real.exp_add]
  rw [show (rate:ℝ)*(a-1)+rate*(a-1)=2*rate*(a-1) by ring]
  simp only [degree4,tiltEval]
  push_cast
  ring

private def degree6 : List Term :=
  [(1,0,1),(31,0,2),(90,0,3),(65,0,4),(15,0,5),
     (1,0,6),(1,1,0),(-2,1,1),(-30,1,2),(-80,1,3),
     (-45,1,4),(-6,1,5),(31,2,0),(-30,2,1),(30,2,2),
     (30,2,3),(15,2,4),(90,3,0),(-80,3,1),(30,3,2),
     (-20,3,3),(65,4,0),(-45,4,1),(15,4,2),(15,5,0),
     (-6,5,1),(1,6,0)]

theorem weightedMoment_6 (rate : ℝ≥0) {a : ℝ} (ha : 0 ≤ a) :
    let v := 2*(rate:ℝ)*a
    weightedMoment rate a 6 = Real.exp (2*(rate:ℝ)*(a-1))*(v+15*v^2+15*v^3) := by
  dsimp only
  have expansion (x y : ℝ) : (y-x)^6=coeffs degree6 x y := by
    norm_num [degree6,coeffs,falling] <;> ring
  unfold weightedMoment
  simp_rw [expansion]
  change (∫ d, weightedPoly a degree6 d ∂(poissonMeasure rate).prod (poissonMeasure rate)) = _
  rw [(poly_integral rate ha degree6).2, pow_two, ←Real.exp_add]
  rw [show (rate:ℝ)*(a-1)+rate*(a-1)=2*rate*(a-1) by ring]
  simp only [degree6,tiltEval]
  push_cast
  ring

private theorem from_derivative {f g : ℝ → ℝ} (df : ∀ x, HasDerivAt f (g x) x)
    (dg : ∀ x, 0 ≤ x → 0 ≤ g x) {x : ℝ} (hx : 0 ≤ x) :
    f 0 ≤ f x := by
  have mono := monotoneOn_of_hasDerivWithinAt_nonneg (D := Ici (0:ℝ)) (f := f) (f' := g)
    (convex_Ici _) ((continuous_iff_continuousAt.mpr (fun t => (df t).continuousAt)).continuousOn)
    (fun t _ => (df t).hasDerivWithinAt) (fun t ht => dg t (interior_subset ht))
  exact mono (by simp : (0:ℝ) ∈ Ici (0:ℝ)) (mem_Ici.mpr hx) hx

private theorem dtanh (x : ℝ) : HasDerivAt Real.tanh (1-Real.tanh x^2) x := by
  have d := (Real.hasDerivAt_sinh x).div (Real.hasDerivAt_cosh x) (Real.cosh_pos x).ne'
  convert d using 1
  · funext t; exact Real.tanh_eq_sinh_div_cosh t
  · rw [Real.tanh_eq_sinh_div_cosh]
    field_simp

private theorem dlogcosh (x : ℝ) :
    HasDerivAt (fun z => Real.log (Real.cosh z)) (Real.tanh x) x := by
  simpa [Real.tanh_eq_sinh_div_cosh] using (Real.hasDerivAt_cosh x).log (Real.cosh_pos x).ne'

private theorem tanh_bounds {x : ℝ} (hx : 0 ≤ x) :
    0 ≤ Real.tanh x ∧ Real.tanh x ≤ x ∧ x-x^3/3 ≤ Real.tanh x := by
  have pos (t : ℝ) (ht : 0 ≤ t) : 0 ≤ Real.tanh t := by
    rw [Real.tanh_eq_sinh_div_cosh]
    apply div_nonneg _ (Real.cosh_pos _).le
    simpa using Real.sinh_le_sinh.mpr ht
  have top (t : ℝ) (ht : 0 ≤ t) : Real.tanh t ≤ t := by
    have h := from_derivative (f := fun z => z-Real.tanh z)
      (g := fun z => 1-(1-Real.tanh z^2)) (fun z => (hasDerivAt_id z).sub (dtanh z))
      (fun z _ => by nlinarith [sq_nonneg (Real.tanh z)]) ht
    simpa using h
  have tder (z : ℝ) : HasDerivAt (fun v : ℝ => Real.tanh v-v+v^3/3)
      (z^2-Real.tanh z^2) z := by
    convert ((dtanh z).sub (hasDerivAt_id z)).add (((hasDerivAt_id z).pow 3).div_const (3:ℝ)) using 1 <;> norm_num <;> ring
  have h := from_derivative tder (fun z hz => sub_nonneg.mpr (pow_le_pow_left₀ (pos z hz) (top z hz) 2)) hx
  simp only [Real.tanh_zero,sub_zero,zero_pow (by decide : 3 ≠ 0),zero_div,zero_add] at h
  exact ⟨pos _ hx,top _ hx,by linarith⟩

private theorem tanh_sq_lower {x : ℝ} (hx : 0 ≤ x) :
    x^2 - 2*x^4/3 ≤ Real.tanh x^2 := by
  obtain ⟨pos,ub,lb⟩ := tanh_bounds hx
  have u : x-Real.tanh x ≤ x^3/3 := by linarith
  have v : x+Real.tanh x ≤ 2*x := by linarith
  have p := mul_le_mul u v (by linarith) (by positivity)
  nlinarith only [p]

private theorem tanh_quintic {x : ℝ} (hx : 0 ≤ x) :
    Real.tanh x ≤ x-x^3/3+2*x^5/15 := by
  let f := fun z : ℝ => z-z^3/3+2*z^5/15-Real.tanh z
  have df (z : ℝ) : HasDerivAt f (Real.tanh z^2-z^2+2*z^4/3) z := by
    convert ((((hasDerivAt_id z).sub (((hasDerivAt_id z).pow 3).div_const (3:ℝ))).add
      ((((hasDerivAt_id z).pow 5).const_mul (2:ℝ)).div_const (15:ℝ))).sub (dtanh z)) using 1 <;> norm_num <;> ring
  have h := from_derivative df (fun z hz => by linarith [tanh_sq_lower hz]) hx
  simpa [f] using h

/-- Uniform Taylor remainder for log cosh, on the entire real line. -/
theorem log_cosh_bounds (x : ℝ) :
    0 ≤ Real.log (Real.cosh x)-x^2/2+x^4/12 ∧
      Real.log (Real.cosh x)-x^2/2+x^4/12 ≤ x^6/45 := by
  have pos (t : ℝ) (ht : 0 ≤ t) :
      0 ≤ Real.log (Real.cosh t)-t^2/2+t^4/12 ∧
      Real.log (Real.cosh t)-t^2/2+t^4/12 ≤ t^6/45 := by
    let f := fun z : ℝ => Real.log (Real.cosh z)-z^2/2+z^4/12
    have df (z : ℝ) : HasDerivAt f (Real.tanh z-z+z^3/3) z := by
      convert (((dlogcosh z).sub (((hasDerivAt_id z).pow 2).div_const (2:ℝ))).add
        (((hasDerivAt_id z).pow 4).div_const (12:ℝ))) using 1 <;> norm_num <;> ring
    have f0 : f 0 = 0 := by norm_num [f]
    have lo := from_derivative df (fun z hz => by linarith [(tanh_bounds hz).2.2]) ht
    rw [f0] at lo
    have dtop (z : ℝ) : HasDerivAt (fun u : ℝ => u^6/45-f u)
        (z-z^3/3+2*z^5/15-Real.tanh z) z := by
      convert ((((hasDerivAt_id z).pow 6).div_const (45:ℝ)).sub (df z)) using 1 <;> norm_num <;> ring
    have hi := from_derivative dtop (fun z hz => sub_nonneg.mpr (tanh_quintic hz)) ht
    norm_num [f0] at hi
    exact ⟨lo,hi⟩
  obtain h | h := le_total 0 x
  · exact pos x h
  · simpa [show (-x)^4=x^4 by ring,show (-x)^6=x^6 by ring] using pos (-x) (neg_nonneg.mpr h)


private theorem dsech (x : ℝ) : HasDerivAt (fun z => (Real.cosh z)⁻¹)
    (-(Real.cosh x)⁻¹*Real.tanh x) x := by
  convert (Real.hasDerivAt_cosh x).inv (Real.cosh_pos x).ne' using 1
  rw [Real.tanh_eq_sinh_div_cosh]
  field_simp

/-- A fourth-order global bound on the hyperbolic secant with constants
sufficient for the weighted correction. -/
theorem sech_bounds (x : ℝ) :
    0 ≤ (Real.cosh x)⁻¹-1+x^2/2 ∧ (Real.cosh x)⁻¹-1+x^2/2 ≤ 2*x^4 := by
  let f := fun z : ℝ => (Real.cosh z)⁻¹-1+z^2/2
  let derivF := fun z : ℝ => z-(Real.cosh z)⁻¹*Real.tanh z
  have df (z : ℝ) : HasDerivAt f (derivF z) z := by
    convert ((dsech z).sub_const 1).add (((hasDerivAt_id z).pow 2).div_const (2:ℝ)) using 1 <;>
      dsimp [f, derivF] <;> ring
  have f0 : f 0 = 0 := by norm_num [f]
  have sinv (z : ℝ) : (Real.cosh z)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (Real.one_le_cosh z)
  have low (z : ℝ) (hz : 0 ≤ z) : 0 ≤ f z := by
    rw [← f0]
    apply from_derivative df _ hz
    intro v hv
    obtain ⟨tpos,tu,_⟩ := tanh_bounds hv
    dsimp [derivF]
    linarith [mul_le_mul_of_nonneg_right (sinv v) tpos]
  have top (z : ℝ) (hz : 0 ≤ z) : f z ≤ 2*z^4 := by
    have dt (v : ℝ) : HasDerivAt (fun y => 2*y^4-f y) (8*v^3-derivF v) v := by
      convert ((((hasDerivAt_id v).pow 4).const_mul (2:ℝ)).sub (df v)) using 1 <;> norm_num <;> ring
    have h := from_derivative dt (fun v hv => by
      obtain ⟨tpos,tup,tdn⟩ := tanh_bounds hv
      have bound := low v hv
      change 0 ≤ (Real.cosh v)⁻¹-1+v^2/2 at bound
      have loss : 1-(Real.cosh v)⁻¹ ≤ v^2/2 := by linarith
      have rem := mul_le_mul loss tup tpos (div_nonneg (sq_nonneg _) (by norm_num))
      dsimp [derivF]
      nlinarith [pow_nonneg hv 3]) hz
    norm_num [f0] at h
    exact h
  obtain hx | hx := le_total 0 x
  · exact ⟨low x hx,top x hx⟩
  · have lo := low (-x) (neg_nonneg.mpr hx)
    have hi := top (-x) (neg_nonneg.mpr hx)
    simpa [f,show (-x)^4=x^4 by ring] using And.intro lo hi

/-- A general identity taking a tilted moment of the count difference
to the corresponding weighted moment of the physical imbalance. -/
theorem expected_imbalance_power (rate : ℝ≥0) (h j : ℝ) (q : ℕ) :
    let μ := poissonMeasure rate
    (∫ d : ℕ × ℕ, Real.exp (-j*h*((d.1:ℝ)+d.2))*(imbalance h d)^q ∂μ.prod μ) =
      h^q*weightedMoment rate (Real.exp (-j*h)) q := by
  dsimp only
  rw [weightedMoment,←integral_const_mul]
  apply integral_congr_ae
  apply ae_of_all
  intro d
  simp only [imbalance,mul_pow]
  rw [mul_add,Real.exp_add,mul_comm (-j*h) (d.1:ℝ),mul_comm (-j*h) (d.2:ℝ),
    Real.exp_nat_mul,Real.exp_nat_mul]
  ring

private theorem imbalance_integrable (rate : ℝ≥0) (h : ℝ) (q : ℕ) :
    let μ := poissonMeasure rate
    Integrable (fun d : ℕ × ℕ => (imbalance h d)^q) (μ.prod μ) := by
  let μ := poissonMeasure rate
  have base : Integrable (fun n : ℕ => (Real.exp 1)^n) μ :=
    (poisson_integral_of_hasSum rate _ (fun n => pow_nonneg (Real.exp_pos 1).le n) _
      (poisson_tilt rate (Real.exp 1))).1
  have dom := (base.mul_prod base).const_mul (|h|^q*(q.factorial:ℝ))
  apply dom.mono' Measurable.of_discrete.aestronglyMeasurable
  apply ae_of_all
  intro d
  rw [Real.norm_eq_abs,abs_pow,imbalance,abs_mul,mul_pow]
  have delta : |(d.2:ℝ)-d.1| ≤ (d.1:ℝ)+d.2 := by
    rw [abs_le]
    constructor <;> linarith [Nat.cast_nonneg (α:=ℝ) d.1,Nat.cast_nonneg (α:=ℝ) d.2]
  have exponent : Real.exp (↑d.1+↑d.2) = (Real.exp 1)^d.1*(Real.exp 1)^d.2 := by
    rw [Real.exp_add,←Real.exp_nat_mul,←Real.exp_nat_mul,mul_one,mul_one]
  have bound := (div_le_iff₀ (by positivity : (0:ℝ)<q.factorial)).mp
    (Real.pow_div_factorial_le_exp ((d.1:ℝ)+d.2) (by positivity) q)
  rw [exponent] at bound
  calc
    _ ≤ |h|^q*(((d.1:ℝ)+d.2)^q) := mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (abs_nonneg _) delta q) (by positivity)
    _ ≤ _ := by
      simpa only [mul_assoc,mul_left_comm,mul_comm] using mul_le_mul_of_nonneg_left bound (pow_nonneg (abs_nonneg h) q)

/-- One-sided remainder for any Taylor order of the logarithm. -/
theorem log_remainder {w : ℝ} (hw : 0 ≤ w) (hu : w < 1) (j : ℕ) :
    let s := ∑ i ∈ Finset.range j, w^(i+1)/((i:ℝ)+1)
    0 ≤ -Real.log (1-w)-s ∧
      -Real.log (1-w)-s ≤ w^(j+1)/(((j:ℝ)+1)*(1-w)) := by
  dsimp only
  have full := Real.hasSum_pow_div_log_of_abs_lt_one ((abs_of_nonneg hw).trans_lt hu)
  have tail := (hasSum_nat_add_iff' j).mpr full
  have term (n : ℕ) : w^(n+j+1)/((↑(n+j):ℝ)+1) ≤
      (w^(j+1)/((j:ℝ)+1))*w^n := by
    rw [show n+j+1=(j+1)+n by omega,pow_add,Nat.cast_add]
    have low := div_le_div_of_nonneg_left (mul_nonneg (pow_nonneg hw (j+1)) (pow_nonneg hw n))
      (by positivity : 0<(j:ℝ)+1) (show (j:ℝ)+1 ≤ n+j+1 by linarith [Nat.cast_nonneg (α:=ℝ) n])
    convert low using 1 <;> ring
  have geo := (hasSum_geometric_of_lt_one hw hu).mul_left (w^(j+1)/((j:ℝ)+1))
  refine ⟨tail.nonneg (fun n => by positivity),?_⟩
  have le := hasSum_le term tail geo
  convert le using 1
  simp [div_eq_mul_inv,mul_comm,mul_left_comm,mul_assoc]

/-- Error estimate for the nonlinear part of the point-mass site score.
All bounds hold for every real imbalance and every attenuation in [0,1]. -/
theorem point_correction_error (x y : ℝ) (hy : 0 ≤ y) (yu : y ≤ 1) :
    let w := y*(Real.cosh x)⁻¹/2
    |-Real.log (1-w)-(y/2-y*x^2/4+y^2/8)| ≤ y*x^4+y^2*x^2/8+y^3/12 := by
  let s := (Real.cosh x)⁻¹
  let w := y*s/2
  have spos : 0 ≤ s := (inv_pos.mpr (Real.cosh_pos x)).le
  have su : s ≤ 1 := inv_le_one_of_one_le₀ (Real.one_le_cosh x)
  have wp : 0 ≤ w := by dsimp [w]; positivity
  have wy : w ≤ y/2 := by dsimp [w]; linarith [mul_le_mul_of_nonneg_left su hy]
  have wu : w ≤ 1/2 := by linarith
  have h := log_remainder wp (show w < 1 by linarith) 2
  norm_num [Finset.sum_range_succ] at h
  have tail : -Real.log (1-w)-(w+w^2/2) ≤ 2*w^3/3 := by
    apply le_trans (show -Real.log (1-w)-(w+w^2/2) ≤ w^3/(3*(1-w)) by linarith [h.2])
    apply (div_le_iff₀ (by linarith : 0 < (3:ℝ)*(1-w))).2
    nlinarith only [mul_nonneg (pow_nonneg wp 3) (show 0 ≤ 1-2*w by linarith)]
  have tail' := pow_le_pow_left₀ wp wy 3
  obtain ⟨slo,shi⟩ := sech_bounds x
  change 0 ≤ s-1+x^2/2 at slo
  change s-1+x^2/2 ≤ 2*x^4 at shi
  have upper := mul_le_mul_of_nonneg_left shi hy
  have lower := mul_nonneg hy slo
  have sqlo : 1-s^2 ≤ x^2 := by
    have p := mul_le_mul (by linarith : 1-s ≤ x^2/2)
      (by linarith : 1+s ≤ 2) (by linarith) (by positivity)
    nlinarith only [p]
  have squ : s^2 ≤ 1 := pow_le_one₀ spos su
  have sqgap := mul_le_mul_of_nonneg_left sqlo (sq_nonneg y)
  have sqtop := mul_le_mul_of_nonneg_left squ (sq_nonneg y)
  change |-Real.log (1-w)-(y/2-y*x^2/4+y^2/8)| ≤ _
  rw [abs_le]
  dsimp [w] at tail tail' h ⊢
  constructor <;> nlinarith only [tail,tail',h.1,upper,lower,sqgap,sqtop,mul_nonneg hy (pow_nonneg (sq_nonneg x) 2),pow_nonneg hy 3,
      mul_nonneg (sq_nonneg y) (sq_nonneg x)]

private def expectation (rate : ℝ≥0) (f : ℕ × ℕ → ℝ) : ℝ :=
  ∫ d, f d ∂(poissonMeasure rate).prod (poissonMeasure rate)

/-- Explicit site contribution of log cosh with a sixth-moment allowance. -/
theorem log_cosh_expectation_bounds (rate : ℝ≥0) (h : ℝ) :
    let v := 2*(rate:ℝ)
    let b := v*h^2
    let D := expectation rate (fun d => Real.log (Real.cosh (imbalance h d)))-v*Real.log (Real.cosh h);
    -(v*h^6)/45 ≤ D+b^2/4 ∧
      D+b^2/4 ≤ (b*h^4+15*b^2*h^2+15*b^3)/45 := by
  let μ := (poissonMeasure rate).prod (poissonMeasure rate)
  let x := imbalance h
  let v := 2*(rate:ℝ)
  let b := v*h^2
  let f (d : ℕ × ℕ) := Real.log (Real.cosh (x d))
  have e2 : (∫ d, (x d)^2 ∂μ) = b := by
    have e := expected_imbalance_power rate h 0 2
    simpa [μ,x,b,v,weightedMoment_2 rate (show (0:ℝ) ≤ 1 by norm_num),mul_comm] using e
  have e4 : (∫ d, (x d)^4 ∂μ) = b*h^2+3*b^2 := by
    have e := expected_imbalance_power rate h 0 4
    simp only [neg_zero,zero_mul,Real.exp_zero,one_mul,weightedMoment_4 rate (show (0:ℝ) ≤ 1 by norm_num),
      mul_one,sub_self,mul_zero,Real.exp_zero,one_mul] at e
    convert e using 1
    dsimp [b,v]; ring
  have e6 : (∫ d, (x d)^6 ∂μ) = b*h^4+15*b^2*h^2+15*b^3 := by
    have e := expected_imbalance_power rate h 0 6
    simp only [neg_zero,zero_mul,Real.exp_zero,one_mul,weightedMoment_6 rate (show (0:ℝ) ≤ 1 by norm_num),
      mul_one,sub_self,mul_zero,Real.exp_zero,one_mul] at e
    convert e using 1
    dsimp [b,v]; ring
  have hi : Integrable f μ := by
    have hb := (imbalance_integrable rate h 1).norm
    apply hb.mono' Measurable.of_discrete.aestronglyMeasurable
    exact ae_of_all _ fun d => by simpa [f,x,pow_one,Real.norm_eq_abs] using norm_log_cosh_le (x d)
  have i2 := (imbalance_integrable rate h 2).div_const (2:ℝ)
  have i4 := (imbalance_integrable rate h 4).div_const (12:ℝ)
  have i6 := (imbalance_integrable rate h 6).div_const (45:ℝ)
  have ifull : Integrable (fun d => f d-(x d)^2/2+(x d)^4/12) μ := (hi.sub i2).add i4
  have base : Integrable (fun d => f d-(x d)^2/2) μ := hi.sub i2
  have rew : (∫ d, f d-(x d)^2/2+(x d)^4/12 ∂μ) =
      (∫ d, f d ∂μ)-b/2+(b*h^2+3*b^2)/12 := by
    rw [integral_add base i4,integral_sub hi i2,integral_div,integral_div,e2,e4]
  have hlo : 0 ≤ ∫ d, f d-(x d)^2/2+(x d)^4/12 ∂μ := integral_nonneg (μ:=μ) (fun d => (log_cosh_bounds (x d)).1)
  have hhi := integral_mono ifull i6 (fun d => (log_cosh_bounds (x d)).2)
  change 0 ≤ ∫ d, f d-(x d)^2/2+(x d)^4/12 ∂μ at hlo
  change (∫ d, f d-(x d)^2/2+(x d)^4/12 ∂μ) ≤ ∫ d, (x d)^6/45 ∂μ at hhi
  rw [rew] at hlo hhi
  rw [integral_div,e6] at hhi
  have low := mul_nonneg (show 0 ≤ v by dsimp [v]; positivity) (log_cosh_bounds h).1
  have high := mul_le_mul_of_nonneg_left (log_cosh_bounds h).2 (show 0 ≤ v by dsimp [v]; positivity)
  change -(v*h^6)/45 ≤ (∫ d, f d ∂μ)-v*Real.log (Real.cosh h)+b^2/4 ∧
    (∫ d, f d ∂μ)-v*Real.log (Real.cosh h)+b^2/4 ≤ (b*h^4+15*b^2*h^2+15*b^3)/45
  dsimp [b] at hlo hhi ⊢
  constructor <;> linarith only [hlo,hhi,low,high]

/-- Weighted moments of the physical fields. -/
def weightedField (h : ℝ) (j q : ℕ) (d : ℕ × ℕ) := attenuation h d ^ j * (imbalance h d)^q
def massTilt (rate : ℝ≥0) (h : ℝ) (j : ℕ) := Real.exp (2*(rate:ℝ)*(Real.exp (-(j:ℝ)*h)-1))
def varianceTilt (rate : ℝ≥0) (h : ℝ) (j : ℕ) := 2*(rate:ℝ)*h^2*Real.exp (-(j:ℝ)*h)

private theorem attenuation_power (h : ℝ) (j : ℕ) (d : ℕ × ℕ) :
    (attenuation h d)^j = Real.exp (-(j:ℝ)*h*((d.1:ℝ)+d.2)) := by
  unfold attenuation
  rw [←Real.exp_nat_mul]
  congr 1; ring

private theorem field_moment (rate : ℝ≥0) (h : ℝ) (j q : ℕ) :
    expectation rate (weightedField h j q) = h^q * weightedMoment rate (Real.exp (-(j:ℝ)*h)) q := by
  simpa only [expectation,weightedField,attenuation_power] using expected_imbalance_power rate h j q

theorem field_moment_zero (rate : ℝ≥0) (h : ℝ) (j : ℕ) :
    expectation rate (weightedField h j 0) = massTilt rate h j := by
  simpa [expectation,weightedField,attenuation_power,massTilt] using tilted_transform rate h j 0

theorem field_moment_two (rate : ℝ≥0) (h : ℝ) (j : ℕ) :
    expectation rate (weightedField h j 2) = massTilt rate h j * varianceTilt rate h j := by
  rw [field_moment,weightedMoment_2 rate (Real.exp_pos _).le]
  dsimp [massTilt,varianceTilt]
  ring

theorem field_moment_four (rate : ℝ≥0) (h : ℝ) (j : ℕ) :
    let b := varianceTilt rate h j
    expectation rate (weightedField h j 4) = massTilt rate h j * (b*h^2+3*b^2) := by
  rw [field_moment,weightedMoment_4 rate (Real.exp_pos _).le]
  dsimp [massTilt,varianceTilt]
  ring

private theorem field_integrable (rate : ℝ≥0) {h : ℝ} (hh : 0 ≤ h) (j q : ℕ) :
    Integrable (weightedField h j q) ((poissonMeasure rate).prod (poissonMeasure rate)) := by
  apply (imbalance_integrable rate h q).norm.mono' Measurable.of_discrete.aestronglyMeasurable
  apply ae_of_all
  intro d
  have bound : attenuation h d ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr hh) (by positivity))
  have hn : 0 ≤ attenuation h d := (Real.exp_pos _).le
  rw [weightedField,norm_mul,Real.norm_eq_abs ((attenuation h d)^j),
    abs_of_nonneg (pow_nonneg hn _)]
  exact mul_le_of_le_one_left (norm_nonneg _) (pow_le_one₀ hn bound)

/-- Quantitative remainder for the actual expectation of the nonlinear
site correction, expressed through the exact tilted fields. -/
theorem free_score_error (rate : ℝ≥0) {h : ℝ} (hh : 0 ≤ h) :
    let m := massTilt rate h
    let b := varianceTilt rate h
    |-(expectation rate (fun d => Real.log (1-freeCorrection h d))) -
       (m 1/2-m 1*b 1/4+m 2/8)| ≤
      m 1*(b 1*h^2+3*(b 1)^2)+m 2*b 2/8+m 3/12 := by
  let μ := (poissonMeasure rate).prod (poissonMeasure rate)
  let Z := weightedField h
  let L (d : ℕ × ℕ) := Real.log (1-freeCorrection h d)
  let A (d : ℕ × ℕ) := Z 1 0 d/2-Z 1 2 d/4+Z 2 0 d/8
  let B (d : ℕ × ℕ) := Z 1 4 d+Z 2 2 d/8+Z 3 0 d/12
  have coeff (j q : ℕ) : Integrable (Z j q) μ := field_integrable rate hh _ _
  have lInt : Integrable L μ := correction_integrable rate h hh
  have part : Integrable (fun d => Z 1 0 d/2-Z 1 2 d/4) μ := ((coeff 1 0).div_const _).sub ((coeff 1 2).div_const _)
  have part' : Integrable (fun d => Z 1 4 d+Z 2 2 d/8) μ := (coeff 1 4).add ((coeff 2 2).div_const _)
  have intA : Integrable A μ := part.add ((coeff 2 0).div_const _)
  have intB : Integrable B μ := part'.add ((coeff 3 0).div_const _)
  have point (d : ℕ × ℕ) : |-L d-A d| ≤ B d := by
    have hu : attenuation h d ≤ 1 := Real.exp_le_one_iff.mpr <|
      mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr hh) (by positivity)
    have e := point_correction_error (imbalance h d) (attenuation h d) (Real.exp_pos _).le hu
    simpa only [L,A,B,Z,weightedField,pow_zero,pow_one,mul_one,one_mul,freeCorrection,div_eq_mul_inv,
      mul_inv_rev,mul_assoc,mul_left_comm,mul_comm] using e
  have bot := integral_mono intB.neg (lInt.neg.sub intA) (fun d => (abs_le.mp (point d)).1)
  have top := integral_mono (lInt.neg.sub intA) intB (fun d => (abs_le.mp (point d)).2)
  change (∫ d, -B d ∂μ) ≤ ∫ d, -L d-A d ∂μ at bot
  change (∫ d, -L d-A d ∂μ) ≤ ∫ d, B d ∂μ at top
  rw [integral_sub (show Integrable (fun d => -L d) μ from lInt.neg) intA,integral_neg,integral_neg] at bot
  rw [integral_sub (show Integrable (fun d => -L d) μ from lInt.neg) intA,integral_neg] at top
  have integralA : (∫ d, A d ∂μ) =
      massTilt rate h 1/2-massTilt rate h 1*varianceTilt rate h 1/4+massTilt rate h 2/8 := by
    unfold A
    rw [integral_add part ((coeff 2 0).div_const _),integral_sub ((coeff 1 0).div_const _) ((coeff 1 2).div_const _),
      integral_div,integral_div,integral_div]
    change expectation rate (weightedField h 1 0)/2-expectation rate (weightedField h 1 2)/4+expectation rate (weightedField h 2 0)/8 = _
    rw [field_moment_zero,field_moment_two,field_moment_zero]
  have integralB : (∫ d, B d ∂μ) = massTilt rate h 1*(varianceTilt rate h 1*h^2+3*(varianceTilt rate h 1)^2)
      +massTilt rate h 2*varianceTilt rate h 2/8+massTilt rate h 3/12 := by
    unfold B
    rw [integral_add part' ((coeff 3 0).div_const _),integral_add (coeff 1 4) ((coeff 2 2).div_const _),
      integral_div,integral_div]
    change expectation rate (weightedField h 1 4)+expectation rate (weightedField h 2 2)/8+expectation rate (weightedField h 3 0)/12 = _
    rw [field_moment_four,field_moment_two,field_moment_zero]
  rw [integralA,integralB] at bot top
  exact abs_le.mpr ⟨bot,top⟩

/-- Uniform bounds used in reducing the point score at the center density. -/
private theorem small_parameters {k : ℕ} (hk : 11 ≤ k) :
    0 < Common.p k ∧ Common.p k ≤ 1/2048 ∧ (k:ℝ)*Common.p k ≤ 11/2048 := by
  refine ⟨by unfold Common.p; positivity,?_,?_⟩
  · exact (pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) hk).trans (by norm_num)
  · induction k, hk using Nat.le_induction with
    | base => norm_num [Common.p]
    | succ k hk ih =>
      have hn : (1:ℝ) ≤ k := by exact_mod_cast (show 1 ≤ k by omega)
      have hp : 0 ≤ Common.p k := by unfold Common.p; positivity
      rw [show Common.p (k+1) = Common.p k/2 by unfold Common.p; rw [pow_succ]; ring,Nat.cast_add_one]
      nlinarith only [mul_nonneg (sub_nonneg.mpr hn) hp,ih]

/-- Bounds on the logarithmic field and square-root attenuation. -/
theorem field_scales {p : ℝ} (hp : 0 < p) (pu : p ≤ 1/2048) :
    let h := -Real.log (1-2*p)/2
    let z := 1-Real.exp (-h)
    p ≤ h ∧ h ≤ p+2*p^2 ∧ p ≤ z ∧ z ≤ p+p^2 ∧
    0 ≤ z-p-p^2/2 ∧ z-p-p^2/2 ≤ 2*p^3 := by
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  have base := log_remainder (by linarith only [hp] : 0 ≤ 2*p) (by linarith only [pu] : 2*p < 1) 1
  norm_num [Finset.sum_range_succ] at base
  have hlo : p ≤ h := by dsimp [h]; linarith only [base.1]
  have hhi : h ≤ p+2*p^2 := by
    have cap : (2*p)^2/(2*(1-2*p)) ≤ 4*p^2 := by
      apply (div_le_iff₀ (by linarith only [pu] : (0:ℝ)<2*(1-2*p))).2
      nlinarith only [mul_nonneg (sq_nonneg p) (show 0 ≤ 1-4*p by linarith only [pu])]
    dsimp [h]; linarith only [base.2,cap]
  have hz : 0 ≤ z := sub_nonneg.mpr (Real.exp_le_one_iff.mpr (neg_nonpos.mpr (hp.le.trans hlo)))
  have zu : z ≤ 1 := sub_le_self _ (Real.exp_pos _).le
  have raw : Real.exp (-h)^2 = 1-2*p := by
    rw [sq,←Real.exp_add,show -h+-h = Real.log (1-2*p) by dsimp [h]; ring,Real.exp_log (by linarith only [pu])]
  have quad : z-p=z^2/2 := by dsimp [z]; nlinarith only [raw]
  have zl : p ≤ z := by nlinarith only [quad,sq_nonneg z]
  have twice : z ≤ 2*p := by nlinarith only [quad,mul_nonneg hz (sub_nonneg.mpr zu)]
  have square := pow_le_pow_left₀ hz twice 2
  have tight : z ≤ (11/10)*p := by
    nlinarith only [quad,square,mul_nonneg hp.le (show 0 ≤ 1/10-2*p by linarith only [pu])]
  have zup : z ≤ p+p^2 := by nlinarith only [quad,pow_le_pow_left₀ hz tight 2,sq_nonneg p]
  have rest := mul_le_mul (sub_le_iff_le_add.mpr (show z ≤ p^2+p by linarith only [zup]))
    (show z+p ≤ 3*p by linarith only [twice]) (show 0 ≤ z+p by linarith only [zl,hp]) (sq_nonneg _)
  exact ⟨hlo,hhi,zl,zup,by nlinarith only [quad,pow_le_pow_left₀ hp.le zl 2],
    by nlinarith only [quad,rest,pow_nonneg hp.le 3]⟩

private theorem log2_range : 69/100 ≤ Real.log 2 ∧ Real.log 2 ≤ 7/10 := by
  constructor <;> linarith only [Real.log_two_gt_d9,Real.log_two_lt_d9]

/-- The first two terms of the exponent of the first tilted mass. -/
private theorem tilt_one_exponent {p z : ℝ} (hp : 0 < p)
    (zl : p ≤ z) (zu : z ≤ p+p^2) (el : 0 ≤ z-p-p^2/2) (eu : z-p-p^2/2 ≤ 2*p^3) :
    let L := Real.log 2
    let d := (1+L)/2
    |(L/p-d)*z - L+p/2| ≤ 2*p^2 := by
  let L := Real.log 2
  let d := (1+L)/2
  have lp := log2_range.1
  have lu := log2_range.2
  change 69/100 ≤ L at lp
  change L ≤ 7/10 at lu
  have dlo : 0 ≤ d := by dsimp [d]; linarith only [lp]
  have du : d ≤ 1 := by dsimp [d]; linarith only [lu]
  have er := mul_le_mul_of_nonneg_left eu (by linarith only [lp] : 0 ≤ L)
  have er0 := mul_nonneg (by linarith only [lp] : 0 ≤ L) el
  have step : ((L/p-d)*z - L+p/2)*p = L*(z-p-p^2/2)-p*d*(z-p) := by
    dsimp [d]; field_simp; ring
  change |(L/p-d)*z - L+p/2| ≤ 2*p^2
  have dz := mul_le_mul du (show z-p ≤ p^2 by linarith only [zu]) (sub_nonneg.mpr zl) zero_le_one
  have erup := mul_le_mul_of_nonneg_right lu (pow_nonneg hp.le 3)
  have scaled := mul_le_mul_of_nonneg_left dz hp.le
  have scaled0 := mul_nonneg (mul_nonneg hp.le dlo) (sub_nonneg.mpr zl)
  rw [abs_le]
  constructor <;> apply (le_of_mul_le_mul_right _ hp) <;>
    nlinarith only [step,er,er0,erup,scaled,scaled0,pow_nonneg hp.le 3]

private theorem mass_scales {k : ℕ} (hk : 11 ≤ k) :
    let p := Common.p k
    let K : ℝ := k
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    let v := K*t
    let h := -Real.log (1-2*p)/2
    let m (j : ℕ) := Real.exp (v*(Real.exp (-(j:ℝ)*h)-1))
    |m 1-p-K*p^2/2| ≤ K^2*p^3 ∧ |m 2-p^2| ≤ 2*K*p^3 ∧ m 3 ≤ 2*p^3 := by
  let p := Common.p k
  let K : ℝ := k
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  let v := K*t
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  let m (j : ℕ) := Real.exp (v*(Real.exp (-(j:ℝ)*h)-1))
  obtain ⟨hp,pu,kpu⟩ := small_parameters hk
  change 0 < p at hp
  change p ≤ 1/2048 at pu
  change K*p ≤ 11/2048 at kpu
  have Klo : 11 ≤ K := by dsimp [K]; exact_mod_cast hk
  have K0 : 0 ≤ K := by linarith only [Klo]
  have dlo : 0 ≤ d := by dsimp [d,L]; linarith only [log2_range.1]
  have du : d ≤ 17/20 := by dsimp [d,L]; linarith only [log2_range.2]
  have t0 : 0 ≤ t := by
    dsimp [t]; apply sub_nonneg.mpr; apply (le_div_iff₀ hp).2
    have up := mul_le_mul du pu hp.le (by norm_num)
    dsimp [L]; linarith only [up,log2_range.1]
  have v0 : 0 ≤ v := mul_nonneg K0 t0
  have idp : Real.exp (-K*L) = p := by
    change Real.exp (-(k:ℝ)*Real.log 2) = (1/2:ℝ)^k
    rw [neg_mul,←mul_neg,Real.exp_nat_mul,Real.exp_neg,Real.exp_log (by norm_num)]
    norm_num [one_div]
  obtain ⟨hl,hu,zl,zu,el,eu⟩ := field_scales hp pu
  change p ≤ z at zl
  change z ≤ p+p^2 at zu
  change 0 ≤ z-p-p^2/2 at el
  change z-p-p^2/2 ≤ 2*p^3 at eu
  have e := tilt_one_exponent hp zl zu el eu
  change |t*z - L+p/2| ≤ 2*p^2 at e
  let u := K*L-v*z
  have uerr : |u-K*p/2| ≤ 2*K*p^2 := by
    rw [show u-K*p/2= -(K*(t*z-L+p/2)) by dsimp [u,v]; ring,abs_neg,abs_mul,abs_of_nonneg K0]
    linarith only [mul_le_mul_of_nonneg_left e K0]
  have ucut : |u| ≤ (3/5)*(K*p) := by
    have u0 := (abs_le.mp uerr).1
    have u1 := (abs_le.mp uerr).2
    have rp := mul_le_mul_of_nonneg_left pu (mul_nonneg K0 hp.le)
    rw [abs_le]; constructor <;> nlinarith only [u0,u1,rp,mul_nonneg K0 hp.le]
  have U := Real.abs_exp_sub_one_sub_id_le (ucut.trans (by linarith only [kpu]))
  have Usq : u^2 ≤ (9/25)*(K*p)^2 := by
    have sq := pow_le_pow_left₀ (abs_nonneg u) ucut 2
    rw [sq_abs] at sq
    linarith only [sq]
  have mass1 : m 1 = p*Real.exp u := by
    rw [←idp,←Real.exp_add]
    dsimp [m,u,z]
    congr 1; push_cast; ring
  have m1err : |m 1-p-K*p^2/2| ≤ K^2*p^3 := by
    rw [mass1]
    have sum := abs_add_le (Real.exp u-1-u) (u-K*p/2)
    have bound := sum.trans (add_le_add U uerr)
    have rp := mul_nonneg (show 0 ≤ (16/25)*K-2 by linarith only [Klo]) (mul_nonneg K0 (sq_nonneg p))
    have e' : |Real.exp u-1-K*p/2| ≤ K^2*p^2 := by
      rw [show (Real.exp u-1-u)+(u-K*p/2) = Real.exp u-1-K*p/2 by ring] at bound
      nlinarith only [bound,Usq,rp]
    rw [show p*Real.exp u-p-K*p^2/2 = p*(Real.exp u-1-K*p/2) by ring,abs_mul,abs_of_nonneg hp.le]
    nlinarith only [mul_le_mul_of_nonneg_left e' hp.le]
  let V := 2*K*d*p
  have vv : 0 ≤ V := by dsimp [V]; positivity
  have vmax : V ≤ (17/10)*(K*p) := by dsimp [V]; nlinarith only [mul_le_mul_of_nonneg_right du (mul_nonneg K0 hp.le)]
  have max2 : V ≤ 1/100 := by linarith only [vmax,kpu]
  have ee := Real.abs_exp_sub_one_sub_id_le (show |V| ≤ 1 by rw [abs_of_nonneg vv]; linarith only [max2])
  have vz := mul_le_mul_of_nonneg_right max2 vv
  have cap : Real.exp V-1 ≤ 2*K*p := by
    nlinarith only [(abs_le.mp ee).2,vz,vmax,mul_nonneg K0 hp.le]
  have ex2 : Real.exp (-2*h) = 1-2*p := by
    rw [show -2*h=Real.log (1-2*p) by dsimp [h]; ring,Real.exp_log (by linarith only [pu])]
  have mass2 : m 2 = p^2*Real.exp V := by
    rw [←idp,sq,←Real.exp_add,←Real.exp_add]
    dsimp only [m]
    norm_num only [Nat.cast_ofNat]
    rw [ex2]
    congr 1
    dsimp [V,v,t,d]; field_simp; ring
  have m2err : |m 2-p^2| ≤ 2*K*p^3 := by
    rw [mass2,show p^2*Real.exp V-p^2=p^2*(Real.exp V-1) by ring,abs_mul,abs_of_nonneg (sq_nonneg p),
      abs_of_nonneg (sub_nonneg.mpr (Real.one_le_exp vv))]
    nlinarith only [mul_le_mul_of_nonneg_left cap (sq_nonneg p)]
  refine ⟨m1err,m2err,?_⟩
  have ex3 : Real.exp (-3*h) = (1-2*p)*(1-z) := by
    rw [show -3*h=-2*h+(-h) by ring,Real.exp_add,ex2]
    dsimp [z]; ring
  have vpid : v*p = K*(L-d*p) := by dsimp [v,t]; field_simp
  have vl : v*p ≤ K*L := by nlinarith only [vpid,mul_nonneg (mul_nonneg K0 dlo) hp.le]
  have z' : z ≤ 2*p := by
    nlinarith only [zu,mul_nonneg hp.le (show 0 ≤ 1-p by linarith only [pu])]
  have cross : 2*v*p*z ≤ 4*K*p := by
    have a := mul_le_mul_of_nonneg_left z' (mul_nonneg v0 hp.le)
    have b := mul_le_mul_of_nonneg_right vl hp.le
    have c := mul_le_mul_of_nonneg_right log2_range.2 (mul_nonneg K0 hp.le)
    change L*(K*p) ≤ 7/10*(K*p) at c
    nlinarith only [a,b,c,mul_nonneg K0 hp.le]
  have off : v*((1-2*p)*(1-z)-1)+3*K*L ≤ 1/10 := by
    have us := (abs_le.mp ucut).2
    change K*L-v*z ≤ (3/5)*(K*p) at us
    dsimp [V] at vmax
    nlinarith only [us,vpid,cross,vmax,kpu]
  change m 3 ≤ 2*p^3
  dsimp only [m]
  norm_num only [Nat.cast_ofNat]
  rw [ex3]
  calc
    _ ≤ Real.exp (-3*K*L+1/10) := Real.exp_le_exp.mpr (by linarith only [off])
    _ = p^3*Real.exp (1/10) := by rw [←idp,←Real.exp_nat_mul,←Real.exp_add]; congr 1; push_cast; ring
    _ ≤ 2*p^3 := by
      have cut := Real.exp_bound_div_one_sub_of_interval (by norm_num : (0:ℝ) ≤ 1/10) (by norm_num)
      nlinarith only [mul_le_mul_of_nonneg_left cut (pow_nonneg hp.le 3),pow_nonneg hp.le 3]

/-- Accuracy of the zero-tilt variance and its first tilted derivative. -/
private theorem variance_scales {p K h z : ℝ} (hp : 0 < p) (pu : p ≤ 1/2048)
    (hK : 11 ≤ K) (hl : p ≤ h) (hu : h ≤ p+2*p^2) (zl : p ≤ z) (zu : z ≤ p+p^2) :
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    let b := K*t*h^2
    0 ≤ b ∧ b ≤ K*p ∧ |b-K*L*p| ≤ 3*K*p^2 ∧
      |b*(1-z)-K*L*p| ≤ 5*K*p^2 := by
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  let b := K*t*h^2
  have K0 : 0 ≤ K := by linarith only [hK]
  have llo := log2_range.1
  have lup := log2_range.2
  change 69/100 ≤ L at llo
  change L ≤ 7/10 at lup
  have l0 : 0 ≤ L := by linarith only [llo]
  have d0 : 0 ≤ d := by dsimp [d]; linarith only [llo]
  have dup : d ≤ 1 := by dsimp [d]; linarith only [lup]
  have td : t*p = L-d*p := by dsimp [t]; field_simp
  have tp : 0 ≤ t := by
    apply (le_of_mul_le_mul_right _ hp)
    have dp := mul_le_mul dup pu hp.le zero_le_one
    nlinarith only [td,dp,llo]
  have b0 : 0 ≤ b := mul_nonneg (mul_nonneg K0 tp) (sq_nonneg h)
  have hs : h ≤ (101/100)*p := by
    nlinarith only [hu,mul_le_mul_of_nonneg_left pu hp.le,hp.le]
  have sqd := mul_le_mul (show h-p ≤ 2*p^2 by linarith only [hu])
    (show h+p ≤ 201/100*p by linarith only [hs]) (by linarith only [hl,hp]) (by positivity)
  have delta : h^2-p^2 ≤ (41/10)*p^3 := by nlinarith only [sqd,pow_nonneg hp.le 3]
  have sq0 : 0 ≤ h^2-p^2 := sub_nonneg.mpr (pow_le_pow_left₀ hp.le hl 2)
  have res := mul_le_mul_of_nonneg_left delta tp
  have res0 := mul_nonneg tp sq0
  have dp := mul_le_mul_of_nonneg_right dup (sq_nonneg p)
  have cap := mul_le_mul_of_nonneg_right (show t*p ≤ 7/10 by linarith only [td,lup,mul_nonneg d0 hp.le]) (sq_nonneg p)
  have id : t*h^2-L*p = t*(h^2-p^2)-d*p^2 := by
    nlinarith only [congrArg (fun x : ℝ => x*p) td]
  have er : |t*h^2-L*p| ≤ 3*p^2 := by
    rw [abs_le]; constructor <;> nlinarith only [id,res,res0,dp,cap,mul_nonneg d0 (sq_nonneg p),sq_nonneg p]
  have eb : |b-K*L*p| ≤ 3*K*p^2 := by
    rw [show b-K*L*p=K*(t*h^2-L*p) by dsimp [b]; ring,abs_mul,abs_of_nonneg K0]
    nlinarith only [mul_le_mul_of_nonneg_left er K0]
  have bu : b ≤ K*p := by
    have a := mul_le_mul_of_nonneg_right lup (mul_nonneg K0 hp.le)
    have q := mul_le_mul_of_nonneg_right pu (mul_nonneg K0 hp.le)
    nlinarith only [(abs_le.mp eb).2,a,q,mul_nonneg K0 hp.le]
  have z2 : z ≤ 2*p := by nlinarith only [zu,mul_le_mul_of_nonneg_right pu hp.le,hp.le]
  have bz := mul_le_mul bu z2 (hp.le.trans zl) (mul_nonneg K0 hp.le)
  have bz0 := mul_nonneg b0 (hp.le.trans zl)
  refine ⟨b0,bu,eb,?_⟩
  change |b*(1-z)-K*L*p| ≤ 5*K*p^2
  rw [abs_le]; constructor <;> nlinarith only [(abs_le.mp eb).1,(abs_le.mp eb).2,bz,bz0,mul_nonneg K0 (sq_nonneg p)]
/-- The logarithmic density correction at the center of the large-k window. -/
private theorem baseline_score {p : ℝ} (hp : 0 < p) (pu : p ≤ 1/2048) :
    let L := Real.log 2
    let d := (1+L)/2
    let t := L/p-d
    |L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2| ≤ p^3 := by
  let L := Real.log 2
  let d := (1+L)/2
  let t := L/p-d
  have lp := log2_range.1
  have lu := log2_range.2
  change 69/100 ≤ L at lp
  change L ≤ 7/10 at lu
  have dp : 0 ≤ d := by dsimp [d]; linarith only [lp]
  have du : d ≤ 1 := by dsimp [d]; linarith only [lu]
  have td : t*p = L-d*p := by dsimp [t]; field_simp
  have t0 : 0 ≤ t := by
    apply (le_of_mul_le_mul_right _ hp)
    nlinarith only [td,mul_le_mul du pu hp.le zero_le_one,lp]
  have tp : t*p ≤ 1 := by nlinarith only [td,lu,mul_nonneg dp hp.le]
  let R := -Real.log (1-p)-(p+p^2/2+p^3/3)
  have e := log_remainder hp.le (by linarith only [pu] : p < 1) 3
  norm_num [Finset.sum_range_succ] at e
  have rl : 0 ≤ R := by dsimp [R]; linarith only [e.1]
  have ru : R ≤ p^4 := by
    apply le_trans (show R ≤ p^4/(4*(1-p)) by dsimp [R]; linarith only [e.2])
    apply (div_le_iff₀ (by linarith only [pu] : 0 < 4*(1-p))).2
    nlinarith only [mul_nonneg (pow_nonneg hp.le 4) (show 0 ≤ 3-4*p by linarith only [pu])]
  have id : L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2 = d*p^3/3-t*R := by
    dsimp [R,d,t]; field_simp; ring
  change |L+t*Real.log (1-p)-p/2-(d/2-L/3)*p^2| ≤ p^3
  rw [id,abs_le]
  constructor <;> nlinarith only [mul_le_mul_of_nonneg_left ru t0,mul_nonneg t0 rl,
    mul_le_mul_of_nonneg_right tp (pow_nonneg hp.le 3),mul_nonneg dp (pow_nonneg hp.le 3),
    mul_le_mul_of_nonneg_right du (pow_nonneg hp.le 3),pow_nonneg hp.le 3]

private theorem cosh_score_error {p K h b D : ℝ} (hp : 0 < p) (pu : p ≤ 1/2048) (hK : 11 ≤ K)
    (hl : p ≤ h) (hu : h ≤ p+2*p^2) (b0 : 0 ≤ b) (bu : b ≤ K*p)
    (be : |b-K*Real.log 2*p| ≤ 3*K*p^2)
    (bot : -(b*h^4)/45 ≤ D+b^2/4)
    (top : D+b^2/4 ≤ (b*h^4+15*b^2*h^2+15*b^3)/45) :
    |D+(K*Real.log 2*p)^2/4| ≤ K^3*p^3/2 := by
  let u := K*p
  let a := K*Real.log 2*p
  have k0 : 0 ≤ K := by linarith only [hK]
  have u0 : 0 ≤ u := mul_nonneg k0 hp.le
  have a0 : 0 ≤ a := by dsimp [a]; positivity
  have au : a ≤ u := by dsimp [a,u]; nlinarith only [mul_le_mul_of_nonneg_right log2_range.2 (mul_nonneg k0 hp.le),mul_nonneg k0 hp.le]
  have bound := abs_mul (b-a) (b+a)
  rw [abs_of_nonneg (add_nonneg b0 a0)] at bound
  have gap : |b^2-a^2| ≤ 6*K^2*p^3 := by
    rw [show b^2-a^2=(b-a)*(b+a) by ring,bound]
    change |b-a| ≤ 3*K*p^2 at be
    have e := mul_le_mul be (show b+a ≤ 2*u by change b ≤ u at bu; linarith only [au,bu])
      (add_nonneg b0 a0) (by positivity)
    dsimp [u] at e; linarith only [e]
  have hum : h ≤ 2*p := by nlinarith only [hu,mul_le_mul_of_nonneg_right pu hp.le,hp.le]
  have h2 : h^2 ≤ u/1000 := by
    dsimp [u]
    nlinarith only [pow_le_pow_left₀ (hp.le.trans hl) hum 2,mul_le_mul_of_nonneg_right pu hp.le,
      mul_le_mul_of_nonneg_right hK hp.le,hp.le]
  change b ≤ u at bu
  have term4 := mul_le_mul bu (pow_le_pow_left₀ (sq_nonneg h) h2 2) (sq_nonneg (h^2)) u0
  have term2 := mul_le_mul (pow_le_pow_left₀ b0 bu 2) h2 (sq_nonneg h) (sq_nonneg u)
  have term0 := pow_le_pow_left₀ b0 bu 3
  have kk := mul_nonneg (show 0 ≤ K-11 by linarith only [hK]) (mul_nonneg (sq_nonneg K) (pow_nonneg hp.le 3))
  have g1 := (abs_le.mp gap).1
  have g2 := (abs_le.mp gap).2
  change |D+a^2/4| ≤ _
  dsimp [u] at term4 term2 term0
  rw [abs_le]; constructor <;> nlinarith only [term4,term2,term0,bot,top,kk,g1,g2,mul_nonneg (pow_nonneg k0 3) (pow_nonneg hp.le 3)]

private theorem free_remainder_bound {p K h m1 m2 m3 b1 b2 : ℝ} (hp : 0 < p) (pu : p ≤ 1/2048)
    (hK : 11 ≤ K) (hl : p ≤ h) (hu : h ≤ p+2*p^2) (kpu : K*p ≤ 11/2048)
    (m1e : |m1-p-K*p^2/2| ≤ K^2*p^3) (m2e : |m2-p^2| ≤ 2*K*p^3)
    (m3u : m3 ≤ 2*p^3) (b10 : 0 ≤ b1) (b1u : b1 ≤ K*p) (b2u : b2 ≤ K*p)
    (b2p : 0 ≤ b2) :
    m1*(b1*h^2+3*b1^2)+m2*b2/8+m3/12 ≤ 4*K^2*p^3 := by
  have k0 : 0 ≤ K := by linarith only [hK]
  have u0 : 0 ≤ K*p := mul_nonneg k0 hp.le
  have h2 : h^2 ≤ 4*p^2 := by
    have times := mul_le_mul_of_nonneg_left pu hp.le
    have e := pow_le_pow_left₀ (hp.le.trans hl) (show h ≤ 2*p by nlinarith only [hu,times,hp.le]) 2
    linarith only [e]
  have p2 := mul_le_mul_of_nonneg_right kpu hp.le
  have p3 := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ u0 kpu 2) hp.le
  have m1u : m1 ≤ (101/100)*p := by nlinarith only [(abs_le.mp m1e).2,p2,p3,hp.le]
  have m2u : m2 ≤ (102/100)*p^2 := by nlinarith only [(abs_le.mp m2e).2,mul_le_mul_of_nonneg_right kpu (sq_nonneg p),sq_nonneg p]
  have i2 := pow_le_pow_left₀ b10 b1u 2
  have i1 := mul_le_mul b1u h2 (sq_nonneg h) u0
  have f1 := mul_le_mul m1u (show b1*h^2+3*b1^2 ≤ (K*p)*(4*p^2)+3*(K*p)^2 by linarith only [i2,i1])
    (by positivity) (by positivity)
  have f2 := mul_le_mul m2u b2u b2p (by positivity)
  have lk := mul_nonneg (show 0 ≤ K-11 by linarith only [hK]) (mul_nonneg k0 (pow_nonneg hp.le 3))
  have lk' := mul_le_mul_of_nonneg_right hK (pow_nonneg hp.le 3)
  have pp := mul_le_mul_of_nonneg_right pu (mul_nonneg k0 (pow_nonneg hp.le 3))
  nlinarith only [f1,f2,m3u,lk,lk',pp,pow_nonneg hp.le 3]
private theorem first_cross_moment {p K m b : ℝ} (hp : 0 < p) (hK : 11 ≤ K)
    (ku : K*p ≤ 11/2048) (mE : |m-p-K*p^2/2| ≤ K^2*p^3)
    (b0 : 0 ≤ b) (bu : b ≤ K*p) (be : |b-K*Real.log 2*p| ≤ 5*K*p^2) :
    |m*b-K*Real.log 2*p^2| ≤ 2*K^2*p^3 := by
  have kp := mul_nonneg (show 0 ≤ K by linarith only [hK]) hp.le
  have kpp := mul_nonneg (show 0 ≤ K by linarith only [hK]) (sq_nonneg p)
  have e := mul_le_mul_of_nonneg_right ku kpp
  have mp : |m-p| ≤ K*p^2 := by
    rw [abs_le]; constructor <;> nlinarith only [(abs_le.mp mE).1,(abs_le.mp mE).2,e,kpp]
  rw [show m*b-K*Real.log 2*p^2 = (m-p)*b+p*(b-K*Real.log 2*p) by ring]
  apply (abs_add_le _ _).trans
  rw [abs_mul,abs_mul,abs_of_nonneg b0,abs_of_nonneg hp.le]
  have e1 := mul_le_mul mp bu b0 kpp
  have e2 := mul_le_mul_of_nonneg_left be hp.le
  have kk := mul_le_mul_of_nonneg_right hK (mul_nonneg (show 0 ≤ K by linarith only [hK]) (pow_nonneg hp.le 3))
  nlinarith only [e1,e2,kk,mul_nonneg (show 0 ≤ K by linarith only [hK]) (pow_nonneg hp.le 3)]

private theorem assemble_score {K p S A D F m1 m2 b1 : ℝ} (hp : 0 < p) (hK : 11 ≤ K)
    (id : -S=A+D-F)
    (ae : |A-p/2-((1+Real.log 2)/4-Real.log 2/3)*p^2| ≤ p^3)
    (de : |D+(K*Real.log 2*p)^2/4| ≤ K^3*p^3/2)
    (fe : |F-(m1/2-m1*b1/4+m2/8)| ≤ 4*K^2*p^3)
    (m1e : |m1-p-K*p^2/2| ≤ K^2*p^3) (m2e : |m2-p^2| ≤ 2*K*p^3)
    (ce : |m1*b1-K*Real.log 2*p^2| ≤ 2*K^2*p^3) :
    |S-p^2*(-1/8+Real.log 2/12+(1-Real.log 2)*K/4+(Real.log 2)^2*K^2/4)| ≤ 2*K^3*p^3 := by
  have k0 : 0 ≤ K := by linarith only [hK]
  have a0 := mul_le_mul_of_nonneg_right hK (pow_nonneg hp.le 3)
  have a1 := mul_le_mul_of_nonneg_right hK (mul_nonneg k0 (pow_nonneg hp.le 3))
  have a2 := mul_le_mul_of_nonneg_right hK (mul_nonneg (sq_nonneg K) (pow_nonneg hp.le 3))
  rw [abs_le] at ae de fe m1e m2e ce ⊢
  constructor <;> nlinarith only [ae.1,ae.2,de.1,de.2,fe.1,fe.2,m1e.1,m1e.2,m2e.1,m2e.2,ce.1,ce.2,id,a0,a1,a2,pow_nonneg hp.le 3]

set_option maxHeartbeats 2000000 in
/-- The actual ordinary point trial at the center of the large-k density window. -/
theorem center_score_expansion (k : ℕ) (hk : 11 ≤ k) :
    let p := Common.p k
    let K : ℝ := k
    let L := Real.log 2
    let t := L/p-(1+L)/2
    |score k (by omega) t.toNNReal initial -
      p^2*(-1/8+L/12+(1-L)*K/4+L^2*K^2/4)| ≤ 2*K^3*p^3 := by
  let p := Common.p k
  let K : ℝ := k
  let L := Real.log 2
  let t := L/p-(1+L)/2
  let h := -Real.log (1-2*p)/2
  let z := 1-Real.exp (-h)
  let rate := countRate k t.toNNReal
  let V := K*t
  let m := massTilt rate h
  let b := varianceTilt rate h
  let B := V*h^2
  let D := expectation rate (fun d => Real.log (Real.cosh (imbalance h d)))-V*Real.log (Real.cosh h)
  let F := -(expectation rate (fun d => Real.log (1-freeCorrection h d)))
  obtain ⟨hp,pu,ku⟩ := small_parameters hk
  change 0 < p at hp
  change p ≤ 1/2048 at pu
  change K*p ≤ 11/2048 at ku
  have hK : 11 ≤ K := by dsimp [K]; exact_mod_cast hk
  have t0 : 0 ≤ t := by
    apply sub_nonneg.mpr; apply (le_div_iff₀ hp).2
    have dl : (1+L)/2 ≤ 1 := by dsimp [L]; linarith only [log2_range.2]
    have up := mul_le_mul dl pu hp.le zero_le_one
    change _ ≤ Real.log 2
    linarith only [up,log2_range.1]
  have rV : 2*(rate:ℝ) = V := by dsimp [V,rate,countRate,K]; push_cast; rw [max_eq_left t0]; ring
  have eqH : logHalf (halfProduct (k-1) (by omega)) = h := by
    have d : Common.p (k-1)=2*p := by
      dsimp [p,Common.p]
      conv_rhs => rw [show k=(k-1)+1 by omega,pow_succ]
      ring
    change -Real.log (1-Common.p (k-1))/2 = _
    rw [d]
  have id := score_identity k (by omega) t.toNNReal
  simp only [eqH,Real.coe_toNNReal _ t0] at id
  change -score k _ t.toNNReal initial = L+t*Real.log (1-p)+D+expectation rate (fun d => Real.log (1-freeCorrection h d)) at id
  have idS : -score k (by omega) t.toNNReal initial = L+t*Real.log (1-p)+D-F := by dsimp [F]; linarith only [id]
  obtain ⟨hl,hu,zl,zu,_,_⟩ := field_scales hp pu
  change p ≤ h at hl
  change h ≤ p+2*p^2 at hu
  change p ≤ z at zl
  change z ≤ p+p^2 at zu
  obtain ⟨b0,bu,be,be1⟩ := variance_scales hp pu hK hl hu zl zu
  change 0 ≤ B at b0
  change B ≤ K*p at bu
  change |B-K*L*p| ≤ 3*K*p^2 at be
  have bm (j : ℕ) : b j = B*Real.exp (-(j:ℝ)*h) := by
    dsimp only [b,varianceTilt,B]; rw [rV]
  have bp (j : ℕ) : 0 ≤ b j := by rw [bm]; positivity
  have bup (j : ℕ) : b j ≤ K*p := by
    rw [bm]
    apply le_trans _ bu
    apply mul_le_of_le_one_right b0
    apply Real.exp_le_one_iff.mpr
    exact mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (Nat.cast_nonneg j)) (hp.le.trans hl)
  have b1 : b 1=B*(1-z) := by rw [bm]; dsimp [z]; norm_num
  change |B*(1-z)-K*L*p| ≤ 5*K*p^2 at be1
  rw [←b1] at be1
  have masses := mass_scales hk
  have mform (j : ℕ) : m j = Real.exp (V*(Real.exp (-(j:ℝ)*h)-1)) := by dsimp [m,massTilt]; rw [rV]
  have m1 : |m 1-p-K*p^2/2| ≤ K^2*p^3 := by rw [mform]; exact masses.1
  have m2 : |m 2-p^2| ≤ 2*K*p^3 := by rw [mform]; exact masses.2.1
  have m3 : m 3 ≤ 2*p^3 := by rw [mform]; exact masses.2.2
  have e := log_cosh_expectation_bounds rate h
  dsimp only at e
  rw [rV] at e
  change -(V*h^6)/45 ≤ D+B^2/4 ∧ D+B^2/4 ≤ (B*h^4+15*B^2*h^2+15*B^3)/45 at e
  have lo : -(B*h^4)/45 ≤ D+B^2/4 := by dsimp [B]; nlinarith only [e.1]
  have de := cosh_score_error hp pu hK hl hu b0 bu be lo e.2
  have fe := (free_score_error rate (hp.le.trans hl)).trans (free_remainder_bound hp pu hK hl hu ku m1 m2 m3 (bp 1) (bup 1) (bup 2) (bp 2))
  have ce := first_cross_moment hp hK ku m1 (bp 1) (bup 1) be1
  have ae : |L+t*Real.log (1-p)-p/2-((1+L)/4-L/3)*p^2| ≤ p^3 := by
    rw [show (1+L)/4 = (1+L)/2/2 by ring]
    exact baseline_score hp pu
  exact assemble_score hp hK idS ae de fe m1 m2 ce

/-- A numerical consequence of the uniform expansion, on the exact
ordinary initial law, at every center with k ≥ 11. -/
theorem center_score_bounds (k : ℕ) (hk : 11 ≤ k) :
    let p := Common.p k
    let t := Real.log 2/p-(1+Real.log 2)/2
    (105/1000:ℝ)*(k:ℝ)^2*p^2 < score k (by omega) t.toNNReal initial ∧
    score k (by omega) t.toNNReal initial < (14/100:ℝ)*(k:ℝ)^2*p^2 := by
  let p := Common.p k
  let K : ℝ := k
  let L := Real.log 2
  let t := L/p-(1+L)/2
  let S := score k (by omega) t.toNNReal initial
  obtain ⟨hp,pu,ku⟩ := small_parameters hk
  change 0 < p at hp
  change K*p ≤ 11/2048 at ku
  have hK : 11 ≤ K := by dsimp [K]; exact_mod_cast hk
  have k0 : 0 ≤ K := by linarith only [hK]
  have lp : 693/1000 ≤ L := by dsimp [L]; linarith only [Real.log_two_gt_d9]
  have lu : L ≤ 694/1000 := by dsimp [L]; linarith only [Real.log_two_lt_d9]
  have l0 : 0 ≤ L := by linarith only [lp]
  have as := center_score_expansion k hk
  change |S-p^2*(-1/8+L/12+(1-L)*K/4+L^2*K^2/4)| ≤ 2*K^3*p^3 at as
  have att := mul_le_mul_of_nonneg_right ku (mul_nonneg (sq_nonneg K) (sq_nonneg p))
  have c0 := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (by norm_num : (0:ℝ) ≤ 11) hK 2) (sq_nonneg p)
  have c1 := mul_le_mul_of_nonneg_right hK (mul_nonneg k0 (sq_nonneg p))
  have lo := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (by norm_num : (0:ℝ) ≤ 693/1000) lp 2) (mul_nonneg (sq_nonneg K) (sq_nonneg p))
  have hi := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ l0 lu 2) (mul_nonneg (sq_nonneg K) (sq_nonneg p))
  have linl := mul_le_mul_of_nonneg_right lu (mul_nonneg k0 (sq_nonneg p))
  have linu := mul_le_mul_of_nonneg_right lp (mul_nonneg k0 (sq_nonneg p))
  have d0 := mul_nonneg l0 (sq_nonneg p)
  have du := mul_le_mul_of_nonneg_right lu (sq_nonneg p)
  change (105/1000:ℝ)*K^2*p^2 < S ∧ S < (14/100:ℝ)*K^2*p^2
  constructor <;> nlinarith only [(abs_le.mp as).1,(abs_le.mp as).2,att,c0,c1,lo,hi,linl,linu,d0,du,
    sq_pos_of_pos hp,mul_nonneg k0 (sq_nonneg p)]

end SurveyPropagation.PointTrial


==> anc/audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean <==
import SPAnalysis.RadialCopies

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal Topology

namespace SurveyPropagation.Fourier

def fieldMomentCopy (period : ℝ) (r N : ℕ) (j : ℤ) (ab : Factor × Factor) :=
  truncatedSpatialMoment (fieldDifference ab+period*j) (fieldAmplitude ab.1 ab.2) r N

/-- For the actual SP update, the central copy is the truncated moment
minus one half. Its error uses exactly the printed mode budget. -/
theorem central_moment_copy (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (period : ℝ) (r N : ℕ) :
    |moment (update k hk α x) r-1/2-
      ∫ ab, fieldMomentCopy period r N 0 ab ∂(fields k hk α x : Measure (Factor × Factor))| ≤
      4*(Real.sqrt (1/2))^N*damping (countRate k α) (productLaw (k-1) (by omega) x) N 0 := by
  let ν := (signLaw (countRate k α) (productLaw (k-1) (by omega) x) : Measure Factor)
  let μ := ν.prod ν
  let p (ab : Factor × Factor) := (radialPartial ab.1 ab.2 r N).re
  have pi' : Integrable p μ := partial_integrable μ r N
  have pr : Integrable (fun ab : Factor × Factor => p ab.swap) μ := pi'.swap
  have change_copy (ab : Factor × Factor) : fieldMomentCopy period r N 0 ab=(p ab+p ab.swap-1)/2 := by
    simp only [fieldMomentCopy,Int.cast_zero,mul_zero,add_zero]
    exact physical_spatial_moment ab.1 ab.2 r N
  have center : (∫ ab, fieldMomentCopy period r N 0 ab ∂μ)=(∫ ab, p ab ∂μ)-1/2 := by
    simp_rw [change_copy]
    have swap : (∫ ab, p ab.swap ∂μ) = ∫ ab, p ab ∂μ :=
      integral_prod_swap (μ:=ν) (ν:=ν) p
    rw [integral_div,integral_sub (f:=fun ab => p ab+p ab.swap) (g:=fun _=>(1:ℝ))
      (pi'.add pr) (integrable_const _),integral_add pi' pr,swap,
      integral_const,measureReal_univ_eq_one,one_smul]
    ring
  change |moment (update k hk α x) r - 1/2 - ∫ ab, fieldMomentCopy period r N 0 ab ∂μ| ≤ _
  rw [center,sub_sub_sub_cancel_right]
  exact expected_root_radial_tail k hk α x r N

/-- The translated copies of the actual field-dependent spatial expansion.
At period 32π this gives the moment alias budget printed in the paper.
The Fourier identification of the periodic sum is a separate step. -/
theorem field_moment_copies (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) {period : ℝ}
    (positive : 0<period) (r N : ℕ) (hr : 0<r) :
    let μ := (Response.pairLaw ρ w : Measure (Factor × Factor))
    let err (ab : Factor × Factor) := (∑' j : ℤ, fieldMomentCopy period r N j ab)-
      fieldMomentCopy period r N 0 ab
    Integrable err μ ∧ |∫ ab, err ab ∂μ| ≤
      4*((r:ℝ)/2+7)*(∫ ab, Real.cosh (fieldDifference ab) ∂μ)/(Real.exp (period/2)-1) := by
  dsimp only
  let μ := (Response.pairLaw ρ w : Measure (Factor × Factor))
  let D := Real.exp (period/2)-1
  let C := (r:ℝ)/2+7
  let copy := fieldMomentCopy period r N
  let F (ab : Factor × Factor) := Real.cosh (fieldDifference ab)
  let err (ab : Factor × Factor) := (∑' j : ℤ, copy j ab)-copy 0 ab
  have d0 : 0 < D := sub_pos.mpr (Real.one_lt_exp_iff.mpr (half_pos positive))
  have c0 : 0 ≤ C := by dsimp [C]; positivity
  have fm (j : ℤ) : Measurable (copy j) := by
    have md : Measurable fieldDifference :=
      (measurable_subtype_coe.comp measurable_fst).log.sub (measurable_subtype_coe.comp measurable_snd).log
    have ma : Measurable fun ab : Factor × Factor => fieldAmplitude ab.1 ab.2 :=
      ((measurable_subtype_coe.comp measurable_fst).mul (measurable_subtype_coe.comp measurable_snd)).sqrt
    let input (ab : Factor × Factor) : ℝ × ℝ :=
      (fieldDifference ab+period*(j:ℝ),fieldAmplitude ab.1 ab.2)
    have ms : Measurable fun ab : Factor × Factor => fieldDifference ab+period*(j:ℝ) :=
      md.add_const _
    have m : Measurable input := ms.prodMk ma
    change Measurable ((fun p : ℝ × ℝ => truncatedSpatialMoment p.1 p.2 r N) ∘ input)
    exact (measurable_spatial_moment r N).comp m
  have values (ab : Factor × Factor) : Summable (fun j : ℤ => copy j ab) ∧
      |err ab| ≤ 2*C*Real.exp (|fieldDifference ab|/2)/D := by
    have nonneg : 0≤fieldAmplitude ab.1 ab.2 := Real.sqrt_nonneg _
    have cap : fieldAmplitude ab.1 ab.2 ≤ 1 := by
      simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
    simpa only [err,copy,fieldMomentCopy,Int.cast_zero,mul_zero,add_zero] using
      spatial_moment_copies nonneg cap positive r N hr (fieldDifference ab)
  have em : Measurable err := by
    apply Measurable.sub _ (fm 0)
    apply measurable_of_tendsto_metrizable' (f := fun s : Finset ℤ => fun ab => ∑ j ∈ s, copy j ab) atTop
    · intro s; exact Finset.measurable_sum _ (fun j _ => fm j)
    · exact tendsto_pi_nhds.mpr (fun ab => (values ab).1.hasSum)
  have bound (ab : Factor × Factor) : |err ab| ≤ (4*C/D)*F ab := by
    refine (values ab).2.trans ?_
    have h := div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left
      (exp_abs_half_le (fieldDifference ab)) (mul_nonneg (show (0:ℝ)≤2 by norm_num) c0)) d0.le
    exact h.trans_eq (by dsimp only [F]; ring)
  have fi : Integrable F μ := (field_cosh_mean ρ w hw).1
  have major := fi.const_mul (4*C/D)
  have ei : Integrable err μ := major.mono' em.aestronglyMeasurable (ae_of_all μ bound)
  refine ⟨ei,?_⟩
  have h := norm_integral_le_of_norm_le (f:=err) major (ae_of_all μ bound)
  rw [integral_const_mul] at h
  exact h.trans_eq (by change 4*C/D*(∫ ab, F ab ∂μ) = 4*C*(∫ ab, F ab ∂μ)/D; ring)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean <==
import SPAnalysis.RadialReciprocity
import SPAnalysis.ModeSeries

noncomputable section
open MeasureTheory
namespace SurveyPropagation.Fourier

/-- The inverse cosine transform of each individual positive mode equals the
corresponding radial Taylor coefficient, for arbitrary moment and mode orders. -/
theorem positive_cosine_coefficient (a b : Factor) (r j : ℕ) :
    let s := fieldShare a b
    let z := fieldDifference (a,b)
    (((r:ℝ)+1)/4)*(∫ t : ℝ, Real.cos (t*z)*
        (density (j+1) t*(coefficient (node (j+1) t) (r+1)).re)) =
      radialScale s^(j+1)*((radialCoeff s (r+1) (j+1)).re+
        (radialCoeff (1-s) (r+1) (j+1)).re)/2 := by
  let z := fieldDifference (a,b)
  let s := fieldShare a b
  let u := fieldShare b a
  let B : ℝ := 2*radialScale s^(j+1)/((j:ℝ)+1)
  let D (v : ℝ) (h : ℕ) := (rationalCoeff 1 ((v:ℂ)-1) v (j+1) h).re
  let I (h : ℕ) := ∫ t : ℝ, Real.cos (t*z)*(density (j+1) t*(coefficient (node (j+1) t) (h+1)).re)
  let F (p : Message) := B*(insertedScale s p^(j+1)+insertedScale u p^(j+1)-2)
  have cm : Measurable (fun t : ℝ => Real.cos (t*z)) := by fun_prop
  have di : Integrable (density (j+1)) := by simpa using weighted_density_integrable (j+1) 0 (by omega)
  have ii : Integrable (fun t => density (j+1) t*Real.cos (t*z)^2) := by
    apply di.mono' ((density_meas _).mul (cm.pow_const 2)).aestronglyMeasurable
    filter_upwards [] with t
    rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (density_nonneg ..) (sq_nonneg _))]
    have q := Real.abs_cos_le_one (t*z)
    apply mul_le_of_le_one_right (density_nonneg ..)
    nlinarith only [sq_abs (Real.cos (t*z)),mul_self_le_mul_self (abs_nonneg _) q]
  have make (p : Message) : HasSum (fun h => I h*(p:ℝ)^(h+1)) (F p) := by
    have hs := warning_mode_series (j+1) _ cm ii p
    have val := positive_mode_generating a b p j
    have comm (t : ℝ) : Real.cos (t*z)*(density (j+1) t*feature (j+1) t p) =
        density (j+1) t*feature (j+1) t p*Real.cos (t*z) := mul_comm _ _
    simp_rw [comm] at hs; rwa [val] at hs
  have range (a b : Factor) : 0≤fieldShare a b ∧ fieldShare a b≤1 :=
    ⟨div_nonneg a.2.1.le (add_pos a.2.1 b.2.1).le,(div_le_one (add_pos a.2.1 b.2.1)).mpr (le_add_of_nonneg_right b.2.1.le)⟩
  have explicit (p : Message) : HasSum (fun h => B*(D s h+D u h)*(p:ℝ)^(h+1)) (F p) := by
    have one := inserted_scale_series (range a b).1 (range a b).2 p (j+1)
    have two := inserted_scale_series (range b a).1 (range b a).2 p (j+1)
    convert ((one.add two).mul_left B) using 1
    · funext h; dsimp only [D,s,u]; ring
    · dsimp only [F,s,u]; ring
  have mass := warning_series_unique make explicit r
  have es := insertion_radial_exchange s r j
  have eu := insertion_radial_exchange u r j
  change ((j:ℝ)+1)*(radialCoeff s (r+1) (j+1)).re=((r:ℝ)+1)*D s r at es
  change ((j:ℝ)+1)*(radialCoeff u (r+1) (j+1)).re=((r:ℝ)+1)*D u r at eu
  change (((r:ℝ)+1)/4)*I r = radialScale s^(j+1)*
    ((radialCoeff s (r+1) (j+1)).re+(radialCoeff (1-s) (r+1) (j+1)).re)/2
  rw [fieldShare_complement a b,mass]
  calc
    _ = (radialScale s^(j+1)/2)/((j:ℝ)+1) * (((r:ℝ)+1)*D s r+((r:ℝ)+1)*D u r) := by dsimp only [B]; ring
    _ = _ := by
      rw [←es,←eu]
      change _ = radialScale s^(j+1)*((radialCoeff s (r+1) (j+1)).re+(radialCoeff u (r+1) (j+1)).re)/2
      field_simp [(show 0 < (j:ℝ)+1 by positivity).ne']

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean <==
import SPAnalysis.TrialMarks
import SPAnalysis.ColumnLoops

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA
set_option maxRecDepth 8000

/-- The amplitude vector at the start of mode n in the endpoint executable. -/
def modeMass (ms : Array Mark) : ℕ → Array I
  | 0 => ms.map (·.weight)
  | n+1 => (modeMass ms n).mapIdx fun i v => mul v ms[i]!.root

private theorem mass_size (ms : Array Mark) (n : ℕ) : (modeMass ms n).size=ms.size := by
  induction n with
  | zero => simp [modeMass]
  | succ _ ih => simp [modeMass,ih]

private theorem mass_at (ms : Array Mark) (i : ℕ) (hi : i<ms.size) (w v : ℝ)
    (wt : ms[i]!.weight.Contains w) (rt : ms[i]!.root.Contains v) (n : ℕ) :
    (modeMass ms n)[i]!.Contains (w*v^n) := by
  induction n with
  | zero => simpa [modeMass,getElem!_pos,Array.size_map,hi] using wt
  | succ n ih =>
    have lt : i<(modeMass ms n).size := by rwa [mass_size]
    have e : (modeMass ms (n+1))[i]! = mul (modeMass ms n)[i]! ms[i]!.root := by
      simp [modeMass,getElem!_pos,Array.size_mapIdx,lt]
    rw [e,pow_succ,←mul_assoc]; exact I.contains_mul ih rt

def markColumns (ms : Array Mark) (n : ℕ) := sumColumns ms.size 1025
  (fun i j => mul (modeMass ms n)[i]! ms[i]!.cosines[j]!)

private theorem indexed_average (a : RealAtoms) (f : ℝ → ℝ) :
    ∑ i ∈ Finset.range a.length,a[i]!.2*f a[i]!.1 = atomAverage a f := by
  induction a with
  | nil => simp [atomAverage]
  | cons x a ih =>
    rw [List.length_cons,Finset.sum_range_succ']
    simpa [atomAverage,add_comm] using congrArg (fun z => z+x.2*f x.1) ih

/-- The actual 1025 accumulated columns enclose the real Fourier transform of
the iid warning product, at each frequency and every mode. -/
theorem printed_columns (r : Trial) (hr : r ∈ trials) (hk : 1<r.k) (n j : ℕ) (hj : j≤1024) :
    (markColumns (makeMarks (trialProducts r (r.k-1))) n)[j]!.Contains
    (∫ p,mark (node n ((j:ℝ)/16)) p ∂(productLaw (r.k-1) (by omega) (TrialLaw.law r (TrialLaw.valid_printed r hr)):Measure Message)).re := by
  let l := trialProducts r (r.k-1)
  let a := exactProducts (exactAtoms r) (r.k-1)
  let ms := makeMarks l
  have rep : Represents l a := products_represent (atoms_represent r (TrialLaw.valid_printed r hr)) _
  obtain ⟨len,items⟩ := List.forall₂_iff_get.mp rep
  have size : ms.size=l.length := by simp [ms,mark_array]
  have guards := (Bool.and_eq_true_iff.mp (List.all_eq_true.mp printed_trial_guards r hr)).1
  have bounds (i : ℕ) (hi : i<ms.size) (j : ℕ) (hj : j<1025) :
      (mul (modeMass ms n)[i]! ms[i]!.cosines[j]!).Contains (a[i]!.2*markValue n j a[i]!.1) := by
    have il : i<l.length := by omega
    have ia : i<a.length := by omega
    have incl := items i il ia
    change l[i].1.Contains a[i].1 ∧ l[i].2.Contains a[i].2 at incl
    have guard := List.all_eq_true.mp guards l[i] (List.getElem_mem il)
    have me : ms[i]! = atomMark l[i] := by simp [ms,mark_array,getElem!_pos,il]
    obtain ⟨wt,rt,c⟩ := mark_at_atom incl.1 incl.2 guard
    rw [←me] at wt rt c
    have term := I.contains_mul (mass_at ms i hi _ _ wt rt n) (c j (by omega))
    simpa [markValue,getElem!_pos,ia,mul_assoc] using term
  have sum := (sum_columns_contains ms.size 1025 _ _ bounds).2 j (by omega)
  change (markColumns ms n)[j]!.Contains (∑ i ∈ Finset.range ms.size,a[i]!.2*markValue n j a[i]!.1) at sum
  rw [size,len,indexed_average] at sum
  rw [finite_mark_average]; exact sum

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean <==
import SPAnalysis.PrintedColumns

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA

def columnDamping (rate col : I) :=
  let exponent := scale (mul rate (sub col one)) 2
  expNeg (cap exponent exponent.lo 0)

/-- The frequency-by-frequency exponential in the executable encloses the
actual characteristic-function damping for the printed trial. -/
theorem printed_damping (r : Trial) (hr : r ∈ trials) (hk : 1<r.k) (n j : ℕ) (hj : j≤1024)
    {rate : I} {ρ : ℝ≥0} (hρ : rate.Contains (ρ:ℝ))
    (good : ok (columnDamping rate (markColumns (makeMarks (trialProducts r (r.k-1))) n)[j]!)=true) :
    (columnDamping rate (markColumns (makeMarks (trialProducts r (r.k-1))) n)[j]!).Contains
      (damping ρ (productLaw (r.k-1) (by omega) (TrialLaw.law r (TrialLaw.valid_printed r hr))) n ((j:ℝ)/16)) := by
  let w := productLaw (r.k-1) (by omega) (TrialLaw.law r (TrialLaw.valid_printed r hr))
  let m := (∫ p,mark (node n ((j:ℝ)/16)) p ∂(w:Measure Message)).re
  let col := (markColumns (makeMarks (trialProducts r (r.k-1))) n)[j]!
  let ex := scale (mul rate (sub col one)) 2
  have val : col.Contains m := printed_columns r hr hk n j hj
  have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have packed := I.contains_scale (I.contains_mul hρ (I.contains_sub val oo)) 2
  have expBox : ex.Contains (2*(ρ:ℝ)*(m-1)) := by convert packed using 1; push_cast; ring
  have nonpos : 2*(ρ:ℝ)*(m-1) ≤ 0 := Real.exp_le_one_iff.mp (damping_le_one ρ w n ((j:ℝ)/16))
  apply I.contains_expNeg _ good
  exact I.contains_cap expBox _ _ expBox.1 (by simpa using nonpos)

theorem printed_log_costs (r : Trial) (hr : r ∈ trials) (hk : 1<r.k) :
    let law := TrialLaw.law r (TrialLaw.valid_printed r hr)
    let w := productLaw (r.k-1) (by omega) law
    let xs := trialProducts r (r.k-1)
    (expectation xs logCost).Contains (∫ p,SurveyPropagation.logCost p ∂(w:Measure Message)) ∧
    (expectation xs fun p => powI (logCost p) 2).Contains (∫ p,(SurveyPropagation.logCost p)^2 ∂(w:Measure Message)) ∧
    (expectation (trialProducts r r.k) logCost).Contains
      (∫ p,SurveyPropagation.logCost p ∂(productLaw r.k (by omega) law:Measure Message)) := by
  have guard := Bool.and_eq_true_iff.mp (List.all_eq_true.mp printed_trial_guards r hr)
  have okCost : (expectation (trialProducts r (r.k-1)) logCost).Contains
      (∫ p,SurveyPropagation.logCost p ∂(productLaw (r.k-1) (by omega) (TrialLaw.law r (TrialLaw.valid_printed r hr)):Measure Message)) := by
    apply contains_trial_expectation r (TrialLaw.valid_printed r hr) _ (by omega) _ (fun v => -Real.log (1-v))
    intro p hp z hz
    have checked := List.all_eq_true.mp guard.1 p hp
    exact contains_trial_log hz (Bool.and_eq_true_iff.mp (Bool.and_eq_true_iff.mp checked).1).1
  exact ⟨okCost,(contains_trial_costs r (TrialLaw.valid_printed r hr) _ (by omega) (I.valid_of_contains okCost)).2,
    (contains_trial_costs r (TrialLaw.valid_printed r hr) r.k (by omega) guard.2).1⟩

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean <==
import SPAnalysis.FiniteMomentGrid
import SPAnalysis.FiniteSiteGrid
import Mathlib.Analysis.Complex.ExponentialBounds

noncomputable section
open MeasureTheory
open scoped NNReal
namespace SurveyPropagation.Fourier

private theorem exp_dyadic {x : ℝ} {j : ℕ} (h : (j:ℝ)*Real.log 2 ≤ x) :
    (2:ℝ)^j ≤ Real.exp x := by
  have e : Real.exp ((j:ℝ)*Real.log 2)=(2:ℝ)^j := by rw [Real.exp_nat_mul,Real.exp_log (by norm_num)]
  rw [←e]; exact Real.exp_le_exp.mpr h

theorem exp_bounds {v : ℝ} (h : v≤8/5) :
    Real.exp v ≤ 8 ∧ (2:ℝ)^72 ≤ Real.exp (Real.pi*16) ∧
    Real.exp (-(Real.pi/2)*64) ≤ ((2:ℝ)^144)⁻¹ ∧
    Real.exp (-Real.pi*64) ≤ ((2:ℝ)^288)⁻¹ := by
  have l := Real.log_two_lt_d9
  have p := Real.pi_gt_d2
  have e : Real.exp (3*Real.log 2)=(8:ℝ) := by
    rw [show (3:ℝ)=(3:ℕ) by norm_num,Real.exp_nat_mul,Real.exp_log (by norm_num)]; norm_num
  refine ⟨e ▸ Real.exp_le_exp.mpr (by linarith only [h,Real.log_two_gt_d9]),exp_dyadic ?_,?_,?_⟩
  · norm_num; linarith only [l,p]
  · rw [neg_mul,Real.exp_neg]
    apply inv_anti₀ (by positivity) (exp_dyadic ?_)
    norm_num; linarith only [l,p]
  · rw [neg_mul,Real.exp_neg]
    apply inv_anti₀ (by positivity) (exp_dyadic ?_)
    norm_num; linarith only [l,p]

set_option exponentiation.threshold 512 in
private theorem moment_fixed_error (r : ℕ) (small : r<256) {v : ℝ} (h : v≤8/5) :
    4*(((r:ℝ)+1)/2+7)*Real.exp v/(Real.exp (Real.pi*16)-1)
      + ((r:ℝ)+1)*(9*((24:ℝ)+1)*topTerm 24 64/64*Real.exp (-(Real.pi/2)*64)) ≤ 1/10^15 := by
  obtain ⟨amp,den,tail,_⟩ := exp_bounds h
  have rs : (r:ℝ)+1≤256 := by exact_mod_cast Nat.succ_le_of_lt small
  have a : 4*(((r:ℝ)+1)/2+7)*Real.exp v ≤ 4*(256/2+7)*8 :=
    mul_le_mul (by linarith only [rs]) amp (Real.exp_pos _).le (by norm_num)
  have ratio := div_le_div₀ (by norm_num : 0≤4*((256:ℝ)/2+7)*8) a
    (by norm_num : 0<(2:ℝ)^72-1) (sub_le_sub_right den 1)
  have tp : 0≤9*((24:ℝ)+1)*topTerm 24 64/64 := by unfold topTerm; positivity
  have freq := mul_le_mul rs (mul_le_mul_of_nonneg_left tail tp) (mul_nonneg tp (Real.exp_pos _).le) (by norm_num)
  apply (add_le_add ratio freq).trans
  norm_num [topTerm,Nat.factorial]

set_option exponentiation.threshold 512 in
private theorem site_fixed_error {v : ℝ} (h : v≤8/5) :
    10*Real.exp v/(Real.exp (Real.pi*16)-1)
      + 9*((24:ℝ)+1)*topTerm 24 64/64*Real.exp (-Real.pi*64) ≤ 1/10^18 := by
  obtain ⟨amp,den,_,tail⟩ := exp_bounds h
  have ratio := div_le_div₀ (by norm_num : 0≤(80:ℝ)) (by linarith only [amp] : 10*Real.exp v≤80)
    (by norm_num : 0<(2:ℝ)^72-1) (sub_le_sub_right den 1)
  have tp : 0≤9*((24:ℝ)+1)*topTerm 24 64/64 := by unfold topTerm; positivity
  apply (add_le_add ratio (mul_le_mul_of_nonneg_left tail tp)).trans
  norm_num [topTerm,Nat.factorial]

/-- Absolute error for each of the first 256 updated moments, with the
printed mesh and the actual characteristic function at its last mode. -/
theorem printed_moment_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r : ℕ) (small : r<256)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))≤8/5) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    |moment (update k hk α x) (r+1)-(1/2+finiteMesh (dampedMomentCell ρ w r 24) 16 1024)|
      ≤ 4*damping ρ w 24 0/2^12+1/10^15 := by
  dsimp only
  have err := finite_moment_error k hk α x r 24 1024 (D:=16) (by norm_num) hw (by norm_num) (by norm_num) (by norm_num)
  have tail := moment_fixed_error r small field
  have sq : (Real.sqrt (1/2:ℝ))^24=(1/2:ℝ)^12 := by
    rw [show 24=2*12 by decide,pow_mul,Real.sq_sqrt (by norm_num)]
  dsimp only at err
  norm_num only [Nat.cast_ofNat,show (1024:ℝ)/16=64 by norm_num,sq] at err
  linarith only [err,tail]

theorem printed_site_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))≤8/5) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    |(∫ a,siteCost a.1 a.2 ∂(fields k hk α x:Measure Pair))-finiteSite ρ w 24 1024 16|
      ≤ damping ρ w 24 0/(2^24*25)+1/10^18 := by
  dsimp only
  have err := finite_site_error k hk α x 24 1024 (D:=16) (by norm_num) hw (by norm_num) (by norm_num) (by norm_num)
  have tail := site_fixed_error field
  dsimp only at err
  norm_num only [Nat.cast_ofNat,show (1024:ℝ)/16=64 by norm_num] at err
  linarith only [err,tail]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean <==
import SPAnalysis.CheckedLogRange
import SPAnalysis.GramCellDensity
import EndpointAudit.MarkGuards

noncomputable section
open SurveyPropagation.Fourier
namespace SPA
set_option maxRecDepth 8000

private def decayStep (base : I) (j : ℕ) (a : Array I) := a.push
  (if j%2=0 then mul a[j/2]! a[j/2]! else mul a[j-1]! base)

theorem printed_decay : decayGrid.size=1025 ∧ ∀ j≤1024,decayGrid[j]!.Contains (Real.exp (-Real.pi*((j:ℝ)/16))) := by
  let base := expNeg (neg (overNat pi 16))
  let f (j : ℕ) := Real.exp (-Real.pi*((j:ℝ)/16))
  have hb : base.Contains (f 1) := by
    have h := I.contains_expNeg (I.contains_neg (I.contains_overNat I.contains_pi (by decide : 0<16))) printed_mesh_guards.1
    convert h using 2; dsimp [f]; push_cast; ring
  have prod (x y : ℕ) : f x * f y=f (x+y) := by dsimp [f]; rw [←Real.exp_add]; congr 1; push_cast; ring
  let P (j : ℕ) (a : Array I) := 0<j ∧ a.size=j ∧ ∀ i<j,a[i]!.Contains (f i)
  have init : P 1 #[one] := by
    refine ⟨by decide,rfl,?_⟩; intro i hi; obtain rfl : i=0 := by omega
    simpa [f,one] using I.contains_whole 1
  have step (j : ℕ) (a : Array I) (h : P j a) : P (j+1) (decayStep base j a) := by
    obtain ⟨pos,size,old⟩ := h
    let v := if j%2=0 then mul a[j/2]! a[j/2]! else mul a[j-1]! base
    have fresh : v.Contains (f j) := by
      by_cases even : j%2=0
      · simp only [v,if_pos even]
        simpa only [prod,show j/2+j/2=j by omega] using I.contains_mul (old (j/2) (by omega)) (old (j/2) (by omega))
      · simp only [v,if_neg even]
        simpa only [prod,show j-1+1=j by omega] using I.contains_mul (old (j-1) (by omega)) hb
    refine ⟨by omega,by simp [decayStep,size],?_⟩
    intro i hi; change (a.push v)[i]!.Contains _
    rw [getElem!_pos _ i (by simp [size]; omega)]
    by_cases lt : i<a.size
    · rw [Array.getElem_push_lt lt,←getElem!_pos a i lt]; exact old _ (size ▸ lt)
    · obtain rfl : i=a.size := by omega
      rw [Array.getElem_push_eq,size]; exact fresh
  have rep : decayGrid=forIn (m:=Id) [1:1025] #[one] (fun j a => .yield (decayStep base j a)) := rfl
  have h : P 1025 decayGrid := by
    rw [rep,Std.Range.forIn_eq_forIn_range']; exact I.nat_range_invariant P _ step 1 1024 _ init
  exact ⟨h.2.1,fun j hj => h.2.2 j (by omega)⟩

theorem printed_base_densities (j : ℕ) (jp : 0<j) (hj : j≤1024) :
    let u := decayGrid[j]!
    let t := (j:ℝ)/16
    (divPos (scale u 4) (mul (rat j 16) (sub one (mul u u)))).Contains (density 0 t) ∧
    (divPos (scale u 4) (add one (mul u u))).Contains (density 1 t) := by
  let t := (j:ℝ)/16
  let u := Real.exp (-Real.pi*t)
  have tp : 0<t := by dsimp [t]; positivity
  have hv := printed_decay.2 j hj
  have fq : (rat j 16).Contains t := by simpa [t] using I.contains_rat j 16 (by decide)
  have oneI : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have gd : meshGuard j=true := by
    simpa only [show j-1+1=j by omega] using List.all_eq_true.mp printed_mesh_guards.2 (j-1) (List.mem_range.mpr (by omega))
  obtain ⟨ga,gb⟩ := Bool.and_eq_true_iff.mp gd
  have hu : (scale decayGrid[j]! 4).Contains (u*4) := I.contains_scale hv 4
  have sq : (mul decayGrid[j]! decayGrid[j]!).Contains (u*u) := I.contains_mul hv hv
  have ac := I.contains_divPos hu (I.contains_mul fq (I.contains_sub oneI sq)) (I.valid_divisors ga).2
  have bc := I.contains_divPos hu (I.contains_add oneI sq) (I.valid_divisors gb).2
  have ep := Real.exp_pos (Real.pi*t)
  have ee := Real.one_lt_exp_iff.mpr (mul_pos Real.pi_pos tp)
  have e2 : Real.exp (Real.pi*t)^2≠1 := by nlinarith only [ee,mul_pos (sub_pos.mpr ee) (add_pos ep (by norm_num : (0:ℝ)<1))]
  constructor
  · convert ac using 1
    rw [density_zero tp,Real.sinh_eq]
    dsimp only [u]; rw [neg_mul,Real.exp_neg]; field_simp [ep.ne',tp.ne',e2] <;> ring
  · convert bc using 1
    rw [density_one,Real.cosh_eq]
    dsimp only [u]; rw [neg_mul,Real.exp_neg]; field_simp [ep.ne'] <;> ring

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean <==
import SPAnalysis.MomentQuadratureNodes

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.MomentQuadrature
open SiteQuadrature
set_option maxRecDepth 8000

def allRows (r : Trial) (t : I) (R : ℕ) := Array.ofFn fun n : Fin 25 =>
  momentRow (marksFor r) (overNat (scale t r.k) 2) n.val R

private theorem get_ofFn {α : Type} [Inhabited α] {R i : ℕ} (f : Fin R → α) (hi : i<R) :
    (Array.ofFn f)[i]! = f ⟨i,hi⟩ := by simp [getElem!_pos,hi]

theorem column_samples (r : Trial) (hr : r∈trials) (hk : 2<r.k) (n : ℕ) {rate : I} (ρ : ℝ≥0)
    (rt : rate.Contains (ρ:ℝ)) (good : ((columns (marksFor r) n).map (damp rate)).all ok=true) :
    ∀ j < 1025,((columns (marksFor r) n).map (damp rate))[j]!.Contains
      (damping ρ (printedWarnings r hr (by omega)) n ((j:ℝ)/16)) := by
  let ms := marksFor r
  let c := columns ms n
  let psi := c.map (damp rate)
  let w := printedWarnings r hr (by omega)
  have sizeC : c.size=1025 := by
    rw [show c=markColumns ms n from same_columns ms n]
    unfold markColumns sumColumns
    apply bounded_range _ (fun _ (a : Array I) => a.size=1025) _ _ (by simp)
    intro i hi a h
    apply bounded_range _ (fun _ (b : Array I) => b.size=1025) _ _ h
    intro j hj b hb; simpa using hb
  have size : psi.size=1025 := by simp [psi,sizeC]
  intro j hj
  have ix : j<c.size := by omega
  have ip : j<psi.size := by omega
  have look : psi[j]! = columnDamping rate (markColumns ms n)[j]! := by
    have h : psi[j]! = damp rate c[j]! := by simp [psi,getElem!_pos,ix]
    simpa only [c,same_columns] using h
  have okPsi : ok psi[j]! = true := by
    change psi.all ok=true at good
    simpa [getElem!_pos,ip] using Array.all_eq_true.mp good j ip
  rw [look] at okPsi ⊢
  exact printed_damping r hr (by omega) n j (by omega) rt okPsi

theorem row_moments (r : Trial) (hr : r∈trials) (hk : 2<r.k) (n R : ℕ)
    {rate : I} (ρ : ℝ≥0) (rt : rate.Contains (ρ:ℝ))
    (good : (momentRow (marksFor r) rate n R).valid=true) :
    let w := printedWarnings r hr (by omega)
    let b := momentRow (marksFor r) rate n R
    b.atZero.Contains (damping ρ w n 0) ∧
      ∀ i<R,b.values[i]!.Contains (∑ j ∈ Finset.range 1025,momentValue ρ w i n j) := by
  let ms := marksFor r
  let psi := (columns ms n).map (damp rate)
  let w := printedWarnings r hr (by omega)
  have sample := column_samples r hr hk n ρ rt good
  constructor
  · simpa only [Nat.cast_zero,zero_div] using sample 0 (by decide)
  · intro i hi
    let cells := Array.ofFn fun j : Fin 1025 => nodeMoments n j.val R psi[j.val]!
    change (Array.ofFn (fun h : Fin R => sum 1025 fun j => (cells[j]!)[h.val]!))[i]!.Contains _
    rw [get_ofFn _ hi]
    apply packed_sum
    intro j hj
    have cell : cells[j]! = nodeMoments n j R psi[j]! := by simp [cells,getElem!_pos,hj]
    rw [cell]
    exact node_moments ρ w n j R i hi (by omega) (sample j hj)

attribute [local irreducible] allRows momentRow

theorem zero_column (r : Trial) (hr : r∈trials) (hk : 2<r.k) (t : I) (R n : ℕ) (hn : n<25)
    (ρ : ℝ≥0) (rt : (overNat (scale t r.k) 2).Contains (ρ:ℝ))
    (good : (allRows r t R).all (·.valid)=true) :
    (allRows r t R)[n]!.atZero.Contains (damping ρ (printedWarnings r hr (by omega)) n 0) := by
  let rows := allRows r t R
  have ix : n<rows.size := by simpa [rows,allRows] using hn
  have entry : rows[n]! = momentRow (marksFor r) (overNat (scale t r.k) 2) n R := by
    simp [rows,allRows,getElem!_pos,hn]
  have valid : rows[n]!.valid=true := by
    rw [getElem!_pos rows n ix]
    exact Array.all_eq_true.mp (show rows.all (·.valid)=true from good) n ix
  change rows[n]!.atZero.Contains _
  rw [entry] at valid ⊢
  exact (row_moments r hr hk n R ρ rt valid).1

set_option maxHeartbeats 800000 in
theorem printed_updated_moments (r : Trial) (hr : r∈trials) (hk : 2<r.k) (α : ℝ≥0) {t : I}
    (ht : t.Contains (α:ℝ)) (R : ℕ) (small : R≤256) (good : (allRows r t R).all (·.valid)=true)
    (field : (countRate r.k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(printedWarnings r hr (by omega):Measure Message))≤8/5)
    (radius : 0≤(add (overNat (scale (allRows r t R)[24]!.atZero 4) (2^12)) (rat 1 (10^15))).lo) :
    let y := update r.k hk α (printedLaw r hr)
    ∀ i<R,(updated (allRows r t R) R)[i]!.Contains (SurveyPropagation.moment y (i+1)) := by
  let ρ := countRate r.k α
  let w := printedWarnings r hr (by omega)
  let rate := overNat (scale t r.k) 2
  let rows := allRows r t R
  let err := add (overNat (scale rows[24]!.atZero 4) (2^12)) (rat 1 (10^15))
  have rt : rate.Contains (ρ:ℝ) := by
    simpa [rate,ρ,countRate,mul_comm] using I.contains_overNat (I.contains_scale ht r.k) (by decide : 0<2)
  have each (n : ℕ) (hn : n<25) : rows[n]!.atZero.Contains (damping ρ w n 0) ∧
      ∀ i<R,rows[n]!.values[i]!.Contains (∑ j ∈ Finset.range 1025,momentValue ρ w i n j) := by
    have entry : rows[n]! = momentRow (marksFor r) rate n R := by simp [rows,allRows,getElem!_pos,hn,rate]
    have ix : n<rows.size := by simpa [rows,allRows] using hn
    have pass : rows[n]!.valid=true := by
      rw [getElem!_pos rows n ix]
      exact Array.all_eq_true.mp (show rows.all (·.valid)=true from good) n ix
    rw [entry] at pass ⊢
    exact row_moments r hr hk n R ρ rt pass
  have tiny : (rat 1 (10^15)).Contains (1/10^15:ℝ) := by
    convert I.contains_rat 1 (1000000000000000:ℤ) (by decide) using 2 <;> norm_num
  have herr : err.Contains (4*damping ρ w 24 0/2^12+1/10^15) := by
    have h := I.contains_add (I.contains_overNat (I.contains_scale (each 24 (by decide)).1 4)
      (by decide : 0<2^12)) tiny
    convert h using 1; push_cast; ring
  dsimp only
  intro i hi
  let finite := 1/2+finiteMesh (dampedMomentCell ρ w i 24) 16 1024
  let actual := SurveyPropagation.moment (update r.k hk α (printedLaw r hr)) (i+1)
  have hw := finiteInverse_productLaw (r.k-1) (by omega) (printedLaw r hr) (TrialLaw.finite r (TrialLaw.valid_printed r hr))
  have error : |actual-finite|≤err.upper := (printed_moment_error r.k hk α (printedLaw r hr) i (by omega) hw field).trans herr.2
  have symm : (symmetric err).Contains (actual-finite) := by
    have er : 0≤err.lo := radius
    simp only [symmetric,I.valid_of_contains herr,decide_eq_true er,Bool.and_self,if_true]
    obtain ⟨lo,up⟩ := abs_le.mp error
    exact ⟨by simpa only [I.lower,I.upper,Int.cast_neg,neg_div] using lo,up⟩
  have boxes := packed_sum 25 (fun n => rows[n]!.values[i]!) _ (fun n hn => (each n hn).2 i hi)
  rw [show (25:ℕ)=24+1 by decide,moment_sum_eq_mesh] at boxes
  have half : (rat 1 2).Contains (1/2:ℝ) := by simpa using I.contains_rat 1 2 (by decide)
  change (updated rows R)[i]!.Contains actual
  unfold updated
  rw [get_ofFn _ hi]
  have z := I.contains_add (I.contains_add half boxes) symm
  rw [←show finite+(actual-finite)=actual by ring]
  exact z

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean <==
import SPAnalysis.TrialLaws
import SPAnalysis.CompactCarriers
import PanelChecks

noncomputable section
open MeasureTheory

namespace SurveyPropagation.TrialLaw

/-- Rational faces read from the numerical project's own panel tables.
Array indices in the input are zero based. -/
private def panelData (k i : ℕ) : Option (ℕ × Array (ℕ × ℕ × ℕ)) := do
  let data ← (PanelChecks.loadPanels k).toOption
  let box ← data.panels[i]?
  guard (data.denominator = 10^9 && data.orders.size = 64 &&
         box.k = k && box.lower.size = 64 && box.upper.size = 64)
  let rows := (Array.range 64).map fun j => (data.orders[j]!,box.lower[j]!,box.upper[j]!)
  return (data.denominator,rows)

private def lower (f : ℕ × ℕ × ℕ) (d : ℕ) : ℚ := f.2.1/d
private def upper (f : ℕ × ℕ × ℕ) (d : ℕ) : ℚ := f.2.2/d

private def facesPass (r : SPA.Trial) (d : ℕ) (fs : Array (ℕ × ℕ × ℕ)) : Bool :=
  fs.all fun f => decide (lower f d < rationalMoment r f.1 ∧ rationalMoment r f.1 < upper f d)

private def panelPass (r : SPA.Trial) (i : ℕ) (M : ℚ) : Bool :=
  match panelData r.k i with
  | none => false
  | some (d,fs) => facesPass r d fs && decide (rationalInverse r < M)

/-- These two finite rational tests use the 64 orders in the printed
three- and four-SAT trials' actual panels. -/
private theorem three_faces : panelPass SPA.row3 33 (14/3) = true := by native_decide
private theorem four_faces : panelPass SPA.row4 6 5 = true := by native_decide

def inSmallPanel (k i : ℕ) (M : ℝ) (x : Law) : Prop :=
  match panelData k i with
  | none => False
  | some (d,fs) =>
    (∀ f ∈ fs, (lower f d : ℝ) < moment x f.1 ∧ moment x f.1 < (upper f d : ℝ)) ∧
      finiteInverse x ∧ inverseMoment x < M

private theorem mem_of_pass (r : SPA.Trial) (hr : Valid r) (i : ℕ) (M : ℚ)
    (test : panelPass r i M = true) : inSmallPanel r.k i M (law r hr) := by
  unfold panelPass at test
  unfold inSmallPanel
  cases e : panelData r.k i with
  | none => simp [e] at test
  | some v =>
    obtain ⟨d,fs⟩ := v
    simp only [e, Bool.and_eq_true,decide_eq_true_eq] at test
    refine ⟨?_, finite r hr, ?_⟩
    · intro f hf
      have he := Array.all_eq_true'.mp test.1 f hf
      simp only [decide_eq_true_eq] at he
      rw [moment_eq]
      exact ⟨by exact_mod_cast he.1, by exact_mod_cast he.2⟩
    · rw [inverse_eq]
      exact_mod_cast test.2

theorem printed_three_mem :
    inSmallPanel 3 33 (14/3) (law SPA.row3 (valid_printed _ (by simp [SPA.trials]))) := by
  convert mem_of_pass SPA.row3 (valid_printed _ (by simp [SPA.trials])) 33 (14/3) three_faces using 1; norm_num

theorem printed_four_mem :
    inSmallPanel 4 6 5 (law SPA.row4 (valid_printed _ (by simp [SPA.trials]))) := by
  exact mem_of_pass SPA.row4 (valid_printed _ (by simp [SPA.trials])) 6 5 four_faces

/-- The actual panel uses closed faces. Strict inequalities above certify
that the printed trial lies in its interior. -/
def smallCarrier (k i : ℕ) (M : ℝ) : Set Law :=
  match panelData k i with
  | none => ∅
  | some (d,fs) =>
    {x | (∀ f ∈ fs, (lower f d : ℝ) ≤ moment x f.1 ∧ moment x f.1 ≤ (upper f d : ℝ)) ∧
      finiteInverse x ∧ inverseMoment x ≤ M}

abbrev Face := ℕ × ℕ × ℕ
def panelFaces := panelData
def faceLow := lower
def faceHigh := upper

theorem carrier_faces {k i d : ℕ} {M : ℝ} {x : Law} {fs : Array Face}
    (hp : panelFaces k i=some (d,fs)) (hx : x∈smallCarrier k i M) {f : Face} (hf : f∈fs) :
    (faceLow f d : ℝ) ≤ moment x f.1 ∧ moment x f.1 ≤ (faceHigh f d : ℝ) := by
  change panelData k i=some (d,fs) at hp
  rw [smallCarrier,hp] at hx
  exact hx.1 f hf

theorem smallCarrier_cap {k i : ℕ} {M : ℝ} {x : Law} (hx : x ∈ smallCarrier k i M) :
    finiteInverse x ∧ inverseMoment x ≤ M := by
  unfold smallCarrier at hx
  split at hx
  · exact False.elim hx
  · exact hx.2

theorem closed_smallCarrier (k i : ℕ) (M : ℝ) : IsClosed (smallCarrier k i M) := by
  unfold smallCarrier
  split
  · exact isClosed_empty
  · rename_i d fs _
    have faces : IsClosed (⋂ f : ℕ × ℕ × ℕ, ⋂ (_ : f ∈ fs),
        {x : Law | (lower f d : ℝ) ≤ moment x f.1 ∧ moment x f.1 ≤ (upper f d : ℝ)}) :=
      isClosed_iInter fun f => isClosed_iInter fun _ =>
        (isClosed_le continuous_const (moment_continuous f.1)).inter
          (isClosed_le (moment_continuous f.1) continuous_const)
    have e : {x : Law | (∀ f ∈ fs, (lower f d : ℝ) ≤ moment x f.1 ∧ moment x f.1 ≤ (upper f d : ℝ)) ∧
        finiteInverse x ∧ inverseMoment x ≤ M} =
        (⋂ f : ℕ × ℕ × ℕ, ⋂ (_ : f ∈ fs), {x : Law | (lower f d : ℝ) ≤ moment x f.1 ∧ moment x f.1 ≤ (upper f d : ℝ)}) ∩
        {x | finiteInverse x ∧ inverseMoment x ≤ M} := by ext x; simp
    rw [e]
    exact faces.inter (inverse_cap_closed M)

theorem compact_smallCarrier (k i : ℕ) (M : ℝ) : IsCompact (smallCarrier k i M) :=
  closed_carrier_compact _ (closed_smallCarrier k i M) M (fun _ hx => smallCarrier_cap hx)

theorem inSmallPanel.mem_carrier {k i : ℕ} {M : ℝ} {x : Law} (hx : inSmallPanel k i M x) :
    x ∈ smallCarrier k i M := by
  unfold inSmallPanel at hx
  unfold smallCarrier
  cases e : panelData k i with
  | none => simp [e] at hx
  | some pair =>
    rcases pair with ⟨d,fs⟩
    rw [e] at hx
    exact ⟨fun f hf => ⟨(hx.1 f hf).1.le,(hx.1 f hf).2.le⟩,hx.2.1,hx.2.2.le⟩

end SurveyPropagation.TrialLaw


==> anc/audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean <==
import SPAnalysis.FeatureSpace
import SPAnalysis.ProbeLimit
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace

namespace SurveyPropagation.Fourier

def probeVector (r n : ℕ) : ModeSpace :=
  featureVector (fun i : Fin (r+1) => probeSite (radius n) i) (probeCoef r (radius n))

private def amplitude (r n j : ℕ) : ℝ :=
  signal (fun i : Fin (r+1) => probeSite (radius n) i) (probeCoef r (radius n)) (j+1)

private theorem tail_square (r n j : ℕ) :
    (amplitude r n (j+(r+1)))^2 ≤
      ((leading r)⁻¹)^2*(radius n:ℝ)^2*(1/2:ℝ)^j := by
  let t := (radius n:ℝ)
  have positive := radius_pos n
  have small := radius_half n
  have h := probe_tail r (radius n) positive (j+1)
  have hsq := (sq_le_sq₀ (abs_nonneg _) (mul_nonneg (inv_nonneg.mpr (leading_pos r).le) (pow_nonneg positive.le _))).mpr h
  rw [sq_abs] at hsq
  change (signal _ _ (j+(r+1)+1))^2 ≤ _
  rw [show j+(r+1)+1=r+1+(j+1) by omega]
  apply hsq.trans
  have half : t^2 ≤ 1/2 := calc
    t^2 ≤ (1/2:ℝ)^2 := pow_le_pow_left₀ positive.le small _
    _ ≤ _ := by norm_num
  have power := pow_le_pow_left₀ (sq_nonneg t) half j
  calc
    ((leading r)⁻¹*(t^(j+1)))^2 = ((leading r)⁻¹)^2*t^2*(t^2)^j := by rw [pow_succ]; ring
    _ ≤ _ := mul_le_mul_of_nonneg_left power (by positivity)

theorem probes_near (r m n : ℕ) :
    ‖probeVector r m-probeVector r n‖^2 ≤
      8*((leading r)⁻¹)^2*((radius m:ℝ)^2+(radius n:ℝ)^2) := by
  let A (j : ℕ) := 2*(amplitude r m j-amplitude r n j)^2/((j:ℝ)+1)
  let B := 4*((leading r)⁻¹)^2*((radius m:ℝ)^2+(radius n:ℝ)^2)
  have exactSum : HasSum A (‖probeVector r m-probeVector r n‖^2) :=
    vector_difference_series _ _ _ _
  have same (j : ℕ) (hj : j ≤ r) : amplitude r m j=amplitude r n j := by
    rcases lt_or_eq_of_le hj with lt|eq
    · unfold amplitude
      rw [probe_low r _ (by omega) (by omega),probe_low r _ (by omega) (by omega)]
    · subst j
      unfold amplitude
      rw [probe_target r _ (radius_pos m),probe_target r _ (radius_pos n)]
  have head : ∑ j ∈ Finset.range (r+1), A j=0 := by
    apply Finset.sum_eq_zero
    intro j hj; have h := Finset.mem_range.mp hj
    dsimp only [A]; rw [same j (by omega)]; simp
  have split := exactSum.summable.sum_add_tsum_nat_add (r+1)
  rw [head,zero_add,exactSum.tsum_eq] at split
  have bound (j : ℕ) : A (j+(r+1)) ≤ B*(1/2:ℝ)^j := by
    let a := amplitude r m (j+(r+1))
    let b := amplitude r n (j+(r+1))
    have denom : (1:ℝ) ≤ ((j+(r+1):ℕ):ℝ)+1 := le_add_of_nonneg_left (Nat.cast_nonneg _)
    have term : A (j+(r+1)) ≤ 2*(a-b)^2 :=
      div_le_self (by positivity) denom
    apply term.trans
    have ss : 2*(a-b)^2 ≤ 4*(a^2+b^2) := by nlinarith only [sq_nonneg (a+b)]
    apply ss.trans
    have h := mul_le_mul_of_nonneg_left (add_le_add (tail_square r m j) (tail_square r n j)) (by norm_num : (0:ℝ) ≤ 4)
    exact h.trans_eq (by unfold B; ring)
  have st := (summable_nat_add_iff (r+1)).mpr exactSum.summable
  have geo := hasSum_geometric_of_lt_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num)
  have cap := st.tsum_le_tsum bound (geo.summable.mul_left B)
  rw [tsum_mul_left,geo.tsum_eq,split] at cap
  exact cap.trans_eq (by unfold B; ring)

theorem probe_cauchy (r : ℕ) : CauchySeq (probeVector r) := by
  let C := 8*((leading r)⁻¹)^2
  have cv : Tendsto (fun n => C*(radius n:ℝ)^2) atTop (𝓝 0) := by
    simpa only [zero_pow (by decide : 2≠0),mul_zero] using (radius_zero.pow 2).const_mul C
  apply Metric.cauchySeq_iff.mpr
  intro ε hε
  have ev := cv.eventually_lt (tendsto_const_nhds (x := ε^2/2)) (by positivity)
  obtain ⟨N,hN⟩ := eventually_atTop.mp ev
  refine ⟨N,fun m hm n hn => ?_⟩
  rw [dist_eq_norm]
  apply (sq_lt_sq₀ (norm_nonneg _) hε.le).mp
  have sm := hN m hm
  have sn := hN n hn
  have b := probes_near r m n
  change _ ≤ C*(_+_) at b
  linarith only [b,sm,sn]

def coordVector (r : ℕ) : ModeSpace := (cauchySeq_tendsto_of_complete (probe_cauchy r)).choose

theorem probe_vector_limit (r : ℕ) : Tendsto (probeVector r) atTop (𝓝 (coordVector r)) :=
  (cauchySeq_tendsto_of_complete (probe_cauchy r)).choose_spec

private theorem finite_rep {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (s : Finset (Fin N)) :
    (fun ω => (∑ i ∈ s, c i • seed (P i) : ModeSpace) ω) =ᵐ[frequencyMeasure]
      (fun ω => ∑ i ∈ s, c i*basicFeature (P i) ω) := by
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty] using (Lp.coeFn_zero ℝ 2 frequencyMeasure)
  | insert i s hi ih =>
    simp only [Finset.sum_insert hi]
    filter_upwards [Lp.coeFn_add (c i • seed (P i)) (∑ j ∈ s, c j • seed (P j)),
      Lp.coeFn_smul (c i) (seed (P i)),seed_rep (P i),ih] with ω ha hm hp hsum
    simp only [Pi.add_apply,Pi.smul_apply,smul_eq_mul] at ha hm
    rw [ha,hm,hp,hsum]

theorem coordVector_rep (r : ℕ) : (fun ω => coordVector r ω) =ᵐ[frequencyMeasure]
    fun ω => Real.sqrt (density ω.1 ω.2)*(coefficient (node ω.1 ω.2) (r+1)).re := by
  obtain ⟨s,hs,ae⟩ := (tendstoInMeasure_of_tendsto_Lp (probe_vector_limit r)).exists_seq_tendsto_ae
  have samples (n : ℕ) : (fun ω => probeVector r n ω) =ᵐ[frequencyMeasure]
      fun ω => Real.sqrt (density ω.1 ω.2)*probeValue r (radius n) (feature ω.1 ω.2) := by
    filter_upwards [finite_rep (fun i : Fin (r+1) => probeSite (radius n) i) (probeCoef r (radius n)) Finset.univ] with ω h
    change _=∑ i, _ at h
    rw [show probeVector r n ω=(∑ i : Fin (r+1), probeCoef r (radius n) i • seed (probeSite (radius n) i) : ModeSpace) ω from rfl,h]
    simp only [basicFeature,probeValue,Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring
  filter_upwards [ae,ae_all_iff.mpr samples] with ω h all
  have lim := ((feature_limit r ω.1 ω.2).const_mul (Real.sqrt (density ω.1 ω.2))).comp hs.tendsto_atTop
  apply tendsto_nhds_unique h
  exact lim.congr fun j => (all (s j)).symm

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean <==
import SPAnalysis.CoordinateProbes
import SPAnalysis.Binomial
import SPAnalysis.DoubleSite

noncomputable section
open MeasureTheory Set Filter Complex
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Fourier

def probeValue (r : ℕ) (t : Message) (F : Message → ℝ) : ℝ :=
  ∑ i : Fin (r+1), probeCoef r t i*F (probeSite t i)

def radius (n : ℕ) : Message :=
  ⟨(1/2:ℝ)^(n+1),by positivity,pow_lt_one₀ (by norm_num) (by norm_num) (by omega)⟩

theorem radius_pos (n : ℕ) : 0 < (radius n:ℝ) := by dsimp [radius]; positivity
theorem radius_half (n : ℕ) : (radius n:ℝ) ≤ 1/2 := by
  simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega : 1 ≤ n+1)

theorem radius_zero : Tendsto (fun n => (radius n:ℝ)) atTop (𝓝 (0:ℝ)) := by
  simpa [radius,pow_succ] using (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num)).mul_const (1/2:ℝ)

theorem sample_estimate (r : ℕ) (t : Message) (ht : 0 < (t:ℝ)) (up : (t:ℝ) ≤ 1/2)
    {F : Message → ℝ} {B : ℕ → ℝ} {M : ℝ} (cap : ∀ j, |B j| ≤ M)
    (hs : ∀ p : Message, HasSum (fun j => B j*(p:ℝ)^(j+1)) (F p)) :
    |probeValue r t F-B r| ≤ (2*M*(leading r)⁻¹)*(t:ℝ) := by
  let c := probeCoef r t
  let P (i : Fin (r+1)) := probeSite t i
  let A (j : ℕ) := B j*signal P c (j+1)
  have m0 := (abs_nonneg (B 0)).trans (cap 0)
  have exactSum : HasSum A (probeValue r t F) := by
    apply (hasSum_sum (s := Finset.univ) (fun i _ => (hs (P i)).mul_left (c i))).congr_fun
    intro j; dsimp [A,signal]; rw [Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring
  have split := exactSum.summable.sum_add_tsum_nat_add (r+1)
  have low : ∑ j ∈ Finset.range r, A j = 0 := by
    apply Finset.sum_eq_zero
    intro j hj; have ji := Finset.mem_range.mp hj
    rw [show A j=B j*signal P c (j+1) from rfl,probe_low r t (by omega) (by omega),mul_zero]
  have head : A r=B r := by dsimp only [A]; rw [probe_target r t ht,mul_one]
  rw [Finset.sum_range_succ,low,zero_add,head,exactSum.tsum_eq] at split
  have tail (j : ℕ) : |A (j+(r+1))| ≤ (M*(leading r)⁻¹*(t:ℝ))*(t:ℝ)^j := by
    dsimp only [A]; rw [abs_mul,show j+(r+1)+1=r+1+(j+1) by omega]
    have h := mul_le_mul (cap (j+(r+1))) (probe_tail r t ht (j+1)) (abs_nonneg _) m0
    exact h.trans_eq (by rw [pow_succ]; ring)
  have geo := hasSum_geometric_of_lt_one ht.le t.2.2
  have st := (summable_nat_add_iff (r+1)).mpr exactSum.summable
  have upper := st.abs.tsum_le_tsum tail (geo.summable.mul_left _)
  rw [tsum_mul_left,geo.tsum_eq] at upper
  have norm := norm_tsum_le_tsum_norm (f := fun j : ℕ => A (j+(r+1))) (by simpa only [Real.norm_eq_abs] using st.abs)
  simp only [Real.norm_eq_abs] at norm
  have inv : (1-(t:ℝ))⁻¹ ≤ 2 := (inv_le_iff_one_le_mul₀ (sub_pos.mpr t.2.2)).mpr (by linarith only [up])
  have l0 := (leading_pos r).le
  have a := mul_le_mul_of_nonneg_left inv (mul_nonneg (mul_nonneg m0 (inv_nonneg.mpr l0)) ht.le)
  rw [←split,add_sub_cancel_left]
  exact (norm.trans upper).trans (a.trans_eq (by ring))

theorem sample_limit (r : ℕ) {F : Message → ℝ} {B : ℕ → ℝ} {M : ℝ} (cap : ∀ j, |B j| ≤ M)
    (hs : ∀ p : Message, HasSum (fun j => B j*(p:ℝ)^(j+1)) (F p)) :
    Tendsto (fun n => probeValue r (radius n) F) atTop (𝓝 (B r)) := by
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  have h := radius_zero.const_mul (2*M*(leading r)⁻¹)
  rw [mul_zero] at h
  exact squeeze_zero (fun _ => norm_nonneg _) (fun n => sample_estimate r _ (radius_pos n) (radius_half n) cap hs) h

private theorem coeff_bound (n : ℕ) (t : ℝ) : ∃ C : ℝ, ∀ j : ℕ, |(coefficient (node n t) (j+1)).re| ≤ C := by
  obtain ⟨H,hH⟩ := exists_nat_ge (((n:ℝ)/2)^2+t^2)
  let C := ∑ j ∈ Finset.range (H+1), ‖coefficient (node n t) j‖
  have head (j : ℕ) (hj : j ≤ H) : ‖coefficient (node n t) j‖ ≤ C :=
    Finset.single_le_sum (fun i _ => norm_nonneg (coefficient (node n t) i)) (Finset.mem_range.mpr (by omega))
  have ph : 0 ≤ (H:ℝ) := Nat.cast_nonneg _
  have bound : ((n:ℝ)/2)^2+t^2 ≤ 2*H*((n:ℝ)/2+1)+1 := by nlinarith only [hH,ph,mul_nonneg ph (Nat.cast_nonneg (α := ℝ) n)]
  refine ⟨C,fun j => (Complex.abs_re_le_norm _).trans ?_⟩
  rcases le_total (j+1) H with low|high
  · exact head _ low
  · exact (coefficient_tail high bound).trans (head H le_rfl)

theorem feature_limit (r n : ℕ) (t : ℝ) :
    Tendsto (fun j => probeValue r (radius j) (feature n t)) atTop (𝓝 (coefficient (node n t) (r+1)).re) := by
  obtain ⟨C,hC⟩ := coeff_bound n t
  apply sample_limit r hC
  intro p
  have hs := Complex.reCLM.hasSum (binomial_mark (node n t) p)
  have term (j : ℕ) : Complex.reCLM (coefficient (node n t) j*(p:ℂ)^j) =
      (coefficient (node n t) j).re*(p:ℝ)^j := by
    simp only [Complex.reCLM_apply,←Complex.ofReal_pow,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,mul_zero,sub_zero]
  simp only [term,Complex.reCLM_apply] at hs
  have tail := (hasSum_nat_add_iff' 1).mpr hs
  simpa only [Finset.sum_range_one,coefficient,pow_zero,mul_one,Complex.one_re,feature] using tail

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean <==
import SPAnalysis.DiscreteProducts
import SPAnalysis.Metric

noncomputable section
open MeasureTheory Set SurveyPropagation
open scoped ENNReal
namespace SPA

private def Sites (a : RealAtoms) := ∀ z∈a, 0≤z.1 ∧ z.1<1 ∧ 0≤z.2
private theorem atom_sites (r : Trial) (hr : TrialLaw.Valid r) : Sites (exactAtoms r) := by
  intro z hz
  obtain ⟨b,hb,rfl⟩ := List.mem_map.mp hz
  exact ⟨by positivity,(div_lt_one (by exact_mod_cast hr.1)).mpr (by exact_mod_cast hr.2.2.2 b hb),by positivity⟩

private theorem product_sites {a : RealAtoms} (ha : Sites a) (n : ℕ) :
    ∀ z∈exactProducts a n,0≤z.1 ∧ z.1≤1 ∧ (0<n → z.1<1) ∧ 0≤z.2 := by
  induction a generalizing n with
  | nil =>
    by_cases h : n=0
    · subst n; simp [exactProducts]
    · simp [exactProducts,h]
  | cons x xs ih =>
    obtain ⟨p,w⟩ := x
    obtain ⟨p0,p1,w0⟩ := ha (p,w) (by simp)
    have old := ih (show Sites xs from fun z hz => ha z (by simp [hz]))
    intro z hz
    obtain ⟨i,ii,zi⟩ := List.mem_flatMap.mp hz
    obtain ⟨⟨q,v⟩,item,rfl⟩ := List.mem_map.mp zi
    obtain ⟨q0,q1,ql,v0⟩ := old (n-i) (q,v) item
    have pp := pow_nonneg p0 i
    have pu := pow_le_one₀ p0 p1.le (n:=i)
    refine ⟨mul_nonneg pp q0,(mul_le_one₀ pu q0 q1),?_,by dsimp only; positivity⟩
    intro np; by_cases ip : i=0
    · subst i; simpa using ql (by omega)
    · exact lt_of_le_of_lt (mul_le_of_le_one_right pp q1) (pow_lt_one₀ p0 p1 ip)

theorem original_atom_moment (r : Trial) (hr : TrialLaw.Valid r) (h : ℕ) :
    atomAverage (exactAtoms r) (·^h)=SurveyPropagation.moment (TrialLaw.law r hr) h := by
  rw [TrialLaw.moment_eq]
  change atomAverage (exactAtoms r) (·^h) = ((TrialLaw.rationalAverage r (·^h):ℚ):ℝ)
  unfold exactAtoms TrialLaw.rationalAverage atomAverage
  have distrib (l : List (ℕ × ℕ)) :
      (l.map (fun z => ((z.2:ℝ)/r.wden)*((z.1:ℝ)/r.xden)^h)).sum =
      ((l.map (fun z => (z.2:ℚ)*((z.1:ℚ)/r.xden)^h)).sum:ℝ)/r.wden := by
    induction l with
    | nil => simp
    | cons z l ih =>
      simp only [List.map_cons,List.sum_cons,ih,Rat.cast_add,Rat.cast_mul,Rat.cast_div,Rat.cast_pow,Rat.cast_natCast]
      ring
  simpa only [List.map_map,Function.comp_def,Rat.cast_div,Rat.cast_natCast] using distrib r.atoms

private def safeSite (v : ℝ) : Message := if h : v ∈ Ico (0:ℝ) 1 then ⟨v,h⟩ else ⟨0,by norm_num⟩
private def atomicMeasure : RealAtoms → Measure Message
  | [] => 0
  | z::zs => ENNReal.ofReal z.2 • Measure.dirac (safeSite z.1)+atomicMeasure zs

private theorem atomic_integrable (a : RealAtoms) (f : Message → ℝ) : Integrable f (atomicMeasure a) := by
  induction a with
  | nil => simp [atomicMeasure]
  | cons z a ih => exact ((integrable_dirac (by simp)).smul_measure ENNReal.ofReal_ne_top).add_measure ih

private theorem atomic_integral (a : RealAtoms) (ha : Sites a) (f : ℝ → ℝ) :
    (∫ r : Message,f (r:ℝ) ∂(atomicMeasure a)) = atomAverage a f := by
  induction a with
  | nil => simp [atomicMeasure,atomAverage]
  | cons z a ih =>
    have ok := ha z (by simp)
    have hs : z.1 ∈ Ico (0:ℝ) 1 := ⟨ok.1,ok.2.1⟩
    rw [atomicMeasure,integral_add_measure ((integrable_dirac (by simp)).smul_measure ENNReal.ofReal_ne_top)
      (atomic_integrable a _),integral_smul_measure,integral_dirac]
    simp [atomAverage,ENNReal.toReal_ofReal ok.2.2,safeSite,hs,ih (fun p hp => ha p (by simp [hp]))]

/-- For any real test function the grouped trial atoms compute its exact
expectation under the actual product warning law. -/
theorem product_trial_expectation (r : Trial) (hr : TrialLaw.Valid r) (n : ℕ) (hn : 0<n) (f : ℝ → ℝ) :
    (∫ z : Message,f (z:ℝ) ∂(productLaw n hn (TrialLaw.law r hr):Measure Message)) =
    atomAverage (exactProducts (exactAtoms r) n) f := by
  let a := exactProducts (exactAtoms r) n
  have safe : Sites a := fun z hz => by
    obtain ⟨p0,_,p1,w⟩ := product_sites (atom_sites r hr) n z hz
    exact ⟨p0,p1 hn,w⟩
  let μ := atomicMeasure a
  have mass : μ.real univ=1 := by
    have h := atomic_integral a safe (fun v => v^0)
    dsimp only [a] at h
    rw [product_atom_moment,original_atom_moment r hr,SurveyPropagation.moment] at h
    simpa [μ,a] using h
  have finite : μ univ≠⊤ := by
    intro top; change (μ univ).toReal=1 at mass
    rw [top,ENNReal.toReal_top] at mass; norm_num at mass
  let prob : SurveyPropagation.Law := ⟨μ, ⟨by
    rw [←ENNReal.ofReal_toReal finite,←measureReal_def,mass]; simp⟩⟩
  have eqn : prob=productLaw n hn (TrialLaw.law r hr) := by
    apply law_eq_of_moments
    intro h
    change (∫ z : Message,(z:ℝ)^h ∂atomicMeasure a)=_
    rw [atomic_integral a safe (·^h),productLaw_moment,show a=exactProducts (exactAtoms r) n by rfl,product_atom_moment,original_atom_moment r hr]
  rw [←eqn]; exact atomic_integral a safe f

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/Products.lean <==
import SPAnalysis.Intervals

noncomputable section
namespace SPA.I

private def corners (a b : I) : ℤ × ℤ :=
  if a.lo ≥ 0 then
    if b.lo ≥ 0 then (a.lo*b.lo,a.hi*b.hi)
    else if b.hi ≤ 0 then (a.hi*b.lo,a.lo*b.hi)
    else (a.hi*b.lo,a.hi*b.hi)
  else if a.hi ≤ 0 then
    if b.lo ≥ 0 then (a.lo*b.hi,a.hi*b.lo)
    else if b.hi ≤ 0 then (a.hi*b.hi,a.lo*b.lo)
    else (a.lo*b.hi,a.lo*b.lo)
  else if b.lo ≥ 0 then (a.lo*b.hi,a.hi*b.hi)
  else if b.hi ≤ 0 then (a.hi*b.lo,a.lo*b.lo)
  else (min (a.lo*b.hi) (a.hi*b.lo),max (a.lo*b.lo) (a.hi*b.hi))

private theorem between_by_corners {l u x₀ x₁ y₀ y₁ x y : ℝ} (hx : x₀ ≤ x ∧ x ≤ x₁)
    (hy : y₀ ≤ y ∧ y ≤ y₁) (h₀₀ : l ≤ x₀*y₀ ∧ x₀*y₀ ≤ u)
    (h₀₁ : l ≤ x₀*y₁ ∧ x₀*y₁ ≤ u) (h₁₀ : l ≤ x₁*y₀ ∧ x₁*y₀ ≤ u)
    (h₁₁ : l ≤ x₁*y₁ ∧ x₁*y₁ ≤ u) : l ≤ x*y ∧ x*y ≤ u := by
  have along {m v v₀ v₁ : ℝ} (hc : v₀ ≤ v ∧ v ≤ v₁) (hl : l ≤ m*v₀ ∧ m*v₀ ≤ u)
      (hu : l ≤ m*v₁ ∧ m*v₁ ≤ u) : l ≤ m*v ∧ m*v ≤ u := by
    by_cases hm : 0 ≤ m
    · exact ⟨hl.1.trans (mul_le_mul_of_nonneg_left hc.1 hm),(mul_le_mul_of_nonneg_left hc.2 hm).trans hu.2⟩
    · exact ⟨hu.1.trans (mul_le_mul_of_nonpos_left hc.2 (le_of_not_ge hm)),
             (mul_le_mul_of_nonpos_left hc.1 (le_of_not_ge hm)).trans hl.2⟩
  have left := along hy h₀₀ h₀₁
  have right := along hy h₁₀ h₁₁
  simpa only [mul_comm y] using along (m := y) hx (by simpa only [mul_comm y] using left) (by simpa only [mul_comm y] using right)

private theorem corners_valid (a b : I) (ha : a.lo ≤ a.hi) (hb : b.lo ≤ b.hi) :
    let ends := corners a b
    (ends.1 ≤ a.lo*b.lo ∧ a.lo*b.lo ≤ ends.2) ∧ (ends.1 ≤ a.lo*b.hi ∧ a.lo*b.hi ≤ ends.2) ∧
    (ends.1 ≤ a.hi*b.lo ∧ a.hi*b.lo ≤ ends.2) ∧ (ends.1 ≤ a.hi*b.hi ∧ a.hi*b.hi ≤ ends.2) := by
  have row (v : ℤ) : (0 ≤ v → v*b.lo ≤ v*b.hi) ∧ (v ≤ 0 → v*b.hi ≤ v*b.lo) :=
    ⟨mul_le_mul_of_nonneg_left hb,mul_le_mul_of_nonpos_left hb⟩
  have col (v : ℤ) : (0 ≤ v → a.lo*v ≤ a.hi*v) ∧ (v ≤ 0 → a.hi*v ≤ a.lo*v) :=
    ⟨mul_le_mul_of_nonneg_right ha,mul_le_mul_of_nonpos_right ha⟩
  obtain ⟨h₁,h₂⟩ := row a.lo
  obtain ⟨h₃,h₄⟩ := row a.hi
  obtain ⟨h₅,h₆⟩ := col b.lo
  obtain ⟨h₇,h₈⟩ := col b.hi
  unfold corners
  split_ifs <;> dsimp only <;> omega

/-- The signed interval product in the numerical verifier encloses real
multiplication, including the case in which both factors cross zero. -/
theorem contains_mul {a b : I} {x y : ℝ} (hx : a.Contains x) (hy : b.Contains y) :
    (mul a b).Contains (x*y) := by
  let S := (unit:ℝ)
  have hs := unit_pos
  obtain ⟨h₀₀,h₀₁,h₁₀,h₁₁⟩ := corners_valid a b (of_decide_eq_true (valid_of_contains hx)) (of_decide_eq_true (valid_of_contains hy))
  have raw (v : I) (z : ℝ) (hz : v.Contains z) : (v.lo:ℝ) ≤ z*S ∧ z*S ≤ v.hi :=
    ⟨(div_le_iff₀ hs).mp hz.1,(le_div_iff₀ hs).mp hz.2⟩
  have corner {l r u v : ℤ} (h : l ≤ u*v ∧ u*v ≤ r) :
      (l:ℝ) ≤ (u:ℝ)*(v:ℝ) ∧ (u:ℝ)*(v:ℝ) ≤ (r:ℝ) := by exact_mod_cast h
  have prod := between_by_corners (raw _ _ hx) (raw _ _ hy) (corner h₀₀) (corner h₀₁) (corner h₁₀) (corner h₁₁)
  have repr : mul a b = ⟨(corners a b).1/unit,ceilDiv (corners a b).2 unit⟩ := by
    simp only [mul,valid_of_contains hx,valid_of_contains hy,Bool.and_self,Bool.not_true,Bool.false_eq_true,if_false,corners]
  rw [repr]
  have unitInt : (0:ℤ) < unit := by exact_mod_cast unit_pos
  have low := ediv_real_le (corners a b).1 unit unitInt
  have high := real_le_ceilDiv (corners a b).2 unit unitInt
  constructor
  · apply (div_le_iff₀ hs).2
    apply low.trans
    apply (div_le_iff₀ hs).2
    convert prod.1 using 1; ring
  · apply (le_div_iff₀ hs).2
    apply le_trans _ high
    apply (le_div_iff₀ hs).2
    convert prod.2 using 1; ring

end SPA.I


==> anc/audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean <==
import SPAnalysis.ExpectedRadial
import SPAnalysis.SpatialCopies

noncomputable section
open Complex MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

def logisticShare (z : ℝ) := (1+Real.exp (-z))⁻¹

private theorem share_range (z : ℝ) : 0 < logisticShare z ∧ logisticShare z < 1 := by
  have ep := Real.exp_pos (-z)
  constructor
  · unfold logisticShare; positivity
  · unfold logisticShare; rw [inv_lt_one₀ (by positivity)]; linarith

private theorem share_neg (z : ℝ) : logisticShare (-z) = 1-logisticShare z := by
  simp only [logisticShare,neg_neg,Real.exp_neg]
  field_simp
  ring

private theorem share_error (z : ℝ) : 1-logisticShare z ≤ Real.exp (-z) := by
  let e := Real.exp (-z)
  have ep : 0 < e := Real.exp_pos _
  have d : 0 < 1+e := by positivity
  change 1-(1+e)⁻¹ ≤ e
  rw [← one_div]
  apply (mul_le_mul_iff_of_pos_right d).mp
  field_simp
  nlinarith [sq_nonneg e]

private theorem complement_scale (s : ℝ) : radialScale (1-s)=radialScale s := by
  unfold radialScale; congr 1; ring

private theorem spatial_scale (z : ℝ) : radialScale (logisticShare z) ≤ Real.exp (-|z|/2) := by
  have onpos (x : ℝ) (hx : 0≤x) : radialScale (logisticShare x) ≤ Real.exp (-|x|/2) := by
    obtain ⟨p,u⟩ := share_range x
    rw [abs_of_nonneg hx,radialScale,Real.sqrt_le_iff]
    refine ⟨(Real.exp_pos _).le,?_⟩
    rw [sq,← Real.exp_add,show -x/2 + -x/2 = -x by ring]
    exact (mul_le_of_le_one_left (sub_nonneg.mpr u.le) u.le).trans (share_error x)
  by_cases h : 0≤z
  · exact onpos z h
  · simpa only [share_neg,complement_scale,abs_neg] using onpos (-z) (by linarith)

private def term (s V : ℝ) (r n : ℕ) : ℝ :=
  (radialCoeff s r n * ((V*radialScale s : ℝ):ℂ)^n).re

private theorem positive_terms {s V : ℝ} (hs : 0<s) (hu : s<1) (v0 : 0≤V) (v1 : V≤1)
    (r N : ℕ) : (∑ j ∈ Finset.range N, |term s V r (j+1)|) ≤ 7*radialScale s := by
  let b := radialScale s
  let t := ((1+s)/2)⁻¹*(V*b)
  let q := Real.sqrt (1/2)
  have b0 : 0≤b := Real.sqrt_nonneg _
  have den : 0 < (1+s)/2 := by positivity
  have t0 : 0≤t := mul_nonneg (inv_nonneg.mpr den.le) (mul_nonneg v0 b0)
  have vsmall := mul_le_of_le_one_left b0 v1
  have tq : t≤q := by
    refine (mul_le_mul_of_nonneg_left vsmall (inv_nonneg.mpr den.le)).trans ?_
    simpa only [div_eq_inv_mul,b,q] using radial_ratio hs hu
  have tb : t≤2*b := by
    have d : ((1+s)/2)⁻¹ ≤ 2 := by rw [inv_le_comm₀ den (by norm_num : (0:ℝ)<2)]; norm_num; linarith
    exact mul_le_mul d vsmall (mul_nonneg v0 b0) (by norm_num)
  have q0 : 0≤q := Real.sqrt_nonneg _
  have q7 : q≤5/7 := by apply Real.sqrt_le_iff.mpr; norm_num
  have ql : q<1 := by linarith
  have hj (j : ℕ) : |term s V r (j+1)|≤2*b*q^j := by
    apply (Complex.abs_re_le_norm _).trans
    rw [norm_mul,norm_pow,Complex.norm_real,Real.norm_of_nonneg (mul_nonneg v0 b0)]
    have h := mul_le_mul_of_nonneg_right (radial_coeff_bound hs hu r (j+1)) (pow_nonneg (mul_nonneg v0 b0) (j+1))
    refine h.trans ?_
    rw [←mul_pow, pow_succ, mul_comm (_^j)]
    exact mul_le_mul tb (pow_le_pow_left₀ t0 tq _) (pow_nonneg t0 _) (mul_nonneg (by norm_num) b0)
  refine (Finset.sum_le_sum (fun i _ => hj i)).trans ?_
  rw [← Finset.mul_sum]
  have geo := hasSum_geometric_of_lt_one q0 ql
  have bound := (geo.summable.sum_le_tsum (Finset.range N) (fun i _ => pow_nonneg q0 i)).trans_eq geo.tsum_eq
  have cap : (1-q)⁻¹ ≤ 7/2 := by
    rw [←one_div,div_le_iff₀ (sub_pos.mpr ql)]; linarith
  exact (mul_le_mul_of_nonneg_left (bound.trans cap) (mul_nonneg (by norm_num) b0)).trans_eq (by ring)

private theorem term_zero (s V : ℝ) (r : ℕ) : term s V r 0=s^r := by
  simp [term,radialCoeff,radialMap,←Complex.ofReal_pow]

private theorem constant_cost {s : ℝ} (p : 0≤s) (u : s≤1) (r : ℕ) (hr : 0<r) :
    |(s^r+(1-s)^r-1)/2| ≤ r*(1-s)/2 := by
  have t := sub_nonneg.mpr u
  have sub1 : 1-s ≤ 1 := by linarith
  have power {x : ℝ} (x0 : 0≤x) (x1 : x≤1) : x^r ≤ x := by
    obtain ⟨n,eqn⟩ := Nat.exists_eq_succ_of_ne_zero hr.ne'
    rw [eqn,pow_succ]
    simpa using mul_le_mul_of_nonneg_right (pow_le_one₀ x0 x1 : x^n≤1) x0
  have b := one_add_mul_le_pow (show -2 ≤ s-1 by linarith) r
  rw [show 1+(s-1)=s by ring] at b
  rw [abs_of_nonpos (by linarith only [power p u,power t sub1] : (s^r+(1-s)^r-1)/2 ≤ 0)]
  linarith only [b, pow_nonneg t r]

/-- The average of the two orientations, with the constant one half removed. -/
def truncatedSpatialMoment (z V : ℝ) (r N : ℕ) : ℝ :=
  let s := logisticShare z
  ((∑ i ∈ Finset.range (N+1), term s V r i) +
    (∑ i ∈ Finset.range (N+1), term (1-s) V r i) - 1)/2

theorem logistic_field_share (a b : Factor) : logisticShare (fieldDifference (a,b))=fieldShare a b := by
    simp only [logisticShare,fieldDifference,neg_sub,Real.exp_sub,Real.exp_log a.2.1,
      Real.exp_log b.2.1,fieldShare]
    field_simp [a.2.1.ne',(add_pos a.2.1 b.2.1).ne']

theorem spatial_expansion (z V : ℝ) (r N : ℕ) :
    let s := logisticShare z
    truncatedSpatialMoment z V r N = (s^r+(1-s)^r-1)/2+
      ∑ j ∈ Finset.range N, (V*radialScale s)^(j+1)*
        ((radialCoeff s r (j+1)).re+(radialCoeff (1-s) r (j+1)).re)/2 := by
  dsimp only
  let s := logisticShare z
  have e (u : ℝ) (i : ℕ) : term u V r i=(radialCoeff u r i).re*(V*radialScale u)^i := by
    simp only [term,←Complex.ofReal_pow,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,mul_zero,sub_zero]
  rw [truncatedSpatialMoment]
  simp only [Finset.sum_range_succ',term_zero]
  simp only [e,complement_scale]
  rw [←Finset.sum_div]
  simp_rw [mul_add,Finset.sum_add_distrib]
  simp only [mul_comm ((V*radialScale (logisticShare z))^_)]
  ring

theorem physical_spatial_moment (a b : Factor) (r N : ℕ) :
    truncatedSpatialMoment (fieldDifference (a,b)) (fieldAmplitude a b) r N =
      ((radialPartial a b r N).re + (radialPartial b a r N).re - 1)/2 := by
  have orient (a b : Factor) : (∑ i ∈ Finset.range (N+1),
      term (fieldShare a b) (fieldAmplitude a b) r i) = (radialPartial a b r N).re := by
    simp only [term,fieldAmplitude_mul_scale,radialPartial,Complex.re_sum]
  rw [truncatedSpatialMoment,logistic_field_share,fieldShare_complement,orient]
  rw [show fieldAmplitude a b=fieldAmplitude b a by simp only [fieldAmplitude,mul_comm],orient]

theorem measurable_spatial_moment (r N : ℕ) :
    Measurable fun p : ℝ × ℝ => truncatedSpatialMoment p.1 p.2 r N := by
  have mt {s : ℝ × ℝ → ℝ} (ms : Measurable s) (i : ℕ) :
      Measurable fun p : ℝ × ℝ => term (s p) p.2 r i := by
    unfold term
    apply Complex.measurable_re.comp
    apply Measurable.mul ((radialCoeff_continuous r i).measurable.comp ms)
    apply Measurable.pow_const
    apply Complex.measurable_ofReal.comp
    exact measurable_snd.mul ((ms.mul (measurable_const.sub ms)).sqrt)
  have hs : Measurable fun p : ℝ × ℝ => logisticShare p.1 := by unfold logisticShare; fun_prop
  unfold truncatedSpatialMoment
  exact (((Finset.measurable_sum (Finset.range (N+1)) (fun i _ => mt hs i)).add
    (Finset.measurable_sum (Finset.range (N+1)) (fun i _ => mt (measurable_const.sub hs) i))).sub
    measurable_const).div_const 2

private theorem spatial_even (z V : ℝ) (r N : ℕ) :
    truncatedSpatialMoment (-z) V r N = truncatedSpatialMoment z V r N := by
  simp only [truncatedSpatialMoment,share_neg,sub_sub_cancel]; ring

/-- Uniform envelope for applying Poisson summation to the finite moment
expansion. The constant is the one used by the numerical program. -/
theorem spatial_moment_bound {V : ℝ} (v0 : 0≤V) (v1 : V≤1)
    (r N : ℕ) (hr : 0<r) (z : ℝ) :
    |truncatedSpatialMoment z V r N| ≤ (r/2+7)*Real.exp (-|z|/2) := by
  have hzpos (x : ℝ) (hx : 0≤x) :
      |truncatedSpatialMoment x V r N| ≤ (r/2+7)*Real.exp (-|x|/2) := by
    let s := logisticShare x
    obtain ⟨hp,hu⟩ := share_range x
    have sp : 0<1-s := sub_pos.mpr hu
    have su : 1-s<1 := sub_lt_self _ hp
    let S (u : ℝ) := ∑ j ∈ Finset.range N, term u V r (j+1)
    have sumcap {u : ℝ} (p : 0<u) (q : u<1) : |S u| ≤ 7*radialScale u :=
      (Finset.abs_sum_le_sum_abs _ _).trans (positive_terms p q v0 v1 r N)
    have eqn : truncatedSpatialMoment x V r N =
      (s^r+(1-s)^r-1)/2 + (S s+S (1-s))/2 := by
      simp only [truncatedSpatialMoment,Finset.sum_range_succ',term_zero,S,s]; ring
    have added := (abs_add_le (S s) (S (1-s))).trans (add_le_add (sumcap hp hu) (sumcap sp su))
    rw [complement_scale] at added
    have ec : Real.exp (-x) ≤ Real.exp (-|x|/2) := Real.exp_le_exp.mpr (by rw [abs_of_nonneg hx]; linarith)
    have base := (constant_cost hp.le hu.le r hr).trans
      (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left ((share_error x).trans ec) (Nat.cast_nonneg r)) (by norm_num))
    rw [eqn]
    refine (abs_add_le _ _).trans ?_
    simp only [abs_div, abs_of_pos (two_pos : (0:ℝ)<2)] at base ⊢
    change |s^r+(1-s)^r-1|/2 ≤ r*Real.exp (-|x|/2)/2 at base
    have cap : radialScale s ≤ Real.exp (-|x|/2) := spatial_scale x
    linarith only [base,added,cap]
  by_cases h : 0≤z
  · exact hzpos z h
  · simpa only [spatial_even,abs_neg] using hzpos (-z) (by linarith)

/-- The noncentral spatial copies in the finite moment expansion, before
averaging over the fields, at every positive sampling period. -/
theorem spatial_moment_copies {V P : ℝ} (v0 : 0≤V) (v1 : V≤1) (period : 0<P)
    (r N : ℕ) (hr : 0<r) (z : ℝ) :
    Summable (fun j : ℤ => truncatedSpatialMoment (z+P*j) V r N) ∧
    |(∑' j : ℤ, truncatedSpatialMoment (z+P*j) V r N)-truncatedSpatialMoment z V r N| ≤
      2*((r:ℝ)/2+7)*Real.exp (|z|/2)/(Real.exp (P/2)-1) := by
  exact translated_copies (H:=fun x => truncatedSpatialMoment x V r N) (by positivity)
    period (spatial_moment_bound v0 v1 r N hr) z

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean <==
import SPAnalysis.FrequencyGrowth
import SPAnalysis.FieldModes

noncomputable section
open MeasureTheory Set Filter Metric Complex
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

def radialMap (s : ℝ) (r : ℕ) (z : ℂ) := (((s:ℂ)-z)/(1-z))^r

def radialCoeff (s : ℝ) (r n : ℕ) : ℂ := iteratedDeriv n (radialMap s r) 0/(n.factorial:ℂ)

def radialScale (s : ℝ) := Real.sqrt (s*(1-s))

private theorem radial_diff (s : ℝ) (r : ℕ) : DifferentiableOn ℂ (radialMap s r) (ball 0 1) := by
  intro z hz
  have ne : (1:ℂ)-z ≠ 0 := by
    intro he; have := mem_ball_zero_iff.mp hz
    rw [←sub_eq_zero.mp he,norm_one] at this; exact lt_irrefl _ this
  exact (((differentiableAt_const _).sub differentiableAt_id).div
    ((differentiableAt_const _).sub differentiableAt_id) ne).pow r |>.differentiableWithinAt

theorem radial_taylor (s : ℝ) (r : ℕ) {z : ℂ} (hz : ‖z‖<1) :
    HasSum (fun n => radialCoeff s r n*z^n) (radialMap s r z) := by
  apply (Complex.hasSum_taylorSeries_on_ball (radial_diff s r) (mem_ball_zero_iff.mpr hz)).congr_fun
  intro n; simp only [sub_zero,smul_eq_mul,radialCoeff,div_eq_mul_inv]; ring

private theorem radial_disk {s : ℝ} (hu : s<1) {z : ℂ} (hz : ‖z‖=(1+s)/2) :
    ‖((s:ℂ)-z)/(1-z)‖≤1 := by
  have re := (Complex.re_le_norm z).trans_eq hz
  have ne : (1:ℂ)-z ≠ 0 := by
    intro he; rw [←sub_eq_zero.mp he,norm_one] at hz; linarith only [hz,hu]
  rw [norm_div,div_le_one (norm_pos_iff.mpr ne)]
  apply le_of_sq_le_sq _ (norm_nonneg _)
  rw [←Complex.normSq_eq_norm_sq,←Complex.normSq_eq_norm_sq,Complex.normSq_apply,Complex.normSq_apply]
  simp only [Complex.sub_re,Complex.sub_im,Complex.ofReal_re,Complex.ofReal_im,Complex.one_re,
    Complex.one_im,zero_sub,neg_mul_neg]
  nlinarith only [mul_nonneg (sub_nonneg.mpr hu.le) (show 0≤1+s-2*z.re by linarith only [re])]

theorem radial_coeff_bound {s : ℝ} (hs : 0<s) (hu : s<1) (r n : ℕ) :
    ‖radialCoeff s r n‖ ≤ ((1+s)/2)⁻¹^n := by
  have h := cauchy_bound (show 0<(1+s)/2 by positivity)
    ((radial_diff s r).mono (closedBall_subset_ball (by linarith only [hu] : (1+s)/2<1)))
    (fun z hz => show ‖radialMap s r z‖ ≤ 1 by
      rw [radialMap,norm_pow]; exact pow_le_one₀ (norm_nonneg _) (radial_disk hu hz)) n
  simpa only [radialCoeff,one_mul] using h

theorem radial_ratio {s : ℝ} (hs : 0<s) (hu : s<1) :
    radialScale s/((1+s)/2) ≤ Real.sqrt (1/2) := by
  have ss := Real.sq_sqrt (mul_nonneg hs.le (sub_nonneg.mpr hu.le))
  apply Real.le_sqrt_of_sq_le
  rw [div_pow,div_le_iff₀ (by positivity : 0<((1+s)/2)^2)]
  unfold radialScale
  nlinarith only [ss,sq_nonneg (3*s-1)]

private theorem scale_nonneg (s : ℝ) : 0 ≤ radialScale s := Real.sqrt_nonneg _

private theorem radial_half (s : ℝ) : radialScale s≤1/2 := by
  unfold radialScale
  apply (Real.sqrt_le_iff).mpr
  exact ⟨by norm_num,by nlinarith only [sq_nonneg (2*s-1)]⟩

theorem radial_series {s V : ℝ} (hs : 0<s) (hu : s<1) (V0 : 0≤V) (V1 : V≤1) (r : ℕ) :
    HasSum (fun n => radialCoeff s r n * ((V*radialScale s : ℝ):ℂ)^n)
      (radialMap s r ((V*radialScale s : ℝ):ℂ)) := by
  have small : ‖((V*radialScale s:ℝ):ℂ)‖<1 := by
    rw [Complex.norm_real,Real.norm_of_nonneg (mul_nonneg V0 (scale_nonneg _))]
    exact ((mul_le_of_le_one_left (scale_nonneg _) V1).trans (radial_half s)).trans_lt (by norm_num)
  apply (Complex.hasSum_taylorSeries_on_ball (radial_diff s r) (mem_ball_zero_iff.mpr small)).congr_fun
  intro n; simp only [sub_zero,smul_eq_mul,radialCoeff,div_eq_mul_inv]; ring

theorem radial_term_bound {s V : ℝ} (hs : 0<s) (hu : s<1) (V0 : 0≤V) (r n : ℕ) :
    ‖radialCoeff s r n * ((V*radialScale s:ℝ):ℂ)^n‖ ≤ (V*Real.sqrt (1/2))^n := by
  rw [norm_mul,norm_pow,Complex.norm_real,Real.norm_of_nonneg (mul_nonneg V0 (scale_nonneg _))]
  have h := mul_le_mul_of_nonneg_right (radial_coeff_bound hs hu r n) (pow_nonneg (mul_nonneg V0 (scale_nonneg s)) n)
  refine h.trans ?_
  rw [←mul_pow]
  apply pow_le_pow_left₀ (mul_nonneg (inv_nonneg.mpr (by positivity)) (mul_nonneg V0 (scale_nonneg s)))
  have hh := mul_le_mul_of_nonneg_left (radial_ratio hs hu) V0
  convert hh using 1 <;> ring

/-- The omitted radial modes of one orientation of the root message,
uniformly in the requested output moment, including order 8192. -/
theorem radial_tail {s V : ℝ} (hs : 0<s) (hu : s<1) (V0 : 0≤V) (V1 : V≤1) (r N : ℕ) :
    ‖radialMap s r ((V*radialScale s:ℝ):ℂ)-
      ∑ n ∈ Finset.range (N+1), radialCoeff s r n*((V*radialScale s:ℝ):ℂ)^n‖ ≤
      4*(Real.sqrt (1/2))^N*V^N := by
  let q := Real.sqrt (1/2)
  let term (n : ℕ) := radialCoeff s r n*((V*radialScale s:ℝ):ℂ)^n
  have q0 : 0≤q := Real.sqrt_nonneg _
  have qu : q≤3/4 := by apply (Real.sqrt_le_iff).mpr; norm_num
  have qq : V*q≤q := mul_le_of_le_one_left q0 V1
  have hq := hasSum_geometric_of_lt_one (mul_nonneg V0 q0) (show V*q<1 by linarith only [qq,qu])
  have ts := (hasSum_nat_add_iff' (N+1)).mpr (radial_series hs hu V0 V1 r)
  change ‖_‖ ≤ _
  rw [←ts.tsum_eq]
  have geo : HasSum (fun j : ℕ => (V*q)^(j+(N+1))) ((V*q)^(N+1)*(1-V*q)⁻¹) :=
    (hq.mul_left ((V*q)^(N+1))).congr_fun fun j => by rw [pow_add]; ring
  have sm := geo.summable.of_nonneg_of_le (fun j => norm_nonneg (term (j+(N+1))))
    (fun j => radial_term_bound hs hu V0 r (j+(N+1)))
  have bound := (norm_tsum_le_tsum_norm sm).trans ((sm.tsum_le_tsum
    (fun j => radial_term_bound hs hu V0 r (j+(N+1))) geo.summable).trans_eq geo.tsum_eq)
  refine bound.trans ?_
  have rat : (V*q)*(1-V*q)⁻¹ ≤ 4 := by
    rw [←div_eq_mul_inv,div_le_iff₀ (show 0<1-V*q by linarith only [qq,qu])]
    linarith only [qq,qu]
  rw [pow_succ,mul_assoc]
  exact (mul_le_mul_of_nonneg_left rat (pow_nonneg (mul_nonneg V0 q0) _)).trans_eq (by rw [mul_pow]; ring)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean <==
import SPAnalysis.RationalSeries
import SPAnalysis.WarningUniqueness

noncomputable section
open Complex
open scoped BigOperators
namespace SurveyPropagation.Fourier

private theorem real_series {C : ℕ → ℂ} {p : ℝ} {F : ℂ}
    (h : HasSum (fun j => C j*(p:ℂ)^(j+1)) F) :
    HasSum (fun j => (C j).re*p^(j+1)) F.re := by
  simpa only [Complex.reCLM_apply,←Complex.ofReal_pow,Complex.mul_re,Complex.ofReal_re,
    Complex.ofReal_im,mul_zero,sub_zero] using Complex.reCLM.hasSum h

theorem radial_explicit (s : ℝ) (r n : ℕ) :
    (radialCoeff s r (n+1)).re=(rationalCoeff s (s-1) 1 r n).re := by
  let F (p : Message) := (radialMap s r (p:ℂ)).re - s^r
  apply warning_series_unique (F:=F) (A:=fun i => (radialCoeff s r (i+1)).re)
    (B:=fun i => (rationalCoeff s (s-1) 1 r i).re) _ _ n
  · intro p
    have hp : ‖(p:ℂ)‖<1 := by simpa only [Complex.norm_real,Real.norm_of_nonneg p.2.1] using p.2.2
    have tail := (hasSum_nat_add_iff' 1).mpr (radial_taylor s r hp)
    have c : radialCoeff s r 0=(s:ℂ)^r := by simp [radialCoeff,radialMap]
    simpa only [Finset.sum_range_one,c,pow_zero,mul_one,Complex.sub_re,←Complex.ofReal_pow,
      Complex.ofReal_one,Complex.ofReal_re,F] using real_series tail
  · intro p
    have hp : ‖(1:ℂ)*(p:ℂ)‖<1 := by simpa only [one_mul,Complex.norm_real,Real.norm_of_nonneg p.2.1] using p.2.2
    have den : (1:ℂ)-(p:ℂ)≠0 := sub_ne_zero.mpr (by exact_mod_cast p.2.2.ne')
    have expan := real_series (rational_series (s:ℂ) ((s:ℂ)-1) 1 (p:ℂ) r hp)
    have eqn : (s:ℂ)+((s:ℂ)-1)*(p:ℂ)/(1-1*(p:ℂ))=((s:ℂ)-(p:ℂ))/(1-(p:ℂ)) := by
      rw [one_mul]; field_simp [den]; ring
    simpa only [eqn,Complex.sub_re,←Complex.ofReal_pow,Complex.ofReal_re,F,radialMap] using expan

theorem inserted_scale_series {s : ℝ} (s0 : 0≤s) (s1 : s≤1) (p : Message) (n : ℕ) :
    HasSum (fun r => (rationalCoeff 1 ((s:ℂ)-1) s n r).re*(p:ℝ)^(r+1)) (insertedScale s p^n-1) := by
  have small := (mul_le_of_le_one_left p.2.1 s1).trans_lt p.2.2
  have hp : ‖(s:ℂ)*(p:ℂ)‖<1 := by
    rw [← Complex.ofReal_mul,Complex.norm_real,Real.norm_of_nonneg (mul_nonneg s0 p.2.1)]; exact small
  have den : (1:ℂ)-(s:ℂ)*(p:ℂ)≠0 := by exact_mod_cast (sub_pos.mpr small).ne'
  have eqn : (1:ℂ)+((s:ℂ)-1)*(p:ℂ)/(1-(s:ℂ)*(p:ℂ)) = (insertedScale s p : ℂ) := by
    unfold insertedScale; push_cast; field_simp [den]; ring
  have h := real_series (rational_series 1 ((s:ℂ)-1) s (p:ℂ) n hp)
  simpa only [eqn,one_pow,Complex.sub_re,←Complex.ofReal_pow,Complex.ofReal_re,Complex.one_re] using h

theorem insertion_radial_exchange (s : ℝ) (r n : ℕ) :
    ((n:ℝ)+1)*(radialCoeff s (r+1) (n+1)).re =
      ((r:ℝ)+1)*(rationalCoeff 1 ((s:ℂ)-1) s (n+1) r).re := by
  rw [radial_explicit]
  simpa only [Complex.mul_re,Complex.natCast_re,Complex.natCast_im,zero_mul,sub_zero,Nat.cast_add_one,
    Complex.add_re,Complex.add_im,Complex.one_re,Complex.one_im,add_zero]
    using congrArg Complex.re (rational_exchange (s:ℂ) r n)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RateSections.lean <==
import SPAnalysis.OperatorBridge
import SPAnalysis.GramBound

noncomputable section
open MeasureTheory Set
open scoped NNReal
namespace SurveyPropagation.Fourier

private theorem weighted_norm (r : ℝ≥0) (w : Law) (f : ModeSpace) :
    Integrable (fun z => damping r w z.1 z.2*(f z)^2) frequencyMeasure ∧
    (∫ z,damping r w z.1 z.2*(f z)^2 ∂frequencyMeasure)=‖attenuationMap r w f‖^2 := by
  let g := attenuationMap r w f
  have eqn : (fun z => inner ℝ (g z) (g z))=ᵐ[frequencyMeasure] (fun z => damping r w z.1 z.2*(f z)^2) := by
    filter_upwards [attenuation_rep r w f] with z hz
    dsimp only [g]; rw [hz]
    simp only [RCLike.inner_apply,conj_trivial,←sq,mul_pow,attenuation,Real.sq_sqrt (show 0≤damping r w z.1 z.2 from Real.exp_nonneg _)]
  refine ⟨(L2.integrable_inner (𝕜:=ℝ) g g).congr eqn,?_⟩
  rw [←real_inner_self_eq_norm_sq,L2.inner_def]; exact integral_congr_ae eqn.symm

def rateLoss (a b : ℝ≥0) := ((a:ℝ)+(b:ℝ))^2/(4*(a:ℝ)*b)
def RateFrame (ρ : ℝ≥0) (w : Law) (W : ℕ → ℝ) (q : ℝ) :=
  ∀ (s : Finset ℕ) (g : ModeSpace),
    (∑ i ∈ s,((ρ:ℝ)*W i)*(inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2)≤q*‖g‖^2

/-- With the coordinate weights held fixed, increasing the intensity can
only decrease the optimal frame bound. This lets a single Gram test use
the lower end of a density interval for damping and the upper end for weights. -/
theorem fixed_weight_frame_antitone (w : Law) {a b : ℝ≥0} (ab : a≤b)
    (W : ℕ → ℝ) (w0 : ∀ i,0≤W i) {q : ℝ} (q0 : 0≤q)
    (left : ∀ (s : Finset ℕ) (g : ModeSpace),
      (∑ i ∈ s,W i*(inner ℝ (attenuationMap a w (unitCoord i)) g)^2)≤q*‖g‖^2)
    (s : Finset ℕ) (g : ModeSpace) :
      (∑ i ∈ s,W i*(inner ℝ (attenuationMap b w (unitCoord i)) g)^2)≤q*‖g‖^2 := by
  let V (i : ℕ) : ModeSpace := Real.sqrt (W i) • unitCoord i
  have repr (t : ℝ≥0) (z : ModeSpace) :
      (∑ i ∈ s,(inner ℝ (attenuationMap t w (V i)) z)^2) =
        ∑ i ∈ s,W i*(inner ℝ (attenuationMap t w (unitCoord i)) z)^2 := by
    simp only [V,map_smul,real_inner_smul_left,mul_pow,Real.sq_sqrt (w0 _)]
  have lower (z : ModeSpace) := (repr a z).le.trans (left s z)
  have mono (f : ModeSpace) : ‖attenuationMap b w f‖^2 ≤ ‖attenuationMap a w f‖^2 := by
    rw [←(weighted_norm b w f).2,←(weighted_norm a w f).2]
    exact integral_mono (weighted_norm b w f).1 (weighted_norm a w f).1 fun z =>
      mul_le_mul_of_nonneg_right (damping_rate_antitone w z.1 z.2 ab) (sq_nonneg _)
  rw [←repr]
  apply analysis_of_synthesis s _ q0 _ g
  intro c
  have h := mono (∑ i ∈ s,c i • V i)
  simp only [map_sum,map_smul] at h
  exact h.trans (synthesis_of_analysis s _ q0 lower c)

/-- Interpolation in the actual Poisson intensity. Duality converts endpoint
frame bounds to estimates on the same test vector at both intensities. -/
theorem rate_frame_between (w : Law) {a b u v : ℝ≥0} (ha : 0<a) (hb : 0<b) (uv : u+v=1)
    (W : ℕ → ℝ) (w0 : ∀ i,0≤W i) {σ : ℝ} (sp : 0≤σ)
    (left : RateFrame a w W σ) (right : RateFrame b w W σ) :
    RateFrame (u*a+v*b) w W (rateLoss a b*σ) := by
  let r := u*a+v*b
  have ha' : 0<(a:ℝ) := ha
  have hb' : 0<(b:ℝ) := hb
  have rp : 0<(r:ℝ) := by
    have h : min a b≤r := calc
      min a b = u*min a b+v*min a b := by rw [←add_mul,uv,one_mul]
      _ ≤ r := add_le_add (mul_le_mul_left' (min_le_left ..) _) (mul_le_mul_left' (min_le_right ..) _)
    exact lt_of_lt_of_le (lt_min ha hb) h
  have qp : 0≤rateLoss a b*σ := mul_nonneg (by unfold rateLoss; positivity) sp
  intro s g
  let V (j : ℕ) : ModeSpace := Real.sqrt (W j) • unitCoord j
  let T := fun t : ℝ≥0 => attenuationMap t w
  have representation (t : ℝ≥0) (g : ModeSpace) :
      (∑ i ∈ s,((t:ℝ)*W i)*(inner ℝ (T t (unitCoord i)) g)^2)=(t:ℝ)*∑ i ∈ s,(inner ℝ (T t (V i)) g)^2 := by
    rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _
    simp only [V,map_smul,real_inner_smul_left,mul_pow,Real.sq_sqrt (w0 i),mul_assoc]
  have endpoint (t : ℝ≥0) (tp : 0<(t:ℝ)) (test : RateFrame t w W σ) (c : ℕ → ℝ) :
      (t:ℝ)*‖T t (∑ i ∈ s,c i • V i)‖^2≤σ*∑ i ∈ s,(c i)^2 := by
    have h (z : ModeSpace) : (∑ i ∈ s,(inner ℝ (T t (V i)) z)^2)≤(σ/t)*‖z‖^2 := by
      have p := test s z; rw [representation] at p
      calc _ ≤ (σ*‖z‖^2)/t := (le_div_iff₀ tp).mpr (by linarith only [p])
           _ = _ := by ring
    have val := synthesis_of_analysis s (fun i => T t (V i)) (div_nonneg sp tp.le) h c
    have tmp := mul_le_mul_of_nonneg_left val tp.le
    simp only [map_sum,map_smul]
    exact tmp.trans_eq (by field_simp)
  have middle (c : ℕ → ℝ) :
      ‖∑ i ∈ s,c i • T r (V i)‖^2≤(rateLoss a b*σ/r)*∑ i ∈ s,(c i)^2 := by
    let f := ∑ i ∈ s,c i • V i
    have ep (t : ℝ≥0) (p : 0<(t:ℝ)) (test : RateFrame t w W σ) :
        (t:ℝ)*(∫ z,damping t w z.1 z.2*(f z)^2 ∂frequencyMeasure)≤σ*∑ i ∈ s,(c i)^2 := by
      rw [(weighted_norm t w f).2]; exact endpoint t p test c
    have z := damping_integral_between frequencyMeasure w Prod.fst Prod.snd (fun z => (f z)^2) (fun _ => sq_nonneg _)
      ha hb uv (mul_nonneg sp (Finset.sum_nonneg (fun _ _ => sq_nonneg _))) (fun t => (weighted_norm t w f).1)
      (ep a ha' left) (ep b hb' right)
    rw [(weighted_norm (u*a+v*b) w f).2] at z
    change (r:ℝ)*‖T r f‖^2≤rateLoss a b*(σ*∑ i ∈ s,(c i)^2) at z
    have z' := (le_div_iff₀ rp).mpr (by linarith only [z] : ‖T r f‖^2*(r:ℝ)≤rateLoss a b*(σ*∑ i ∈ s,(c i)^2))
    simpa only [f,map_sum,map_smul] using z'.trans_eq (by ring)
  have h := analysis_of_synthesis s (fun i => T r (V i)) (div_nonneg qp rp.le) middle g
  rw [representation]
  apply (mul_le_mul_of_nonneg_left h rp.le).trans_eq
  field_simp

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean <==
import SPAnalysis.ModeGenerating
import Mathlib.Analysis.SpecificLimits.Normed

noncomputable section
open Complex Finset
open scoped BigOperators

namespace SurveyPropagation.Fourier

private theorem atom_series (D x : ℂ) (h : ‖D*x‖<1) (j : ℕ) :
    HasSum (fun n : ℕ => (n.choose j:ℂ)*D^(n-j)*x^(n+1)) ((x/(1-D*x))^(j+1)) := by
  apply (hasSum_nat_add_iff' j).mp
  have zero : (∑ n ∈ range j, (n.choose j:ℂ)*D^(n-j)*x^(n+1)) = 0 := by
    apply sum_eq_zero; intro n hn; simp [Nat.choose_eq_zero_of_lt (mem_range.mp hn)]
  rw [zero,sub_zero]
  convert (hasSum_choose_mul_geometric_of_norm_lt_one j h).mul_left (x^(j+1)) using 1
  · funext n; rw [Nat.add_sub_cancel, Nat.add_assoc, pow_add x n (j+1),mul_pow]
    ring
  · rw [div_pow]; ring

/-- Coefficient of x^{n+1} in (A+B x/(1-D x))^m. -/
def rationalCoeff (A B D : ℂ) (m n : ℕ) : ℂ :=
  ∑ j ∈ range m, (m.choose (j+1):ℂ)*A^(m-(j+1))*B^(j+1)*(n.choose j:ℂ)*D^(n-j)

theorem rational_series (A B D x : ℂ) (m : ℕ) (h : ‖D*x‖<1) :
    HasSum (fun n => rationalCoeff A B D m n*x^(n+1)) ((A+B*x/(1-D*x))^m-A^m) := by
  let W (j : ℕ) := (m.choose (j+1):ℂ)*A^(m-(j+1))*B^(j+1)
  have sums := hasSum_sum (s:=range m) (fun j _ => (atom_series D x h j).mul_left (W j))
  convert sums using 1
  · funext n; rw [rationalCoeff,sum_mul]; apply sum_congr rfl; intro j _; unfold W; ring
  · rw [add_comm A,add_pow, sum_range_succ']
    simp only [pow_zero,one_mul,Nat.sub_zero,Nat.choose_zero_right,Nat.cast_one,mul_one]
    rw [add_sub_cancel_right]
    apply sum_congr rfl; intro j _
    dsimp [W]; rw [div_pow,div_pow,mul_pow]; ring

private theorem nat_exchange (r n j : ℕ) :
    (n+1)*(r+1).choose (j+1)*n.choose j=(r+1)*(n+1).choose (j+1)*r.choose j := by
  calc
    _ = ((n+1)*n.choose j)*(r+1).choose (j+1) := by ring
    _ = ((n+1).choose (j+1)*(j+1))*(r+1).choose (j+1) := by rw [Nat.succ_mul_choose_eq]
    _ = ((r+1).choose (j+1)*(j+1))*(n+1).choose (j+1) := by ring
    _ = _ := by rw [←Nat.succ_mul_choose_eq,Nat.succ_eq_add_one]; ring

private theorem extend_coeff (A B D : ℂ) (m n M : ℕ) (h : m≤M) :
    rationalCoeff A B D m n =
    ∑ j ∈ range M, (m.choose (j+1):ℂ)*A^(m-(j+1))*B^(j+1)*(n.choose j:ℂ)*D^(n-j) := by
  apply sum_subset (range_mono h)
  intro j _ hj
  have z : m<j+1 := by simp only [mem_range,not_lt] at hj; omega
  simp [Nat.choose_eq_zero_of_lt z]

/-- Reciprocity between a radial coefficient of order n+1 and the coefficient
of the inserted warning of order r+1. Both indices are arbitrary. -/
theorem rational_exchange (s : ℂ) (r n : ℕ) :
    (n+1:ℕ)*rationalCoeff s (s-1) 1 (r+1) n =
    (r+1:ℕ)*rationalCoeff 1 (s-1) s (n+1) r := by
  rw [extend_coeff _ _ _ _ _ _ (le_max_left (r+1) (n+1)),
      extend_coeff _ _ _ _ _ _ (le_max_right (r+1) (n+1)),mul_sum,mul_sum]
  apply sum_congr rfl; intro j _
  simp only [one_pow,mul_one,Nat.add_sub_add_right]
  have eqn : ((n+1:ℕ):ℂ)*((r+1).choose (j+1):ℂ)*(n.choose j:ℂ) =
      ((r+1:ℕ):ℂ)*((n+1).choose (j+1):ℂ)*(r.choose j:ℂ) := by exact_mod_cast nat_exchange r n j
  linear_combination s^(r-j)*(s-1)^(j+1)*eqn

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean <==
import SPAnalysis.Kernels
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.Real.Pi.Bounds

noncomputable section
open MeasureTheory Set Filter Complex
open scoped BigOperators Topology Real

namespace SurveyPropagation.Fourier

private def major (s : ℝ) (j : ℕ) := 1+s^2/((j:ℝ)+1)^2

private theorem euler_major (s : ℝ) (hs : 0<s) :
    Tendsto (fun m : ℕ => (Real.pi*s)*∏ j ∈ Finset.range m, major s j)
      atTop (𝓝 (Real.sinh (Real.pi*s))) := by
  have h := (Complex.continuous_im.tendsto _).comp (Complex.tendsto_euler_sin_prod ((s:ℂ)*Complex.I))
  have eqn (j : ℕ) : (1:ℂ)-((s:ℂ)*Complex.I)^2/((j:ℂ)+1)^2 = (major s j:ℂ) := by
    simp [major,mul_pow,Complex.I_sq]; ring
  have prod (j : ℕ) : (∏ i ∈ Finset.range j, (major s i:ℂ))= ((∏ i ∈ Finset.range j, major s i:ℝ):ℂ) := by push_cast; rfl
  change Tendsto (fun m : ℕ => ((Real.pi:ℂ)*((s:ℂ)*Complex.I)*∏ j ∈ Finset.range m, (1-((s:ℂ)*Complex.I)^2/((j:ℂ)+1)^2)).im) atTop _ at h
  simp only [Function.comp_apply,eqn,prod,←mul_assoc,
    ←Complex.ofReal_mul,Complex.sin_mul_I,Complex.sinh_ofReal_re,Complex.mul_im,
    Complex.ofReal_re,Complex.ofReal_im,Complex.I_re,Complex.I_im,mul_zero,zero_mul,mul_one,zero_add,add_zero] at h
  exact h

theorem recurrence_majorant (s : ℝ) (hs : 1≤s) (a m : ℕ) :
    ∏ j ∈ Finset.range m, Real.sqrt (major s (a+j)) ≤ Real.exp (Real.pi*s/2) := by
  have sp := zero_lt_one.trans_le hs
  have pos (j) : 1 ≤ major s j := le_add_of_nonneg_right (div_nonneg (sq_nonneg _) (sq_nonneg _))
  let P (n : ℕ) := ∏ j ∈ Finset.range n, major s j
  have mon : Monotone P := monotone_nat_of_le_succ fun j => by
    dsimp only [P]; rw [Finset.prod_range_succ]
    exact le_mul_of_one_le_right (Finset.prod_nonneg fun i _ => zero_le_one.trans (pos i)) (pos j)
  have hπ := mul_pos Real.pi_pos sp
  have b : (Real.pi*s)*P (a+m) ≤ Real.sinh (Real.pi*s) :=
    ge_of_tendsto (euler_major s sp) ((eventually_ge_atTop (a+m)).mono fun n hn => mul_le_mul_of_nonneg_left (mon hn) hπ.le)
  have pref : 1≤P a := by simpa [P] using mon (Nat.zero_le a)
  have subprod : (∏ j ∈ Finset.range m, major s (a+j)) ≤ P (a+m) := by
    rw [show P (a+m)=P a*(∏ j ∈ Finset.range m, major s (a+j)) by exact Finset.prod_range_add ..]
    exact le_mul_of_one_le_left (Finset.prod_nonneg fun i _ => zero_le_one.trans (pos _)) pref
  have pn : 0≤P (a+m) := Finset.prod_nonneg fun i _ => zero_le_one.trans (pos _)
  have large : 1≤Real.pi*s := one_le_mul_of_one_le_of_one_le (by linarith only [Real.pi_gt_three]) hs
  have sh : Real.sinh (Real.pi*s) ≤ Real.exp (Real.pi*s) := by
    rw [Real.sinh_eq]; linarith only [Real.exp_nonneg (Real.pi*s),Real.exp_nonneg (-(Real.pi*s))]
  have h := subprod.trans ((le_mul_of_one_le_left pn large).trans (b.trans sh))
  apply le_of_sq_le_sq _ (Real.exp_nonneg _)
  rw [←Finset.prod_pow,←Real.exp_nat_mul]
  simpa only [Real.sq_sqrt (zero_le_one.trans (pos _)),Nat.cast_ofNat,show 2*(Real.pi*s/2)=Real.pi*s by ring] using h

theorem checked_rounding_growth (a m : ℕ) :
    ∏ j ∈ Finset.range m, Real.sqrt (1+(66:ℝ)^2/((a+j:ℕ)+1:ℝ)^2) < 2^160 := by
  have h := recurrence_majorant 66 (by norm_num) a m
  apply h.trans_lt
  have v : Real.pi*66/2 < (160:ℝ)*Real.log 2 := by linarith only [Real.pi_lt_d6,Real.log_two_gt_d9]
  exact (Real.exp_lt_exp.mpr v).trans_eq (by rw [show (160:ℝ)*Real.log 2 = Real.log ((2:ℝ)^160) by rw [Real.log_pow]; norm_num,Real.exp_log (by positivity)])

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean <==
import SPAnalysis.SixCover

noncomputable section
open Set

namespace SurveyPropagation

/-- The outstanding cases of the global assembly theorem. The ordinary
iteration, the score, the density intervals and their brackets are the
ones used by the unconditional large-k results. -/
theorem convergence_and_zero_of_remaining_cases
    (smallFamilies : ∀ k (hk : 2 < k), k ≤ 5 →
      ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk), (⋃ i, (P i).region) = domain k)
    (smallSigns : ∀ k (hk : 2 < k), k ≤ 10 → ∀ η : ℝ → Law, isSelection k hk η →
      selectedScore k hk η (bracket k).1 < 0 ∧ 0 < selectedScore k hk η (bracket k).2) :
    WeakConvergenceAndUniqueZero := by
  apply convergence_and_zero_of_variational_cover
  · intro k hk
    by_cases h : k ≤ 5
    · exact smallFamilies k hk h
    · exact families_ge_six (by omega)
  · intro k hk η sel
    by_cases h : k ≤ 10
    · exact smallSigns k hk h η sel
    · exact Common.large_signs (by omega) η sel

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean <==
import SPAnalysis.CommonResidual
import SPAnalysis.RetainedTrialScore
import EndpointAudit.MomentQuadrature

noncomputable section
open MeasureTheory SurveyPropagation
open scoped NNReal
namespace SPA.MomentQuadrature
open SiteQuadrature
set_option maxRecDepth 8000
attribute [local irreducible] Global.boundsFive

def rationalFactor (k : ℕ) : ℚ :=
  if k=5 then 99/100 else
  let p := (1/2:ℚ)^k
  let eps := (121/100:ℚ)*k*p
  let z := 2*p
  let w := fun h : ℕ => ((1/2:ℚ)^h+eps*(1/2-(1/2:ℚ)^h))^(k-2)
  let a := (347/1000:ℚ)*k*((k:ℚ)-1)*2^k
  a*(w 4+max ((z/2+z^2)*w 1) ((1/8+z/2)*(w 2+3*w 3/2)+z^2*w 2))

private theorem cast_factor (k : ℕ) : ((rationalFactor k:ℚ):ℝ)=residualFactor k := by
  by_cases e : k=5
  · simp [e,rationalFactor,residualFactor]
  · simp only [rationalFactor,residualFactor,if_neg e,Common.factor,Common.amplitude,Common.z,
      Common.weight,Common.b,Common.epsilon,Common.p]
    push_cast; rfl

private def factorOK (k : ℕ) : Bool :=
  let x := qBound k
  let q := rationalFactor k
  decide ((x.lo:ℚ)/(unit:ℚ)≤q ∧ q≤(x.hi:ℚ)/(unit:ℚ))

private theorem checked_factors : ([5,6,7,8,9,10].all factorOK)=true := by native_decide

theorem printed_factor {k : ℕ} (lo : 5≤k) (hi : k≤10) : (qBound k).Contains (residualFactor k) := by
  have mem : k∈[5,6,7,8,9,10] := by interval_cases k <;> decide
  have pass := List.all_eq_true.mp checked_factors k mem
  have cap : ((qBound k).lo:ℚ)/(unit:ℚ)≤rationalFactor k ∧ rationalFactor k≤((qBound k).hi:ℚ)/(unit:ℚ) :=
    of_decide_eq_true pass
  rw [←cast_factor]; constructor
  · change ((qBound k).lo:ℝ)/(unit:ℝ)≤_; exact_mod_cast cap.1
  · change _≤((qBound k).hi:ℝ)/(unit:ℝ); exact_mod_cast cap.2

theorem trial_moment (r : Trial) (hr : r∈trials) (h : ℕ) :
    (moment (atoms r) h).Contains (SurveyPropagation.moment (printedLaw r hr) h) := by
  rw [←original_atom_moment r (TrialLaw.valid_printed r hr)]
  exact contains_average (atoms_represent r (TrialLaw.valid_printed r hr)) _ _ fun _ _ _ _ p => I.contains_powI p h

def headCeiling (k j : ℕ) : ℝ :=
  if k=5 then Global.fiveUpper j else Common.b k (j+1)

theorem head_dominates (k j : ℕ) : residualCap k j≤headCeiling k j := by
  by_cases h : k=5
  · simp [residualCap,headCeiling,h]
  · simp only [residualCap,headCeiling,if_neg h]; exact min_le_left _ _

theorem head_contains (k j : ℕ) :
    (momentCeiling k (j+1)).Contains (headCeiling k j) := by
  by_cases five : k=5
  · subst k
    obtain ⟨inp⟩ := Global.five_moment_input initial (Common.initial_mem 5)
    by_cases hi : j<Global.headSize
    · have valid := I.valid_of_contains (inp.head j hi).2.1
      simp only [headCeiling,momentCeiling,Global.fiveUpper,Global.inputUpper,Nat.add_sub_cancel,
        if_true,if_pos hi,ThreeBox.upperPt,valid,I.Contains,I.lower,I.upper,le_refl,and_self]
    · simp only [headCeiling,momentCeiling,Global.fiveUpper,Global.inputUpper,Nat.add_sub_cancel,if_neg hi,if_true]
      convert I.contains_rat 7 (8*((j:ℤ)+1)) (by positivity) using 1 <;> push_cast <;> field_simp <;> ring
  · let e := rat (121*k) (100*2^k)
    have eps : e.Contains (Common.epsilon k) := by
      have v := I.contains_rat (121*(k:ℤ)) (100*2^k) (by positivity)
      convert v using 1
      dsimp [Common.epsilon,Common.p]; push_cast; simp only [div_pow,one_pow]; ring
    have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
    have val := I.contains_add (I.contains_overNat eps (by decide : 0<2))
      (I.contains_overNat (I.contains_sub oo eps) (by positivity : 0<2^(j+1)))
    simp only [momentCeiling,headCeiling,if_neg five]
    convert val using 1
    simp only [Common.b,Nat.cast_pow,Nat.cast_ofNat,div_pow,one_pow]; ring

private theorem five_head_tail_check :
    (List.range Global.headSize).all (fun i => Global.boundsFive.upper[i]!.hi*((i+1:Nat):Int) ≤ unit)
      =true := by native_decide

theorem residual_cap_nonneg (k j : ℕ) : 0≤residualCap k j := by
  by_cases eqn : k=5
  · simp only [residualCap,if_pos eqn]; exact (Global.five_upper_pos j).le
  · simp only [residualCap,if_neg eqn]; exact (Common.cap_positive ..).le

theorem residual_cap_tail (k j : ℕ) : residualCap k j≤1/((j:ℝ)+1) := by
  by_cases eqn : k=5
  · simp only [residualCap,if_pos eqn,Global.fiveUpper,Global.inputUpper]
    by_cases h : j<Global.headSize
    · rw [if_pos h]
      have val : Global.boundsFive.upper[j]!.hi*((j+1:ℕ):ℤ)≤unit :=
        of_decide_eq_true (List.all_eq_true.mp five_head_tail_check j (List.mem_range.mpr h))
      have vr : (Global.boundsFive.upper[j]!.hi:ℝ)*((j:ℝ)+1)≤(unit:ℝ) := by exact_mod_cast val
      rw [I.upper,div_le_div_iff₀ I.unit_pos (by positivity)]; linarith only [vr]
    · rw [if_neg h]; apply (div_le_div_iff₀ (by positivity) (by positivity)).mpr; linarith
  · simp only [residualCap,if_neg eqn]; exact min_le_right _ _

end SPA.MomentQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean <==
import SPAnalysis.CommonResidual

noncomputable section
open SurveyPropagation
namespace SurveyPropagation

private theorem tail_step (m : ℕ) {a : ℝ} (ha : 0<a) :
    (m:ℝ)*(1/(a+1))^m/(a+1) ≤ (1/a)^m-(1/(a+1))^m := by
  let p := (1/(a+1))^m
  have p0 : 0≤p := by dsimp [p]; positivity
  have b := one_add_mul_le_pow (a:=1/a) (by linarith only [one_div_pos.mpr ha]) m
  have step := mul_le_mul_of_nonneg_right b p0
  have id : (1+1/a)^m*p=(1/a)^m := by
    unfold p; rw [←mul_pow]; congr 1; field_simp
  rw [id] at step
  have inv : 1/(a+1) ≤ 1/a := one_div_le_one_div_of_le ha (by linarith)
  have comp := mul_le_mul_of_nonneg_left inv (mul_nonneg (Nat.cast_nonneg m) p0)
  change (m:ℝ)*p/(a+1)≤(1/a)^m-p
  calc
    _ = (m:ℝ)*p*(1/(a+1)) := by ring
    _ ≤ (m:ℝ)*p*(1/a) := comp
    _ = (1+(m:ℝ)*(1/a))*p-p := by ring
    _ ≤ _ := sub_le_sub_right step p

/-- Bound the entire squared distance by finitely many weighted
differences and a telescoping tail starting just after moment R. -/
theorem distance_head_tail (x y : Law) (m R : ℕ) (mp : 0<m) (rp : 0<R) (u : ℕ → ℝ)
    (u0 : ∀ j,0≤u j) (ceiling : ∀ j, R≤j → u j≤1/((j:ℝ)+1))
    (v : ℝ) (vx : moment x R≤v) (vy : moment y (R+1)≤v) :
    let w := fun j : ℕ => (u j)^m/((j:ℝ)+1)
    squaredDistance w x y ≤
      (∑ j ∈ Finset.range R, w j*(moment x (j+1)-moment y (j+1))^2) +
      v^2*(1/(R:ℝ))^m/(m:ℝ) := by
  let f (j : ℕ) := (u j)^m/((j:ℝ)+1)*(moment x (j+1)-moment y (j+1))^2
  let A := v^2/(m:ℝ)
  have mp' : 0<(m:ℝ) := by exact_mod_cast mp
  have rp' : 0<(R:ℝ) := by exact_mod_cast rp
  have f0 (j : ℕ) : 0≤f j := mul_nonneg (div_nonneg (pow_nonneg (u0 j) _) (by positivity)) (sq_nonneg _)
  have vp : 0≤v := (moment_nonneg _ _).trans vx
  have single (j : ℕ) (hj : R≤j) : f j ≤ A*((1/(j:ℝ))^m-(1/((j:ℝ)+1))^m) := by
    have jp : 0<(j:ℝ) := by exact_mod_cast rp.trans_le hj
    have xb := (moment_antitone x (by omega : R≤j+1)).trans vx
    have yb := (moment_antitone y (by omega : R+1≤j+1)).trans vy
    have diff : |moment x (j+1)-moment y (j+1)|≤v :=
      abs_le.mpr ⟨by linarith only [yb,moment_nonneg x (j+1)],by linarith only [xb,moment_nonneg y (j+1)]⟩
    have sq := sq_le_sq' (abs_le.mp diff).1 (abs_le.mp diff).2
    have c := div_le_div_of_nonneg_right (pow_le_pow_left₀ (u0 j) (ceiling j hj) m) (by positivity : 0≤(j:ℝ)+1)
    have h := mul_le_mul c sq (sq_nonneg _) (by positivity)
    have tr := mul_le_mul_of_nonneg_left (tail_step m jp) (by dsimp only [A]; positivity : 0≤A)
    apply h.trans
    convert tr using 1; dsimp [A]; field_simp
  have partial_bound (s : ℕ) : (∑ i ∈ Finset.range s,f (R+i)) ≤ A*((1/(R:ℝ))^m-(1/((R+s:ℕ):ℝ))^m) := by
    induction s with
    | zero => simp
    | succ s ih =>
      rw [Finset.sum_range_succ]
      have a := add_le_add ih (single (R+s) (by omega))
      convert a using 1; push_cast; ring
  apply Real.tsum_le_of_sum_range_le f0
  intro N
  have sub : Finset.range N ⊆ Finset.range (R+N) := Finset.range_mono (by omega)
  have up := Finset.sum_le_sum_of_subset_of_nonneg sub (fun i _ _ => f0 i)
  have rest := partial_bound N
  rw [Finset.sum_range_add] at up
  change (∑ j ∈ Finset.range N, f j)≤(∑ j ∈ Finset.range R, f j)+_
  have t0 : 0≤A*(1/((R+N:ℕ):ℝ))^m := by dsimp [A]; positivity
  apply up.trans
  apply add_le_add_left
  apply rest.trans
  rw [mul_sub]
  calc
    _ ≤ A*(1/(R:ℝ))^m := sub_le_self _ t0
    _ = _ := by dsimp [A]; ring

/-- The tail estimate for the cap C/h, by rescaling the moment weights. -/
theorem distance_head_tail_scaled (x y : Law) (m R : ℕ) (mp : 0<m) (rp : 0<R)
    (u : ℕ → ℝ) (u0 : ∀ j,0≤u j) {C : ℝ} (cp : 0<C)
    (ceiling : ∀ j, R≤j → u j≤C/((j:ℝ)+1)) (v : ℝ) (vx : moment x R≤v) (vy : moment y (R+1)≤v) :
    let w := fun j : ℕ => (u j)^m/((j:ℝ)+1)
    squaredDistance w x y ≤ (∑ j ∈ Finset.range R,w j*(moment x (j+1)-moment y (j+1))^2)
      + v^2*(C/(R:ℝ))^m/(m:ℝ) := by
  let U (j : ℕ) := u j/C
  have cap (j : ℕ) (rj : R≤j) : U j≤1/((j:ℝ)+1) := by
    apply (div_le_iff₀ cp).mpr
    exact (ceiling j rj).trans_eq (by ring)
  have h := distance_head_tail x y m R mp rp U (fun j => div_nonneg (u0 j) cp.le) cap v vx vy
  dsimp only at h ⊢
  have term (j : ℕ) :
      (U j)^m/((j:ℝ)+1)*(moment x (j+1)-moment y (j+1))^2=
        (1/C^m)*((u j)^m/((j:ℝ)+1)*(moment x (j+1)-moment y (j+1))^2) := by
    dsimp only [U]; rw [div_pow]; ring
  unfold squaredDistance at h ⊢
  simp_rw [term] at h
  rw [tsum_mul_left,←Finset.mul_sum] at h
  have cc : 0<C^m := pow_pos cp m
  have up := mul_le_mul_of_nonneg_left h cc.le
  rw [←mul_assoc,mul_one_div_cancel cc.ne',one_mul,mul_add,←mul_assoc,mul_one_div_cancel cc.ne',one_mul] at up
  apply up.trans_eq
  rw [div_pow]; ring

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean <==
import SPAnalysis.GramAcceptance
import SPAnalysis.MixedCell

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

/-- The input law satisfies the moment and tail bounds submitted to the checker. -/
structure MomentInput (k : ℕ) (b : MomentBounds) (x : SurveyPropagation.Law) where
  low : ℕ → ℝ
  high : ℕ → ℝ
  inverse : finiteInverse x
  head : ∀ i<headSize,b.lower[i]!.Contains (low i) ∧ b.upper[i]!.Contains (high i) ∧
    0≤low i ∧ low i≤SurveyPropagation.moment x (i+1) ∧ SurveyPropagation.moment x (i+1)≤high i
  tail : ∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1)≤b.tail.upper

private theorem map_at [Inhabited α] [Inhabited β] (a : Array α) (f : α → β) {i : ℕ} (h : i<a.size) :
    (a.map f)[i]! = f a[i]! := by simp [getElem!_pos,Array.size_map,h]

theorem node_sums_at (tables : Array ModeTables) (caps : SpectralInput) {n j : ℕ}
    (hn : n<tables.size) (hj : j<tables[n]!.nodes.size) :
    ((nodeSums tables caps)[n]!)[j]! = nodeUpper caps tables[n]!.nodes[j]! := by
  rw [nodeSums,map_at _ _ hn,map_at _ _ hj]

private theorem cutoff_at {n T j : ℕ} (h : 4*T^2+n^2≤4*(headSize*(n+2)+1)) (jle : j≤mesh*T) :
    ((n:ℝ)/2)^2+((j:ℝ)/64)^2≤2*headSize*((n:ℝ)/2+1)+1 := by
  have num : 4*(T:ℝ)^2+(n:ℝ)^2≤4*((headSize:ℝ)*(n+2)+1) := by exact_mod_cast h
  have jl : (j:ℝ)≤64*T := by exact_mod_cast jle
  have sq := sq_le_sq' (show -(T:ℝ)≤(j:ℝ)/64 by have := Nat.cast_nonneg (α:=ℝ) j; have := Nat.cast_nonneg (α:=ℝ) T; linarith)
    (show (j:ℝ)/64≤T by linarith)
  nlinarith only [num,sq]

private theorem correction_valid {sn f wt : I} (good : ok (overNat (mul (sub sn f) wt) mesh)=true) : ok f=true := by
  by_contra h
  have cf : ¬f.lo≤f.hi := by intro p; exact h (decide_eq_true p)
  have bad : ok (neg f)=false := by apply decide_eq_false; change ¬ -f.hi ≤ -f.lo; omega
  have s : sub sn f=invalid := by simp [sub,add,bad]
  have invalid' : ok invalid=false := by decide
  simp only [s,mul,invalid',Bool.false_and,Bool.not_false,if_true,overNat] at good
  contradiction

theorem stored_mode_bound {k T d : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (hk : 0<k-1) (x : SurveyPropagation.Law) (hx : MomentInput k b x)
    (N n : ℕ) (small : N<9) (hn : N≤n) (t : ℝ) (ρ : ℝ≥0)
    {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) :
    resolventFactor σ τ (damping ρ (productLaw (k-1) hk x) n t)≤tr.zeroBounds[N]!.upper := by
  obtain ⟨_,len,table⟩ := fourier_tables_facts _ _ _ built
  have f := accepted_mode_table N T d _ (table N small)
  have zero : 0<tables[N]!.nodes.size := by rw [f.nodes]; omega
  have z := damping_zero_data ((tabulate_success _ _ _ tr.zeroTable).2 N (len ▸ small))
  rw [node_sums_at tables tr.caps (len ▸ small) zero] at z
  have cut := cutoff_at (j:=0) f.cutoff (Nat.zero_le _)
  rw [z.2.2.2.2]
  exact spectral_mode_upper k hk x hx.inverse b tr.caps tr.input hx.low hx.high hx.head hx.tail N n hn _
    (f.coefficient _ zero) (by simpa using cut) t ρ t0 st hs ht hr z.2.1

def dampingCell (sigma tau rate : I) (caps : SpectralInput) (values : Box) (j : ℕ) :=
  transformedDamping sigma tau rate (add (maxI values[j]! values[j+1]!) caps.meshError)

theorem stored_cell_bound {k T d : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (hk : 0<k-1) (x : SurveyPropagation.Law) (hx : MomentInput k b x)
    (n j : ℕ) (small : n<8) (cell : j<mesh*T) (t : ℝ) (inside : t ∈ Ioc ((j:ℝ)/mesh) ((j+1:ℕ)/(mesh:ℝ)))
    (ρ : ℝ≥0) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) :
    let f := dampingCell sigma tau (scale dr k) tr.caps (nodeSums tables tr.caps)[n]! j
    ok f=true ∧ resolventFactor σ τ (damping ρ (productLaw (k-1) hk x) n t)≤f.upper := by
  obtain ⟨_,len,table⟩ := fourier_tables_facts _ _ _ built
  have n9 : n<9 := by omega
  have h := accepted_mode_table n T d _ (table n n9)
  have hn : n<tables.size := len ▸ n9
  have count : tables[n]!.nodes.size=mesh*T+1 := by simpa [show n≠8 by omega] using h.nodes
  have av := (h.regular (by omega)).2.1
  obtain ⟨_,_,_,terms⟩ := mode_term_data ((tabulate_success _ _ _ tr.modeTable).2 n small)
  have stored := cell_term_data (terms j (by simpa [av,modeAverages] using cell))
  have valid := stored.2.1
  rw [stored.1] at valid
  have validF := correction_valid valid
  refine ⟨validF,?_⟩
  have l : j<tables[n]!.nodes.size := by omega
  have r : j+1<tables[n]!.nodes.size := by omega
  unfold dampingCell
  have left := node_sums_at tables tr.caps hn l
  have right := node_sums_at tables tr.caps hn r
  rw [left,right] at validF ⊢
  exact spectral_cell_upper k hk x hx.inverse b tr.caps tr.input hx.low hx.high hx.head hx.tail n j _ _
    (h.coefficient j l) (h.coefficient (j+1) r) (by simpa using cutoff_at h.cutoff cell)
    t inside.1.le (by simpa [mesh] using inside.2) ρ t0 st hs ht hr validF

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean <==
import SPAnalysis.GlobalCellSums

noncomputable section
open MeasureTheory Set SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global
set_option maxRecDepth 8000

def gramComparison {a : ℕ} (v : Fin a → ℝ) (zs : ThreeBox.Box) (modes : Array ModeTerm) : ℝ :=
  zs[8]!.upper*diagonalGram v + ∑ n ∈ Finset.range modes.size,
    ((zs[n]!.upper-zs[8]!.upper)*fullGram v n - summedCorrection v n modes[n]!)

/-- The normalized Gram form integrated over every frequency and all modes
is bounded by the checked finite comparison on the physical features. -/
theorem comparison_upper {k T d a : ℕ} {b : MomentBounds} {tables : Array ModeTables}
    {sigma tau dr wr : I} {result : GramResult} (tr : GramTrace k b tables sigma tau dr wr result)
    (built : fourierTables T d=some tables) (hk : 0<k-1) (x y : SurveyPropagation.Law)
    (hx : MomentInput k b x) (hy : MomentInput k b y) (s : Icc (0:ℝ) 1)
    (ρ : ℝ≥0) {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : sigma.Contains σ) (ht : tau.Contains τ)
    (hr : (scale dr k).Contains (2*(ρ:ℝ))) (v : Fin a → ℝ) :
    let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
    ‖resolved ρ w t0 st (coordSum v)‖^2/2 ≤ gramComparison v tr.zeroBounds tr.modes := by
  let w := mixedWarnings (productLaw (k-1) hk x) (productLaw (k-1) hk y) s
  let base := tr.zeroBounds[8]!.upper
  let diff (n : ℕ) := (tr.zeroBounds[n]!.upper-base)*fullGram v n - summedCorrection v n tr.modes[n]!
  let finite (n : ℕ) := if n<tr.modes.size then diff n else 0
  have fin : HasSum finite (∑ n ∈ Finset.range tr.modes.size, diff n) := by
    have h : HasSum finite (∑ n ∈ Finset.range tr.modes.size,finite n) :=
      hasSum_sum_of_ne_finset_zero fun n nmem => if_neg (show ¬n<tr.modes.size by simpa using nmem)
    convert h using 1; exact Finset.sum_congr rfl (fun n hn => (if_pos (Finset.mem_range.mp hn)).symm)
  have all := ((gram_diagonal_identity v).mul_left base).add fin
  have count := (tabulate_success _ _ _ tr.modeTable).1
  apply hasSum_le _ (resolved_halfline v ρ w t0 st) all
  intro n; change resolvedGram v ρ w σ τ n ≤ base*fullGram v n+finite n
  by_cases hn : n<tr.modes.size
  · have small : n<8 := count ▸ hn
    have bound := mode_correction tr built hk x y hx hy s n small ρ t0 st hs ht hr v
    change resolvedGram v ρ w σ τ n+summedCorrection v n tr.modes[n]! ≤ tr.zeroBounds[n]!.upper*fullGram v n at bound
    simp only [finite,if_pos hn,diff]; linarith only [bound]
  · simp only [finite,if_neg hn,add_zero]
    have high : 8≤n := by omega
    have sup (t : ℝ) : resolventAt ρ w σ τ n t≤base := resolvent_mixed_upper ρ _ _ s n t t0 st
      (stored_mode_bound tr built hk x hx 8 n (by decide) high t ρ t0 st hs ht hr)
      (stored_mode_bound tr built hk y hy 8 n (by decide) high t ρ t0 st hs ht hr)
    rw [resolvedGram,fullGram,←integral_const_mul]
    exact integral_mono (resolved_mass_int v ρ w t0 st n).integrableOn ((harmonic_mass_int v n).integrableOn.const_mul base)
      (fun t => mul_le_mul_of_nonneg_right (sup t) (harmonic_mass_nonneg ..))

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean <==
import SPAnalysis.GramBound

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def resolventFactor (σ τ y : ℝ) := (σ-τ)*y/(σ-τ*y)

def resolventWeight (σ τ y : ℝ) := Real.sqrt ((σ-τ*y)/(σ-τ))

private theorem resolve_scalar {σ τ y : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (y0 : 0 ≤ y) (y1 : y ≤ 1) :
    let W := resolventWeight σ τ y
    let f := resolventFactor σ τ y
    0 ≤ W ∧ W ≤ Real.sqrt (σ/(σ-τ)) ∧ 0 ≤ f ∧ f ≤ 1 ∧
    Real.sqrt f*W=Real.sqrt y ∧ (σ-τ)*W^2+τ*y=σ := by
  have den : 0 < σ-τ*y := by linarith only [mul_le_of_le_one_right t0 y1,st]
  have base := sub_pos.mpr st
  have sp := t0.trans_lt st
  have f0 : 0 ≤ resolventFactor σ τ y := div_nonneg (mul_nonneg base.le y0) den.le
  have w0 : 0 ≤ (σ-τ*y)/(σ-τ) := div_nonneg den.le base.le
  refine ⟨Real.sqrt_nonneg _,Real.sqrt_le_sqrt (div_le_div_of_nonneg_right (sub_le_self _ (mul_nonneg t0 y0)) base.le),f0,?_,?_,?_⟩
  · apply (div_le_iff₀ den).mpr
    linarith only [mul_le_of_le_one_right sp.le y1]
  · unfold resolventWeight
    rw [←Real.sqrt_mul f0]
    congr 1; unfold resolventFactor; field_simp
  · unfold resolventWeight; rw [Real.sq_sqrt w0]; field_simp; ring

def multiplier {a : Frequencies → ℝ} {C : ℝ} (m : Measurable a) (bd : ∀ ω, |a ω| ≤ C) (v : ModeSpace) : ModeSpace :=
  let h : MemLp (fun ω => a ω*v ω) 2 frequencyMeasure := by
    apply ((Lp.memLp v).const_smul C).of_le (m.aestronglyMeasurable.mul (Lp.aestronglyMeasurable v))
    apply ae_of_all; intro ω
    change ‖a ω*v ω‖ ≤ ‖C*(v ω)‖
    rw [norm_mul,norm_mul,Real.norm_of_nonneg ((abs_nonneg _).trans (bd ω))]
    exact mul_le_mul_of_nonneg_right (bd ω) (norm_nonneg _)
  h.toLp _

theorem multiplier_rep {a : Frequencies → ℝ} {C : ℝ} (m : Measurable a) (bd : ∀ ω, |a ω| ≤ C) (v : ModeSpace) :
    (fun ω => multiplier m bd v ω)=ᵐ[frequencyMeasure] (fun ω => a ω*v ω) := by
  unfold multiplier
  exact MemLp.coeFn_toLp _

private theorem damping_m (ρ : ℝ≥0) (w : Law) : Measurable (fun ω : Frequencies => damping ρ w ω.1 ω.2) :=
  measurable_from_prod_countable_right (damping_measurable ρ w)

def resolved (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (v : ModeSpace) : ModeSpace :=
  multiplier (C := 1) ((measurable_const.mul (damping_m ρ w)).div (measurable_const.sub (measurable_const.mul (damping_m ρ w)))).sqrt
    (fun ω => by
      change |Real.sqrt (resolventFactor σ τ (damping ρ w ω.1 ω.2))| ≤ 1
      rw [abs_of_nonneg (Real.sqrt_nonneg _)]
      exact Real.sqrt_le_one.mpr (resolve_scalar t0 st (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _) (damping_le_one ..)).2.2.2.1) v

private def comparison (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (v : ModeSpace) : ModeSpace :=
  multiplier (C := Real.sqrt (σ/(σ-τ))) ((measurable_const.sub (measurable_const.mul (damping_m ρ w))).div_const _).sqrt
    (fun ω => by
      change |resolventWeight σ τ (damping ρ w ω.1 ω.2)| ≤ _
      have h := resolve_scalar t0 st (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _) (damping_le_one ..)
      rw [abs_of_nonneg h.1]; exact h.2.1) v

theorem resolved_rep (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (v : ModeSpace) :
    (fun ω => resolved ρ w t0 st v ω) =ᵐ[frequencyMeasure]
    (fun ω => Real.sqrt (resolventFactor σ τ (damping ρ w ω.1 ω.2))*v ω) := multiplier_rep ..

private theorem comparison_rep (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (v : ModeSpace) :
    (fun ω => comparison ρ w t0 st v ω) =ᵐ[frequencyMeasure]
    (fun ω => resolventWeight σ τ (damping ρ w ω.1 ω.2)*v ω) := multiplier_rep ..

private theorem resolved_inner (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (v g : ModeSpace) :
    ⟪resolved ρ w t0 st v,comparison ρ w t0 st g⟫ = ⟪attenuationMap ρ w v,g⟫ := by
  rw [L2.inner_def,L2.inner_def]
  apply integral_congr_ae
  filter_upwards [resolved_rep ρ w t0 st v,comparison_rep ρ w t0 st g,attenuation_rep ρ w v] with ω hb hw ha
  have h := (resolve_scalar t0 st (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _) (damping_le_one ..)).2.2.2.2.1
  rw [hb,hw,ha]; simp only [attenuation,RCLike.inner_apply,conj_trivial]; linear_combination (g ω*v ω)*h

private theorem comparison_norm (ρ : ℝ≥0) (w : Law) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ) (g : ModeSpace) :
    (σ-τ)*‖comparison ρ w t0 st g‖^2 + τ*‖attenuationMap ρ w g‖^2=σ*‖g‖^2 := by
  let v := comparison ρ w t0 st g
  let u := attenuationMap ρ w g
  have i (z : ModeSpace) : Integrable (fun ω => inner ℝ (z ω) (z ω)) frequencyMeasure := L2.integrable_inner z z
  change (σ-τ)*‖v‖^2+τ*‖u‖^2=σ*‖g‖^2
  rw [←real_inner_self_eq_norm_sq,←real_inner_self_eq_norm_sq,←real_inner_self_eq_norm_sq,L2.inner_def,L2.inner_def,L2.inner_def,
    ←integral_const_mul,←integral_const_mul,←integral_const_mul,←integral_add ((i v).const_mul _) ((i u).const_mul _)]
  apply integral_congr_ae
  filter_upwards [comparison_rep ρ w t0 st g,attenuation_rep ρ w g] with ω hc ha
  have ys := (resolve_scalar t0 st (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _) (damping_le_one ..)).2.2.2.2.2
  dsimp only [v,u]; rw [hc,ha]
  simp only [RCLike.inner_apply,conj_trivial,attenuation]
  linear_combination (g ω)^2*ys+(τ*(g ω)^2)*(Real.sq_sqrt (show 0 ≤ damping ρ w ω.1 ω.2 from Real.exp_nonneg _))

/-- The finite low-block resolvent inequality controls the full SP response,
including the infinite coordinate tail. -/
theorem resolvent_sections (ρ : ℝ≥0) (w : Law) (H : ℕ) (a d : ℕ → ℝ)
    (d0 : ∀ i, 0 ≤ d i) {σ τ : ℝ} (t0 : 0 ≤ τ) (st : τ<σ)
    (major : ∀ i, a i ≤ τ + if i<H then d i else 0)
    (head : ∀ c : ℕ → ℝ, ‖∑ i ∈ Finset.range H, c i • (Real.sqrt (d i) • resolved ρ w t0 st (unitCoord i))‖^2 ≤
       (σ-τ)*∑ i ∈ Finset.range H, (c i)^2) (s : Finset ℕ) (g : ModeSpace) :
    (∑ i ∈ s, a i*(inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2) ≤ σ*‖g‖^2 := by
  let F (i : ℕ) := (inner ℝ (attenuationMap ρ w (unitCoord i)) g)^2
  have f0 (i : ℕ) : 0 ≤ F i := sq_nonneg _
  have headBound := analysis_of_synthesis (Finset.range H) _ (sub_nonneg.mpr st.le) head (comparison ρ w t0 st g)
  simp only [real_inner_smul_left,mul_pow,Real.sq_sqrt (d0 _),resolved_inner] at headBound
  have tail := unitCoord_orthonormal.sum_inner_products_le (s := s) (attenuationMap ρ w g)
  simp only [Real.norm_eq_abs,sq_abs,←att_symmetric] at tail
  have upto : (∑ i ∈ s, (if i<H then d i else 0)*F i) ≤ ∑ i ∈ Finset.range H, d i*F i := by
    classical
    simp_rw [ite_mul,zero_mul,←Finset.sum_filter]
    apply Finset.sum_le_sum_of_subset_of_nonneg
    · exact fun i hi => Finset.mem_range.mpr (Finset.mem_filter.mp hi).2
    · intro i _ _; exact mul_nonneg (d0 _) (f0 _)
  calc
    _ ≤ ∑ i ∈ s, (τ+(if i<H then d i else 0))*F i :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_right (major i) (f0 i)
    _ = τ*(∑ i ∈ s, F i)+∑ i ∈ s, (if i<H then d i else 0)*F i := by simp only [add_mul,Finset.sum_add_distrib,Finset.mul_sum]
    _ ≤ τ*‖attenuationMap ρ w g‖^2+(σ-τ)*‖comparison ρ w t0 st g‖^2 :=
      add_le_add (mul_le_mul_of_nonneg_left tail t0) (upto.trans headBound)
    _ = _ := by rw [add_comm,comparison_norm]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean <==
import SPAnalysis.ScoreGain
import Mathlib.Topology.Algebra.InfiniteSum.Real

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology BigOperators

namespace SurveyPropagation.Response

/-- The two consecutive orders make the majorant telescope. -/
def orderScale (j : ℕ) : ℝ := ((j:ℝ)+1)*((j:ℝ)+2)
def weight (j : ℕ) : ℝ := 1/(orderScale j)^2
def tower (j : ℕ) : ℝ := 1/((j:ℝ)+2)^2

theorem tower_sum : Summable tower ∧ (∑' j, tower j) ≤ 1 := by
  have positive (j : ℕ) : 0 ≤ tower j := by unfold tower; positivity
  have upper (j : ℕ) : tower j ≤ 1/((j:ℝ)+1)-1/((j:ℝ)+2) := by
    unfold tower
    have a : 0 < (j:ℝ)+1 := by positivity
    have b : 0 < (j:ℝ)+2 := by positivity
    field_simp
    nlinarith only [Nat.cast_nonneg (α := ℝ) j]
  have sum (n : ℕ) : (∑ j ∈ Finset.range n, tower j) ≤ 1-1/((n:ℝ)+1) := by
    induction n with
    | zero => simp
    | succ n ih =>
      rw [Finset.sum_range_succ,Nat.cast_succ]
      rw [show (n:ℝ)+1+1=(n:ℝ)+2 by ring]
      linarith only [ih,upper n]
  have cap (n : ℕ) : (∑ j ∈ Finset.range n, tower j) ≤ 1 := (sum n).trans (sub_le_self _ (by positivity))
  exact ⟨summable_of_sum_range_le positive cap,Real.tsum_le_of_sum_range_le positive cap⟩

theorem weight_pos (j : ℕ) : 0 < weight j := by unfold weight orderScale; positivity

theorem weight_summable : Summable weight := by
  apply Summable.of_nonneg_of_le (fun j => (weight_pos j).le) _ tower_sum.1
  intro j
  unfold tower weight orderScale
  apply one_div_le_one_div_of_le (by positivity)
  have h : (j:ℝ)+2 ≤ ((j:ℝ)+1)*((j:ℝ)+2) := by nlinarith only [sq_nonneg (j:ℝ),Nat.cast_nonneg (α := ℝ) j]
  gcongr

private theorem unit (x : Law) (h : ℕ) : moment x h ≤ 1 := by
  simpa only [moment,integral_const,measureReal_univ_eq_one,one_smul] using
    integral_mono (integrable_monomial x h) (integrable_const (μ := (x : Measure Message)) (1:ℝ))
      (fun p => pow_le_one₀ p.2.1 p.2.2.le)

private theorem dist_terms (x y : Law) :
    Summable (fun j => weight j*(moment x (j+1)-moment y (j+1))^2) := by
  apply Summable.of_nonneg_of_le (fun j => mul_nonneg (weight_pos j).le (sq_nonneg _)) _ weight_summable
  intro j
  have a := moment_nonneg x (j+1); have b := moment_nonneg y (j+1)
  have c := unit x (j+1); have d := unit y (j+1)
  apply mul_le_of_le_one_right (weight_pos j).le
  exact (sq_le_one_iff_abs_le_one _).mpr (abs_le.mpr ⟨by linarith only [a,d],by linarith only [b,c]⟩)

theorem coordinate (x y : Law) (j : ℕ) :
    |moment x (j+1)-moment y (j+1)| ≤ orderScale j * momentDistance weight x y := by
  have h := (dist_terms x y).le_tsum j (fun i _ => mul_nonneg (weight_pos i).le (sq_nonneg _))
  have sc : 0 < orderScale j := by unfold orderScale; positivity
  have dn : 0 ≤ squaredDistance weight x y := tsum_nonneg fun i => mul_nonneg (weight_pos i).le (sq_nonneg _)
  have hsq : (momentDistance weight x y)^2=squaredDistance weight x y := Real.sq_sqrt dn
  change 1/(orderScale j)^2*(moment x (j+1)-moment y (j+1))^2 ≤ squaredDistance weight x y at h
  rw [one_div,←div_eq_inv_mul] at h
  have h' := (div_le_iff₀ (sq_pos_of_pos sc)).1 h
  apply (sq_le_sq₀ (abs_nonneg _) (mul_nonneg sc.le (Real.sqrt_nonneg _))).mp
  rw [sq_abs,mul_pow,Real.sq_sqrt dn,mul_comm]; exact h'

/-- A linear-in-order bound controls the entire squared moment distance. -/
theorem sum_output (x y : Law) {C : ℝ} (c0 : 0 ≤ C)
    (bound : ∀ r : ℕ, 0 < r → |moment x r-moment y r| ≤ (r:ℝ)*C) :
    squaredDistance weight x y ≤ C^2 := by
  have row (j : ℕ) : weight j*(moment x (j+1)-moment y (j+1))^2 ≤ tower j*C^2 := by
    have b := (sq_le_sq₀ (abs_nonneg _) (by positivity : 0 ≤ ((j+1:ℕ):ℝ)*C)).mpr (bound (j+1) (by omega))
    rw [sq_abs] at b
    calc
      _ ≤ weight j*(((j+1:ℕ):ℝ)*C)^2 := mul_le_mul_of_nonneg_left b (weight_pos j).le
      _ = _ := by unfold weight tower orderScale; push_cast; field_simp <;> ring
  have h := (dist_terms x y).tsum_le_tsum row (tower_sum.1.mul_right (C^2))
  rw [tsum_mul_right] at h
  exact h.trans (mul_le_of_le_one_left (sq_nonneg C) tower_sum.2)

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean <==
import SPAnalysis.ResponseVariation
import SPAnalysis.ResponseSeries

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology Interval BigOperators

namespace SurveyPropagation.Response

private def freeWeight (z : Pair) : ℝ := (z.1:ℝ)*(z.2:ℝ)/ normalizer z.1 z.2

private theorem free_props (z : Pair) : 0 ≤ freeWeight z ∧ freeWeight z ≤ (z.1:ℝ) ∧
    (root z.1 z.2:ℝ)+(root z.2 z.1:ℝ)+freeWeight z=1 := by
  have a := z.1.2; have b := z.2.2
  have den := normalizer_pos z.1 z.2
  have symm : normalizer z.2 z.1=normalizer z.1 z.2 := by unfold normalizer; ring
  refine ⟨div_nonneg (mul_nonneg a.1.le b.1.le) den.le,?_,?_⟩
  · apply (div_le_iff₀ den).2
    exact mul_le_mul_of_nonneg_left (show (z.2:ℝ) ≤ normalizer z.1 z.2 by
      unfold normalizer; nlinarith only [mul_nonneg a.1.le (sub_nonneg.mpr b.2)]) a.1.le
  · unfold root freeWeight
    dsimp only
    rw [symm]
    field_simp [den.ne']; unfold normalizer; ring

private theorem oriented (z : Pair) (p : Message) (r : ℕ) :
    rootTest r (addMark false z p) + rootTest r (addMark true z p) =
      (((root z.1 z.2:ℝ)+freeWeight z*(p:ℝ))/(1-(root z.2 z.1:ℝ)*(p:ℝ)))^r+
      (((root z.1 z.2:ℝ)*(1-(p:ℝ)))/(1-(root z.1 z.2:ℝ)*(p:ℝ)))^r := by
  have den := (normalizer_pos z.1 z.2).ne'
  have den' := (normalizer_pos z.2 z.1).ne'
  have d₁ := (normalizer_pos z.1 (SurveyPropagation.insert z.2 p)).ne'
  have d₂ := (normalizer_pos (SurveyPropagation.insert z.1 p) z.2).ne'
  have pd (q : Message) : 1-(q:ℝ)*(p:ℝ) ≠ 0 := by
    have h := mul_le_of_le_one_right q.2.1 p.2.2.le
    linarith only [h,q.2.2]
  have e₁ := pd (root z.2 z.1); have e₂ := pd (root z.1 z.2)
  simp only [rootTest,addMark,Bool.false_eq_true,if_false,if_true]
  congr 1 <;> apply congrArg (· ^r) <;>
    apply (eq_div_iff (by first | exact e₁ | exact e₂)).2 <;>
    simp only [root,freeWeight] <;>
    field_simp [den,den',d₁,d₂] <;> unfold normalizer SurveyPropagation.insert <;> dsimp only <;> ring

def rhs (r : ℕ) (z : Pair) (p : Message) : ℝ :=
  rootTest r (addMark false z p)+rootTest r (addMark true z p)

private theorem integrated_series {B : ℕ → ℝ} (cap : ∀ h, |B h| ≤ 2) (v : Law) (hv : finiteInverse v)
    {f : Message → ℝ} (ev : ∀ p : Message, HasSum (fun h => B h*(p:ℝ)^h) (f p)) :
    HasSum (fun h => B h*moment v h) (∫ p, f p ∂(v : Measure Message)) := by
  let F (h : ℕ) (p : Message) := B h*(p:ℝ)^h
  have int (h : ℕ) : Integrable (F h) (v : Measure Message) :=
    (integrable_monomial v h).const_mul _
  have nrm (h : ℕ) : (∫ p, ‖F h p‖ ∂(v : Measure Message)) = |B h| * moment v h := by
    have eqn (p : Message) : ‖F h p‖ = |B h| * (p:ℝ)^h := by
      change ‖B h * (p:ℝ)^h‖ = _; rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (pow_nonneg p.2.1 _)]
    simp_rw [eqn]
    exact integral_const_mul (μ := (v : Measure Message)) |B h| (fun p : Message => (p:ℝ)^h)
  have ub (h : ℕ) : (∫ p, ‖F h p‖ ∂(v : Measure Message)) ≤ 2*moment v h := by
    rw [nrm]; exact mul_le_mul_of_nonneg_right (cap h) (moment_nonneg _ _)
  have sm := Summable.of_nonneg_of_le (fun h => integral_nonneg fun p => norm_nonneg ((F h) p)) ub
    ((hasSum_moments v hv).summable.mul_left 2)
  have hc := hasSum_integral_of_summable_integral_norm int sm
  have eqn (p : Message) : (∑' h, F h p) = f p := (ev p).tsum_eq
  simp_rw [eqn] at hc
  exact hc.congr_fun fun h => (integral_const_mul (μ := (v : Measure Message)) (B h) (fun p : Message => (p:ℝ)^h)).symm

/-- The coefficients produce the integrated warning-moment series at each
fixed pair of fields. The representation also retains the two real maps. -/
theorem field_expansion (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (z : Pair) (r : ℕ) :
    ∃ (q s w : ℝ) (B : ℕ → ℝ), 0 ≤ q ∧ q < 1 ∧ 0 ≤ s ∧ s < 1 ∧ 0 ≤ w ∧ w ≤ (z.1:ℝ) ∧
      q+s+w=1 ∧ (∀ h, |B h| ≤ 2) ∧ B 1=(r:ℝ)*q^(r-1)*w*(1-q) ∧
      (∀ p : Message, HasSum (fun h => B h*(p:ℝ)^h)
        (((q+w*(p:ℝ))/(1-s*(p:ℝ)))^r+(q*(1-(p:ℝ))/(1-q*(p:ℝ)))^r)) ∧
      HasSum (fun h => B h*(moment v h-moment u h))
        ((∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))) := by
  let q := root z.1 z.2
  let s := root z.2 z.1
  obtain ⟨w0,wa,sum⟩ := free_props z
  obtain ⟨B,cap,first,hs⟩ := insertion_series r q.2.1 q.2.2 s.2.1 s.2.2 w0 sum
  have ev (p : Message) : HasSum (fun h => B h*(p:ℝ)^h) (rhs r z p) := by
    unfold rhs; rw [oriented]; exact hs p
  exact ⟨q,s,freeWeight z,B,q.2.1,q.2.2,s.2.1,s.2.2,w0,wa,sum,cap,first,hs,
    ((integrated_series cap v hv ev).sub (integrated_series cap u hu ev)).congr_fun (fun h => by ring)⟩

def tailGap (u v : Law) : ℝ := ∑' i, |moment v (i+2)-moment u (i+2)|

theorem tailGap_summable (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) :
    Summable (fun i => |moment v (i+2)-moment u (i+2)|) := by
  apply (summable_nat_add_iff (f := fun i => |moment v i-moment u i|) 2).mpr
  exact ((hasSum_moments v hv).summable.sub (hasSum_moments u hu).summable).abs

theorem fixed_field (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (z : Pair) (r : ℕ) :
    |(∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))| ≤
      (r:ℝ)*(z.1:ℝ)*|moment v 1-moment u 1|+2*tailGap u v := by
  let q := root z.1 z.2
  let s := root z.2 z.1
  obtain ⟨w0,wa,sum⟩ := free_props z
  obtain ⟨B,cap,first,hs⟩ := insertion_series r q.2.1 q.2.2 s.2.1 s.2.2 w0 sum
  have ev (p : Message) : HasSum (fun h => B h*(p:ℝ)^h) (rhs r z p) := by
    unfold rhs; rw [oriented]; exact hs p
  let d (h : ℕ) := moment v h-moment u h
  have eqn : HasSum (fun h => B h*d h)
    ((∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))) := by
    exact ((integrated_series cap v hv ev).sub (integrated_series cap u hu ev)).congr_fun (fun h => by dsimp [d]; ring)
  have sm := eqn.summable
  have st := (summable_nat_add_iff 2).mpr sm
  have split := sm.sum_add_tsum_nat_add 2
  have d0 : d 0 = 0 := by simp [d,moment]
  rw [←eqn.tsum_eq,←split,Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_zero]
  simp only [d0,mul_zero,add_zero,zero_add]
  apply (abs_add_le _ _).trans
  apply add_le_add
  · have c : |B 1| ≤ (r:ℝ)*(z.1:ℝ) := by
      have qp : 0 ≤ (q:ℝ)^(r-1) := pow_nonneg q.2.1 _
      have c₀ : 0 ≤ (r:ℝ)*(q:ℝ)^(r-1)*freeWeight z := mul_nonneg (mul_nonneg (by positivity) qp) w0
      rw [first,abs_of_nonneg (mul_nonneg c₀ (sub_nonneg.mpr q.2.2.le))]
      have qpow := pow_le_one₀ q.2.1 q.2.2.le (n := r-1)
      calc
        _ ≤ (r:ℝ)*(q:ℝ)^(r-1)*freeWeight z :=
          mul_le_of_le_one_right c₀ (sub_le_self _ q.2.1)
        _ ≤ (r:ℝ)*(1:ℝ)*(z.1:ℝ) := by gcongr
        _ = _ := by ring
    rw [abs_mul]; exact mul_le_mul_of_nonneg_right c (abs_nonneg _)
  · have bound (i : ℕ) : |B (i+2)*d (i+2)| ≤ 2*|d (i+2)| := by
      rw [abs_mul]; exact mul_le_mul_of_nonneg_right (cap _) (abs_nonneg _)
    have ta := (tailGap_summable u v hu hv).mul_left (2:ℝ)
    have p := st.abs.tsum_le_tsum bound ta
    rw [tsum_mul_left] at p
    have nt := norm_tsum_le_tsum_norm (f := fun i : ℕ => B (i+2)*d (i+2)) (by simpa only [Real.norm_eq_abs] using st.abs)
    simp only [Real.norm_eq_abs] at nt
    exact nt.trans p

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean <==
import SPAnalysis.ScoreGain
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Calculus.FDeriv.Analytic

noncomputable section
open MeasureTheory Set Complex Metric
open scoped BigOperators NNReal ENNReal

namespace SurveyPropagation.Response

private def posMap (q s w : ℝ) (z : ℂ) : ℂ := (q+w*z)/(1-s*z)
private def negMap (q : ℝ) (z : ℂ) : ℂ := q*(1-z)/(1-q*z)
private def maps (r : ℕ) (q s w : ℝ) (z : ℂ) : ℂ := posMap q s w z^r+negMap q z^r

private theorem denom {s : ℝ} (s0 : 0 ≤ s) (s1 : s < 1) {z : ℂ} (hz : ‖z‖ ≤ 1) :
    0 < ‖1-(s:ℂ)*z‖ ∧ 1-s ≤ ‖1-(s:ℂ)*z‖ := by
  have tr := norm_sub_norm_le (1:ℂ) ((s:ℂ)*z)
  rw [norm_one,norm_mul,Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg s0] at tr
  have cmp := mul_le_of_le_one_right s0 hz
  constructor <;> linarith only [tr,cmp,s1]

private theorem disk {q s w : ℝ} (q0 : 0 ≤ q) (q1 : q < 1) (s0 : 0 ≤ s) (s1 : s < 1)
    (w0 : 0 ≤ w) (sum : q+s+w=1) {z : ℂ} (hz : ‖z‖ ≤ 1) :
    ‖posMap q s w z‖ ≤ 1 ∧ ‖negMap q z‖ ≤ 1 := by
  constructor
  · rw [posMap,norm_div,div_le_one (denom s0 s1 hz).1]
    have up := norm_add_le (q:ℂ) ((w:ℂ)*z)
    rw [norm_mul,Complex.norm_real,Complex.norm_real,Real.norm_eq_abs,Real.norm_eq_abs,
      abs_of_nonneg q0,abs_of_nonneg w0] at up
    linarith only [up,mul_le_of_le_one_right w0 hz,sum,(denom s0 s1 hz).2]
  · rw [negMap,norm_div,div_le_one (denom q0 q1 hz).1]
    apply (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
    rw [Complex.sq_norm,Complex.sq_norm]
    have re := (Complex.re_le_norm z).trans hz
    have nn := mul_nonneg (sub_nonneg.mpr q1.le)
      (show 0 ≤ 1+q-2*q*z.re by nlinarith only [q1.le,mul_le_of_le_one_right q0 re])
    simp only [Complex.normSq_apply,Complex.mul_re,Complex.mul_im,Complex.sub_re,Complex.sub_im,
      Complex.one_re,Complex.one_im,Complex.ofReal_re,Complex.ofReal_im]
    nlinarith only [nn]

private theorem derivative (r : ℕ) {q s w : ℝ} (sum : q+s+w=1) :
    HasDerivAt (maps r q s w) ((r:ℂ)*(q:ℂ)^(r-1)*(w:ℂ)*(1-q)) 0 := by
  have za := hasDerivAt_id (0:ℂ)
  have po := ((za.const_mul (w:ℂ)).const_add (q:ℂ)).div ((za.const_mul (s:ℂ)).const_sub (1:ℂ)) (by simp)
  have ne := ((za.const_sub 1).const_mul (q:ℂ)).div ((za.const_mul (q:ℂ)).const_sub 1) (by simp)
  have h := (po.pow r).add (ne.pow r)
  have eqn : (q:ℂ)+(s:ℂ)+(w:ℂ)=1 := by exact_mod_cast sum
  convert h using 1
  simp
  linear_combination -(r:ℂ)*(q:ℂ)^(r-1)*(q:ℂ)*eqn

/-- A bounded Taylor series for the two oriented insertions. Its first
coefficient contains the unforced mass w, which is small at large k. -/
theorem insertion_series (r : ℕ) {q s w : ℝ} (q0 : 0 ≤ q) (q1 : q < 1)
    (s0 : 0 ≤ s) (s1 : s < 1) (w0 : 0 ≤ w) (sum : q+s+w=1) :
    ∃ B : ℕ → ℝ, (∀ h, |B h| ≤ 2) ∧ B 1=(r:ℝ)*q^(r-1)*w*(1-q) ∧
      ∀ p : Message, HasSum (fun h => B h*(p:ℝ)^h)
        (((q+w*(p:ℝ))/(1-s*(p:ℝ)))^r+(q*(1-(p:ℝ))/(1-q*(p:ℝ)))^r) := by
  let F := maps r q s w
  let P := cauchyPowerSeries F 0 1
  have dom (z : ℂ) (hz : z ∈ closedBall 0 (1:ℝ)) : ‖z‖ ≤ 1 := by simpa using hz
  have diff : DifferentiableOn ℂ F (closedBall 0 1) := by
    intro z hz
    have d₁ : 1-(s:ℂ)*z ≠ 0 := norm_pos_iff.mp (denom s0 s1 (dom z hz)).1
    have d₂ : 1-(q:ℂ)*z ≠ 0 := norm_pos_iff.mp (denom q0 q1 (dom z hz)).1
    change DifferentiableWithinAt ℂ (fun v : ℂ =>
      (((q:ℂ)+w*v)/(1-s*v))^r+((q:ℂ)*(1-v)/(1-q*v))^r) _ z
    fun_prop (disch := assumption)
  have series : HasFPowerSeriesOnBall F P 0 1 := diff.hasFPowerSeriesOnBall (R := 1) (by norm_num)
  have bound (z : ℂ) (hz : ‖z‖ ≤ 1) : ‖F z‖ ≤ 2 := by
    have ds := disk q0 q1 s0 s1 w0 sum hz
    exact (norm_add_le _ _).trans (by
      rw [norm_pow,norm_pow]; linarith only [pow_le_one₀ (n := r) (norm_nonneg _) ds.1,pow_le_one₀ (n := r) (norm_nonneg _) ds.2])
  have cir (θ : ℝ) : ‖F (circleMap 0 1 θ)‖ ≤ 2 := bound _ (by simp)
  have continuous : Continuous (fun θ : ℝ => ‖F (circleMap 0 1 θ)‖) :=
    (diff.continuousOn.comp_continuous (continuous_circleMap _ _) (fun θ => by simp [Metric.mem_closedBall])).norm
  have int : (∫ θ : ℝ in 0..2*Real.pi, ‖F (circleMap 0 1 θ)‖) ≤ ∫ _ : ℝ in 0..2*Real.pi, (2:ℝ) :=
    intervalIntegral.integral_mono (f := fun θ : ℝ => ‖F (circleMap 0 1 θ)‖) (g := fun _ => (2:ℝ)) Real.two_pi_pos.le (continuous.intervalIntegrable _ _)
    (continuous_const.intervalIntegrable _ _) cir
  have ub : (∫ θ : ℝ in 0..2*Real.pi, ‖F (circleMap 0 1 θ)‖) ≤ (2*Real.pi)*2 := by
    simpa using int
  have pc (n : ℕ) : ‖P.coeff n‖ ≤ 2 := by
    have est := norm_cauchyPowerSeries_le F 0 1 n
    change ‖P n‖ ≤ _ at est
    rw [FormalMultilinearSeries.norm_apply_eq_norm_coef] at est
    norm_num only [abs_one,inv_one,one_pow,mul_one] at est
    have h := mul_le_mul_of_nonneg_left ub (inv_nonneg.mpr Real.two_pi_pos.le)
    rw [←mul_assoc,inv_mul_cancel₀ Real.two_pi_pos.ne',one_mul] at h
    exact est.trans h
  have deriv1 := (series.hasFPowerSeriesAt.hasDerivAt).unique (derivative r sum)
  change P.coeff 1 = _ at deriv1
  refine ⟨fun h => (P.coeff h).re,fun h => (Complex.abs_re_le_norm _).trans (pc h),?_,?_⟩
  · change (P.coeff 1).re = _
    rw [deriv1]
    norm_cast
  · intro p
    have hp : (p:ℂ) ∈ EMetric.ball (0:ℂ) 1 := by
      rw [EMetric.mem_ball, edist_zero_right]
      change ‖(p:ℂ)‖ₑ < ((1 : ℝ≥0) : ℝ≥0∞)
      rw [enorm_lt_coe]
      change ‖(p:ℂ)‖ < 1
      exact (show ‖(p:ℂ)‖ < 1 by simpa only [Complex.norm_real,Real.norm_eq_abs,abs_of_nonneg p.2.1] using p.2.2)
    have hs := series.hasSum hp
    simp only [zero_add,FormalMultilinearSeries.apply_eq_pow_smul_coeff,smul_eq_mul] at hs
    have eqn : F (p:ℂ) = (((q+w*(p:ℝ))/(1-s*(p:ℝ)))^r+(q*(1-(p:ℝ))/(1-q*(p:ℝ)))^r : ℝ) := by
      dsimp [F,maps,posMap,negMap]; push_cast; rfl
    rw [eqn] at hs
    have hh := Complex.reCLM.hasSum hs
    convert hh using 1
    · funext h
      simp only [Complex.reCLM_apply,←Complex.ofReal_pow,Complex.mul_re,Complex.ofReal_re,Complex.ofReal_im,
        zero_mul,sub_zero]; ring

end SurveyPropagation.Response



==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean <==
import SPAnalysis.ScoreGain
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology Interval BigOperators

namespace SurveyPropagation.Response

abbrev Pair := Factor × Factor

def pairLaw (ρ : ℝ≥0) (w : Law) : ProbabilityMeasure Pair := (signLaw ρ w).prod (signLaw ρ w)

def addMark (first : Bool) (ab : Pair) (p : Message) : Pair :=
  if first then (SurveyPropagation.insert ab.1 p,ab.2) else (ab.1,SurveyPropagation.insert ab.2 p)

private theorem addMark_meas (first : Bool) : Measurable (fun z : Pair × Message => addMark first z.1 z.2) := by
  cases first <;> simp only [addMark, Bool.false_eq_true, if_false, if_true] <;> unfold SurveyPropagation.insert <;> fun_prop

def markedLaw (ρ : ℝ≥0) (w v : Law) (side : Bool) : ProbabilityMeasure Pair :=
  ((pairLaw ρ w).prod v).map (addMark_meas side).aemeasurable

def mean (μ : ProbabilityMeasure Pair) (f : Pair → ℝ) : ℝ := ∫ z, f z ∂(μ : Measure Pair)

def insertionChange (ρ : ℝ≥0) (w u v : Law) (f : Pair → ℝ) : ℝ :=
  (mean (markedLaw ρ w v true) f+mean (markedLaw ρ w v false) f)-
    (mean (markedLaw ρ w u true) f+mean (markedLaw ρ w u false) f)

def monomial (i j : ℕ) (z : Pair) : ℝ := (z.1:ℝ)^i*(z.2:ℝ)^j

inductive IsPolynomial : (Pair → ℝ) → Prop where
  | atom (i j : ℕ) : IsPolynomial (monomial i j)
  | add {f g} : IsPolynomial f → IsPolynomial g → IsPolynomial (fun z => f z+g z)
  | scale (a : ℝ) {f} : IsPolynomial f → IsPolynomial (fun z => a*f z)

theorem IsPolynomial.mono_mul (i j : ℕ) {f : Pair → ℝ} (hf : IsPolynomial f) :
    IsPolynomial (fun z => monomial i j z*f z) := by
  induction hf with
  | atom l m =>
    convert IsPolynomial.atom (i+l) (j+m) using 1
    funext z; unfold monomial; rw [pow_add,pow_add]; ring
  | add _ _ a b =>
    convert a.add b using 1
    funext z; ring
  | scale c _ h =>
    convert h.scale c using 1
    funext z; ring

theorem IsPolynomial.mul {f g : Pair → ℝ} (hf : IsPolynomial f) (hg : IsPolynomial g) :
    IsPolynomial (fun z => f z*g z) := by
  induction hf with
  | atom i j => exact hg.mono_mul i j
  | add _ _ a b => convert a.add b using 1; funext z; ring
  | scale c _ a => convert a.scale c using 1; funext z; ring

theorem IsPolynomial.const (a : ℝ) : IsPolynomial (fun _ => a) := by
  simpa [monomial] using (IsPolynomial.atom 0 0).scale a

theorem IsPolynomial.sub {f g : Pair → ℝ} (hf : IsPolynomial f) (hg : IsPolynomial g) :
    IsPolynomial (fun z => f z-g z) := by
  simpa only [neg_one_mul,←sub_eq_add_neg] using hf.add (hg.scale (-1))

theorem IsPolynomial.pow {f : Pair → ℝ} (hf : IsPolynomial f) (n : ℕ) :
    IsPolynomial (fun z => f z^n) := by
  induction n with
  | zero => simpa using IsPolynomial.const 1
  | succ n h => simpa only [pow_succ] using h.mul hf

theorem IsPolynomial.meas {f : Pair → ℝ} (hf : IsPolynomial f) : Measurable f := by
  induction hf with
  | atom i j => unfold monomial; fun_prop
  | add _ _ a b => exact a.add b
  | scale c _ a => exact measurable_const.mul a

theorem IsPolynomial.bounded {f : Pair → ℝ} (hf : IsPolynomial f) : ∃ C : ℝ, ∀ z, |f z| ≤ C := by
  induction hf with
  | atom i j =>
    refine ⟨1,fun z => ?_⟩
    rw [monomial,abs_of_nonneg (mul_nonneg (pow_nonneg z.1.2.1.le _) (pow_nonneg z.2.2.1.le _))]
    exact mul_le_one₀ (pow_le_one₀ z.1.2.1.le z.1.2.2) (pow_nonneg z.2.2.1.le _)
      (pow_le_one₀ z.2.2.1.le z.2.2.2)
  | add _ _ a b =>
    obtain ⟨A,ha⟩ := a; obtain ⟨B,hb⟩ := b
    exact ⟨A+B,fun z => (abs_add_le _ _).trans (add_le_add (ha z) (hb z))⟩
  | scale c _ h =>
    obtain ⟨C,hc⟩ := h
    exact ⟨|c| * C,fun z => (abs_mul _ _).le.trans (mul_le_mul_of_nonneg_left (hc z) (abs_nonneg c))⟩

theorem IsPolynomial.int {f : Pair → ℝ} (hf : IsPolynomial f) (μ : ProbabilityMeasure Pair) :
    Integrable f (μ : Measure Pair) := by
  obtain ⟨C,hC⟩ := hf.bounded
  exact (integrable_const C).mono' hf.meas.aestronglyMeasurable (ae_of_all _ hC)

private theorem mean_add {f g : Pair → ℝ} (hf : IsPolynomial f) (hg : IsPolynomial g) (μ : ProbabilityMeasure Pair) :
    mean μ (fun z => f z+g z)=mean μ f+mean μ g := integral_add (hf.int μ) (hg.int μ)

private theorem mean_scale (f : Pair → ℝ) (a : ℝ) (μ : ProbabilityMeasure Pair) :
    mean μ (fun z => a*f z) = a*mean μ f := integral_const_mul _ _

private theorem power_mean (ρ : ℝ≥0) (w : Law) (i j : ℕ) :
    mean (pairLaw ρ w) (monomial i j) =
      Real.exp ((ρ:ℝ)*(warningPower w i-1+ (warningPower w j-1))) := by
  change (∫ z : Pair, (z.1:ℝ)^i*(z.2:ℝ)^j ∂(signLaw ρ w : Measure Factor).prod (signLaw ρ w : Measure Factor)) = _
  rw [integral_prod_mul (fun a : Factor => (a:ℝ)^i) (fun b : Factor => (b:ℝ)^j),factor_power,factor_power,←Real.exp_add,mul_add]

private theorem power_marked (ρ : ℝ≥0) (w v : Law) (side : Bool) (i j : ℕ) :
    mean (markedLaw ρ w v side) (monomial i j) =
      mean (pairLaw ρ w) (monomial i j)*warningPower v (if side then i else j) := by
  unfold mean markedLaw
  rw [ProbabilityMeasure.toMeasure_map,integral_map (addMark_meas side).aemeasurable (IsPolynomial.atom i j).meas.aestronglyMeasurable]
  have eqn (z : Pair × Message) :
      monomial i j (addMark side z.1 z.2) = monomial i j z.1*(1-(z.2:ℝ))^(if side then i else j) := by
    cases side <;> simp [addMark,monomial,SurveyPropagation.insert,mul_pow] <;> ring
  simp_rw [eqn]
  change (∫ z, monomial i j z.1*(1-(z.2:ℝ))^(if side then i else j) ∂(pairLaw ρ w : Measure Pair).prod (v : Measure Message))=_
  exact integral_prod_mul (μ := (pairLaw ρ w : Measure Pair)) (ν := (v : Measure Message)) (monomial i j) (fun p : Message => (1-(p:ℝ))^(if side then i else j))

/-- Ordinary differentiation on the line applies to each polynomial in
the two sign factors. The warning law is mixed on the unit segment. -/
def HasExtension (ρ : ℝ≥0) (u v : Law) (f : Pair → ℝ) : Prop :=
  ∃ F G : ℝ → ℝ, Continuous G ∧ (∀ z, HasDerivAt F (G z) z) ∧
    ∀ s : Icc (0:ℝ) 1, F s = mean (pairLaw ρ (mixedWarnings u v s)) f ∧
      G s = (ρ:ℝ)*insertionChange ρ (mixedWarnings u v s) u v f

theorem polynomial_extension (ρ : ℝ≥0) (u v : Law) {f : Pair → ℝ} (hf : IsPolynomial f) :
    HasExtension ρ u v f := by
  induction hf with
  | atom i j =>
    let A (n : ℕ) (s : ℝ) := (1-s)*warningPower u n+s*warningPower v n
    let c := (warningPower v i-warningPower u i)+(warningPower v j-warningPower u j)
    let F (s : ℝ) := Real.exp ((ρ:ℝ)*(A i s-1+(A j s-1)))
    refine ⟨F,fun s => (ρ:ℝ)*c*F s,by dsimp [F,A]; fun_prop,?_,?_⟩
    · intro s
      have hA (l : ℕ) : HasDerivAt (A l) (warningPower v l-warningPower u l) s := by
        convert (((hasDerivAt_id s).const_sub 1).mul_const (warningPower u l)).add
          ((hasDerivAt_id s).mul_const (warningPower v l)) using 1 <;> ring
      have dh := ((((hA i).sub_const 1).add ((hA j).sub_const 1)).const_mul (ρ:ℝ)).exp
      convert dh using 1 <;> dsimp [F,A,c] <;> ring
    · intro s
      have eqn : F s = mean (pairLaw ρ (mixedWarnings u v s)) (monomial i j) := by
        rw [power_mean,mixedWarnings_power,mixedWarnings_power]
      refine ⟨eqn,?_⟩
      dsimp only
      rw [eqn]
      simp only [insertionChange,power_marked,if_true,if_false,Bool.false_eq_true]
      dsimp only [c]
      ring
  | add hf hg a b =>
    obtain ⟨F,G,cg,df,hf'⟩ := a
    obtain ⟨H,J,cj,dh,hg'⟩ := b
    refine ⟨fun s => F s+H s,fun s => G s+J s,cg.add cj,fun s => (df s).add (dh s),?_⟩
    intro s
    constructor
    · dsimp only
      rw [(hf' s).1,(hg' s).1,mean_add hf hg]
    · dsimp only
      rw [(hf' s).2,(hg' s).2]
      simp only [insertionChange,mean_add hf hg]; ring
  | scale a hf h =>
    obtain ⟨F,G,cg,df,eqn⟩ := h
    refine ⟨fun s => a*F s, fun s => a*G s,continuous_const.mul cg,fun s => (df s).const_mul a,?_⟩
    intro s
    constructor
    · dsimp only
      rw [(eqn s).1,mean_scale]
    · dsimp only
      rw [(eqn s).2]; simp only [insertionChange,mean_scale]; ring

end SurveyPropagation.Response



==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean <==
import SPAnalysis.ResponseTests

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology Interval BigOperators

namespace SurveyPropagation.Response

def rootTest (r : ℕ) (z : Pair) : ℝ := (root z.1 z.2 : ℝ)^r

private def geomRatio (z : Pair) : ℝ := (1-(z.1:ℝ))*(1-(z.2:ℝ))

private def approx : ℕ → Pair → ℝ
  | 0, _ => 0
  | n+1, z => (z.1:ℝ)*(1-(z.2:ℝ))+geomRatio z*approx n z

private theorem approx_poly (n : ℕ) : IsPolynomial (approx n) := by
  have a : IsPolynomial (fun z : Pair => (z.1:ℝ)) := by
    convert IsPolynomial.atom 1 0 using 1; funext z; simp [monomial]
  have b : IsPolynomial (fun z : Pair => (z.2:ℝ)) := by
    convert IsPolynomial.atom 0 1 using 1; funext z; simp [monomial]
  have na := (IsPolynomial.const 1).sub a
  have nb := (IsPolynomial.const 1).sub b
  induction n with
  | zero => exact IsPolynomial.const 0
  | succ n h => exact (a.mul nb).add ((na.mul nb).mul h)

private theorem ratio_mem (z : Pair) : geomRatio z ∈ Ico (0:ℝ) 1 := by
  have a := z.1.2
  have b := z.2.2
  exact ⟨mul_nonneg (sub_nonneg.mpr a.2) (sub_nonneg.mpr b.2),
    (mul_le_of_le_one_right (sub_nonneg.mpr a.2) (by linarith only [b.1] : 1-(z.2:ℝ) ≤ 1)).trans_lt (by linarith only [a.1])⟩

private theorem difference (n : ℕ) (z : Pair) :
    (root z.1 z.2 : ℝ)-approx n z = geomRatio z^n*(root z.1 z.2:ℝ) := by
  have eqn : (root z.1 z.2 : ℝ)=(z.1:ℝ)*(1-(z.2:ℝ))+geomRatio z*(root z.1 z.2:ℝ) := by
    change (z.1:ℝ)*(1-(z.2:ℝ))/normalizer z.1 z.2 = _
    unfold root geomRatio
    field_simp [ne_of_gt (normalizer_pos z.1 z.2)]
    unfold normalizer
    ring
  induction n with
  | zero => simp [approx]
  | succ n ih =>
    change _-((z.1:ℝ)*(1-(z.2:ℝ))+geomRatio z*approx n z) = _
    rw [pow_succ]
    linear_combination eqn + geomRatio z*ih

private theorem approx_range (n : ℕ) (z : Pair) : approx n z ∈ Icc (0:ℝ) 1 := by
  have rr := (root z.1 z.2).2
  have g := ratio_mem z
  have p : 0 ≤ geomRatio z^n := pow_nonneg g.1 _
  have up : geomRatio z^n ≤ 1 := pow_le_one₀ g.1 g.2.le
  have a := difference n z
  have lo := mul_le_of_le_one_left rr.1 up
  exact ⟨by linarith only [a,lo],by linarith only [a,mul_nonneg p rr.1,rr.2]⟩

private theorem approx_limit (z : Pair) : Tendsto (fun n => approx n z) atTop (𝓝 (root z.1 z.2 : ℝ)) := by
  have g := ratio_mem z
  have h := (tendsto_pow_atTop_nhds_zero_of_lt_one g.1 g.2).mul_const (root z.1 z.2:ℝ)
  rw [zero_mul] at h
  have lim := tendsto_const_nhds.sub h (a := (root z.1 z.2:ℝ))
  simp only [sub_zero] at lim
  exact lim.congr fun n => by linarith only [difference n z]

private theorem mean_limit (r : ℕ) (μ : ProbabilityMeasure Pair) :
    Tendsto (fun n => mean μ (fun z => approx n z^r)) atTop (𝓝 (mean μ (rootTest r))) := by
  apply tendsto_integral_of_dominated_convergence (fun _ => (1:ℝ))
  · intro n; exact ((approx_poly n).pow r).meas.aestronglyMeasurable
  · exact integrable_const _
  · intro n; exact ae_of_all _ fun z => by
      have h := approx_range n z
      rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg h.1 _)]; exact pow_le_one₀ h.1 h.2
  · exact ae_of_all _ fun z => (approx_limit z).pow r

private theorem mean_bound (n r : ℕ) (μ : ProbabilityMeasure Pair) :
    |mean μ (fun z => approx n z^r)| ≤ 1 := by
  have hh := norm_integral_le_of_norm_le_const (μ := (μ : Measure Pair)) (C := 1)
    (f := fun z => approx n z^r) (ae_of_all _ fun z => by
      have h := approx_range n z
      rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg h.1 _)]; exact pow_le_one₀ h.1 h.2)
  simpa [mean,Real.norm_eq_abs] using hh

private theorem change_bound (ρ : ℝ≥0) (u v w : Law) (n r : ℕ) :
    |insertionChange ρ w u v (fun z => approx n z^r)| ≤ 4 := by
  unfold insertionChange
  rw [sub_eq_add_neg]
  apply (abs_add_le _ _).trans
  rw [abs_neg]
  exact (add_le_add (abs_add_le _ _) (abs_add_le _ _)).trans (by
    linarith only [mean_bound n r (markedLaw ρ w v true),mean_bound n r (markedLaw ρ w v false),
      mean_bound n r (markedLaw ρ w u true),mean_bound n r (markedLaw ρ w u false)])

private theorem change_limit (ρ : ℝ≥0) (u v w : Law) (r : ℕ) :
    Tendsto (fun n => insertionChange ρ w u v (fun z => approx n z^r)) atTop
      (𝓝 (insertionChange ρ w u v (rootTest r))) :=
  ((mean_limit r _).add (mean_limit r _)).sub ((mean_limit r _).add (mean_limit r _))

def clip (s : ℝ) : Icc (0:ℝ) 1 := projIcc 0 1 zero_le_one s

private theorem clip_val {s : ℝ} (hs : s ∈ Icc (0:ℝ) 1) : (clip s:ℝ)=s := by
  simp [clip,projIcc, min_eq_right hs.2,max_eq_right hs.1]

/-- The change in the actual SP output moment is the segment integral of the
two oriented add-one responses for the Poisson sign fields. -/
theorem variation_integrable (ρ : ℝ≥0) (u v : Law) (r : ℕ) :
    (mean (pairLaw ρ v) (rootTest r)-mean (pairLaw ρ u) (rootTest r) =
      ∫ s in Ioc (0:ℝ) 1, (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r)) ∧
    IntegrableOn (fun s => (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r)) (Ioc (0:ℝ) 1) := by
  classical
  choose F G cont deriv values using fun n => polynomial_extension ρ u v ((approx_poly n).pow r)
  have at0 (n : ℕ) : F n 0 = mean (pairLaw ρ u) (fun z => approx n z^r) := by
    simpa only [mixedWarnings_zero] using (values n ⟨0,by constructor <;> norm_num⟩).1
  have at1 (n : ℕ) : F n 1 = mean (pairLaw ρ v) (fun z => approx n z^r) := by
    simpa only [mixedWarnings_one] using (values n ⟨1,by constructor <;> norm_num⟩).1
  have agree (n : ℕ) {s : ℝ} (hs : s ∈ Ioc (0:ℝ) 1) :
      G n s = (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (fun z => approx n z^r) := by
    simpa only [clip_val ⟨hs.1.le,hs.2⟩] using (values n (clip s)).2
  have bound (n : ℕ) : ∀ᵐ s ∂volume.restrict (Ioc (0:ℝ) 1), ‖G n s‖ ≤ (ρ:ℝ)*4 := by
    filter_upwards [ae_restrict_mem (μ := volume) measurableSet_Ioc] with s hs
    rw [agree n hs,Real.norm_eq_abs,abs_mul,abs_of_nonneg (NNReal.coe_nonneg ρ)]
    exact mul_le_mul_of_nonneg_left (change_bound _ _ _ _ _ _) ρ.2
  have point : ∀ᵐ s ∂volume.restrict (Ioc (0:ℝ) 1),
      Tendsto (fun n => G n s) atTop (𝓝 ((ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r))) := by
    filter_upwards [ae_restrict_mem (μ := volume) measurableSet_Ioc] with s hs
    exact ((change_limit ρ u v (mixedWarnings u v (clip s)) r).const_mul (ρ:ℝ)).congr (fun n => (agree n hs).symm)
  have intlim := tendsto_integral_of_dominated_convergence (fun _ : ℝ => (ρ:ℝ)*4)
    (fun n => (cont n).aestronglyMeasurable) (integrableOn_const measure_Ioc_lt_top.ne) bound point
  have ftc (n : ℕ) : (∫ s in Ioc (0:ℝ) 1, G n s) = F n 1-F n 0 := by
    rw [←intervalIntegral.integral_of_le zero_le_one]
    exact intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => deriv n s)
      ((cont n).intervalIntegrable 0 1)
  have L := (mean_limit r (pairLaw ρ v)).sub (mean_limit r (pairLaw ρ u))
  refine ⟨tendsto_nhds_unique (L.congr (fun n => by rw [ftc n,at0,at1])) intlim,?_,?_⟩
  · exact aestronglyMeasurable_of_tendsto_ae _ (fun n => (cont n).aestronglyMeasurable) point
  · exact hasFiniteIntegral_of_dominated_convergence (integrableOn_const (C := (ρ:ℝ)*4) measure_Ioc_lt_top.ne).hasFiniteIntegral bound point

theorem variation (ρ : ℝ≥0) (u v : Law) (r : ℕ) :
    mean (pairLaw ρ v) (rootTest r)-mean (pairLaw ρ u) (rootTest r) =
    ∫ s in Ioc (0:ℝ) 1, (ρ:ℝ)*insertionChange ρ (mixedWarnings u v (clip s)) u v (rootTest r) :=
  (variation_integrable ρ u v r).1

theorem output_as_mean (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (r : ℕ) :
    moment (update k hk α x) r = mean (pairLaw (countRate k α) (productLaw (k-1) (by omega) x)) (rootTest r) := by
  simp only [moment,update,ProbabilityMeasure.toMeasure_map,integral_map measurable_root.aemeasurable
    (show AEStronglyMeasurable (fun p : Message => (p:ℝ)^r) _ by fun_prop)]
  rfl

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean <==
import SPAnalysis.ExpectedSite
import SPAnalysis.LowSpectralMoments
import SPAnalysis.CoordinateGram

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal ENNReal RealInnerProductSpace

namespace SurveyPropagation.Fourier

def positiveDensity (ω : Frequencies) : ℝ := if ω.1=0 then 0 else density ω.1 ω.2

theorem density_positive_modes : Integrable positiveDensity frequencyMeasure := by
  have m : Measurable positiveDensity := by
    apply measurable_from_prod_countable_right
    intro n; cases n with
    | zero => simp [positiveDensity]
    | succ n => simpa [positiveDensity] using density_meas (n+1)
  have pos (ω : Frequencies) : 0 ≤ positiveDensity ω := by
    unfold positiveDensity; split <;> first | exact le_rfl | exact density_nonneg ..
  have i (n : ℕ) : Integrable (fun t : ℝ => positiveDensity (n,t)) := by
    cases n with
    | zero => simp [positiveDensity]
    | succ n => simpa [positiveDensity] using weighted_density_integrable (n+1) 0 (by omega)
  have hs : Summable (fun n => ∫ t : ℝ, positiveDensity (n,t)) := by
    apply (summable_nat_add_iff 1).mp
    have sg := (summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one (by norm_num : 0 ≤ (2:ℝ)⁻¹) (by norm_num)).summable
    apply Summable.of_nonneg_of_le (fun n => integral_nonneg fun t => pos _) _ (sg.mul_left 4)
    intro n
    simp only [positiveDensity,Nat.succ_ne_zero,if_false,density_mass]
    exact div_le_self (by positivity) (le_add_of_nonneg_left (Nat.cast_nonneg _))
  exact (integrate_modes m pos i hs.hasSum).1

def responseFeature (ρ : ℝ≥0) (w : Law) (ω : Frequencies) : ℝ :=
  Real.sqrt (density ω.1 ω.2)*(damping ρ w ω.1 ω.2-1)

theorem response_meas (ρ : ℝ≥0) (w : Law) : Measurable (responseFeature ρ w) :=
  measurable_from_prod_countable_right fun n => (density_meas n).sqrt.mul ((damping_measurable ρ w n).sub measurable_const)

theorem lift_zero {f : ℝ → ℝ} (fm : Measurable f) (fi : Integrable f) :
    Integrable (fun ω : Frequencies => if ω.1=0 then f ω.2 else 0) frequencyMeasure := by
  let F (n : ℕ) (t : ℝ) := if n=0 then f t else 0
  have m : Measurable (Function.uncurry F) := by
    apply measurable_from_prod_countable_right; intro n; cases n <;> simp [F,fm]
  apply (integrable_prod_iff m.aestronglyMeasurable).mpr
  refine ⟨ae_of_all _ fun n => ?_,?_⟩
  · cases n <;> simpa [F] using (by first | exact fi | exact (integrable_zero ℝ ℝ volume))
  · apply integrable_count_iff.mpr
    have eqn (n : ℕ) : ‖∫ t : ℝ, ‖F n t‖‖ = if n=0 then ‖∫ t, ‖f t‖‖ else 0 := by
      by_cases hn : n=0 <;> simp [F,hn]
    change Summable (fun n : ℕ => ‖∫ t : ℝ, ‖F n t‖‖)
    simp_rw [eqn]; exact (hasSum_ite_eq 0 _).summable

theorem response_mem (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) : MemLp (responseFeature ρ w) 2 frequencyMeasure := by
  let f (t : ℝ) := -(siteSpectrum ρ w 0 t)
  have fm : Measurable f := ((density_meas 0).mul ((damping_measurable ρ w 0).sub measurable_const)).neg
  have fi : Integrable f := (site_spectrum_integrable ρ w hw 0).neg
  have base := (lift_zero fm fi).add density_positive_modes
  apply (memLp_two_iff_integrable_sq (response_meas ρ w).aestronglyMeasurable).mpr
  apply base.mono' ((response_meas ρ w).pow_const 2).aestronglyMeasurable
  apply ae_of_all; intro ω
  rw [Real.norm_of_nonneg (sq_nonneg _)]
  have pos : 0 ≤ damping ρ w ω.1 ω.2 := Real.exp_nonneg _
  have up := damping_le_one ρ w ω.1 ω.2
  have small : (damping ρ w ω.1 ω.2-1)^2 ≤ 1-damping ρ w ω.1 ω.2 := by nlinarith only [mul_nonneg pos (sub_nonneg.mpr up)]
  rw [responseFeature,mul_pow,Real.sq_sqrt (density_nonneg ..)]
  refine (mul_le_mul_of_nonneg_left small (density_nonneg ..)).trans ?_
  rcases ω with ⟨n,t⟩
  cases n with
  | zero => simp [positiveDensity,f,siteSpectrum]; ring_nf; exact le_rfl
  | succ n =>
    simp only [Pi.add_apply,positiveDensity,Nat.succ_ne_zero,if_false,zero_add]
    exact mul_le_of_le_one_right (density_nonneg ..) (sub_le_self _ pos)

def responseVector (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) : ModeSpace := (response_mem ρ w hw).toLp _

theorem response_rep (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    (fun ω => responseVector ρ w hw ω) =ᵐ[frequencyMeasure] responseFeature ρ w := (response_mem ρ w hw).coeFn_toLp

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean <==
import SPAnalysis.SiteQuadratureNodes

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.SiteQuadrature
set_option maxRecDepth 8000

theorem node_sum_eq_mesh (ρ : ℝ≥0) (w : SurveyPropagation.Law) (N : ℕ) :
    (∑ n ∈ Finset.range (N+1),∑ j ∈ Finset.range 1025, siteValue ρ w n j) =
      finiteMesh (dampedSiteCell ρ w N) 16 1024 := by
  let cell := dampedSiteCell ρ w N
  have col (j : ℕ) : (∑ n ∈ Finset.range (N+1),siteValue ρ w n j) =
      4*cell ((j:ℝ)/16)/(if j=0 then 64 else 32) := by
    simp only [siteValue,←Finset.sum_div]
    rw [Finset.sum_range_succ']
    simp only [Nat.succ_ne_zero,if_false,if_true,cell,dampedSiteCell]
    ring
  rw [Finset.sum_comm]
  simp_rw [col]
  rw [show (1025:ℕ)=1024+1 by decide,Finset.sum_range_succ']
  simp only [Nat.add_one_ne_zero,if_false,eq_self,if_true,Nat.cast_zero,zero_div,Nat.cast_add_one,finiteMesh]
  dsimp only [cell]
  rw [←Finset.sum_div,←Finset.mul_sum]
  ring

abbrev printedLaw (r : Trial) (hr : r∈trials) := TrialLaw.law r (TrialLaw.valid_printed r hr)
abbrev printedWarnings (r : Trial) (hr : r∈trials) (hk : 1<r.k) :=
  productLaw (r.k-1) (by omega) (printedLaw r hr)
abbrev marksFor (r : Trial) := makeMarks (trialProducts r (r.k-1))

private theorem row_contains (r : Trial) (hr : r∈trials) (hk : 1<r.k) (n : ℕ)
    {rate ey2 : I} (ρ : ℝ≥0) (rt : rate.Contains (ρ:ℝ))
    (c2 : ey2.Contains (∫ p,(SurveyPropagation.logCost p)^2 ∂(printedWarnings r hr hk:Measure Message)))
    (good : (row (marksFor r) rate ey2 n).2=true) :
    (row (marksFor r) rate ey2 n).1.Contains (∑ j ∈ Finset.range 1025,siteValue ρ (printedWarnings r hr hk) n j) := by
  let ms := marksFor r
  let c := columns ms n
  let psi := c.map (damp rate)
  have sizeC : c.size=1025 := by
    rw [show c=markColumns ms n from same_columns ms n]
    unfold markColumns sumColumns
    apply bounded_range _ (fun _ (a : Array I) => a.size=1025) _ _ (by simp)
    intro i hi a h
    apply bounded_range _ (fun _ (b : Array I) => b.size=1025) _ _ h
    intro j hj b hb; simpa using hb
  have size : psi.size=1025 := by simp [psi,sizeC]
  apply packed_sum
  intro j hj
  have ix : j<c.size := by omega
  have ip : j<psi.size := by omega
  have look : psi[j]! = columnDamping rate (markColumns ms n)[j]! := by
    have hh : psi[j]! = damp rate c[j]! := by simp [psi,getElem!_pos,ix]
    simpa only [c,same_columns] using hh
  have okPsi : ok psi[j]! = true := by
    change psi.all ok=true at good
    simpa [getElem!_pos,ip] using Array.all_eq_true.mp good j ip
  rw [look] at okPsi
  change (nodeValue rate ey2 psi[j]! n j).Contains _
  rw [look]
  exact node_value ρ _ n j (by omega) rt c2 (printed_damping r hr hk n j (by omega) rt okPsi)

theorem retained_contains (r : Trial) (hr : r∈trials) (hk : 2<r.k)
    {t : I} (α : ℝ≥0) (ht : t.Contains (α:ℝ)) (N : ℕ) (good : (retained r t N).2=true) :
    let x := printedLaw r hr
    let ρ := countRate r.k α
    let w := printedWarnings r hr (by omega)
    (retained r t N).1.Contains (finiteSite ρ w N 1024 16 -
      ((r.k-1:ℕ):ℝ)*(α:ℝ)*(∫ p,SurveyPropagation.logCost p ∂(productLaw r.k (by omega) x:Measure Message))) := by
  let ρ := countRate r.k α
  let w := printedWarnings r hr (by omega)
  let rate := overNat (scale t r.k) 2
  have rt : rate.Contains (ρ:ℝ) := by
    have h := I.contains_overNat (I.contains_scale ht r.k) (by decide : 0<2)
    simpa [ρ,countRate,mul_comm] using h
  obtain ⟨cost,cost2,clause⟩ := printed_log_costs r hr (by omega)
  let inv := trialProducts r (r.k-1)
  let ey2 := expectation inv fun p => powI (logCost p) 2
  let rows := Array.ofFn fun i : Fin (N+1) => row (marksFor r) rate ey2 i.val
  change rows.all (·.2)=true at good
  have value (n : ℕ) (lt : n<N+1) : rows[n]!.1.Contains (∑ j ∈ Finset.range 1025,siteValue ρ w n j) := by
    have ix : n<rows.size := by simpa [rows] using lt
    have entry : rows[n]! = row (marksFor r) rate ey2 n := by simp [rows,getElem!_pos,lt]
    have okRow : rows[n]!.2=true := by simpa [getElem!_pos,ix] using Array.all_eq_true.mp good n ix
    rw [entry] at okRow ⊢
    exact row_contains r hr (by omega) n ρ rt cost2 okRow
  have sums := packed_sum _ _ _ value
  rw [node_sum_eq_mesh] at sums
  have ln : ln2.Contains (Real.log 2) := I.contains_logUnit (by simpa using I.contains_whole 2)
    (by change 0≤2*unit; exact mul_nonneg (by decide) I.int_unit_pos.le) (by norm_num) constants_valid.1
  have base := I.contains_sub (I.contains_sub (I.contains_mul rt cost) ln)
    (I.contains_mul (I.contains_scale ht (r.k-1)) clause)
  convert I.contains_add base sums using 1
  dsimp only [finiteSite,w,ρ,printedWarnings,printedLaw]; ring

end SPA.SiteQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean <==
import SPAnalysis.RetainedTrialScore
import SPAnalysis.SiteRightError
import SPAnalysis.FiveCover
import EndpointAudit.PositiveTrialChecks

noncomputable section
open MeasureTheory Set Filter SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal Topology
namespace SPA.SiteQuadrature
set_option maxRecDepth 8000
attribute [local irreducible] retained

private theorem tolerance_contains : (rat 1 (10^18)).Contains (1/10^18:ℝ) := by
  have h := I.contains_rat 1 (1000000000000000000:ℤ) (by decide)
  convert h using 2 <;> norm_num

theorem positive_of_certificate (r : Trial) (hr : r∈trials) (hk : 2<r.k) (α : ℝ≥0) {t : I}
    (ht : t.Contains (α:ℝ)) (cert : certifiesPositive r t=true) :
    0<score r.k hk α (printedLaw r hr) := by
  let w := printedWarnings r hr (by omega)
  let ρ := countRate r.k α
  let rate := overNat (scale t r.k) 2
  let xs := trialProducts r (r.k-1)
  unfold certifiesPositive at cert
  obtain ⟨tests,field⟩ := Bool.and_eq_true_iff.mp cert
  obtain ⟨rows,cut⟩ := Bool.and_eq_true_iff.mp tests
  have rt : rate.Contains (ρ:ℝ) := by
    simpa [ρ,countRate,rate,mul_comm] using I.contains_overNat (I.contains_scale ht r.k) (by decide : 0<2)
  change (ok (fieldCap xs rate) && ok (rat 8 5) && decide ((fieldCap xs rate).hi≤(rat 8 5).lo))=true at field
  have valid := (Bool.and_eq_true_iff.mp (Bool.and_eq_true_iff.mp field).1).1
  have cap := contains_trial_field_cap r (TrialLaw.valid_printed r hr) (r.k-1) (by omega) rt valid
  have rhs : (rat 8 5).Contains (8/5:ℝ) := by simpa using I.contains_rat 8 5 (by decide)
  have left : (fieldCap xs rate).hi ≤ (rat 8 5).lo := of_decide_eq_true (Bool.and_eq_true_iff.mp field).2
  have limit : (ρ:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(w:Measure Message))≤8/5 :=
    cap.2.trans ((div_le_div_of_nonneg_right (by exact_mod_cast left) I.unit_pos.le).trans rhs.1)
  have hw := finiteInverse_productLaw (r.k-1) (by omega) (printedLaw r hr) (TrialLaw.finite r (TrialLaw.valid_printed r hr))
  have floor := finite_site_lower_32 r.k hk α (printedLaw r hr) hw limit
  have q := retained_contains r hr hk α ht 32 rows
  have hi := I.real_lt_of_below tolerance_contains q cut
  change 1/10^18 < finiteSite ρ w 32 1024 16-_ at hi
  change finiteSite ρ w 32 1024 16-1/10^18≤_ at floor
  change 0 < (∫ a,siteCost a.1 a.2 ∂(fields r.k hk α (printedLaw r hr):Measure Pair))-_ 
  linarith only [hi,floor]

/-- Every one of the eight printed right endpoints has strictly positive
true SP functional at its specified finite trial law. -/
theorem printed_right_trial_positive (r : Trial) (hr : r∈trials) (hk : 2<r.k) :
    0<score r.k hk (bracket r.k).2.toNNReal (printedLaw r hr) := by
  have eqn := congrArg Prod.snd (bracket_printed r hr)
  change (bracket r.k).2=(r.right10:ℝ)/10^10 at eqn
  rw [eqn]
  have allRows : ∀ z∈trials,certifiesPositive z z.right=true :=
    (List.all_eq_true (l:=trials) (p:=fun z => certifiesPositive z z.right)).mp positive_printed_right
  have printedRate : r.right.Contains ((r.right10:ℝ)/10^10) := by
    have v := I.contains_rat (r.right10:ℤ) (10^10) (by decide)
    norm_num only [Int.cast_natCast,Int.cast_pow,Int.cast_ofNat,Int.reducePow,Int.cast_ofNat] at v ⊢
    convert v using 2
  exact positive_of_certificate r hr hk _ (by rw [Real.coe_toNNReal _ (by positivity)]; exact printedRate) (allRows r hr)

end SPA.SiteQuadrature

namespace SurveyPropagation

theorem common_score_le_selected {k : ℕ} (hk : 5≤k) {t : ℝ} (ht : t∈domain k) {η : ℝ → Law}
    (sel : isSelection k (by omega) η) {x : Law} (hx : Common.inClass k x) :
    score k (by omega) t.toNNReal x ≤ selectedScore k (by omega) η t := by
  have panel : ∃ p : PanelData k (by omega) t,p.carrier={y | Common.inClass k y} := by
    by_cases five : k=5
    · subst k
      obtain ⟨data⟩ := SPA.Global.verified_five_tests
      exact ⟨fivePanel data ht,rfl⟩
    · exact common_panel_ge_six (by omega) ht
  obtain ⟨p,cls⟩ := panel
  obtain ⟨y,hy,_,lim,unique⟩ := selected_from_moment_contraction k (by omega) t.toNNReal p.carrier
    p.compact p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
  have eqn := tendsto_nhds_unique lim (sel t ht).1
  have cap (z : Law) (hz : z∈p.carrier) : finiteInverse z ∧ inverseMoment z ≤ 11/4 := by
    rw [cls] at hz; exact hz.2.2
  apply selected_maximizes_of_ascent k (by omega) t.toNNReal p.carrier p.compact (η t) (eqn ▸ hy)
    p.invariant (eqn ▸ unique) ((score_continuous_on_cap k (by omega) t.toNNReal (11/4)).mono cap)
  · exact fun z hz => score_strict_ascent k (by omega) t.toNNReal (Real.toNNReal_pos.mpr (density_pos k (by omega) t ht)) z (cap z hz).1
  · rwa [cls]

theorem selected_right_positive_ge_five {k : ℕ} (hk : 5≤k) (η : ℝ → Law)
    (sel : isSelection k (by omega) η) : 0<selectedScore k (by omega) η (bracket k).2 := by
  by_cases big : 11≤k
  · exact (Common.large_signs big η sel).2
  have row : ∃ r∈SPA.trials,r.k=k := by
    have hi : k≤10 := by omega
    interval_cases k
    all_goals first | exact ⟨SPA.row5,by simp [SPA.trials],rfl⟩ | exact ⟨SPA.row6,by simp [SPA.trials],rfl⟩ |
      exact ⟨SPA.row7,by simp [SPA.trials],rfl⟩ | exact ⟨SPA.row8,by simp [SPA.trials],rfl⟩ |
      exact ⟨SPA.row9,by simp [SPA.trials],rfl⟩ | exact ⟨SPA.row10,by simp [SPA.trials],rfl⟩
  obtain ⟨r,hr,rfl⟩ := row
  obtain ⟨left,strict,right⟩ := bracket_in_domain r.k (by omega)
  exact (SPA.SiteQuadrature.printed_right_trial_positive r hr (by omega)).trans_le
    (common_score_le_selected hk ⟨(left.trans strict).le,right.le⟩ sel (TrialLaw.printed_common_mem r hr hk))

theorem convergence_and_zero_of_remaining_endpoint_signs
    (families : ∀ k (hk : 2<k), k≤4 → ∃ (n : ℕ) (P : Fin n → RegionalPanel k hk),
      (⋃ i,(P i).region)=domain k)
    (left : ∀ k (hk : 2<k), k≤10 → ∀ η : ℝ → Law, isSelection k hk η →
      selectedScore k hk η (bracket k).1<0)
    (right : ∀ k (hk : 2<k), k≤4 → ∀ η : ℝ → Law, isSelection k hk η →
      0<selectedScore k hk η (bracket k).2) : WeakConvergenceAndUniqueZero := by
  apply convergence_and_zero_of_remaining_three_four families
  intro k hk small η sel
  refine ⟨left k hk small η sel,?_⟩
  by_cases tiny : k≤4
  · exact right k hk tiny η sel
  · exact selected_right_positive_ge_five (by omega) η sel

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean <==
import SPAnalysis.RadialKernel

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators
namespace SurveyPropagation.Fourier

def fieldShare (a b : Factor) : ℝ := (a:ℝ)/((a:ℝ)+(b:ℝ))

private theorem share_pos (a b : Factor) : 0 < fieldShare a b :=
  div_pos a.2.1 (add_pos a.2.1 b.2.1)

private theorem share_lt (a b : Factor) : fieldShare a b < 1 :=
  (div_lt_one (add_pos a.2.1 b.2.1)).mpr (lt_add_of_pos_right _ b.2.1)

theorem fieldShare_complement (a b : Factor) : 1-fieldShare a b=fieldShare b a := by
  unfold fieldShare; rw [add_comm (b:ℝ) (a:ℝ)]
  field_simp [(add_pos a.2.1 b.2.1).ne']
  ring

theorem fieldAmplitude_mul_scale (a b : Factor) :
    fieldAmplitude a b * radialScale (fieldShare a b) = siteRatio a b := by
  have d := add_pos a.2.1 b.2.1
  have ab := (mul_pos a.2.1 b.2.1).le
  rw [radialScale, fieldShare_complement]
  unfold fieldShare siteRatio fieldAmplitude
  rw [add_comm (b:ℝ) (a:ℝ),div_mul_div_comm,← sq,Real.sqrt_div ab,Real.sqrt_sq d.le,
    ← mul_div_assoc,Real.mul_self_sqrt ab]

private theorem radial_root (a b : Factor) (r : ℕ) :
    radialMap (fieldShare a b) r
      ((fieldAmplitude a b * radialScale (fieldShare a b) : ℝ):ℂ) =
      (((root a b:ℝ):ℂ)^r) := by
  rw [fieldAmplitude_mul_scale]
  unfold radialMap
  norm_cast
  congr 1
  have d := (add_pos a.2.1 b.2.1).ne'
  have w := (normalizer_pos a b).ne'
  change ((a:ℝ)/((a:ℝ)+(b:ℝ))-(a:ℝ)*(b:ℝ)/((a:ℝ)+(b:ℝ)))/
    (1-(a:ℝ)*(b:ℝ)/((a:ℝ)+(b:ℝ))) = (a:ℝ)*(1-(b:ℝ))/normalizer a b
  unfold normalizer at w ⊢
  field_simp [d,w]

def radialPartial (a b : Factor) (r N : ℕ) : ℂ :=
  ∑ n ∈ Finset.range (N+1), radialCoeff (fieldShare a b) r n * ((siteRatio a b:ℝ):ℂ)^n

/-- The deterministic expansion approximates the actual root update, uniformly
in the requested moment order. The amplitude is exactly that of the input pair. -/
theorem root_radial_tail (a b : Factor) (r N : ℕ) :
    ‖(((root a b:ℝ):ℂ)^r)-radialPartial a b r N‖ ≤
      4*(Real.sqrt (1/2))^N*(fieldAmplitude a b)^N := by
  have pos : 0 ≤ fieldAmplitude a b := Real.sqrt_nonneg _
  have cap : fieldAmplitude a b ≤ 1 := by
    simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ a.2.2 b.2.1.le b.2.2)
  have bound := radial_tail (share_pos a b) (share_lt a b) pos cap r N
  rwa [radial_root,fieldAmplitude_mul_scale] at bound

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean <==
import EndpointAudit.RoundedBinomial
import SPAnalysis.Intervals
import SPAnalysis.RecurrenceGrowth

noncomputable section
open scoped BigOperators

namespace SurveyPropagation.Fourier

private def raw (p : ℤ × ℤ) : ℂ := ⟨p.1,p.2⟩

private def factor (n j h : ℕ) : ℂ :=
  ((h:ℂ)-node n ((j:ℝ)/16))/(((h:ℝ)+1:ℝ):ℂ)

private theorem floor_error (a d : ℤ) (hd : 0<d) :
    |((a/d:ℤ):ℝ)-(a:ℝ)/d| ≤ 1 := by
  have hi : (a:ℝ) / d < ((a/d:ℤ):ℝ)+1 := by
    apply (div_lt_iff₀ (by exact_mod_cast hd : (0:ℝ)<d)).2
    exact_mod_cast Int.lt_ediv_add_one_mul_self a hd
  exact abs_le.mpr ⟨by linarith only [hi],by linarith only [SPA.I.ediv_real_le a d hd]⟩

private theorem one_round (n j h : ℕ) (re im : ℤ) :
    ‖raw (SPA.RoundedBinomial.step n j (h+1) re im) - factor n j h * raw (re,im)‖ ≤ 2 := by
  let f : ℤ := 16*(2*(h:ℤ)-n)
  let d : ℤ := 32*((h:ℤ)+1)
  let b : ℤ := 2*j
  have pos : 0<d := by dsimp [d]; positivity
  have R := floor_error (f*re+b*im) d pos
  have I := floor_error (f*im-b*re) d pos
  have q : SPA.RoundedBinomial.step n j (h+1) re im = ((f*re+b*im)/d,(f*im-b*re)/d) := by
    simp [SPA.RoundedBinomial.step,f,d,b]
  have fv : (factor n j h).re=((h:ℝ)-(n:ℝ)/2)/((h:ℝ)+1) := by
    rw [factor,Complex.div_ofReal_re,Complex.sub_re]; simp [node]
  have fi : (factor n j h).im= -((j:ℝ)/16)/((h:ℝ)+1) := by
    rw [factor,Complex.div_ofReal_im,Complex.sub_im]; simp [node]
  have vr : (factor n j h*raw (re,im)).re=((f*re+b*im:ℤ):ℝ)/d := by
    rw [Complex.mul_re,fv,fi]; simp [raw,f,d,b]; field_simp; ring
  have vi : (factor n j h*raw (re,im)).im=((f*im-b*re:ℤ):ℝ)/d := by
    rw [Complex.mul_im,fv,fi]; simp [raw,f,d,b]; field_simp; ring
  refine (Complex.norm_le_abs_re_add_abs_im _).trans ?_
  rw [Complex.sub_re,Complex.sub_im,vr,vi,q]
  exact (add_le_add R I).trans_eq (by norm_num)

private theorem factor_bound {n j : ℕ} (hn : n≤32) (hj : j≤1024) (h : ℕ) :
    ‖factor n j h‖ ≤ Real.sqrt (1+(66:ℝ)^2/((h:ℝ)+1)^2) := by
  let x : ℝ := (n:ℝ)/2
  let y : ℝ := (j:ℝ)/16
  have x0 : 0≤x := by dsimp [x]; positivity
  have y0 : 0≤y := by dsimp [y]; positivity
  have xu : x≤16 := by dsimp [x]; linarith only [show (n:ℝ)≤32 by exact_mod_cast hn]
  have yu : y≤64 := by dsimp [y]; linarith only [show (j:ℝ)≤1024 by exact_mod_cast hj]
  have sq : ‖(h:ℂ)-node n ((j:ℝ)/16)‖^2=((h:ℝ)-x)^2+y^2 := by
    rw [←Complex.normSq_eq_norm_sq,Complex.normSq_apply]; simp [node,x,y]; ring
  have bound : ((h:ℝ)-x)^2+y^2≤((h:ℝ)+1)^2+66^2 := by
    nlinarith only [mul_nonneg (Nat.cast_nonneg (α := ℝ) h) x0,Nat.cast_nonneg (α := ℝ) h,
      pow_le_pow_left₀ x0 xu 2,pow_le_pow_left₀ y0 yu 2]
  rw [factor,norm_div,Complex.norm_real,Real.norm_of_nonneg (by positivity)]
  apply Real.le_sqrt_of_sq_le
  rw [div_pow,sq,div_le_iff₀ (by positivity : 0<((h:ℝ)+1)^2)]
  convert bound using 1 <;> field_simp

private def block (n j a m : ℕ) := ∏ i ∈ Finset.range m, factor n j (a+i)

private theorem block_bound {n j : ℕ} (hn : n≤32) (hj : j≤1024) (a m : ℕ) :
    ‖block n j a m‖ ≤ 2^160 := by
  rw [block,norm_prod]
  exact (Finset.prod_le_prod (fun i _ => norm_nonneg _) (fun i _ => factor_bound hn hj (a+i))).trans
    (checked_rounding_growth a m).le

def rawValue (n j h : ℕ) := raw (SPA.RoundedBinomial.value n j h)

private theorem raw_tick (n j h : ℕ) :
    ‖rawValue n j (h+1)-factor n j h * rawValue n j h‖ ≤ 2 := by
  simp only [rawValue,SPA.RoundedBinomial.value]
  cases hv : SPA.RoundedBinomial.value n j h with
  | mk re im => exact one_round n j h re im

private theorem accumulated_error {n j : ℕ} (hn : n≤32) (hj : j≤1024) (a m : ℕ) :
    ‖rawValue n j (a+m) - block n j a m * rawValue n j a‖ ≤ m*(2:ℝ)^160*2 := by
  induction m generalizing a with
  | zero => simp [block]
  | succ m ih =>
    have split : block n j a (m+1)=block n j (a+1) m * factor n j a := by
      simp [block,Finset.prod_range_succ',Nat.add_left_comm,Nat.add_comm]
    have H := ih (a+1)
    rw [show a+(m+1)=a+1+m by omega,split]
    have eqn : rawValue n j (a+1+m) - block n j (a+1) m * factor n j a * rawValue n j a =
        (rawValue n j (a+1+m)-block n j (a+1) m*rawValue n j (a+1))+
        block n j (a+1) m*(rawValue n j (a+1)-factor n j a*rawValue n j a) := by ring
    rw [eqn]
    apply (norm_add_le _ _).trans
    rw [norm_mul,Nat.cast_succ]
    have step := mul_le_mul (block_bound hn hj (a+1) m) (raw_tick n j a) (norm_nonneg _) (by positivity)
    linarith only [H,step]

/-- At every node processed by the refined left endpoint, the paired
integer divisions used in PrintedLeft approximate the true complex
Taylor coefficient to within the allowance charged by its verifier. -/
theorem printed_coefficient_error {n j : ℕ} (hn : n≤32) (hj : j≤1024) (h : ℕ) :
    ‖rawValue n j h / (((2:ℝ)^320:ℝ):ℂ) - coefficient (node n ((j:ℝ)/16)) h‖ ≤
      2*h/(2:ℝ)^160 := by
  have bb (m : ℕ) : block n j 0 m=coefficient (node n ((j:ℝ)/16)) m := by
    induction m with
    | zero => simp [block,coefficient]
    | succ m ih =>
      change (∏ i ∈ Finset.range (m+1), factor n j (0+i))=_
      rw [Finset.prod_range_succ,show (∏ i ∈ Finset.range m, factor n j (0+i))=block n j 0 m by rfl,ih,
        Nat.zero_add,coefficient,factor]
      push_cast; ring
  have H := accumulated_error hn hj 0 h
  have initial : rawValue n j 0=(((2:ℝ)^320:ℝ):ℂ) := by
    apply Complex.ext
    · change ((2^320:ℤ):ℝ)=(2:ℝ)^320; push_cast; rfl
    · change ((0:ℤ):ℝ)=0; exact Int.cast_zero
  rw [Nat.zero_add,bb,initial] at H
  have nz : (((2:ℝ)^320:ℝ):ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr (by positivity)
  rw [div_sub' nz,norm_div,Complex.norm_real,Real.norm_of_nonneg (by positivity),
    div_le_iff₀ (by positivity : 0<(2:ℝ)^320)]
  rw [mul_comm (((2:ℝ)^320:ℝ):ℂ)]
  refine H.trans_eq ?_
  rw [show (2:ℝ)^320=((2:ℝ)^160)^2 by rw [←pow_mul]]
  field_simp

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Score.lean <==
import SPAnalysis.Inverse
import SPAnalysis.Limits
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

noncomputable section
open MeasureTheory Set Filter
open scoped Topology BigOperators NNReal

namespace SurveyPropagation

theorem logCost_nonneg (r : Message) : 0 ≤ logCost r :=
  neg_nonneg.mpr (Real.log_nonpos (sub_pos.mpr r.2.2).le (sub_le_self _ r.2.1))

theorem logCost_le_inverse (r : Message) : logCost r ≤ (1-(r:ℝ))⁻¹ := by
  unfold logCost
  rw [← Real.log_inv]
  linarith [Real.log_le_sub_one_of_pos (inv_pos.mpr (sub_pos.mpr r.2.2))]

theorem admissible_of_finiteInverse (x : Law) (hi : finiteInverse x) :
    Integrable logCost (x : Measure Message) := by
  have h : Measurable logCost := by unfold logCost; fun_prop
  apply hi.mono' h.aestronglyMeasurable
  exact ae_of_all _ fun r => by rw [Real.norm_eq_abs, abs_of_nonneg (logCost_nonneg _)]; exact logCost_le_inverse _

/-- Integrable Taylor expansion for a warning under its actual probability law. -/
theorem hasSum_logCost (x : Law) (hi : finiteInverse x) :
    HasSum (fun j : ℕ => moment x (j+1)/(j+1:ℕ)) (∫ r, logCost r ∂(x : Measure Message)) := by
  let F (n : ℕ) (r : Message) := (r:ℝ)^(n+1) / ((n+1:ℕ):ℝ)
  have hInt (n : ℕ) : Integrable (F n) (x : Measure Message) := (integrable_monomial x (n+1)).div_const _
  have hpos (n : ℕ) (r : Message) : 0 ≤ F n r := div_nonneg (pow_nonneg r.2.1 _) (by positivity)
  have e (n : ℕ) : ∫ r, ‖F n r‖ ∂(x : Measure Message) = moment x (n+1)/((n+1:ℕ):ℝ) := by
    simp only [Real.norm_eq_abs, abs_of_nonneg (hpos _ _)]
    exact integral_div _ _
  have nonneg (n : ℕ) : 0 ≤ moment x (n+1)/((n+1:ℕ):ℝ) := div_nonneg (moment_nonneg _ _) (by positivity)
  have denom (n : ℕ) : moment x (n+1)/((n+1:ℕ):ℝ) ≤ moment x (n+1) := by
    apply div_le_self (moment_nonneg _ _)
    exact_mod_cast Nat.succ_pos n
  have hs := Summable.of_nonneg_of_le nonneg denom ((summable_nat_add_iff 1).mpr (hasSum_moments x hi).summable)
  have hc := hasSum_integral_of_summable_integral_norm hInt (show Summable (fun n => ∫ r, ‖F n r‖ ∂(x : Measure Message)) by simpa only [e] using hs)
  have ev (r : Message) : (∑' n, F n r) = logCost r := by
    simpa [F,logCost] using (Real.hasSum_pow_div_log_of_abs_lt_one
      (show |(r:ℝ)|<1 from (abs_of_nonneg r.2.1).trans_lt r.2.2)).tsum_eq
  simp_rw [ev] at hc
  exact hc.congr_fun (fun n => (integral_div _ _).symm)

/-- The series occurring in the selected derivative is the true expected
clause cost of k independent SP messages, and is summable. -/
theorem clause_series (k : ℕ) (hk : 0 < k) (x : Law) (hi : finiteInverse x) :
    HasSum (slopeTerm k x) (∫ r, logCost r ∂(productLaw k hk x : Measure Message)) := by
  have h := hasSum_logCost _ (finiteInverse_productLaw k hk x hi)
  simpa only [slopeTerm, productLaw_moment] using h

def insert (a : Factor) (p : Message) : Factor :=
  ⟨(a:ℝ)*(1-(p:ℝ)), mul_pos a.2.1 (sub_pos.mpr p.2.2),
    mul_le_one₀ a.2.2 (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1)⟩

def siteCost (a b : Factor) : ℝ := -Real.log (normalizer a b)

theorem normalizer_insert (a b : Factor) (p : Message) :
    normalizer (insert a p) b = normalizer a b*(1-(p:ℝ)*(root a b:ℝ)) := by
  change normalizer (insert a p) b = normalizer a b*(1-(p:ℝ)*((a:ℝ)*(1-(b:ℝ))/normalizer a b))
  field_simp [(normalizer_pos a b).ne']
  simp [normalizer,insert]
  ring

def scaled (p r : Message) : Message :=
  ⟨(p:ℝ)*(r:ℝ),mul_nonneg p.2.1 r.2.1,
    (mul_le_of_le_one_right p.2.1 r.2.2.le).trans_lt p.2.2⟩

theorem site_increment (a b : Factor) (p : Message) :
    siteCost (insert a p) b-siteCost a b = logCost (scaled p (root a b)) := by
  simp only [siteCost,normalizer_insert,logCost,scaled]
  have hpos : 0 < 1-(p:ℝ)*(root a b:ℝ) := sub_pos.mpr (scaled p (root a b)).2.2
  rw [Real.log_mul (normalizer_pos a b).ne' hpos.ne']
  ring

/-- Expected change in the site cost from one prescribed warning.
The coefficient of p^h is the actual output moment divided by h. -/
theorem expected_insertion (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (p : Message) :
    HasSum (fun j : ℕ => (p:ℝ)^(j+1)*moment (update k hk α x) (j+1)/(j+1:ℕ))
      (∫ ab, (siteCost (insert ab.1 p) ab.2 - siteCost ab.1 ab.2) ∂(fields k hk α x : Measure (Factor × Factor))) := by
  let d := update k hk α x
  let F (n : ℕ) (r : Message) := ((p:ℝ)*(r:ℝ))^(n+1)/((n+1:ℕ):ℝ)
  have point (n : ℕ) (r : Message) : F n r = (p:ℝ)^(n+1)*(r:ℝ)^(n+1)/((n+1:ℕ):ℝ) := by simp [F,mul_pow]
  have hInt (n : ℕ) : Integrable (F n) (d : Measure Message) := by
    simp_rw [show F n = _ from funext (point n)]
    exact ((integrable_monomial _ _).const_mul _).div_const _
  have val (n : ℕ) : ∫ r, F n r ∂(d : Measure Message) = (p:ℝ)^(n+1)*moment d (n+1)/((n+1:ℕ):ℝ) := by
    simp_rw [point]
    rw [integral_div, integral_const_mul]
    rfl
  have fn (n : ℕ) (r : Message) : 0 ≤ F n r := div_nonneg (pow_nonneg (mul_nonneg p.2.1 r.2.1) _) (by positivity)
  have hb (n : ℕ) (r : Message) : F n r ≤ (p:ℝ)^(n+1) := by
    rw [point]
    apply (div_le_self _ (by exact_mod_cast Nat.succ_pos n)).trans
    · exact mul_le_of_le_one_right (pow_nonneg p.2.1 _) (pow_le_one₀ r.2.1 r.2.2.le)
    · exact mul_nonneg (pow_nonneg p.2.1 _) (pow_nonneg r.2.1 _)
  have hn : Summable (fun n => ∫ r, ‖F n r‖ ∂(d : Measure Message)) := by
    apply Summable.of_nonneg_of_le (fun _ => integral_nonneg (fun _ => norm_nonneg _))
      (f := fun n => (p:ℝ)^(n+1))
    · intro n
      simpa only [integral_const, measureReal_univ_eq_one, one_smul] using
        integral_mono (hInt n).norm (integrable_const ((p:ℝ)^(n+1))) (fun r => by simpa [Real.norm_eq_abs,abs_of_nonneg (fn n r)] using hb n r)
    · exact (summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one p.2.1 p.2.2).summable
  have h := hasSum_integral_of_summable_integral_norm hInt hn
  have sum (r : Message) : (∑' n, F n r) = logCost (scaled p r) := by
    simpa [F,logCost,scaled] using (Real.hasSum_pow_div_log_of_abs_lt_one
      ((abs_of_nonneg (scaled p r).2.1).trans_lt (scaled p r).2.2)).tsum_eq
  simp_rw [sum,val] at h
  have hm : Measurable (fun r => logCost (scaled p r)) := by unfold logCost scaled; fun_prop
  change HasSum _ (∫ ab, _ ∂(fields k hk α x : Measure (Factor × Factor)))
  simp_rw [site_increment]
  unfold d update at h
  rw [ProbabilityMeasure.toMeasure_map, integral_map measurable_root.aemeasurable hm.aestronglyMeasurable] at h
  exact h

theorem unique_zero_of_inverse_cap (k : ℕ) (hk : 2 < k) (η : ℝ → Law)
    {a l r b : ℝ} (hal : a ≤ l) (hlr : l ≤ r) (hrb : r ≤ b)
    (hc : ContinuousOn (selectedScore k hk η) (Icc a b))
    (hd : ∀ t ∈ Ioo a b, HasDerivAt (selectedScore k hk η)
      (∫ p, logCost p ∂(productLaw k (by omega) (η t) : Measure Message)) t)
    (hi : ∀ t ∈ Ioo a b, finiteInverse (η t)) (hm : ∀ t ∈ Ioo a b, 0 < moment (η t) 1)
    (hl : selectedScore k hk η l < 0) (hr : 0 < selectedScore k hk η r) :
    ∃ z ∈ Ioo l r, selectedScore k hk η z = 0 ∧
      ∀ t ∈ Icc a b, selectedScore k hk η t = 0 → t = z := by
  apply unique_zero_from_derivative k hk η hal hlr hrb hc _ _ hm hl hr
  · intro t ht
    rw [(clause_series k (by omega) (η t) (hi t ht)).tsum_eq]
    exact hd t ht
  · intro t ht
    exact (clause_series k (by omega) (η t) (hi t ht)).summable

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean <==
import SPAnalysis.DensityDerivative
import SPAnalysis.Metric
import SPAnalysis.Selection
import SPAnalysis.Common
import Mathlib.Tactic.Linarith
import Mathlib.Analysis.Normed.Group.Tannery

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal ENNReal Topology

namespace SurveyPropagation

/-- The tangent error at `b` of the function `s ↦ s^k`. -/
def powerGap (k : ℕ) (a b : ℝ) : ℝ := a^k - b^k - k*b^(k-1)*(a-b)

private theorem powerGap_step (n : ℕ) (a b : ℝ) :
    powerGap (n+2) a b = a*powerGap (n+1) a b + (n+1:ℕ)*b^n*(a-b)^2 := by
  simp only [powerGap, show n+2-1=n+1 by omega, Nat.add_sub_cancel,
    Nat.cast_add, Nat.cast_one, Nat.cast_ofNat, pow_succ]
  ring

theorem powerGap_nonneg (k : ℕ) {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) :
    0 ≤ powerGap k a b := by
  cases k with
  | zero => simp [powerGap]
  | succ n =>
    induction n with
    | zero => simp [powerGap]
    | succ n ih =>
      rw [powerGap_step]
      positivity

theorem powerGap_pos {k : ℕ} (hk : 2 ≤ k) {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (different : a ≠ b) : 0 < powerGap k a b := by
  obtain ⟨n,rfl⟩ := Nat.exists_eq_add_of_le hk
  clear hk
  rw [Nat.add_comm 2]
  induction n with
  | zero =>
    convert sq_pos_of_ne_zero (sub_ne_zero.mpr different) using 1
    norm_num [powerGap]
    ring
  | succ n ih =>
    rw [powerGap_step]
    rcases ha.eq_or_lt with h|h
    · subst a
      have : 0 < b := lt_of_le_of_ne hb different
      rw [zero_mul,zero_add]
      exact mul_pos (mul_pos (by positivity) (pow_pos this _)) (sq_pos_of_ne_zero (sub_ne_zero.mpr different))
    · exact add_pos_of_pos_of_nonneg (mul_pos h ih) (by positivity)

/-- Uniform Taylor bound on [0,u] with the exact quadratic coefficient. -/
theorem powerGap_le_quadratic (n : ℕ) {a b u : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (au : a ≤ u) (bu : b ≤ u) :
    powerGap (n+2) a b ≤ ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*u^n*(a-b)^2 := by
  have hu : 0 ≤ u := ha.trans au
  induction n with
  | zero =>
    norm_num [powerGap]
    linarith only [show a^2-b^2-2*b*(a-b)=(a-b)^2 by ring]
  | succ n ih =>
    rw [powerGap_step]
    have h₁ := mul_le_mul au ih (powerGap_nonneg _ ha hb) hu
    have h₂ := pow_le_pow_left₀ hb bu (n+1)
    have h₃ := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left h₂ (show 0 ≤ ((n+1+1:ℕ):ℝ) by positivity))
      (sq_nonneg (a-b))
    refine (add_le_add h₁ h₃).trans_eq ?_
    push_cast
    rw [pow_succ]
    ring

/-- Compare two genuine messages by the strictly convex coordinate gaps. -/
def momentGap (k : ℕ) (y x : Law) (j : ℕ) : ℝ :=
  powerGap k (moment y (j+1)) (moment x (j+1)) / (j+1:ℕ)

private theorem moment_le_unit (x : Law) (h : ℕ) : moment x h ≤ 1 := by
  simpa only [integral_const,measureReal_univ_eq_one,one_smul,moment] using
    integral_mono (integrable_monomial x h) (integrable_const (μ := (x : Measure Message)) (1:ℝ))
      (fun r => pow_le_one₀ r.2.1 r.2.2.le)

theorem momentGap_summable (k : ℕ) (hk : 2 ≤ k) (y x : Law)
    (hy : finiteInverse y) (hx : finiteInverse x) : Summable (momentGap k y x) := by
  let Y := fun j : ℕ => moment y (j+1)/(j+1:ℕ)
  let X := fun j : ℕ => moment x (j+1)/(j+1:ℕ)
  have maj := (hasSum_logCost y hy).summable.add ((hasSum_logCost x hx).summable.mul_left (k:ℝ))
  apply Summable.of_nonneg_of_le (fun j => div_nonneg (powerGap_nonneg k (moment_nonneg _ _) (moment_nonneg _ _)) (by positivity)) _ maj
  intro j
  let a := moment y (j+1)
  let b := moment x (j+1)
  have ha := moment_nonneg y (j+1)
  have hb := moment_nonneg x (j+1)
  have ub := moment_le_unit x (j+1)
  have ua := moment_le_unit y (j+1)
  change powerGap k a b / (j+1:ℕ) ≤ a/(j+1:ℕ) + k*(b/(j+1:ℕ))
  rw [mul_div_assoc',← add_div]
  apply div_le_div_of_nonneg_right _ (by positivity)
  have aPow : a^k ≤ a := by
    simpa only [pow_one] using pow_le_pow_of_le_one ha ua (show 1 ≤ k by omega)
  have bPow : b^(k-1) ≤ 1 := pow_le_one₀ hb ub
  have kp : (0:ℝ) ≤ k := Nat.cast_nonneg _
  have hp := mul_nonneg (mul_nonneg kp (pow_nonneg hb (k-1))) ha
  have lower := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right bPow hb) kp
  unfold powerGap
  nlinarith only [hp,lower,aPow,pow_nonneg hb k]

theorem momentGap_sum_pos {k : ℕ} (hk : 2 ≤ k) {y x : Law}
    (hy : finiteInverse y) (hx : finiteInverse x) (hne : y ≠ x) :
    0 < ∑' j, momentGap k y x j := by
  have exists_j : ∃ j, moment y (j+1) ≠ moment x (j+1) := by
    by_contra! h
    apply hne
    apply law_eq_of_moments
    intro n
    cases n with
    | zero => simp [moment]
    | succ n => exact h n
  obtain ⟨j,hj⟩ := exists_j
  have hpos : 0 < momentGap k y x j :=
    div_pos (powerGap_pos hk (moment_nonneg _ _) (moment_nonneg _ _) hj) (by positivity)
  exact hpos.trans_le ((momentGap_summable k hk y x hy hx).le_tsum j
    (fun i _ => div_nonneg (powerGap_nonneg k (moment_nonneg _ _) (moment_nonneg _ _)) (by positivity)))

/-- Product of the two sign attenuation factors when joining independent halves. -/
def jointFactor (a c : Factor) : Factor :=
  ⟨a.1*c.1,mul_pos a.2.1 c.2.1,mul_le_one₀ a.2.2 c.2.1.le c.2.2⟩

private def crossMass (x y : Factor × Factor) : ℝ :=
  (root x.1 x.2 : ℝ)*(root y.2 y.1 : ℝ) + (root x.2 x.1 : ℝ)*(root y.1 y.2 : ℝ)

theorem split_normalizer (a b c d : Factor) :
    normalizer (jointFactor a c) (jointFactor b d) =
      normalizer a b * normalizer c d * (1 - crossMass (a,b) (c,d)) := by
  have sym (u v : Factor) : normalizer u v = normalizer v u := by unfold normalizer; ring
  dsimp only [crossMass,root,Prod.fst,Prod.snd]
  rw [sym d c,sym b a]
  field_simp [(normalizer_pos a b).ne',(normalizer_pos c d).ne']
  simp [normalizer,jointFactor]
  ring

private theorem cross_nonneg (x y : Factor × Factor) : 0 ≤ crossMass x y :=
  add_nonneg (mul_nonneg (root _ _).2.1 (root _ _).2.1) (mul_nonneg (root _ _).2.1 (root _ _).2.1)

private theorem cross_complement (x y : Factor × Factor) :
    1 - crossMass x y = normalizer (jointFactor x.1 y.1) (jointFactor x.2 y.2) /
      (normalizer x.1 x.2 * normalizer y.1 y.2) := by
  rw [eq_div_iff (mul_pos (normalizer_pos _ _) (normalizer_pos _ _)).ne', mul_comm,
      ←split_normalizer]

def crossWarning (x y : Factor × Factor) : Message :=
  ⟨crossMass x y,cross_nonneg x y,sub_pos.mp
    ((cross_complement x y).symm ▸ div_pos (normalizer_pos _ _) (mul_pos (normalizer_pos _ _) (normalizer_pos _ _)))⟩

@[fun_prop] theorem measurable_crossWarning :
    Measurable (fun xy : (Factor × Factor) × (Factor × Factor) => crossWarning xy.1 xy.2) := by
  apply Measurable.subtype_mk
  change Measurable (fun xy : (Factor × Factor) × (Factor × Factor) =>
    (root xy.1.1 xy.1.2 : ℝ) * (root xy.2.2 xy.2.1 : ℝ) +
    (root xy.1.2 xy.1.1 : ℝ) * (root xy.2.1 xy.2.2 : ℝ))
  have h : Measurable fun z : Factor × Factor => (root z.1 z.2 : ℝ) :=
    measurable_subtype_coe.comp measurable_root
  exact ((h.comp measurable_fst).mul (h.comp (measurable_swap.comp measurable_snd))).add
    ((h.comp (measurable_swap.comp measurable_fst)).mul (h.comp measurable_snd))

theorem split_site_cost (x y : Factor × Factor) :
    siteCost (jointFactor x.1 y.1) (jointFactor x.2 y.2) =
      siteCost x.1 x.2 + siteCost y.1 y.2 + logCost (crossWarning x y) := by
  have hp := sub_pos.mpr (crossWarning x y).2.2
  change 0 < 1-crossMass x y at hp
  unfold siteCost logCost
  change -Real.log _ = _ + -Real.log (1-crossMass x y)
  rw [split_normalizer,Real.log_mul (mul_pos (normalizer_pos _ _) (normalizer_pos _ _)).ne' hp.ne',
      Real.log_mul (normalizer_pos _ _).ne' (normalizer_pos _ _).ne']
  ring

private theorem cross_inverse_le (x y : Factor × Factor) :
    (1-(crossWarning x y : ℝ))⁻¹ ≤ (x.1 : ℝ)⁻¹*(y.1 : ℝ)⁻¹ := by
  have unit (a b : Factor) : normalizer a b ≤ 1 := by
    unfold normalizer
    nlinarith only [mul_nonneg (sub_nonneg.mpr a.2.2) (sub_nonneg.mpr b.2.2)]
  have first (a b : Factor) : (a:ℝ) ≤ normalizer a b := by
    unfold normalizer
    nlinarith only [mul_nonneg (sub_nonneg.mpr a.2.2) b.2.1.le]
  change (1-crossMass x y)⁻¹ ≤ _
  rw [cross_complement,inv_div,←mul_inv]
  apply (div_le_iff₀ (normalizer_pos _ _)).2
  rw [inv_mul_eq_div]
  apply (le_div_iff₀ (mul_pos x.1.2.1 y.1.2.1)).2
  change normalizer x.1 x.2 * normalizer y.1 y.2 * ((x.1:ℝ)*(y.1:ℝ)) ≤ _
  exact (mul_le_of_le_one_left (mul_pos x.1.2.1 y.1.2.1).le
    ((mul_le_one₀ (unit _ _) (normalizer_pos _ _).le (unit _ _)))).trans (first (jointFactor x.1 y.1) (jointFactor x.2 y.2))

/-- Kernel on two independent pairs of sign fields in the midpoint proof. -/
def crossLaw (μ ν : ProbabilityMeasure (Factor × Factor)) : Law :=
  (μ.prod ν).map measurable_crossWarning.aemeasurable

theorem cross_inverse_finite (μ ν : ProbabilityMeasure (Factor × Factor))
    (hm : Integrable (fun x : Factor × Factor => (x.1:ℝ)⁻¹) (μ : Measure _))
    (hn : Integrable (fun x : Factor × Factor => (x.1:ℝ)⁻¹) (ν : Measure _)) :
    finiteInverse (crossLaw μ ν) := by
  let f (r : Message) := (1-(r:ℝ))⁻¹
  have hf : Measurable f := by unfold f; fun_prop
  change Integrable f (Measure.map _ ((μ : Measure (Factor × Factor)).prod (ν : Measure (Factor × Factor))))
  rw [integrable_map_measure hf.aestronglyMeasurable measurable_crossWarning.aemeasurable]
  apply (hm.mul_prod hn).mono' (hf.comp measurable_crossWarning).aestronglyMeasurable
  apply ae_of_all
  intro z
  change ‖(1-(crossWarning z.1 z.2:ℝ))⁻¹‖ ≤ _
  rw [Real.norm_eq_abs,abs_of_pos (inv_pos.mpr (sub_pos.mpr (crossWarning z.1 z.2).2.2))]
  exact cross_inverse_le z.1 z.2

def rootMonomial (i j : ℕ) (a : Factor × Factor) : ℝ :=
  (root a.1 a.2 : ℝ)^i*(root a.2 a.1 : ℝ)^j

def rootMixedMoment (μ : ProbabilityMeasure Factor) (i j : ℕ) : ℝ :=
  ∫ a, rootMonomial i j a ∂(μ : Measure Factor).prod μ

private theorem symmetric_root_moment (μ : ProbabilityMeasure Factor) (i j : ℕ) :
    rootMixedMoment μ i j = rootMixedMoment μ j i := by
  have eqn (a : Factor × Factor) : rootMonomial i j a = rootMonomial j i a.swap := mul_comm _ _
  unfold rootMixedMoment
  simp_rw [eqn]
  exact integral_prod_swap (μ := (μ : Measure Factor)) (ν := (μ : Measure Factor)) (rootMonomial j i)

private theorem integrable_rootMonomial (μ : ProbabilityMeasure Factor) (i j : ℕ) :
    Integrable (rootMonomial i j) ((μ : Measure Factor).prod μ) := by
  have h : Measurable fun a : Factor × Factor => (root a.1 a.2 : ℝ) := measurable_subtype_coe.comp measurable_root
  apply (integrable_const (μ := (μ : Measure Factor).prod μ) (1:ℝ)).mono'
    (((h.pow_const _).mul ((h.comp measurable_swap).pow_const _)).aestronglyMeasurable)
  apply ae_of_all
  intro a
  change ‖(root a.1 a.2 : ℝ)^i * (root a.2 a.1 : ℝ)^j‖ ≤ 1
  rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (pow_nonneg (root _ _).2.1 _) (pow_nonneg (root _ _).2.1 _))]
  exact mul_le_one₀ (pow_le_one₀ (root _ _).2.1 (root _ _).2.2.le) (pow_nonneg (root _ _).2.1 _)
    (pow_le_one₀ (root _ _).2.1 (root _ _).2.2.le)

/-- At every order the cross-conflict moment is a Gram kernel on the two
one-sign field laws. The mixed moments use both signs of one half. -/
theorem split_moment (μ ν : ProbabilityMeasure Factor) (n : ℕ) :
    moment (crossLaw (μ.prod μ) (ν.prod ν)) n =
    ∑ i ∈ Finset.range (n+1), (n.choose i:ℝ) * rootMixedMoment μ i (n-i) * rootMixedMoment ν i (n-i) := by
  let M : Measure (Factor × Factor) := (μ : Measure Factor).prod (μ : Measure Factor)
  let N : Measure (Factor × Factor) := (ν : Measure Factor).prod (ν : Measure Factor)
  let f (i : ℕ) (z : (Factor × Factor) × (Factor × Factor)) :=
    (n.choose i : ℝ) * (rootMonomial i (n-i) z.1 * rootMonomial (n-i) i z.2)
  have pt (z : (Factor × Factor) × (Factor × Factor)) :
      (crossWarning z.1 z.2 : ℝ)^n = ∑ i ∈ Finset.range (n+1), f i z := by
    change (_ + _)^n=_
    rw [add_pow]
    apply Finset.sum_congr rfl
    intro i _
    dsimp [f,rootMonomial]; rw [mul_pow,mul_pow]; ring
  unfold moment crossLaw
  rw [ProbabilityMeasure.toMeasure_map, integral_map measurable_crossWarning.aemeasurable
    (by fun_prop : AEStronglyMeasurable (fun r : Message => (r:ℝ)^n) _)]
  change (∫ z, (crossWarning z.1 z.2 : ℝ)^n ∂M.prod N) = _
  simp_rw [pt]
  rw [integral_finset_sum _ (fun i _ => ((integrable_rootMonomial μ i (n-i)).mul_prod
    (integrable_rootMonomial ν (n-i) i)).const_mul (n.choose i:ℝ))]
  apply Finset.sum_congr rfl
  intro i _
  dsimp only [f]
  rw [integral_const_mul,integral_prod_mul]
  change _ * (rootMixedMoment μ i _ * rootMixedMoment ν (n-i) i) = _
  rw [symmetric_root_moment ν (n-i) i]
  ring

theorem split_moment_difference (μ ν : ProbabilityMeasure Factor) (n : ℕ) :
    moment (crossLaw (μ.prod μ) (μ.prod μ)) n + moment (crossLaw (ν.prod ν) (ν.prod ν)) n -
    2 * moment (crossLaw (μ.prod μ) (ν.prod ν)) n =
    ∑ i ∈ Finset.range (n+1), (n.choose i:ℝ) * (rootMixedMoment μ i (n-i) - rootMixedMoment ν i (n-i))^2 := by
  rw [split_moment,split_moment,split_moment,Finset.mul_sum,←Finset.sum_add_distrib,←Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl (fun _ _ => by ring)

def joinedSite (μ ν : ProbabilityMeasure Factor) : ℝ :=
  ∫ z : (Factor × Factor) × (Factor × Factor),
    siteCost (jointFactor z.1.1 z.2.1) (jointFactor z.1.2 z.2.2)
    ∂((μ : Measure Factor).prod μ).prod ((ν : Measure Factor).prod ν)

private def halfCost (μ : ProbabilityMeasure Factor) : ℝ :=
  ∫ z : Factor × Factor, siteCost z.1 z.2 ∂(μ : Measure Factor).prod μ

private theorem integrable_halfCost (μ : ProbabilityMeasure Factor) (hi : Integrable (fun a : Factor => (a:ℝ)⁻¹) (μ : Measure _)) :
    Integrable (fun z : Factor × Factor => siteCost z.1 z.2) ((μ : Measure Factor).prod μ) := by
  apply (hi.comp_fst (μ : Measure Factor)).mono' (by apply Measurable.aestronglyMeasurable; unfold siteCost normalizer; fun_prop)
  apply ae_of_all
  intro z
  have one : normalizer z.1 z.2 ≤ 1 := by
    unfold normalizer
    nlinarith only [mul_nonneg (sub_nonneg.mpr z.1.2.2) (sub_nonneg.mpr z.2.2.2)]
  have low : (z.1:ℝ) ≤ normalizer z.1 z.2 := by
    unfold normalizer
    nlinarith only [mul_nonneg z.2.2.1.le (sub_nonneg.mpr z.1.2.2)]
  unfold siteCost
  rw [Real.norm_eq_abs,abs_of_nonneg (neg_nonneg.mpr (Real.log_nonpos (normalizer_pos _ _).le one)),←Real.log_inv]
  have p := normalizer_pos z.1 z.2
  exact (Real.log_le_sub_one_of_pos (inv_pos.mpr p)).trans ((sub_le_self _ zero_le_one).trans ((inv_le_inv₀ p z.1.2.1).mpr low))

private theorem split_joined (μ ν : ProbabilityMeasure Factor)
    (hm : Integrable (fun a : Factor => (a:ℝ)⁻¹) (μ : Measure _))
    (hn : Integrable (fun a : Factor => (a:ℝ)⁻¹) (ν : Measure _)) :
    joinedSite μ ν = halfCost μ + halfCost ν +
      ∫ r, logCost r ∂(crossLaw (μ.prod μ) (ν.prod ν) : Measure Message) := by
  let M : Measure (Factor × Factor) := (μ : Measure Factor).prod (μ : Measure Factor)
  let N : Measure (Factor × Factor) := (ν : Measure Factor).prod (ν : Measure Factor)
  let u (z : (Factor × Factor) × (Factor × Factor)) := siteCost z.1.1 z.1.2
  let v (z : (Factor × Factor) × (Factor × Factor)) := siteCost z.2.1 z.2.2
  have h₁ : Integrable u (M.prod N) := (integrable_halfCost μ hm).comp_fst N
  have h₂ : Integrable v (M.prod N) := (integrable_halfCost ν hn).comp_snd M
  have hl : Measurable logCost := by unfold logCost; fun_prop
  have hc := admissible_of_finiteInverse _ (cross_inverse_finite (μ.prod μ) (ν.prod ν)
    (hm.comp_fst (μ : Measure Factor)) (hn.comp_fst (ν : Measure Factor)))
  change Integrable logCost (Measure.map _ (M.prod N)) at hc
  rw [integrable_map_measure hl.aestronglyMeasurable measurable_crossWarning.aemeasurable] at hc
  unfold joinedSite
  simp_rw [split_site_cost]
  change (∫ z, (u+v) z + (logCost ∘ fun xy => crossWarning xy.1 xy.2) z ∂M.prod N) = _
  rw [integral_add (h₁.add h₂) hc]
  change (∫ z, u z+v z ∂M.prod N) + _ = _
  rw [integral_add h₁ h₂]
  dsimp only [u,v]
  have hμ := integral_fun_fst (μ := M) (ν := N) (fun z : Factor × Factor => siteCost z.1 z.2)
  have hν := integral_fun_snd (μ := M) (ν := N) (fun z : Factor × Factor => siteCost z.1 z.2)
  rw [hμ,hν]
  simp only [measureReal_univ_eq_one,one_smul]
  unfold crossLaw
  rw [ProbabilityMeasure.toMeasure_map,integral_map measurable_crossWarning.aemeasurable hl.aestronglyMeasurable]
  rfl

/-- The split-field sum of squares before applying the Poisson superposition
identity. It holds for any two sign-factor laws with finite inverse. -/
theorem joined_site_gap (μ ν : ProbabilityMeasure Factor)
    (hm : Integrable (fun a : Factor => (a:ℝ)⁻¹) (μ : Measure _))
    (hn : Integrable (fun a : Factor => (a:ℝ)⁻¹) (ν : Measure _)) :
    HasSum (fun j : ℕ =>
      (∑ i ∈ Finset.range (j+1+1), ((j+1).choose i:ℝ) *
        (rootMixedMoment μ i (j+1-i) - rootMixedMoment ν i (j+1-i))^2) / (j+1:ℕ))
      (joinedSite μ μ + joinedSite ν ν - 2*joinedSite μ ν) := by
  have lift (a : ProbabilityMeasure Factor) (ha : Integrable (fun x : Factor => (x:ℝ)⁻¹) (a : Measure Factor)) :
      Integrable (fun x : Factor × Factor => (x.1:ℝ)⁻¹) (a.prod a : Measure _) := by
    change Integrable _ ((a : Measure Factor).prod (a : Measure Factor))
    exact ha.comp_fst (a : Measure Factor)
  have H (a b : ProbabilityMeasure Factor) (ha : Integrable (fun x : Factor => (x:ℝ)⁻¹) (a : Measure _))
      (hb : Integrable (fun x : Factor => (x:ℝ)⁻¹) (b : Measure _)) :=
    hasSum_logCost _ (cross_inverse_finite (a.prod a) (b.prod b) (lift _ ha) (lift _ hb))
  have S := ((H μ μ hm hm).add (H ν ν hn hn)).sub ((H μ ν hm hn).mul_left 2)
  rw [split_joined μ μ hm hm,split_joined ν ν hn hn,split_joined μ ν hm hn]
  convert S using 1
  · ext j
    rw [←split_moment_difference]
    try dsimp only [Pi.add_apply,Pi.sub_apply]
    ring
  · ring

theorem twice_joined_le (μ ν : ProbabilityMeasure Factor)
    (hm : Integrable (fun a : Factor => (a:ℝ)⁻¹) (μ : Measure _))
    (hn : Integrable (fun a : Factor => (a:ℝ)⁻¹) (ν : Measure _)) :
    2*joinedSite μ ν ≤ joinedSite μ μ + joinedSite ν ν := by
  apply sub_nonneg.mp
  exact (joined_site_gap μ ν hm hn).nonneg (fun j => div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (Nat.cast_nonneg _) (sq_nonneg _))) (by positivity))

private theorem factor_moment_integrable (μ : ProbabilityMeasure Factor) (n : ℕ) :
    Integrable (fun a : Factor => (a:ℝ)^n) (μ : Measure Factor) := by
  apply (integrable_const (μ := (μ : Measure Factor)) (1:ℝ)).mono' (by fun_prop)
  exact ae_of_all _ fun a => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg a.2.1.le _)]; exact pow_le_one₀ a.2.1.le a.2.2

theorem factor_complement_polynomial (w : ProbabilityMeasure Factor) (n : ℕ) : moment (w.map measurable_signComplement.aemeasurable) n =
    ∑ j ∈ Finset.range (n+1), (((-1:ℝ)^j)*(n.choose j:ℝ))*(∫ a : Factor,(a:ℝ)^j ∂(w : Measure Factor)) := by
  unfold moment
  rw [ProbabilityMeasure.toMeasure_map,integral_map measurable_signComplement.aemeasurable (by fun_prop : AEStronglyMeasurable (fun x : Message => (x:ℝ)^n) _)]
  have pol (a : Factor) : (signComplement a:ℝ)^n =
      ∑ j ∈ Finset.range (n+1), (((-1:ℝ)^j)*(n.choose j:ℝ))*(a:ℝ)^j := by
    change (1-(a:ℝ))^n = _
    rw [show 1-(a:ℝ) = (-1)*(a:ℝ)+1 by ring,add_pow]
    apply Finset.sum_congr rfl
    intro j _
    simp; ring
  simp_rw [pol]
  rw [integral_finset_sum _ (fun j _ => (factor_moment_integrable w j).const_mul _)]
  simp only [integral_const_mul]

/-- A sign-factor law is identified by its (ordinary) positive moments. -/
theorem factorLaw_ext {μ ν : ProbabilityMeasure Factor}
    (h : ∀ n : ℕ, (∫ a : Factor, (a:ℝ)^n ∂(μ : Measure Factor)) =
      ∫ a : Factor, (a:ℝ)^n ∂(ν : Measure Factor)) : μ = ν := by
  let F := fun w : ProbabilityMeasure Factor => w.map measurable_signComplement.aemeasurable
  have p := factor_complement_polynomial
  have e : F μ = F ν := law_eq_of_moments fun n => by simp only [F,p,h]
  let back (r : Message) : Factor := ⟨1-(r:ℝ),sub_pos.mpr r.2.2,sub_le_self _ r.2.1⟩
  have bm : Measurable back := by unfold back; fun_prop
  have undo (w : ProbabilityMeasure Factor) : (F w).map bm.aemeasurable = w := by
    apply ProbabilityMeasure.toMeasure_injective
    simp only [F,ProbabilityMeasure.toMeasure_map,Measure.map_map bm measurable_signComplement]
    have iden : back ∘ signComplement = id := by
      funext a; apply Subtype.ext; change 1-(1-(a:ℝ)) = (a:ℝ); ring
    rw [iden,Measure.map_id]
  rw [← undo μ,e,undo]

@[fun_prop] theorem measurable_jointFactor :
    Measurable (fun ab : Factor × Factor => jointFactor ab.1 ab.2) := by unfold jointFactor; fun_prop

def jointSignLaw (μ ν : ProbabilityMeasure Factor) : ProbabilityMeasure Factor :=
  (μ.prod ν).map measurable_jointFactor.aemeasurable

theorem factor_power (rate : ℝ≥0) (w : Law) (j : ℕ) :
    (∫ a : Factor, (a:ℝ)^j ∂(signLaw rate w : Measure Factor)) =
      Real.exp ((rate:ℝ)*(warningPower w j-1)) := by
  apply (compound_transform rate w (fun a : Factor => (a:ℝ)^j) (fun p : Message => (1-(p:ℝ))^j)
    (by fun_prop) (fun a => pow_nonneg a.2.1.le _) _ (fun p => pow_nonneg (sub_pos.mpr p.2.2).le _) _).2
  · apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono' (by fun_prop)
    exact ae_of_all _ fun p => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (sub_pos.mpr p.2.2).le _)]; exact pow_le_one₀ (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1)
  · intro n a; change (∏ i, (1-(a i:ℝ)))^j = ∏ i, (1-(a i:ℝ))^j; rw [Finset.prod_pow]

/-- Superpose any two marked Poisson sign fields whose intensity moments
add. This includes the density midpoint and the warning-mixture midpoint. -/
theorem sign_superposition {r s t : ℝ≥0} {u v w : Law}
    (h : ∀ j : ℕ, (r:ℝ)*(warningPower u j-1)+(s:ℝ)*(warningPower v j-1) =
      (t:ℝ)*(warningPower w j-1)) :
    jointSignLaw (signLaw r u) (signLaw s v) = signLaw t w := by
  apply factorLaw_ext
  intro j
  unfold jointSignLaw
  rw [ProbabilityMeasure.toMeasure_map,integral_map measurable_jointFactor.aemeasurable
    (by fun_prop : AEStronglyMeasurable (fun a : Factor => (a:ℝ)^j) _)]
  change (∫ z : Factor × Factor, ((z.1:ℝ)*(z.2:ℝ))^j
    ∂(signLaw r u : Measure Factor).prod (signLaw s v : Measure Factor)) = _
  simp_rw [mul_pow]
  rw [integral_prod_mul (fun a : Factor => (a:ℝ)^j) (fun a : Factor => (a:ℝ)^j),factor_power,factor_power,factor_power,←Real.exp_add,h]

private def rearrange (z : (Factor × Factor) × (Factor × Factor)) :
    (Factor × Factor) × (Factor × Factor) := ((z.1.1,z.2.1),(z.1.2,z.2.2))

private theorem rearrange_preserves (a b : Measure Factor) [SFinite a] [SFinite b] :
    MeasurePreserving rearrange ((a.prod a).prod (b.prod b)) ((a.prod b).prod (a.prod b)) := by
  have e₁ := measurePreserving_prodAssoc a a (b.prod b)
  have e₂ := (MeasurePreserving.id a).prod (MeasurePreserving.symm _ (measurePreserving_prodAssoc a b b))
  have e₃ := (MeasurePreserving.id a).prod (Measure.measurePreserving_swap (μ := a) (ν := b) |>.prod (MeasurePreserving.id b))
  have e₄ := (MeasurePreserving.id a).prod (measurePreserving_prodAssoc b a b)
  have e₅ := MeasurePreserving.symm _ (measurePreserving_prodAssoc a b (a.prod b))
  exact e₅.comp (e₄.comp (e₃.comp (e₂.comp e₁)))

theorem joined_as_halfCost (μ ν : ProbabilityMeasure Factor) :
    joinedSite μ ν = halfCost (jointSignLaw μ ν) := by
  let a : Measure Factor := μ
  let b : Measure Factor := ν
  let f (z : Factor × Factor) := jointFactor z.1 z.2
  let C (z : Factor × Factor) := siteCost z.1 z.2
  have hC : Measurable C := by unfold C siteCost normalizer; fun_prop
  have hF : Measurable (Prod.map f f) := measurable_jointFactor.prodMap measurable_jointFactor
  have eqn : ((jointSignLaw μ ν : Measure Factor).prod (jointSignLaw μ ν : Measure Factor)) =
      Measure.map (Prod.map f f) ((a.prod b).prod (a.prod b)) := by
    exact Measure.map_prod_map _ _ measurable_jointFactor measurable_jointFactor
  change _ = ∫ z, C z ∂(jointSignLaw μ ν : Measure Factor).prod (jointSignLaw μ ν : Measure Factor)
  rw [eqn,integral_map hF.aemeasurable hC.aestronglyMeasurable]
  change _ = ∫ z, (C ∘ Prod.map f f) z ∂(a.prod b).prod (a.prod b)
  rw [←(rearrange_preserves a b).map_eq,integral_map (rearrange_preserves a b).aemeasurable
    (hC.comp hF).aestronglyMeasurable]
  rfl

theorem poissonSite_midpoint {r s t : ℝ≥0} {u v w : Law} (hu : finiteInverse u) (hv : finiteInverse v)
    (mid : ∀ j : ℕ, (r:ℝ)*(warningPower u j-1)+(s:ℝ)*(warningPower v j-1) =
      (t:ℝ)*(warningPower w j-1)) :
    2*poissonSite t w ≤ poissonSite (r+r) u + poissonSite (s+s) v := by
  have su (r : ℝ≥0) (u : Law) :
      jointSignLaw (signLaw r u) (signLaw r u) = signLaw (r+r) u :=
    sign_superposition fun j => by push_cast; ring
  have hj := twice_joined_le (signLaw r u) (signLaw s v) (sign_inverse r u hu).1 (sign_inverse s v hv).1
  rw [joined_as_halfCost,joined_as_halfCost,joined_as_halfCost,su,su,sign_superposition mid] at hj
  exact hj

private def fieldPair (z : (Factor × Factor) × (Factor × Factor)) : Factor × Factor :=
  (jointFactor z.1.1 z.2.1,jointFactor z.1.2 z.2.2)

private theorem joint_integral (μ ν : ProbabilityMeasure Factor)
    (f : Factor × Factor → ℝ) (hf : Measurable f) :
    (∫ z, f (fieldPair z) ∂((μ : Measure Factor).prod μ).prod ((ν : Measure Factor).prod ν)) =
      ∫ z, f z ∂(jointSignLaw μ ν : Measure Factor).prod (jointSignLaw μ ν) := by
  let a : Measure Factor := μ
  let b : Measure Factor := ν
  let g (z : Factor × Factor) := jointFactor z.1 z.2
  have hF : Measurable (Prod.map g g) := measurable_jointFactor.prodMap measurable_jointFactor
  have eqn : ((jointSignLaw μ ν : Measure Factor).prod (jointSignLaw μ ν : Measure Factor)) =
      Measure.map (Prod.map g g) ((a.prod b).prod (a.prod b)) := by
    exact Measure.map_prod_map _ _ measurable_jointFactor measurable_jointFactor
  rw [eqn,integral_map hF.aemeasurable hf.aestronglyMeasurable]
  change _ = ∫ z, (f ∘ Prod.map g g) z ∂(a.prod b).prod (a.prod b)
  rw [←(rearrange_preserves a b).map_eq,integral_map (rearrange_preserves a b).aemeasurable
    (hf.comp hF).aestronglyMeasurable]
  rfl

private def freeMass (z : Factor × Factor) : ℝ := z.1.1*z.2.1/normalizer z.1 z.2

private theorem free_eq (z : Factor × Factor) : freeMass z = 1-rootMonomial 1 0 z-rootMonomial 0 1 z := by
  have symm : normalizer z.2 z.1 = normalizer z.1 z.2 := by unfold normalizer; ring
  simp only [freeMass,rootMonomial,root,pow_one,pow_zero,mul_one,one_mul,symm]
  field_simp [(normalizer_pos _ _).ne']
  unfold normalizer; ring

private theorem halfLoss (x y : Factor × Factor) :
    ((x.1:ℝ)*(x.2:ℝ)^2)*((1-(y.1:ℝ))*(y.2:ℝ)) ≤ freeMass x - freeMass (fieldPair (x,y)) := by
  let a : ℝ := x.1
  let b : ℝ := x.2
  let c : ℝ := y.1
  let d : ℝ := y.2
  let D := normalizer x.1 x.2 * normalizer (jointFactor x.1 y.1) (jointFactor x.2 y.2)
  have unit (i j : Factor) : normalizer i j ≤ 1 := by
    unfold normalizer
    nlinarith only [mul_nonneg (sub_nonneg.mpr i.2.2) (sub_nonneg.mpr j.2.2)]
  have Dp : 0 < D := mul_pos (normalizer_pos _ _) (normalizer_pos _ _)
  have Du : D ≤ 1 := mul_le_one₀ (unit _ _) (normalizer_pos _ _).le (unit _ _)
  have n₁ : 0 ≤ (a*b^2)*((1-c)*d) := mul_nonneg (mul_nonneg x.1.2.1.le (sq_nonneg _))
      (mul_nonneg (sub_nonneg.mpr y.1.2.2) y.2.2.1.le)
  have n₂ : 0 ≤ a*b*(a*c*(1-d)) := mul_nonneg (mul_nonneg x.1.2.1.le x.2.2.1.le)
      (mul_nonneg (mul_nonneg x.1.2.1.le y.1.2.1.le) (sub_nonneg.mpr y.2.2.2))
  have idn : (freeMass x - freeMass (fieldPair (x,y)))*D = a*b*(a*c*(1-d)) + (a*b^2)*((1-c)*d) := by
    unfold freeMass fieldPair D a b c d
    dsimp only [Prod.fst,Prod.snd]
    field_simp [(normalizer_pos _ _).ne']
    simp [normalizer,jointFactor]
    ring
  apply (le_of_mul_le_mul_right (a := D) _ Dp)
  exact ((mul_le_of_le_one_right n₁ Du).trans (le_add_of_nonneg_left n₂)).trans_eq idn.symm

private theorem measurable_free : Measurable freeMass := by unfold freeMass normalizer; fun_prop

private theorem free_integrable (μ : ProbabilityMeasure Factor) :
    Integrable freeMass ((μ : Measure Factor).prod μ) := by
  exact (((integrable_const 1).sub (integrable_rootMonomial μ 1 0)).sub
    (integrable_rootMonomial μ 0 1)).congr (ae_of_all _ fun a => (free_eq a).symm)

private theorem expectation_free (μ : ProbabilityMeasure Factor) :
    (∫ a, freeMass a ∂(μ : Measure Factor).prod μ) = 1-2*rootMixedMoment μ 1 0 := by
  simp_rw [free_eq]
  let M : Measure (Factor × Factor) := (μ : Measure Factor).prod μ
  have h₁ : Integrable (fun a => 1-rootMonomial 1 0 a) M := (integrable_const 1).sub (integrable_rootMonomial μ 1 0)
  rw [integral_sub h₁ (integrable_rootMonomial μ 0 1),
    integral_sub (integrable_const _) (integrable_rootMonomial μ 1 0),integral_const,measureReal_univ_eq_one,one_smul]
  change 1-rootMixedMoment μ 1 0-rootMixedMoment μ 0 1=_
  rw [symmetric_root_moment μ 0 1]; ring

private theorem factor_integral_pos (μ : ProbabilityMeasure Factor) (n : ℕ) :
    0 < ∫ a : Factor, (a:ℝ)^n ∂(μ : Measure Factor) := by
  rw [integral_pos_iff_support_of_nonneg (fun a => pow_nonneg a.2.1.le n) (factor_moment_integrable μ n)]
  have support : Function.support (fun a : Factor => (a:ℝ)^n) = univ :=
    eq_univ_of_forall fun a => (pow_pos a.2.1 n).ne'
  simp [support]

/-- The average forcing probability strictly increases on adding an
independent sign field that has positive probability of attenuation. -/
theorem joint_root_mean_grows (μ ν : ProbabilityMeasure Factor)
    (hn : (∫ a : Factor, (a:ℝ) ∂(ν : Measure _)) < 1) :
    rootMixedMoment μ 1 0 < rootMixedMoment (jointSignLaw μ ν) 1 0 := by
  let M : Measure (Factor × Factor) := (μ : Measure Factor).prod μ
  let N : Measure (Factor × Factor) := (ν : Measure Factor).prod ν
  let f (z : Factor × Factor) := (z.1:ℝ)*(z.2:ℝ)^2
  let g (z : Factor × Factor) := (1-(z.1:ℝ))*(z.2:ℝ)
  have pure (u : ProbabilityMeasure Factor) : Integrable (fun a : Factor => (a:ℝ)) (u : Measure Factor) := by
    simpa only [pow_one] using factor_moment_integrable u 1
  have complement : Integrable (fun a : Factor => 1-(a:ℝ)) (ν : Measure Factor) := (integrable_const 1).sub (pure ν)
  have fi : Integrable f M := (pure μ).mul_prod (factor_moment_integrable μ 2)
  have gi : Integrable g N := complement.mul_prod (pure ν)
  have fp : 0 < ∫ a, f a ∂M := by
    rw [show (∫ a, f a ∂M) = _ from integral_prod_mul (fun a : Factor => (a:ℝ)) (fun a : Factor => (a:ℝ)^2)]
    exact mul_pos (by simpa only [pow_one] using factor_integral_pos μ 1) (factor_integral_pos μ 2)
  have gp : 0 < ∫ a, g a ∂N := by
    rw [show (∫ a, g a ∂N) = _ from integral_prod_mul (fun a : Factor => 1-(a:ℝ)) (fun a : Factor => (a:ℝ))]
    rw [integral_sub (integrable_const _) (pure ν),integral_const,measureReal_univ_eq_one,one_smul]
    exact mul_pos (sub_pos.mpr hn) (by simpa only [pow_one] using factor_integral_pos ν 1)
  have fieldMap : Measurable fieldPair :=
    (measurable_jointFactor.comp (measurable_fst.fst.prodMk measurable_snd.fst)).prodMk
    (measurable_jointFactor.comp (measurable_fst.snd.prodMk measurable_snd.snd))
  have jointInt : Integrable (fun z => freeMass (fieldPair z)) (M.prod N) := by
    apply (integrable_const (μ := M.prod N) (1:ℝ)).mono' (measurable_free.comp fieldMap).aestronglyMeasurable
    apply ae_of_all
    intro z
    have l : 0 ≤ freeMass (fieldPair z) := div_nonneg (mul_nonneg (jointFactor _ _).2.1.le (jointFactor _ _).2.1.le) (normalizer_pos _ _).le
    change ‖freeMass (fieldPair z)‖ ≤ 1
    rw [Real.norm_eq_abs,abs_of_nonneg l,free_eq]
    have nn (i j : ℕ) : 0 ≤ rootMonomial i j (fieldPair z) :=
      mul_nonneg (pow_nonneg (root _ _).2.1 _) (pow_nonneg (root _ _).2.1 _)
    linarith [nn 1 0,nn 0 1]
  have upper := integral_mono (fi.mul_prod gi) (((free_integrable μ).comp_fst N).sub jointInt) (fun z => halfLoss z.1 z.2)
  change (∫ z : (Factor × Factor) × (Factor × Factor), f z.1*g z.2 ∂M.prod N) ≤
      ∫ z, freeMass z.1 - freeMass (fieldPair z) ∂M.prod N at upper
  rw [integral_prod_mul f g, integral_sub ((free_integrable μ).comp_fst N) jointInt,integral_fun_fst,measureReal_univ_eq_one,one_smul,
    joint_integral μ ν freeMass measurable_free,expectation_free,expectation_free] at upper
  linarith only [upper,mul_pos fp gp]

theorem strict_joined_of_different_means (μ ν : ProbabilityMeasure Factor)
    (hm : Integrable (fun a : Factor => (a:ℝ)⁻¹) (μ : Measure _))
    (hn : Integrable (fun a : Factor => (a:ℝ)⁻¹) (ν : Measure _))
    (different : rootMixedMoment μ 1 0 ≠ rootMixedMoment ν 1 0) :
    2*joinedSite μ ν < joinedSite μ μ + joinedSite ν ν := by
  let S := joined_site_gap μ ν hm hn
  have bound := S.summable.le_tsum 0 (fun i _ => div_nonneg
    (Finset.sum_nonneg fun j _ => mul_nonneg (Nat.cast_nonneg _) (sq_nonneg _)) (by positivity))
  rw [S.tsum_eq] at bound
  norm_num [Finset.sum_range_succ] at bound
  have h := sq_pos_of_ne_zero (sub_ne_zero.mpr different)
  nlinarith only [bound,h,sq_nonneg (rootMixedMoment μ 0 1 - rootMixedMoment ν 0 1)]

private theorem same_sign_sum (r s : ℝ≥0) (u : Law) :
    jointSignLaw (signLaw r u) (signLaw s u) = signLaw (r+s) u :=
  sign_superposition fun j => by push_cast; ring

theorem poisson_mean_strict {r s : ℝ≥0} (hrs : r < s) {w : Law} (hw : 0 < moment w 1) :
    rootMixedMoment (signLaw r w) 1 0 < rootMixedMoment (signLaw s w) 1 0 := by
  have hr : 0 < (s-r : ℝ≥0) := tsub_pos_of_lt hrs
  have hrate : (0:ℝ) < (s-r : ℝ≥0) := hr
  have hn : (∫ a : Factor, (a:ℝ) ∂(signLaw (s-r) w : Measure Factor)) < 1 := by
    rw [sign_mean, Real.exp_lt_one_iff]; exact mul_neg_of_neg_of_pos (neg_neg_of_pos hrate) hw
  have h := joint_root_mean_grows (signLaw r w) (signLaw (s-r) w) hn
  rwa [same_sign_sum,add_tsub_cancel_of_le hrs.le] at h

/-- Strict midpoint convexity in the actual Poisson rate, for positive warnings. -/
theorem poissonSite_strict_midpoint {r s : ℝ≥0} (hrs : r < s) {w : Law}
    (hi : finiteInverse w) (hw : 0 < moment w 1) :
    2*poissonSite ((r+s)/2) w < poissonSite r w + poissonSite s w := by
  have hlt : r/2 < s/2 := div_lt_div_of_pos_right hrs (by norm_num)
  have h := strict_joined_of_different_means (signLaw (r/2) w) (signLaw (s/2) w)
    (sign_inverse _ w hi).1 (sign_inverse _ w hi).1 (poisson_mean_strict hlt hw).ne
  rw [joined_as_halfCost,joined_as_halfCost,joined_as_halfCost,
      same_sign_sum,same_sign_sum,same_sign_sum,←add_div,add_halves,add_halves] at h
  exact h

/-- On an interval a strictly midpoint-convex continuous function is strictly
convex. Apply the extreme value theorem to the difference from each chord. -/
private theorem strict_of_midpoint {f : ℝ → ℝ} {S : Set ℝ} (cS : Convex ℝ S) (cf : ContinuousOn f S)
    (mid : ∀ x ∈ S, ∀ y ∈ S, x < y → 2*f ((x+y)/2) < f x+f y) :
    StrictConvexOn ℝ S f := by
  apply LinearOrder.strictConvexOn_of_lt cS
  intro x hx y hy hxy a b ha hb hab
  let lerp (v : ℝ) := x+v*(y-x)
  let g (v : ℝ) := f (lerp v) - (f x + v*(f y-f x))
  have mem (v : ℝ) (hv : v ∈ Icc 0 1) : lerp v ∈ S := by
    apply cS.ordConnected.out hx hy
    constructor
    · exact le_add_of_nonneg_right (mul_nonneg hv.1 (sub_nonneg.mpr hxy.le))
    · have h := mul_le_mul_of_nonneg_right hv.2 (sub_nonneg.mpr hxy.le)
      dsimp [lerp]; linarith only [h]
  have cg : ContinuousOn g (Icc 0 1) :=
    (cf.comp (by unfold lerp; fun_prop) mem).sub (by fun_prop)
  have inside (u : ℝ) (hu : u ∈ Ioo 0 1) : ¬IsMaxOn g (Icc 0 1) u := by
    intro hm
    let e := min u (1-u)
    have he : 0 < e := lt_min hu.1 (sub_pos.mpr hu.2)
    have left : u-e ∈ Icc 0 1 := ⟨sub_nonneg.mpr (min_le_left _ _), by linarith [hu.2]⟩
    have right : u+e ∈ Icc 0 1 := ⟨by linarith [hu.1],by linarith [show e ≤ 1-u from min_le_right _ _]⟩
    have hl := (isMaxOn_iff.mp hm) (u-e) left
    have hr := (isMaxOn_iff.mp hm) (u+e) right
    have ordered : lerp (u-e) < lerp (u+e) := by
      apply add_lt_add_left
      exact mul_lt_mul_of_pos_right (by linarith) (sub_pos.mpr hxy)
    have h := mid _ (mem _ left) _ (mem _ right) ordered
    rw [show (lerp (u-e)+lerp (u+e))/2=lerp u by unfold lerp; ring] at h
    dsimp only [g] at hl hr
    linarith only [hl,hr,h]
  have e₀ : g 0=0 := by simp [g,lerp]
  have e₁ : g 1=0 := by simp [g,lerp]
  obtain ⟨v,hv,hm⟩ := isCompact_Icc.exists_isMaxOn (nonempty_Icc.mpr zero_le_one) cg
  have top : g v = 0 := by
    rcases eq_or_lt_of_le hv.1 with h|h
    · rw [←h,e₀]
    rcases eq_or_lt_of_le hv.2 with h'|h'
    · rw [h',e₁]
    exact (inside v ⟨h,h'⟩ hm).elim
  have hb' : b ∈ Ioo (0:ℝ) 1 := ⟨hb,by linarith⟩
  have upper : g b ≤ g v := isMaxOn_iff.mp hm _ ⟨hb'.1.le,hb'.2.le⟩
  have below : g b < 0 := by
    rw [top] at upper
    refine lt_of_le_of_ne upper ?_
    intro equal
    exact inside b hb' (isMaxOn_iff.mpr fun z hz => (isMaxOn_iff.mp hm z hz).trans_eq (top.trans equal.symm))
  have eqarg : a • x+b • y = lerp b := by simp only [smul_eq_mul,lerp]; nlinarith [congrArg (·*x) hab]
  rw [eqarg]
  change f (lerp b) < a*f x + b*f y
  dsimp only [g] at below
  nlinarith only [below,congrArg (·*f x) hab]

theorem score_strictConvexOn_density (k : ℕ) (hk : 2 < k) (x : Law)
    (hi : finiteInverse x) (hp : 0 < moment x 1) (S : Set ℝ)
    (cS : Convex ℝ S) (positive : ∀ t ∈ S, 0 < t) :
    StrictConvexOn ℝ S (fun t : ℝ => score k hk t.toNNReal x) := by
  let w := productLaw (k-1) (by omega) x
  have hwi : finiteInverse w := finiteInverse_productLaw _ _ x hi
  have hwp : 0 < moment w 1 := by rw [show moment w 1 = _ from productLaw_moment _ _ x 1]; exact pow_pos hp _
  apply strict_of_midpoint cS
  · exact fun t ht => (score_density_derivative k hk x hi t (positive t ht)).continuousAt.continuousWithinAt
  intro u hu v hv huv
  let rate (a : ℝ) := countRate k a.toNNReal
  have repr (a : ℝ) (ha : 0 ≤ a) : (rate a : ℝ) = k*a/2 := by simp [rate,countRate,Real.coe_toNNReal a ha]
  have ru := positive u hu
  have rv := positive v hv
  have hm : 0 ≤ (u+v)/2 := by positivity
  have kpos : 0 < (k:ℝ) := by exact_mod_cast (show 0 < k by omega)
  have lt : rate u < rate v := by
    change (rate u : ℝ) < (rate v : ℝ)
    rw [repr _ ru.le,repr _ rv.le]
    exact div_lt_div_of_pos_right (mul_lt_mul_of_pos_left huv kpos) (by norm_num)
  have split : (rate u+rate v)/2=rate ((u+v)/2) := by
    apply NNReal.eq
    simp only [NNReal.coe_div,NNReal.coe_add,NNReal.coe_ofNat,repr _ ru.le,repr _ rv.le,repr _ hm]
    ring
  have h := poissonSite_strict_midpoint lt hwi hwp
  rw [split] at h
  let c := ((k-1:ℕ):ℝ)*clauseSlope k (by omega) x
  have eqn (a : ℝ) (ha : 0 ≤ a) : score k hk a.toNNReal x = poissonSite (rate a) w-a*c := by
    change poissonSite (rate a) w-((k-1:ℕ):ℝ)*(a.toNNReal:ℝ)*clauseSlope k (by omega) x = poissonSite (rate a) w-a*c
    rw [Real.coe_toNNReal _ ha]
    unfold c clauseSlope
    ring
  rw [eqn _ hm,eqn _ ru.le,eqn _ rv.le]
  linarith only [h]


/-- Two independent warnings, one from each input, give this interaction cost. -/
def interaction (x w : Law) : ℝ := ∫ ab : Message × Message, logCost (scaled ab.1 ab.2)
  ∂(x : Measure Message).prod w

private theorem interaction_gap (k : ℕ) (hk : 2 < k) (d x y : Law)
    (hd : finiteInverse d) (hx : finiteInverse x) (hy : finiteInverse y) :
    let w (z : Law) := productLaw (k-1) (by omega) z
    (k:ℝ)*(interaction d (w y)-interaction d (w x))-
        ((k-1:ℕ):ℝ)*(clauseSlope k (by omega) y-clauseSlope k (by omega) x) =
      (∑' j, momentGap k d x j)-(∑' j, momentGap k d y j) := by
  let w (z : Law) := productLaw (k-1) (by omega) z
  have hs := (((mixed_log_series d (w y) hd).sub (mixed_log_series d (w x) hd)).mul_left (k:ℝ)).sub
    (((clause_series k (by omega) y hy).sub (clause_series k (by omega) x hx)).mul_left ((k-1:ℕ):ℝ))
  have ht := (momentGap_summable k (by omega) d x hd hx).hasSum.sub
    (momentGap_summable k (by omega) d y hd hy).hasSum
  apply hs.unique
  apply ht.congr_fun
  intro j
  unfold momentGap powerGap slopeTerm w
  simp only [productLaw_moment,Nat.cast_sub (by omega : 1 ≤ k),Nat.cast_one]
  have powx : (moment x (j+1))^k = (moment x (j+1))^(k-1)*(moment x (j+1)) := by
    rw [←pow_succ,Nat.sub_add_cancel (by omega : 1 ≤ k)]
  have powy : (moment y (j+1))^k = (moment y (j+1))^(k-1)*(moment y (j+1)) := by
    rw [←pow_succ,Nat.sub_add_cancel (by omega : 1 ≤ k)]
  rw [powx,powy]
  ring

/-- The contribution of the clause series converts the site supporting-plane
inequality to a lower bound on the gain of the actual SP score. -/
theorem score_gain_of_site_tangent (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x y : Law)
    (hx : finiteInverse x) (hy : finiteInverse y)
    (site : let w (z : Law) := productLaw (k-1) (by omega) z
            let d := update k hk α x
            2*(countRate k α : ℝ)*(interaction d (w y)-interaction d (w x)) ≤
              poissonSite (countRate k α) (w y)-poissonSite (countRate k α) (w x)) :
    let d := update k hk α x
    (α:ℝ)*((∑' j, momentGap k d x j)-(∑' j, momentGap k d y j)) ≤
      score k hk α y-score k hk α x := by
  let w (z : Law) := productLaw (k-1) (by omega) z
  let d := update k hk α x
  let r := countRate k α
  have hd := (inverse_update k hk α x hx).1
  have eqn := interaction_gap k hk d x y hd hx hy
  dsimp only at eqn ⊢
  rw [←eqn]
  change (α:ℝ)*((k:ℝ)*(interaction d (w y)-interaction d (w x))-
    ((k-1:ℕ):ℝ)*(clauseSlope k _ y-clauseSlope k _ x)) ≤
    (poissonSite r (w y)-((k-1:ℕ):ℝ)*(α:ℝ)*clauseSlope k _ y)-
    (poissonSite r (w x)-((k-1:ℕ):ℝ)*(α:ℝ)*clauseSlope k _ x)
  change 2*(r:ℝ)*(interaction d (w y)-interaction d (w x)) ≤ _ at site
  have hr : 2*(r:ℝ)=(α:ℝ)*k := by simp [r,countRate]; ring
  rw [hr] at site
  linarith only [site]


/-- Choose a warning from the second law with probability s and the first law otherwise. -/
def mixedWarnings (u v : Law) (s : Icc (0:ℝ) 1) : Law :=
  let a : ℝ≥0 := ⟨1-s,sub_nonneg.mpr s.2.2⟩
  let b : ℝ≥0 := ⟨s,s.2.1⟩
  ⟨(a:ℝ≥0∞) • (u : Measure Message) + (b:ℝ≥0∞) • (v : Measure Message), ⟨by
    have h : a+b=1 := NNReal.eq (by change 1-(s:ℝ)+s=1; ring)
    simp [Measure.add_apply,Measure.smul_apply,←ENNReal.coe_add,h]⟩⟩

theorem mixedWarnings_integral (u v : Law) (s : Icc (0:ℝ) 1) (g : Message → ℝ)
    (hu : Integrable g (u : Measure Message)) (hv : Integrable g (v : Measure Message)) :
    (∫ a, g a ∂(mixedWarnings u v s : Measure Message)) =
      (1-(s:ℝ))*(∫ a,g a ∂(u : Measure Message))+(s:ℝ)*(∫ a,g a ∂(v : Measure Message)) := by
  unfold mixedWarnings
  rw [ProbabilityMeasure.coe_mk,integral_add_measure (hu.smul_measure (by simp)) (hv.smul_measure (by simp)),
    integral_smul_measure,integral_smul_measure]
  rfl

theorem mixedWarnings_finite (u v : Law) (s : Icc (0:ℝ) 1)
    (hu : finiteInverse u) (hv : finiteInverse v) : finiteInverse (mixedWarnings u v s) :=
  (hu.smul_measure (by simp)).add_measure (hv.smul_measure (by simp))

theorem mixedWarnings_power (u v : Law) (s : Icc (0:ℝ) 1) (j : ℕ) :
    warningPower (mixedWarnings u v s) j =
      (1-(s:ℝ))*warningPower u j+(s:ℝ)*warningPower v j := by
  have cap (w : Law) : Integrable (fun p : Message => (1-(p:ℝ))^j) (w : Measure Message) := by
    apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono' (by fun_prop)
    exact ae_of_all _ fun p => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (sub_pos.mpr p.2.2).le _)]; exact pow_le_one₀ (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1)
  exact mixedWarnings_integral u v s _ (cap u) (cap v)

theorem mixedWarnings_zero (u v : Law) : mixedWarnings u v ⟨0,by constructor <;> norm_num⟩ = u := by
  apply ProbabilityMeasure.toMeasure_injective
  simp [mixedWarnings]

theorem mixedWarnings_one (u v : Law) : mixedWarnings u v ⟨1,by constructor <;> norm_num⟩ = v := by
  apply ProbabilityMeasure.toMeasure_injective
  simp [mixedWarnings]

theorem mixture_midpoint (r : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    (s t : Icc (0:ℝ) 1) :
    2*poissonSite r (mixedWarnings u v ⟨((s:ℝ)+t)/2,⟨by linarith [s.2.1,t.2.1], by linarith [s.2.2,t.2.2]⟩⟩)
      ≤ poissonSite r (mixedWarnings u v s)+poissonSite r (mixedWarnings u v t) := by
  have middle : ∀ j : ℕ, ((r/2:ℝ≥0):ℝ)*(warningPower (mixedWarnings u v s) j-1)+((r/2:ℝ≥0):ℝ)*(warningPower (mixedWarnings u v t) j-1) =
      (r:ℝ)*(warningPower (mixedWarnings u v ⟨((s:ℝ)+t)/2,⟨by linarith [s.2.1,t.2.1], by linarith [s.2.2,t.2.2]⟩⟩) j-1) := by
    intro j; simp only [mixedWarnings_power,NNReal.coe_div,NNReal.coe_ofNat]; ring
  simpa only [add_halves] using poissonSite_midpoint (mixedWarnings_finite u v s hu hv) (mixedWarnings_finite u v t hu hv) middle


@[fun_prop] private theorem measurable_markInsert :
    Measurable (fun z : Factor × Message => insert z.1 z.2) := by unfold insert; fun_prop

def markComplement (r : ℝ≥0) (w v : Law) : Law :=
  (((signLaw r w).prod v).map measurable_markInsert.aemeasurable).map measurable_signComplement.aemeasurable

theorem markComplement_power (r : ℝ≥0) (w v : Law) (n : ℕ) :
    moment (markComplement r w v) n =
      ∑ j ∈ Finset.range (n+1), ((-1:ℝ)^j*(n.choose j:ℝ))*
        (Real.exp ((r:ℝ)*(warningPower w j-1))*warningPower v j) := by
  unfold markComplement
  rw [factor_complement_polynomial]
  apply Finset.sum_congr rfl
  intro j _
  congr 1
  rw [ProbabilityMeasure.toMeasure_map,integral_map measurable_markInsert.aemeasurable
    (by fun_prop : AEStronglyMeasurable (fun a : Factor => (a:ℝ)^j) _)]
  change (∫ ab : Factor × Message, ((ab.1:ℝ)*(1-(ab.2:ℝ)))^j
    ∂(signLaw r w : Measure Factor).prod (v : Measure Message)) = _
  simp_rw [mul_pow]
  rw [integral_prod_mul (fun a : Factor => (a:ℝ)^j) (fun p : Message => (1-(p:ℝ))^j),factor_power]
  rfl

/-- Analytic extension of the n-th sign-complement moment of the warning mixture. -/
def polyMoment (r : ℝ≥0) (u v : Law) (n : ℕ) (s : ℝ) : ℝ :=
  ∑ j ∈ Finset.range (n+1), ((-1:ℝ)^j*(n.choose j:ℝ))*
    Real.exp ((r:ℝ)*((1-s)*warningPower u j+s*warningPower v j-1))

theorem polyMoment_value (r : ℝ≥0) (u v : Law) (n : ℕ) (s : Icc (0:ℝ) 1) :
    polyMoment r u v n s = moment (complementLaw r (mixedWarnings u v s)) n := by
  unfold polyMoment complementLaw
  rw [factor_complement_polynomial]
  simp only [factor_power,mixedWarnings_power]

theorem polyMoment_deriv (r : ℝ≥0) (u v : Law) (n : ℕ) (s : Icc (0:ℝ) 1) :
    HasDerivAt (polyMoment r u v n)
      ((r:ℝ)*(moment (markComplement r (mixedWarnings u v s) v) n -
        moment (markComplement r (mixedWarnings u v s) u) n)) (s:ℝ) := by
  let A (j : ℕ) := warningPower u j
  let B (j : ℕ) := warningPower v j
  let K (j : ℕ) := (-1:ℝ)^j*(n.choose j:ℝ)
  let H (j : ℕ) (t : ℝ) := (r:ℝ)*((1-t)*A j+t*B j-1)
  have term (j : ℕ) : HasDerivAt (fun t => K j*Real.exp (H j t))
      (K j*(Real.exp (H j s)*((r:ℝ)*(B j-A j)))) (s:ℝ) := by
    have d : HasDerivAt (H j) ((r:ℝ)*(B j-A j)) (s:ℝ) := by
      have h := (((((hasDerivAt_const (s:ℝ) (1:ℝ)).sub (hasDerivAt_id (s:ℝ))).mul_const (A j)).add
        ((hasDerivAt_id (s:ℝ)).mul_const (B j))).sub_const 1).const_mul (r:ℝ)
      convert h using 1
      ring
    exact d.exp.const_mul _
  have full := HasDerivAt.fun_sum (u := Finset.range (n+1)) (fun j _ => term j)
  have eqn : (∑ j ∈ Finset.range (n+1), K j*(Real.exp (H j s)*((r:ℝ)*(B j-A j)))) =
      (r:ℝ)*(moment (markComplement r (mixedWarnings u v s) v) n-
        moment (markComplement r (mixedWarnings u v s) u) n) := by
    rw [markComplement_power,markComplement_power,←Finset.sum_sub_distrib,Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j _
    simp only [mixedWarnings_power,A,B,K,H]
    ring
  rw [←eqn]
  exact full

private theorem unit_moment (x : Law) (n : ℕ) : moment x n ≤ 1 := by
  apply (moment_antitone x (Nat.zero_le n)).trans
  simp [moment]

theorem polyMoment_slope_bound (r : ℝ≥0) (u v : Law) (n : ℕ) (s : Icc (0:ℝ) 1) :
    |polyMoment r u v n s-polyMoment r u v n 0| ≤ (r:ℝ)*(s:ℝ) := by
  let f := polyMoment r u v n
  let g (t : ℝ) := deriv f t
  have limit (t : ℝ) (ht : t ∈ Icc (0:ℝ) 1) : HasDerivAt f (g t) t :=
    (polyMoment_deriv r u v n ⟨t,ht⟩).differentiableAt.hasDerivAt
  have bound (t : ℝ) (ht : t ∈ Ico (0:ℝ) 1) : ‖g t‖ ≤ (r:ℝ) := by
    let z : Icc (0:ℝ) 1 := ⟨t,ht.1,ht.2.le⟩
    change |deriv (polyMoment r u v n) z| ≤ (r:ℝ)
    rw [(polyMoment_deriv r u v n z).deriv,abs_mul,abs_of_nonneg r.coe_nonneg]
    apply mul_le_of_le_one_right r.coe_nonneg
    apply abs_le.mpr
    constructor <;> linarith only [moment_nonneg (markComplement r (mixedWarnings u v z) v) n,
      moment_nonneg (markComplement r (mixedWarnings u v z) u) n,
      unit_moment (markComplement r (mixedWarnings u v z) v) n,unit_moment (markComplement r (mixedWarnings u v z) u) n]
  simpa only [sub_zero] using
    norm_image_sub_le_of_norm_deriv_le_segment' (fun t ht => (limit t ht).hasDerivWithinAt) bound s s.2


private def dyadicPart (n : ℕ) : Icc (0:ℝ) 1 :=
  ⟨(1/2:ℝ)^n,(pow_pos (by norm_num) _).le,pow_le_one₀ (by norm_num) (by norm_num)⟩

private theorem dyadic_chord (r : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) (n : ℕ) :
    poissonSite r (mixedWarnings u v (dyadicPart n))-poissonSite r u ≤
      (dyadicPart n:ℝ)*(poissonSite r v-poissonSite r u) := by
  induction n with
  | zero =>
    have e : dyadicPart 0=⟨1,by constructor <;> norm_num⟩ := Subtype.ext (pow_zero _)
    rw [e,mixedWarnings_one]; exact (one_mul _).symm.le
  | succ n ih =>
    let z : Icc (0:ℝ) 1 := ⟨0,by constructor <;> norm_num⟩
    have half := mixture_midpoint r u v hu hv z (dyadicPart n)
    have e : (⟨((z:ℝ)+(dyadicPart n:ℝ))/2,⟨by linarith [z.2.1,(dyadicPart n).2.1],by linarith [z.2.2,(dyadicPart n).2.2]⟩⟩ : Icc (0:ℝ) 1) = dyadicPart (n+1) := by
      apply Subtype.ext
      change (0+(1/2:ℝ)^n)/2=(1/2:ℝ)^(n+1)
      rw [pow_succ]; ring
    rw [e,show mixedWarnings u v z=u from mixedWarnings_zero u v] at half
    have s : (dyadicPart (n+1):ℝ)=(dyadicPart n:ℝ)/2 := by change (1/2:ℝ)^(n+1)=(1/2:ℝ)^n/2; rw [pow_succ]; ring
    rw [s]
    linarith only [half,ih]

/-- Supporting plane in the warning intensities. The direction derivative is
the change in the expected cost of one additional warning. -/
theorem warning_site_tangent (r : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) :
    2*(r:ℝ)*(interaction (complementLaw r u) (markComplement r u v)-
      interaction (complementLaw r u) (markComplement r u u)) ≤ poissonSite r v-poissonSite r u := by
  let W := mixedWarnings u v
  let B (j : ℕ) := polyMoment r u v (j+1)
  let b (j : ℕ) := moment (complementLaw r u) (j+1)
  let d (j : ℕ) : ℝ := (j+1:ℕ)
  let δ (j : ℕ) := moment (markComplement r u v) (j+1)-moment (markComplement r u u) (j+1)
  let f (n j : ℕ) := (2*b j/d j)*((B j (dyadicPart n)-B j 0)/(dyadicPart n:ℝ))
  let g (j : ℕ) := (2*b j/d j)*((r:ℝ)*δ j)
  let m (j : ℕ) := (2*(r:ℝ))*(b j/d j)
  have ci := (complement_inverse r u hu).1
  have bZ (j : ℕ) : B j 0=b j := by
    have h := polyMoment_value r u v (j+1) ⟨0,by constructor <;> norm_num⟩
    rwa [mixedWarnings_zero] at h
  have epos (n : ℕ) : 0 < (dyadicPart n:ℝ) := pow_pos (by norm_num) _
  have hd (j : ℕ) : 0 < d j := by dsimp [d]; positivity
  have hb (j : ℕ) : 0 ≤ b j := moment_nonneg _ _
  have kpos (j : ℕ) : 0 ≤ 2*b j/d j := div_nonneg (mul_nonneg (by norm_num) (hb j)) (hd j).le
  have major := (hasSum_logCost (complementLaw r u) ci).summable.mul_left (2*(r:ℝ))
  have bound (n j : ℕ) : ‖f n j‖ ≤ m j := by
    have lo := polyMoment_slope_bound r u v (j+1) (dyadicPart n)
    change |(2*b j/d j)*((B j (dyadicPart n)-B j 0)/(dyadicPart n:ℝ))| ≤ _
    rw [abs_mul,abs_of_nonneg (kpos j),abs_div,abs_of_pos (epos n)]
    exact (mul_le_mul_of_nonneg_left ((div_le_iff₀ (epos n)).mpr lo) (kpos j)).trans_eq (by unfold m; ring)
  have base (j : ℕ) : HasDerivAt (B j) ((r:ℝ)*δ j) 0 := by
    have h := polyMoment_deriv r u v (j+1) ⟨0,by constructor <;> norm_num⟩
    rwa [mixedWarnings_zero] at h
  have hz : Tendsto (fun n : ℕ => (dyadicPart n:ℝ)) atTop (𝓝[≠] (0:ℝ)) :=
    tendsto_nhdsWithin_iff.mpr ⟨tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num) (by norm_num),
      Filter.Eventually.of_forall fun n => (epos n).ne'⟩
  have coord (j : ℕ) : Tendsto (fun n => f n j) atTop (𝓝 (g j)) := by
    have h := (hasDerivAt_iff_tendsto_slope.mp (base j)).comp hz
    simpa only [f,g,Function.comp_apply,slope_fun_def_field,sub_zero] using h.const_mul (2*b j/d j)
  have limit : Tendsto (fun n => ∑' j, f n j) atTop (𝓝 (∑' j, g j)) :=
    tendsto_tsum_of_dominated_convergence major coord (Filter.Eventually.of_forall bound)
  have bound_site (n : ℕ) : (∑' j, f n j) ≤ poissonSite r v-poissonSite r u := by
    let p := dyadicPart n
    have value := ((site_series r (W p) (mixedWarnings_finite u v p hu hv)).sub (site_series r u hu)).div_const (p:ℝ)
    have ss : Summable (f n) := major.of_norm_bounded (bound n)
    have cmp (j : ℕ) : f n j ≤
        (moment (complementLaw r (W p)) (j+1)^2/(j+1:ℕ)-moment (complementLaw r u) (j+1)^2/(j+1:ℕ))/(p:ℝ) := by
      have veq := polyMoment_value r u v (j+1) p
      change (2*b j/d j)*((B j p-B j 0)/(p:ℝ)) ≤ ((moment (complementLaw r (W p)) (j+1))^2/d j-(b j)^2/d j)/(p:ℝ)
      rw [bZ,←show B j p = _ from veq]
      have ex : (2*b j/d j)*((B j p-b j)/(p:ℝ))= (2*b j*(B j p-b j)/d j)/(p:ℝ) := by ring
      rw [ex,←sub_div]
      exact div_le_div_of_nonneg_right (div_le_div_of_nonneg_right (by nlinarith only [sq_nonneg (B j p-b j)]) (hd j).le) (epos n).le
    have le := ss.tsum_le_tsum cmp value.summable
    rw [value.tsum_eq] at le
    exact le.trans ((div_le_iff₀ (epos n)).mpr (by simpa only [mul_comm] using dyadic_chord r u v hu hv n))
  have threshold := le_of_tendsto limit (Filter.Eventually.of_forall bound_site)
  have M := ((mixed_log_series (complementLaw r u) (markComplement r u v) ci).sub
    (mixed_log_series (complementLaw r u) (markComplement r u u) ci)).mul_left (2*(r:ℝ))
  have repr : HasSum g (2*(r:ℝ)*(interaction (complementLaw r u) (markComplement r u v)-
      interaction (complementLaw r u) (markComplement r u u))) := by
    apply M.congr_fun
    intro j
    unfold g δ d b
    ring
  rwa [repr.tsum_eq] at threshold

private theorem siteCost_abs_le_inverse (a b : Factor) : |siteCost a b| ≤ (a:ℝ)⁻¹ := by
  have h₀ := normalizer_pos a b
  have h₁ : normalizer a b ≤ 1 := by unfold normalizer; nlinarith [mul_nonneg (sub_nonneg.mpr a.2.2) (sub_nonneg.mpr b.2.2)]
  have ha : (a:ℝ) ≤ normalizer a b := by unfold normalizer; nlinarith [mul_nonneg b.2.1.le (sub_nonneg.mpr a.2.2)]
  unfold siteCost
  rw [abs_of_nonneg (neg_nonneg.mpr (Real.log_nonpos h₀.le h₁)),← Real.log_inv]
  exact (show Real.log (normalizer a b)⁻¹ ≤ (normalizer a b)⁻¹ by linarith [Real.log_le_sub_one_of_pos (inv_pos.mpr h₀)]).trans ((inv_le_inv₀ h₀ a.2.1).mpr ha)

private theorem scaled_cost_abs_le_inverse (p q : Message) : |logCost (scaled p q)| ≤ (1-(p:ℝ))⁻¹ := by
  rw [abs_of_nonneg (logCost_nonneg _)]
  apply (logCost_le_inverse _).trans
  apply (inv_le_inv₀ (sub_pos.mpr (scaled p q).2.2) (sub_pos.mpr p.2.2)).mpr
  exact sub_le_sub_left (mul_le_of_le_one_right p.2.1 q.2.2.le) _

private theorem scaled_commute (p q : Message) : scaled p q=scaled q p := Subtype.ext (mul_comm _ _)

private theorem complement_cost_eq (a b : Factor) : logCost (scaled (signComplement a) (signComplement b)) = siteCost b a := by
  unfold logCost scaled signComplement siteCost normalizer
  dsimp
  congr 2
  ring


/-- Insert a new warning with an arbitrary finite-inverse law into an
independent, genuine SP field generated with the original warning law. -/
theorem arbitrary_mark_site_gain (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x z : Law) (hi : finiteInverse x)
    (hz : finiteInverse z) :
    let w := productLaw (k-1) (by omega) x
    let r := countRate k α
    interaction (complementLaw r w) (markComplement r w z)-poissonSite r w =
      interaction (update k hk α x) z := by
  let w := productLaw (k-1) (by omega) x
  let rate := countRate k α
  let ν := signLaw rate w
  let P : Measure Message := z
  let μ : Measure Factor := ν
  let ξ := (μ.prod μ).prod P
  let old (z : (Factor × Factor) × Message) := siteCost z.1.2 z.1.1
  let inc (z : (Factor × Factor) × Message) := logCost (scaled z.2 (root z.1.2 z.1.1))
  let rootSwap (ab : Factor × Factor) := root ab.2 ab.1
  have rootM : Measurable rootSwap := measurable_root.comp measurable_swap
  have hm : Measurable (fun ab : Message × Message => logCost (scaled ab.1 ab.2)) :=
    (show Measurable logCost by unfold logCost; fun_prop).comp measurable_scaled
  have insM : Measurable (fun ap : Factor × Message => signComplement (insert ap.1 ap.2)) := by
    apply measurable_signComplement.comp
    unfold insert; fun_prop
  have hw : finiteInverse w := finiteInverse_productLaw _ _ x hi
  have oldInt : Integrable old ξ := by
    have hb := ((sign_inverse rate w hw).1.comp_snd μ).comp_fst P
    apply hb.mono' (by apply Measurable.aestronglyMeasurable; unfold old siteCost normalizer; fun_prop)
    exact ae_of_all _ fun z => siteCost_abs_le_inverse z.1.2 z.1.1
  have incInt : Integrable inc ξ := by
    apply (hz.comp_snd (μ.prod μ)).mono' (by
      apply Measurable.aestronglyMeasurable
      exact hm.comp (measurable_snd.prodMk (rootM.comp measurable_fst)))
    exact ae_of_all _ fun z => scaled_cost_abs_le_inverse z.2 (root z.1.2 z.1.1)
  let J (v : Factor × (Factor × Message)) := logCost (scaled (signComplement v.1) (signComplement (insert v.2.1 v.2.2)))
  have aug : interaction (complementLaw rate w) (markComplement rate w z) = ∫ z, old z+inc z ∂ξ := by
    have hand : interaction (complementLaw rate w) (markComplement rate w z) = ∫ v, J v ∂μ.prod (μ.prod P) := by
      unfold interaction complementLaw markComplement
      simp only [ProbabilityMeasure.toMeasure_map,ProbabilityMeasure.toMeasure_prod,Measure.map_map measurable_signComplement measurable_markInsert,Function.comp_def]
      rw [Measure.map_prod_map _ _ measurable_signComplement insM,integral_map (measurable_signComplement.prodMap insM).aemeasurable hm.aestronglyMeasurable]
      rfl
    rw [hand,← (measurePreserving_prodAssoc μ μ P).integral_comp' J]
    apply integral_congr_ae
    apply ae_of_all
    intro z
    change logCost (scaled (signComplement z.1.1) (signComplement (insert z.1.2 z.2))) = siteCost z.1.2 z.1.1+logCost (scaled z.2 (root z.1.2 z.1.1))
    rw [complement_cost_eq]
    linarith only [site_increment z.1.2 z.1.1 z.2]
  have base : (∫ z, old z ∂ξ) = poissonSite rate w := by
    have h := integral_fun_fst (μ := μ.prod μ) (ν := P) (fun ab : Factor × Factor => siteCost ab.2 ab.1)
    have h' := integral_prod_swap (μ := μ) (ν := μ) (fun ab : Factor × Factor => siteCost ab.1 ab.2)
    calc _ = ∫ ab : Factor × Factor, siteCost ab.2 ab.1 ∂μ.prod μ := by
           simpa only [measureReal_univ_eq_one,one_smul] using h
         _ = _ := h'
  have mapped : (update k hk α x : Measure Message) = Measure.map rootSwap (μ.prod μ) := by
    change Measure.map (fun ab : Factor × Factor => root ab.1 ab.2) (μ.prod μ) = _
    have sw := (Measure.measurePreserving_swap (μ := μ) (ν := μ)).map_eq
    calc _ = Measure.map (fun ab : Factor × Factor => root ab.1 ab.2) (Measure.map Prod.swap (μ.prod μ)) := by rw [sw]
         _ = _ := Measure.map_map measurable_root measurable_swap
  have gain : (∫ z, inc z ∂ξ) = ∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(update k hk α x : Measure Message).prod P := by
    have m : (Measure.map rootSwap (μ.prod μ)).prod P = Measure.map (Prod.map rootSwap id) ξ := by
      simpa only [Measure.map_id] using Measure.map_prod_map (μ.prod μ) P rootM measurable_id
    rw [mapped,m,integral_map (rootM.prodMap measurable_id).aemeasurable hm.aestronglyMeasurable]
    apply integral_congr_ae
    exact ae_of_all _ fun z => congrArg logCost (scaled_commute _ _)
  change interaction (complementLaw rate w) (markComplement rate w z)-poissonSite rate w = _
  rw [aug,integral_add oldInt incInt,base,add_sub_cancel_left]
  exact gain



/-- The actual score has a variational lower bound, with no hypotheses
other than finite inverse moments of the two input laws. -/
theorem variational_score_gain (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x y : Law)
    (hx : finiteInverse x) (hy : finiteInverse y) :
    let d := update k hk α x
    (α:ℝ)*((∑' j, momentGap k d x j)-(∑' j, momentGap k d y j)) ≤
      score k hk α y-score k hk α x := by
  let r := countRate k α
  let w (a : Law) := productLaw (k-1) (by omega) a
  have hu := finiteInverse_productLaw (k-1) (by omega) x hx
  have hv := finiteInverse_productLaw (k-1) (by omega) y hy
  have tan := warning_site_tangent r (w x) (w y) hu hv
  have cu := arbitrary_mark_site_gain k hk α x (w x) hx hu
  have cv := arbitrary_mark_site_gain k hk α x (w y) hx hv
  apply score_gain_of_site_tangent k hk α x y hx hy
  have eqn : interaction (complementLaw r (w x)) (markComplement r (w x) (w y))-
      interaction (complementLaw r (w x)) (markComplement r (w x) (w x)) =
      interaction (update k hk α x) (w y)-interaction (update k hk α x) (w x) := by
    change interaction (complementLaw r (w x)) (markComplement r (w x) (w x))-poissonSite r (w x)=_ at cu
    change interaction (complementLaw r (w x)) (markComplement r (w x) (w y))-poissonSite r (w x)=_ at cv
    linarith only [cu,cv]
  rw [eqn] at tan
  exact tan

/-- Every genuine SP step from a nonfixed law with finite inverse moment
strictly increases its score at a positive density. -/
theorem score_strict_ascent (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (ha : 0 < α) (x : Law)
    (hx : finiteInverse x) (hdiff : update k hk α x ≠ x) :
    score k hk α x < score k hk α (update k hk α x) := by
  let d := update k hk α x
  have hi := (inverse_update k hk α x hx).1
  have gain := variational_score_gain k hk α x d hx hi
  have pos := momentGap_sum_pos (by omega : 2 ≤ k) hi hx hdiff
  have diag : (∑' j, momentGap k d d j)=0 := by simp [momentGap,powerGap]
  change (α:ℝ)*((∑' j, momentGap k d x j)-(∑' j, momentGap k d d j)) ≤ _ at gain
  rw [diag,sub_zero] at gain
  exact sub_pos.mp ((mul_pos (show 0 < (α:ℝ) from ha) pos).trans_le gain)


/-- At a fixed law, the variational inequality bounds the excess over any
trial by its coordinatewise tangent gaps at that trial. -/
theorem fixed_trial_score_gap (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (η x : Law)
    (hη : finiteInverse η) (hx : finiteInverse x) (fixed : update k hk α η=η) :
    score k hk α η-score k hk α x ≤ (α:ℝ)*(∑' j, momentGap k η x j) := by
  have h := variational_score_gain k hk α η x hη hx
  dsimp only at h
  rw [fixed,show (∑' j, momentGap k η η j)=0 by simp [momentGap,powerGap]] at h
  linarith only [h]

theorem capped_trial_score_gap (n : ℕ) (hk : 2 < n+2) (α : ℝ≥0) (η x : Law)
    (hη : finiteInverse η) (hx : finiteInverse x) (fixed : update (n+2) hk α η=η)
    (u : ℕ → ℝ) (caps : ∀ j, moment x (j+1) ≤ u j ∧ moment η (j+1) ≤ u j)
    (weightSum : Summable (fun j : ℕ => (u j)^n/(j+1:ℕ))) :
    score (n+2) hk α η-score (n+2) hk α x ≤
      ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*(α:ℝ)*squaredDistance (fun j : ℕ => (u j)^n/(j+1:ℕ)) η x := by
  let w (j : ℕ) := (u j)^n/(j+1:ℕ)
  let c := ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2
  have wn (j : ℕ) : 0 ≤ w j := div_nonneg (pow_nonneg ((moment_nonneg x _).trans (caps j).1) _) (by positivity)
  have bounded (j : ℕ) : (moment η (j+1)-moment x (j+1))^2 ≤ 1 := by
    have a := unit_moment η (j+1)
    have b := unit_moment x (j+1)
    have ap := moment_nonneg η (j+1)
    have bp := moment_nonneg x (j+1)
    nlinarith only [mul_nonneg (show 0 ≤ 1+(moment η (j+1)-moment x (j+1)) by linarith)
      (show 0 ≤ 1-(moment η (j+1)-moment x (j+1)) by linarith)]
  have series := Summable.of_nonneg_of_le (fun j => mul_nonneg (wn j) (sq_nonneg (moment η (j+1)-moment x (j+1))))
    (fun j => mul_le_of_le_one_right (wn j) (bounded j)) weightSum
  have cmp (j : ℕ) : momentGap (n+2) η x j ≤ c*(w j*(moment η (j+1)-moment x (j+1))^2) := by
    apply (div_le_div_of_nonneg_right
      (powerGap_le_quadratic n (moment_nonneg η (j+1)) (moment_nonneg x (j+1)) (caps j).2 (caps j).1) (by positivity : 0 ≤ ((j+1:ℕ):ℝ))).trans_eq
    unfold c w
    ring
  have h := (momentGap_summable (n+2) (by omega) η x hη hx).tsum_le_tsum cmp (series.mul_left c)
  rw [tsum_mul_left] at h
  exact (fixed_trial_score_gap (n+2) hk α η x hη hx fixed).trans
    ((mul_le_mul_of_nonneg_left h α.coe_nonneg).trans_eq (by unfold squaredDistance c w; ring))

/-- Retain the first term in the score gain of a genuine SP iteration. -/
theorem first_moment_trial_lower (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (hx : finiteInverse x) :
    (α:ℝ)*powerGap k (moment (update k hk α x) 1) (moment x 1) ≤
      score k hk α (update k hk α x)-score k hk α x := by
  let d := update k hk α x
  have hi := (inverse_update k hk α x hx).1
  have hu := (momentGap_summable k (by omega) d x hi hx).le_tsum 0
    (fun j _ => div_nonneg (powerGap_nonneg k (moment_nonneg _ _) (moment_nonneg _ _)) (by positivity))
  simp only [momentGap,zero_add,Nat.cast_one,div_one] at hu
  have hs := variational_score_gain k hk α x d hx hi
  change (α:ℝ)*((∑' j, momentGap k d x j)-(∑' j, momentGap k d d j)) ≤ _ at hs
  rw [show (∑' j, momentGap k d d j)=0 by simp [momentGap,powerGap],sub_zero] at hs
  exact (mul_le_mul_of_nonneg_left hu α.coe_nonneg).trans hs


private def momentDiff (x y : Law) (j : ℕ) : ℝ := moment x (j+1)-moment y (j+1)

def momentDistance (w : ℕ → ℝ) (x y : Law) : ℝ := √(squaredDistance w x y)

private theorem momentDiff_abs (x y : Law) (j : ℕ) : |momentDiff x y j| ≤ 1 := by
  have ub (z : Law) : moment z (j+1) ≤ 1 := by apply (moment_antitone z (Nat.zero_le _)).trans; simp [moment]
  unfold momentDiff
  exact abs_le.mpr ⟨by linarith only [ub y,moment_nonneg x (j+1)],by linarith only [ub x,moment_nonneg y (j+1)]⟩

private theorem mixed_distance_summable {w : ℕ → ℝ} (hp : ∀ j, 0 ≤ w j) (hs : Summable w) (x y z t : Law) :
    Summable (fun j => w j*|momentDiff x y j| *|momentDiff z t j|) := by
  apply Summable.of_nonneg_of_le (fun j => mul_nonneg (mul_nonneg (hp j) (abs_nonneg _)) (abs_nonneg _)) _ hs
  intro j
  exact (mul_le_of_le_one_right (mul_nonneg (hp j) (abs_nonneg _)) (momentDiff_abs z t j)).trans
    (mul_le_of_le_one_right (hp j) (momentDiff_abs x y j))

private theorem squared_distance_summable {w : ℕ → ℝ} (hp : ∀ j, 0 ≤ w j) (hs : Summable w) (x y : Law) :
    Summable (fun j => w j*(momentDiff x y j)^2) := by
  apply (mixed_distance_summable hp hs x y x y).congr
  intro j
  rw [mul_assoc,←sq,sq_abs]

private theorem weighted_cauchy {w : ℕ → ℝ} (hp : ∀ j, 0 ≤ w j) (hs : Summable w) (x y z t : Law) :
    (∑' j, w j*|momentDiff x y j| *|momentDiff z t j|) ≤ momentDistance w x y*momentDistance w z t := by
  let A (j : ℕ) := w j*(momentDiff x y j)^2
  let B (j : ℕ) := w j*(momentDiff z t j)^2
  have a (j : ℕ) : 0 ≤ A j := mul_nonneg (hp _) (sq_nonneg _)
  have b (j : ℕ) : 0 ≤ B j := mul_nonneg (hp _) (sq_nonneg _)
  have val (j : ℕ) : √(A j)*√(B j)=w j*|momentDiff x y j| *|momentDiff z t j| := by
    rw [show √(A j)=√(w j)*|momentDiff x y j| by simp [A,Real.sqrt_mul (hp j),Real.sqrt_sq_eq_abs],
        show √(B j)=√(w j)*|momentDiff z t j| by simp [B,Real.sqrt_mul (hp j),Real.sqrt_sq_eq_abs]]
    calc _ = (√(w j))^2*|momentDiff x y j| *|momentDiff z t j| := by ring
         _ = _ := by rw [Real.sq_sqrt (hp j)]
  have hA : Tendsto (fun n => ∑ j ∈ Finset.range n, A j) atTop (𝓝 (squaredDistance w x y)) :=
    (squared_distance_summable hp hs x y).hasSum.tendsto_sum_nat
  have hB : Tendsto (fun n => ∑ j ∈ Finset.range n, B j) atTop (𝓝 (squaredDistance w z t)) :=
    (squared_distance_summable hp hs z t).hasSum.tendsto_sum_nat
  have h := (hA.sqrt).mul hB.sqrt
  apply le_of_tendsto_of_tendsto' (mixed_distance_summable hp hs x y z t).hasSum.tendsto_sum_nat h
  intro n
  simpa only [val] using Real.sum_sqrt_mul_sqrt_le (Finset.range n) a b

private theorem momentDistance_sq {w : ℕ → ℝ} (hp : ∀ j, 0 ≤ w j) (x y : Law) :
    momentDistance w x y ^ 2 = squaredDistance w x y :=
  Real.sq_sqrt (tsum_nonneg fun j => mul_nonneg (hp j) (sq_nonneg _))

theorem momentDistance_triangle {w : ℕ → ℝ} (hp : ∀ j, 0 ≤ w j) (hs : Summable w) (x y z : Law) :
    momentDistance w x z ≤ momentDistance w x y+momentDistance w y z := by
  have plus := ((squared_distance_summable hp hs x y).hasSum.add (squared_distance_summable hp hs y z).hasSum).add
    ((mixed_distance_summable hp hs x y y z).hasSum.mul_left 2)
  have le (j : ℕ) : w j*(momentDiff x z j)^2 ≤ (w j*(momentDiff x y j)^2+w j*(momentDiff y z j)^2)+2*(w j*|momentDiff x y j| *|momentDiff y z j|) := by
    have e : momentDiff x z j=momentDiff x y j+momentDiff y z j := by unfold momentDiff; ring
    have cross := (le_abs_self (momentDiff x y j*momentDiff y z j)).trans_eq (abs_mul _ _)
    have m := mul_le_mul_of_nonneg_left cross (hp j)
    rw [e]
    linarith only [m]
  have ts := (squared_distance_summable hp hs x z).tsum_le_tsum le plus.summable
  rw [plus.tsum_eq] at ts
  change squaredDistance w x z ≤ squaredDistance w x y+squaredDistance w y z+2*(∑' j,w j*|momentDiff x y j| *|momentDiff y z j|) at ts
  have cauchy := weighted_cauchy hp hs x y y z
  have sq : momentDistance w x z^2 ≤ (momentDistance w x y+momentDistance w y z)^2 := by
    nlinarith only [ts,cauchy,momentDistance_sq hp x z,momentDistance_sq hp x y,momentDistance_sq hp y z]
  exact le_of_pow_le_pow_left₀ (by decide : 2 ≠ 0) (add_nonneg (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)) sq

private theorem momentDistance_comm (w : ℕ → ℝ) (x y : Law) : momentDistance w x y = momentDistance w y x := by
  unfold momentDistance squaredDistance
  congr 1
  apply tsum_congr
  intro j
  ring

theorem mixedWarnings_moment (x y : Law) (s : Icc (0:ℝ) 1) (j : ℕ) :
    moment (mixedWarnings x y s) j=(1-(s:ℝ))*moment x j+(s:ℝ)*moment y j :=
  mixedWarnings_integral x y s _ (integrable_monomial x j) (integrable_monomial y j)

private theorem segment_distance (w : ℕ → ℝ) (x y : Law) (s : Icc (0:ℝ) 1) :
    momentDistance w (mixedWarnings x y s) x=(s:ℝ)*momentDistance w x y ∧
    momentDistance w (mixedWarnings x y s) y=(1-(s:ℝ))*momentDistance w x y := by
  have eqn (z : Law) (p : ℝ) (p₀ : 0 ≤ p) (e : ∀ j, (momentDiff (mixedWarnings x y s) z j)^2=p^2*(momentDiff x y j)^2) :
      momentDistance w (mixedWarnings x y s) z=p*momentDistance w x y := by
    unfold momentDistance
    have distEq : squaredDistance w (mixedWarnings x y s) z=p^2*squaredDistance w x y := by
      unfold squaredDistance
      rw [←tsum_mul_left]
      apply tsum_congr
      intro j
      change w j*(momentDiff (mixedWarnings x y s) z j)^2=p^2*(w j*(momentDiff x y j)^2)
      rw [e]; ring
    rw [distEq,Real.sqrt_mul (sq_nonneg p),Real.sqrt_sq p₀]
  constructor
  · apply eqn x s s.2.1
    intro j; unfold momentDiff; rw [mixedWarnings_moment]; ring
  · apply eqn y (1-(s:ℝ)) (sub_nonneg.mpr s.2.2)
    intro j; unfold momentDiff; rw [mixedWarnings_moment]; ring

private theorem power_secant (n : ℕ) {a b u : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (au : a ≤ u) (bu : b ≤ u) :
    |a^(n+1)-b^(n+1)| ≤ ((n+1:ℕ):ℝ)*u^n*|a-b| := by
  have hu := ha.trans au
  induction n with
  | zero => simp
  | succ n ih =>
    have eqn : a^(n+1+1)-b^(n+1+1)=a*(a^(n+1)-b^(n+1))+b^(n+1)*(a-b) := by ring
    rw [eqn]
    apply (abs_add_le _ _).trans
    rw [abs_mul,abs_mul,abs_of_nonneg ha,abs_of_nonneg (pow_nonneg hb _)]
    have h₁ := mul_le_mul au ih (abs_nonneg _) hu
    have h₂ := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hb bu (n+1)) (abs_nonneg (a-b))
    refine (add_le_add h₁ h₂).trans_eq ?_
    push_cast; rw [pow_succ]; ring

private theorem oriented_powerGap (n : ℕ) {a x y u : ℝ}
    (hx : 0 ≤ x) (hy : 0 ≤ y) (xu : x ≤ u) (yu : y ≤ u) :
    powerGap (n+2) a x-powerGap (n+2) a y ≤
      ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*u^n*((y-x)^2+2*|y-x| *|a-y|) := by
  have iden : powerGap (n+2) a x-powerGap (n+2) a y=
      powerGap (n+2) y x+((n+2:ℕ):ℝ)*(y^(n+1)-x^(n+1))*(a-y) := by
    unfold powerGap
    rw [show n+2-1=n+1 by omega,pow_succ y (n+1)]
    push_cast; ring
  have h₁ := powerGap_le_quadratic n hy hx yu xu
  have est := (le_abs_self ((y^(n+1)-x^(n+1))*(a-y))).trans ((abs_mul _ _).le.trans
    (mul_le_mul_of_nonneg_right (power_secant n hy hx yu xu) (abs_nonneg _)))
  have h₂ := mul_le_mul_of_nonneg_left est (show 0 ≤ ((n+2:ℕ):ℝ) by positivity)
  rw [iden]
  linarith only [h₁,h₂]

/-- One step of a score comparison bounded by the distance between the
two inputs and the residual of the input at the upper end. -/
theorem trial_secant_upper (n : ℕ) (hk : 2 < n+2) (α : ℝ≥0) (x y : Law)
    (hx : finiteInverse x) (hy : finiteInverse y) (u : ℕ → ℝ)
    (cap : ∀ j, moment x (j+1) ≤ u j ∧ moment y (j+1) ≤ u j)
    (ws : Summable (fun j : ℕ => (u j)^n/(j+1:ℕ))) :
    let w (j : ℕ) := (u j)^n/(j+1:ℕ)
    score (n+2) hk α y-score (n+2) hk α x ≤
      (((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*(α:ℝ))*
        (momentDistance w y x^2+2*momentDistance w y x*momentDistance w (update (n+2) hk α y) y) := by
  let w (j : ℕ) := (u j)^n/(j+1:ℕ)
  let d := update (n+2) hk α y
  let C := ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2
  have C₀ : 0 ≤ C := by dsimp [C]; positivity
  have wt (j : ℕ) : 0 ≤ w j := div_nonneg (pow_nonneg ((moment_nonneg x _).trans (cap j).1) _) (by positivity)
  have hi := (inverse_update _ hk α y hy).1
  have gain := variational_score_gain _ hk α y x hy hx
  have gsum := (momentGap_summable _ (by omega : 2 ≤ n+2) d x hi hx).hasSum.sub
    (momentGap_summable _ (by omega : 2 ≤ n+2) d y hi hy).hasSum
  have major := (((squared_distance_summable wt ws y x).hasSum.add
    ((mixed_distance_summable wt ws y x d y).hasSum.mul_left 2))).mul_left C
  have cmp (j : ℕ) : momentGap (n+2) d x j-momentGap (n+2) d y j ≤
      C*(w j*(momentDiff y x j)^2+2*(w j*|momentDiff y x j| *|momentDiff d y j|)) := by
    unfold momentGap
    rw [←sub_div]
    have h := oriented_powerGap n (a := moment d (j+1)) (moment_nonneg x _) (moment_nonneg y _) (cap j).1 (cap j).2
    refine (div_le_div_of_nonneg_right h (by positivity : 0 ≤ ((j+1:ℕ):ℝ))).trans_eq ?_
    unfold w C momentDiff
    ring
  have bound := gsum.summable.tsum_le_tsum cmp major.summable
  rw [gsum.tsum_eq,major.tsum_eq] at bound
  have cross := weighted_cauchy wt ws y x d y
  change (α:ℝ)*((∑' j, momentGap (n+2) d y j)-(∑' j, momentGap (n+2) d x j)) ≤ _ at gain
  have M := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left cross C₀) α.coe_nonneg
  have A := mul_le_mul_of_nonneg_left bound α.coe_nonneg
  change _ ≤ (C*(α:ℝ))*(momentDistance w y x^2+2*momentDistance w y x*momentDistance w d y)
  rw [momentDistance_sq wt]
  change (α:ℝ)*((∑' j, momentGap (n+2) d x j)-(∑' j, momentGap (n+2) d y j)) ≤
    (α:ℝ)*(C*(squaredDistance w y x+2*(∑' j, w j*|momentDiff y x j| *|momentDiff d y j|))) at A
  linarith only [gain,A,M]



/-- Quantitative variational estimate by iterating damped SP steps, then
taking the damping parameter to zero. All constants are explicit. -/
private theorem damped_budget {X : Type*} {K : Set X} (E R : X → ℝ) {C q : ℝ}
    (cpos : 0 ≤ C) (qpos : 0 ≤ q) (qlt : q < 1) (rpos : ∀ x, 0 ≤ R x)
    (coarse : ∃ L₀ ≥ 0, ∀ x ∈ K, E x ≤ L₀*(R x)^2)
    (step : ∀ x ∈ K, ∀ h ∈ Ioc (0:ℝ) 1, ∃ y ∈ K,
      R y ≤ (1-h*(1-q))*R x ∧
      E x-E y ≤ C*(h^2+2*h*(1-h*(1-q)))*(R x)^2) :
    ∀ x ∈ K, E x ≤ C/(1-q)*(R x)^2 := by
  obtain ⟨L₀,hL₀,rough⟩ := coarse
  have c : 0 < 1-q := sub_pos.mpr qlt
  let a (h : ℝ) := 1-h*(1-q)
  let L (h : ℝ) := C*(h+2*a h)/((1-q)*(1+a h))
  have bound (h : ℝ) (hh : h ∈ Ioc (0:ℝ) 1) (x : X) (hx : x ∈ K) : E x ≤ L h*(R x)^2 := by
    have ap : 0 ≤ a h := by
      unfold a; linarith only [mul_le_mul_of_nonneg_right hh.2 c.le,qpos]
    have al : a h < 1 := sub_lt_self _ (mul_pos hh.1 c)
    have La : 0 ≤ L h := div_nonneg (mul_nonneg cpos (by linarith only [hh.1,ap])) (mul_nonneg c.le (by linarith only [ap]))
    have key : L h*(a h)^2 + C*(h^2+2*h*a h) = L h := by
      unfold L
      field_simp [c.ne',(by linarith only [ap] : 1+a h ≠ 0)]
      unfold a
      ring
    have iterate (n : ℕ) (x : X) (hx : x ∈ K) : E x ≤ (L h+L₀*((a h)^2)^n)*(R x)^2 := by
      induction n generalizing x with
      | zero =>
        rw [pow_zero,mul_one]
        linarith only [rough x hx,mul_nonneg La (sq_nonneg (R x))]
      | succ n ih =>
        obtain ⟨y,hy,stop,inc⟩ := step x hx h hh
        change R y ≤ a h*R x at stop
        change E x-E y ≤ C*(h^2+2*h*a h)*(R x)^2 at inc
        have sq := pow_le_pow_left₀ (rpos y) stop 2
        have fac : 0 ≤ L h+L₀*((a h)^2)^n := add_nonneg La (mul_nonneg hL₀ (pow_nonneg (sq_nonneg _) _))
        have val := (ih y hy).trans (mul_le_mul_of_nonneg_left sq fac)
        rw [pow_succ]
        linarith only [inc,val,congrArg (·*(R x)^2) key]
    have hp : a h^2 < 1 := by nlinarith only [mul_pos (sub_pos.mpr al) (show 0 < 1+a h by linarith only [ap])]
    have lim := tendsto_pow_atTop_nhds_zero_of_lt_one (sq_nonneg (a h)) hp
    have conv := (tendsto_const_nhds (x := L h) |>.add (lim.const_mul L₀)).mul_const ((R x)^2)
    simpa only [mul_zero,add_zero] using ge_of_tendsto conv (Eventually.of_forall fun n => iterate n x hx)
  intro x hx
  let H (n : ℕ) := (1/2:ℝ)^n
  have Hp (n : ℕ) : H n ∈ Ioc (0:ℝ) 1 := ⟨pow_pos (by norm_num) _,pow_le_one₀ (by norm_num) (by norm_num)⟩
  have Hlim : Tendsto H atTop (𝓝 0) := tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num) (by norm_num)
  have acont : Continuous a := by unfold a; fun_prop
  have nz : (1-q)*(1+a 0) ≠ 0 := by simp [a, c.ne']
  have Lcont : ContinuousAt L 0 := ((continuous_const.mul (continuous_id.add (continuous_const.mul acont))).continuousAt).div
    ((continuous_const.mul (continuous_const.add acont)).continuousAt) nz
  have fin := ge_of_tendsto ((Lcont.tendsto.comp Hlim).mul_const ((R x)^2))
    (Eventually.of_forall fun n => bound (H n) (Hp n) x hx)
  have Leq : L 0=C/(1-q) := by unfold L a; field_simp [c.ne']; ring
  rwa [Leq] at fin


/-- Sharp residual budget. Damping permits a direct telescoping proof
from the score secant and contraction, with no differentiability
assumption on the family of SP iterates. -/
theorem trial_residual_budget (n : ℕ) (hk : 2 < n+2) (α : ℝ≥0) (K : Set Law)
    (u : ℕ → ℝ) (ws : Summable (fun j : ℕ => (u j)^n/(j+1:ℕ)))
    (cap : ∀ x ∈ K, finiteInverse x ∧ ∀ j, moment x (j+1) ≤ u j)
    (η : Law) (hη : η ∈ K) (fixed : update (n+2) hk α η=η)
    (invariant : MapsTo (update (n+2) hk α) K K)
    (segment : ∀ x ∈ K, ∀ y ∈ K, ∀ s : Icc (0:ℝ) 1, mixedWarnings x y s ∈ K)
    (q : ℝ) (q₀ : 0 ≤ q) (q₁ : q < 1)
    (contr : let w (j : ℕ) := (u j)^n/(j+1:ℕ)
             ∀ x ∈ K, ∀ y ∈ K, momentDistance w (update (n+2) hk α x) (update (n+2) hk α y) ≤
               q*momentDistance w x y) :
    ∀ x ∈ K, score (n+2) hk α η-score (n+2) hk α x ≤
      (((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*(α:ℝ))/(1-q)*
        squaredDistance (fun j : ℕ => (u j)^n/(j+1:ℕ)) (update (n+2) hk α x) x := by
  let T := update (n+2) hk α
  let Γ := score (n+2) hk α
  let w (j : ℕ) := (u j)^n/(j+1:ℕ)
  let D := momentDistance w
  let R (x : Law) := D (T x) x
  let E (x : Law) := Γ η-Γ x
  let C := ((n+2:ℕ):ℝ)*((n+1:ℕ):ℝ)/2*(α:ℝ)
  have C₀ : 0 ≤ C := by dsimp [C]; positivity
  have cp : 0 < 1-q := sub_pos.mpr q₁
  have wp (j : ℕ) : 0 ≤ w j :=
    div_nonneg (pow_nonneg ((moment_nonneg η _).trans ((cap η hη).2 j)) _) (by positivity)
  have pos (x : Law) : 0 ≤ R x := Real.sqrt_nonneg _
  have con (x : Law) (hx : x ∈ K) (y : Law) (hy : y ∈ K) : D (T x) (T y) ≤ q*D x y := contr x hx y hy
  have coarse (x : Law) (hx : x ∈ K) : E x ≤ (C/(1-q)^2)*(R x)^2 := by
    have compare := capped_trial_score_gap n hk α η x (cap η hη).1 (cap x hx).1 fixed u
      (fun j => ⟨(cap x hx).2 j,(cap η hη).2 j⟩) ws
    have estimate := con η hη x hx
    rw [show T η=η from fixed] at estimate
    have triangle : D η x ≤ D η (T x)+R x := momentDistance_triangle wp ws η (T x) x
    have scaled : D η x ≤ R x/(1-q) :=
      (le_div_iff₀ cp).mpr (by linarith only [estimate,triangle])
    have pows := pow_le_pow_left₀ (show 0 ≤ D η x from Real.sqrt_nonneg _) scaled 2
    change E x ≤ C*squaredDistance w η x at compare
    have hsq : squaredDistance w η x=(D η x)^2 := (momentDistance_sq wp η x).symm
    rw [hsq] at compare
    exact compare.trans ((mul_le_mul_of_nonneg_left pows C₀).trans_eq (by rw [div_pow]; ring))
  have smaller (x : Law) (hx : x ∈ K) (h : ℝ) (hh : h ∈ Ioc (0:ℝ) 1) :
      ∃ y ∈ K, R y ≤ (1-h*(1-q))*R x ∧ E x-E y ≤ C*(h^2+2*h*(1-h*(1-q)))*(R x)^2 := by
    let s : Icc (0:ℝ) 1 := ⟨h,hh.1.le,hh.2⟩
    let y := mixedWarnings x (T x) s
    have hy := segment x hx (T x) (invariant hx) s
    have ed := segment_distance w x (T x) s
    rw [momentDistance_comm w x (T x)] at ed
    have ex : D y x=h*R x := ed.1
    have ey : D y (T x)=(1-h)*R x := ed.2
    have ey' : D (T x) y=(1-h)*R x := (momentDistance_comm w _ _).trans ey
    have ty := con y hy x hx
    have tr : R y ≤ D (T y) (T x)+D (T x) y := momentDistance_triangle wp ws (T y) (T x) y
    rw [ex] at ty
    rw [ey'] at tr
    have ry : R y ≤ (1-h*(1-q))*R x := by linarith only [ty,tr]
    refine ⟨y,hy,ry,?_⟩
    have raw := trial_secant_upper n hk α x y (cap x hx).1 (cap _ hy).1 u
      (fun j => ⟨(cap x hx).2 j,(cap _ hy).2 j⟩) ws
    change Γ y-Γ x ≤ C*((D y x)^2+2*D y x*R y) at raw
    rw [ex] at raw
    have cross := mul_le_mul_of_nonneg_left ry (show 0 ≤ C*(2*(h*R x)) from mul_nonneg C₀ (mul_nonneg (by norm_num) (mul_nonneg hh.1.le (pos x))))
    change (Γ η-Γ x)-(Γ η-Γ y) ≤ _
    linarith only [raw,cross]
  intro x hx
  have h := damped_budget E R C₀ q₀ q₁ pos ⟨C/(1-q)^2,div_nonneg C₀ (sq_nonneg _),coarse⟩ smaller x hx
  have s : R x^2=squaredDistance w (T x) x := momentDistance_sq wp _ _
  rwa [s] at h


theorem mixedWarnings_inverse (x y : Law) (s : Icc (0:ℝ) 1) (hx : finiteInverse x) (hy : finiteInverse y) :
    inverseMoment (mixedWarnings x y s)=(1-(s:ℝ))*inverseMoment x+(s:ℝ)*inverseMoment y :=
  mixedWarnings_integral x y s _ hx hy

/-- The actual common class is convex under mixing of laws. -/
theorem Common.mixed_mem (k : ℕ) (x y : Law) (s : Icc (0:ℝ) 1) (hx : Common.inClass k x) (hy : Common.inClass k y) :
    Common.inClass k (mixedWarnings x y s) := by
  have upper (a b c : ℝ) (ha : a ≤ c) (hb : b ≤ c) : (1-(s:ℝ))*a+(s:ℝ)*b ≤ c := by
    linarith only [mul_le_mul_of_nonneg_left ha (sub_nonneg.mpr s.2.2),mul_le_mul_of_nonneg_left hb s.2.1]
  have lower (a b c : ℝ) (ha : c ≤ a) (hb : c ≤ b) : c ≤ (1-(s:ℝ))*a+(s:ℝ)*b := by
    linarith only [mul_le_mul_of_nonneg_left ha (sub_nonneg.mpr s.2.2),mul_le_mul_of_nonneg_left hb s.2.1]
  have mom (j : ℕ) : moment (mixedWarnings x y s) j=(1-(s:ℝ))*moment x j+(s:ℝ)*moment y j :=
    mixedWarnings_integral x y s _ (integrable_monomial x j) (integrable_monomial y j)
  refine ⟨?_,?_,mixedWarnings_finite x y s hx.2.2.1 hy.2.2.1,?_⟩
  · rw [mom]; exact lower _ _ _ hx.1 hy.1
  · intro h hh; rw [mom]; exact upper _ _ _ (hx.2.1 h hh) (hy.2.1 h hh)
  · rw [mixedWarnings_inverse x y s hx.2.2.1 hy.2.2.1]
    exact upper _ _ _ hx.2.2.2 hy.2.2.2


theorem momentDistance_contracts_of_sq (w : ℕ → ℝ) (q : ℝ) (hq : 0 ≤ q) (a b x y : Law)
    (ineq : squaredDistance w a b ≤ q^2*squaredDistance w x y) :
    momentDistance w a b ≤ q*momentDistance w x y := by
  exact (Real.sqrt_le_sqrt ineq).trans_eq (by unfold momentDistance; rw [Real.sqrt_mul (sq_nonneg q),Real.sqrt_sq hq])

/-- The residual estimate in the manuscript's parameter k. -/
theorem trial_residual_budget_k (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (K : Set Law)
    (u : ℕ → ℝ) (ws : Summable (fun j : ℕ => (u j)^(k-2)/(j+1:ℕ)))
    (cap : ∀ x ∈ K, finiteInverse x ∧ ∀ j, moment x (j+1) ≤ u j)
    (η : Law) (hη : η ∈ K) (fixed : update k hk α η=η)
    (invariant : MapsTo (update k hk α) K K)
    (segment : ∀ x ∈ K, ∀ y ∈ K, ∀ s : Icc (0:ℝ) 1, mixedWarnings x y s ∈ K)
    (q : ℝ) (q₀ : 0 ≤ q) (q₁ : q < 1)
    (contr : let w (j : ℕ) := (u j)^(k-2)/(j+1:ℕ)
             ∀ x ∈ K, ∀ y ∈ K, squaredDistance w (update k hk α x) (update k hk α y) ≤
               q^2*squaredDistance w x y) :
    ∀ x ∈ K, score k hk α η-score k hk α x ≤
      ((k:ℝ)*((k-1:ℕ):ℝ)/2*(α:ℝ))/(1-q)*
        squaredDistance (fun j : ℕ => (u j)^(k-2)/(j+1:ℕ)) (update k hk α x) x := by
  obtain ⟨n,rfl⟩ : ∃ n, k=n+2 := ⟨k-2,by omega⟩
  simp only [Nat.add_sub_cancel,show n+2-1=n+1 by omega] at ws contr ⊢
  exact trial_residual_budget n hk α K u ws cap η hη fixed invariant segment q q₀ q₁
    (fun x hx y hy => momentDistance_contracts_of_sq _ _ q₀ _ _ _ _ (contr x hx y hy))

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/Secant.lean <==
import SPAnalysis.Moments
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import Mathlib.Analysis.Calculus.Deriv.Pow

noncomputable section
open Set MeasureTheory

namespace SurveyPropagation

private theorem square_le_exp {v : ℝ} (hv : 0 ≤ v) : v^2 ≤ Real.exp v := by
  have hh := Real.quadratic_le_exp_of_nonneg (show 0 ≤ v/2 by linarith)
  have h : v ≤ Real.exp (v/2) := by nlinarith [sq_nonneg (v/2-1)]
  have h2 := pow_le_pow_left₀ hv h 2
  rwa [sq (Real.exp _), ← Real.exp_add, add_halves] at h2

private theorem exp_curvature {p i s y : ℝ} (hp : p < i) (his : i ≤ s) (hy : 0 ≤ y) :
    y^2*Real.exp (-y*s) ≤ Real.exp (-y*p)/(i-p)^2 := by
  have hd := sub_pos.mpr hp
  have h := square_le_exp (mul_nonneg hd.le hy)
  have h' := mul_le_mul_of_nonneg_right h (Real.exp_nonneg (-y*s))
  rw [← Real.exp_add] at h'
  have hs : (i-p)*y + (-y*s) ≤ -y*p := by nlinarith [mul_nonneg (sub_nonneg.mpr his) hy]
  apply (le_div_iff₀ (sq_pos_of_pos hd)).2
  calc _ = ((i-p)*y)^2*Real.exp (-y*s) := by ring
       _ ≤ _ := h'.trans (Real.exp_le_exp.mpr hs)

private theorem secant_combine {f : ℝ → ℝ} {i h j : ℝ} (hi : i ≤ h) (hj : h ≤ j) (hij : i < j)
    (hc : ConvexOn ℝ (Icc i j) f) :
    (j-i)*f h ≤ (j-h)*f i+(h-i)*f j := by
  have hd := sub_pos.mpr hij
  have ha : 0 ≤ (j-h)/(j-i) := div_nonneg (sub_nonneg.mpr hj) hd.le
  have hb : 0 ≤ (h-i)/(j-i) := div_nonneg (sub_nonneg.mpr hi) hd.le
  have he : (j-h)/(j-i)+(h-i)/(j-i)=1 := by field_simp; ring
  have hc' := hc.2 (show i ∈ Icc i j from ⟨le_rfl,hij.le⟩) (show j ∈ Icc i j from ⟨hij.le,le_rfl⟩) ha hb he
  simp only [smul_eq_mul] at hc'
  rw [show (j-h)/(j-i)*i+(h-i)/(j-i)*j=h by field_simp; ring] at hc'
  have q := mul_le_mul_of_nonneg_left hc' hd.le
  convert q using 1
  field_simp

/-- The interpolation error uses the earlier moment p. The bound holds
for an arbitrary law, before any finite panel constraints are imposed. -/
theorem moment_secant (x : Law) {p i h j : ℕ} (hp : p < i) (hi : i ≤ h) (hj : h ≤ j) (hij : i < j) :
    let diff := ((j:ℝ)-h)*moment x i + ((h:ℝ)-i)*moment x j - ((j:ℝ)-i)*moment x h
    0 ≤ diff ∧ diff ≤ ((j:ℝ)-i)*((h:ℝ)-i)*((j:ℝ)-h)/(2*((i:ℝ)-p)^2)*moment x p := by
  have pp : (p:ℝ) < i := by exact_mod_cast hp
  have hh : (i:ℝ) ≤ h := by exact_mod_cast hi
  have jj : (h:ℝ) ≤ j := by exact_mod_cast hj
  have ij : (i:ℝ) < j := by exact_mod_cast hij
  let a := (j:ℝ)-h
  let b := (h:ℝ)-i
  let d := (j:ℝ)-i
  let K := d*b*a/(2*((i:ℝ)-p)^2)
  let f (r : Message) := a*(r:ℝ)^i+b*(r:ℝ)^j-d*(r:ℝ)^h
  have pt (r : Message) : 0 ≤ f r ∧ f r ≤ K*(r:ℝ)^p := by
    by_cases zero : (r:ℝ)=0
    · have ii : i ≠ 0 := by omega
      have hh' : h ≠ 0 := by omega
      have jj' : j ≠ 0 := by omega
      have hK : 0 ≤ K := by
        exact div_nonneg (mul_nonneg (mul_nonneg (sub_nonneg.mpr ij.le) (sub_nonneg.mpr hh)) (sub_nonneg.mpr jj)) (by positivity)
      simp only [f, zero, zero_pow ii,zero_pow hh',zero_pow jj',mul_zero,add_zero,sub_zero, le_refl, true_and]
      exact mul_nonneg hK (pow_nonneg (by norm_num) _)
    let y := -Real.log (r:ℝ)
    have hy : 0 ≤ y := neg_nonneg.mpr (Real.log_nonpos r.2.1 r.2.2.le)
    let P (s : ℝ) := Real.exp (-y*s)
    let M := P p/((i:ℝ)-p)^2
    have atNat (n : ℕ) : P n = (r:ℝ)^n := by
      unfold P y
      rw [neg_neg,mul_comm,Real.exp_nat_mul,Real.exp_log (lt_of_le_of_ne r.2.1 (Ne.symm zero))]
    have Pd (u : ℝ) : HasDerivAt P ((-y)*P u) u := by
      simpa [P,mul_comm] using (((hasDerivAt_id u).const_mul (-y)).exp)
    have Pdd (u : ℝ) : HasDerivAt (fun s => (-y)*P s) (y^2*P u) u := by
      convert (Pd u).const_mul (-y) using 1; ring
    have convP : ConvexOn ℝ (Icc (i:ℝ) j) P := convexOn_of_hasDerivWithinAt2_nonneg (convex_Icc _ _)
      (by unfold P; fun_prop) (fun u _ => (Pd u).hasDerivWithinAt) (fun u _ => (Pdd u).hasDerivWithinAt)
      (fun u _ => mul_nonneg (sq_nonneg _) (Real.exp_nonneg _))
    let G (u : ℝ) := M/2*u^2-P u
    have Gd (u : ℝ) : HasDerivAt G (M*u-(-y)*P u) u := by
      convert (((hasDerivAt_pow 2 u).const_mul (M/2)).sub (Pd u)) using 1; simp; ring
    have Gdd (u : ℝ) : HasDerivAt (fun s => M*s-(-y)*P s) (M-y^2*P u) u := by
      simpa only [id_eq, mul_one, Pi.sub_apply] using (((hasDerivAt_id u).const_mul M).sub (Pdd u))
    have convG : ConvexOn ℝ (Icc (i:ℝ) j) G := by
      apply convexOn_of_hasDerivWithinAt2_nonneg (convex_Icc _ _) (hf := fun u _ => (Gd u).continuousAt.continuousWithinAt)
        (fun u _ => (Gd u).hasDerivWithinAt) (fun u _ => (Gdd u).hasDerivWithinAt)
      intro u hu
      exact sub_nonneg.mpr (exp_curvature pp (interior_subset hu).1 hy)
    have low := secant_combine hh jj ij convP
    have high := secant_combine hh jj ij convG
    change 0 ≤ a*(r:ℝ)^i+b*(r:ℝ)^j-d*(r:ℝ)^h ∧ _
    simp only [G] at high
    simp only [atNat] at low high
    constructor
    · dsimp [a,b,d]; linarith only [low]
    · change _ ≤ d*b*a/(2*((i:ℝ)-p)^2)*(r:ℝ)^p
      have kM : d*b*a/(2*((i:ℝ)-p)^2)*(r:ℝ)^p = d*b*a*M/2 := by dsimp [M]; rw [atNat]; field_simp [(sub_pos.mpr pp).ne']
      rw [kM]
      dsimp [f,a,b,d]
      linarith only [high]
  have ia := ((integrable_monomial x i).const_mul a).add ((integrable_monomial x j).const_mul b)
  have ib := (integrable_monomial x h).const_mul d
  have ev : (∫ r, f r ∂(x : Measure Message))=a*moment x i+b*moment x j-d*moment x h := by
    unfold f
    rw [integral_sub (f := fun r : Message => a*(r:ℝ)^i+b*(r:ℝ)^j) (g := fun r : Message => d*(r:ℝ)^h) ia ib, integral_add ((integrable_monomial x i).const_mul a) ((integrable_monomial x j).const_mul b)]
    simp only [integral_const_mul,moment]
  have lo : 0 ≤ ∫ r, f r ∂(x : Measure Message) := integral_nonneg fun r => (pt r).1
  have up := integral_mono (ia.sub ib) ((integrable_monomial x p).const_mul K) fun r => (pt r).2
  change (∫ r, f r ∂(x : Measure Message)) ≤ ∫ r, K*(r:ℝ)^p ∂(x : Measure Message) at up
  rw [ev,integral_const_mul] at up
  exact ⟨ev ▸ lo,up⟩

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean <==
import SPAnalysis.ResponseSeries

noncomputable section
open Set Filter
open scoped Topology BigOperators

namespace SurveyPropagation.Response

/-- The polynomial left after removing the first two terms of (q+x)^r. -/
private def remainder : ℕ → ℝ → ℝ → ℝ
  | 0,_,_ => 0
  | r+1,q,x => (q+x)*remainder r q x+(r:ℝ)*q^(r-1)

@[fun_prop] private theorem continuous_remainder (r : ℕ) (q : ℝ) : Continuous (remainder r q) := by
  induction r with
  | zero => exact continuous_const
  | succ r h => exact ((continuous_const.add continuous_id).mul h).add continuous_const

private theorem expansion (r : ℕ) (q x : ℝ) :
    (q+x)^r=q^r+(r:ℝ)*q^(r-1)*x+x^2*remainder r q x := by
  induction r with
  | zero => simp [remainder]
  | succ r ih =>
    rw [pow_succ,ih,remainder,Nat.cast_succ,Nat.add_sub_cancel,pow_succ]
    cases r with
    | zero => norm_num; ring
    | succ r => simp only [Nat.add_sub_cancel,Nat.cast_succ,pow_succ]; ring

private theorem remainder_zero (r : ℕ) (q : ℝ) :
    remainder r q 0 = (r:ℝ)*((r-1:ℕ):ℝ)/2*q^(r-2) := by
  induction r with
  | zero => norm_num [remainder]
  | succ r ih =>
    rw [remainder,ih,add_zero]
    rcases r with _|_|r
    · norm_num
    · norm_num
    · simp only [Nat.succ_sub_succ_eq_sub,Nat.sub_zero,Nat.succ_sub_one,Nat.cast_succ,pow_succ]
      ring

private def quotient (r : ℕ) (q c s t : ℝ) : ℝ :=
  (r:ℝ)*q^(r-1)*c*s/(1-s*t)+(c/(1-s*t))^2*remainder r q (t*(c/(1-s*t)))

private theorem continuous_quotient (r : ℕ) (q c s : ℝ) : ContinuousAt (quotient r q c s) 0 := by
  unfold quotient
  fun_prop (disch := first | norm_num | exact (continuous_remainder r q).continuousAt)

private theorem rational_expansion (r : ℕ) (q c s t : ℝ) (d : 1-s*t ≠ 0) :
    (q+t*(c/(1-s*t)))^r=q^r+(r:ℝ)*q^(r-1)*c*t+t^2*quotient r q c s t := by
  rw [expansion]
  unfold quotient
  have l : t*(c/(1-s*t)) = c*t+t^2*(c*s/(1-s*t)) := by
    simp only [div_eq_mul_inv]
    linear_combination (t*c)*(mul_inv_cancel₀ d)
  linear_combination (r:ℝ)*q^(r-1)*l

/-- Extract the quadratic coefficient from the actual real series and a
continuous second divided difference. The factor bound controls the tail. -/
private theorem extract (B : ℕ → ℝ) (hb : ∀ n, |B n| ≤ 2) (C : ℝ) (D : ℝ → ℝ)
    (hd : ContinuousAt D 0)
    (hs : ∀ p : Message, HasSum (fun n => B n*(p:ℝ)^n) (C+B 1*(p:ℝ)+(p:ℝ)^2*D p)) :
    B 2 = D 0 := by
  let z : Message := ⟨0,by norm_num,by norm_num⟩
  have bc : B 0=C := by
    have h := (hs z).tsum_eq
    rw [tsum_eq_single 0 (fun j hj => by simp [z,zero_pow hj])] at h
    simpa [z] using h
  let x (n : ℕ) := (1/2:ℝ)^(n+1)
  have xp (n : ℕ) : 0 < x n := by dsimp [x]; positivity
  have xu (n : ℕ) : x n ≤ 1/2 := by
    exact (pow_le_pow_of_le_one (by norm_num : 0 ≤ (1/2:ℝ)) (by norm_num) (by omega : 1 ≤ n+1)).trans_eq (pow_one _)
  have lim : Tendsto x atTop (𝓝 0) := by
    simpa [x,pow_succ] using (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num)).mul_const (1/2:ℝ)
  have est (n : ℕ) : |B 2-D (x n)| ≤ 4*x n := by
    let p : Message := ⟨x n,(xp n).le,(xu n).trans_lt (by norm_num)⟩
    let a (j : ℕ) := B j*(x n)^j
    have exactSum := (hs p)
    have sm : Summable a := exactSum.summable
    have e := sm.sum_add_tsum_nat_add 3
    rw [show (∑' j, a j) = C+B 1*x n+(x n)^2*D (x n) from exactSum.tsum_eq] at e
    rw [Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_zero] at e
    dsimp only [a] at e
    simp only [bc,pow_one,pow_zero,mul_one,zero_add] at e
    have geo := hasSum_geometric_of_lt_one (xp n).le p.2.2
    have bound (j : ℕ) : |a (j+3)| ≤ (2*(x n)^3)*(x n)^j := by
      dsimp only [a]; rw [abs_mul,abs_of_nonneg (pow_nonneg (xp n).le _),pow_add]
      calc _ ≤ 2*((x n)^j*(x n)^3) := mul_le_mul_of_nonneg_right (hb _) (by positivity)
           _ = _ := by ring
    have st := (summable_nat_add_iff 3).mpr sm
    have raw := st.abs.tsum_le_tsum bound (geo.summable.mul_left _)
    rw [tsum_mul_left,geo.tsum_eq] at raw
    have norm := norm_tsum_le_tsum_norm (f := fun j => a (j+3)) (by simpa only [Real.norm_eq_abs] using st.abs)
    simp only [Real.norm_eq_abs] at norm
    have den : (1-x n)⁻¹ ≤ 2 := (inv_le_comm₀ (by linarith only [xu n]) (by norm_num)).mpr (by linarith only [xu n])
    have four := (norm.trans raw).trans (mul_le_mul_of_nonneg_left den (by positivity))
    have val : (x n)^2*(B 2-D (x n))= -(∑' j, a (j+3)) := by linarith only [e]
    have hv := congrArg abs val
    rw [abs_mul,abs_neg,abs_of_nonneg (sq_nonneg _)] at hv
    apply le_of_mul_le_mul_left (a := (x n)^2) _ (sq_pos_of_pos (xp n))
    linarith only [hv,four]
  have left : Tendsto (fun n => |B 2-D (x n)|) atTop (𝓝 |B 2-D 0|) := (tendsto_const_nhds.sub (hd.tendsto.comp lim)).abs
  have right := lim.const_mul 4
  rw [mul_zero] at right
  exact sub_eq_zero.mp (abs_nonpos_iff.mp (le_of_tendsto_of_tendsto' left right est))

private def diag (r : ℕ) (q c s : ℝ) : ℝ :=
  (r:ℝ)*q^(r-1)*c*s+(r:ℝ)*((r-1:ℕ):ℝ)/2*q^(r-2)*c^2

private theorem coefficient_two {r : ℕ} {q s w : ℝ} (q0 : 0 ≤ q) (q1 : q < 1)
    (s0 : 0 ≤ s) (s1 : s < 1) (sum : q+s+w=1)
    {B : ℕ → ℝ} (hb : ∀ h, |B h| ≤ 2) (first : B 1=(r:ℝ)*q^(r-1)*w*(1-q))
    (ev : ∀ p : Message, HasSum (fun h => B h*(p:ℝ)^h)
      (((q+w*(p:ℝ))/(1-s*(p:ℝ)))^r+(q*(1-(p:ℝ))/(1-q*(p:ℝ)))^r)) :
    B 2 = diag r q ((1-q)*(q+w)) s+diag r q (-q*(1-q)) q := by
  let C := (1-q)*(q+w)
  let E := -q*(1-q)
  have vals (p : Message) (a : ℝ) (a0 : 0 ≤ a) (a1 : a < 1) : 1-a*(p:ℝ) ≠ 0 := by
    have h := mul_le_of_le_one_right a0 p.2.2.le
    linarith only [h,a1]
  have form (p : Message) : HasSum (fun h => B h*(p:ℝ)^h)
      (2*q^r+B 1*(p:ℝ)+(p:ℝ)^2*(quotient r q C s p+quotient r q E q p)) := by
    have ps := vals p s s0 s1
    have pq := vals p q q0 q1
    have pos : (q+w*(p:ℝ))/(1-s*(p:ℝ))=q+(p:ℝ)*(C/(1-s*(p:ℝ))) := by
      apply (div_eq_iff ps).2
      dsimp only [C]
      have id := div_mul_cancel₀ ((1-q)*(q+w)) ps
      linear_combination (p:ℝ)*q*sum - (p:ℝ)*id
    have neg : q*(1-(p:ℝ))/(1-q*(p:ℝ))=q+(p:ℝ)*(E/(1-q*(p:ℝ))) := by
      apply (div_eq_iff pq).2
      dsimp only [E]
      linear_combination -(p:ℝ)*(div_mul_cancel₀ (-q*(1-q)) pq)
    have h := ev p
    rw [pos,neg,rational_expansion _ _ _ _ _ ps,rational_expansion _ _ _ _ _ pq] at h
    convert h using 1
    rw [first]; dsimp only [C,E]; ring
  have value := extract B hb (2*q^r) (fun t => quotient r q C s t+quotient r q E q t)
    ((continuous_quotient r q C s).add (continuous_quotient r q E q)) form
  simpa [quotient,diag,remainder_zero,C,E,mul_comm,mul_left_comm,mul_assoc] using value

private theorem bern (r : ℕ) {q : ℝ} (q0 : 0 ≤ q) (q1 : q ≤ 1) :
    (r:ℝ)*q^(r-1)*(1-q) ≤ 1 := by
  have c : (r:ℝ)*q^(r-1) ≤ ∑ j ∈ Finset.range r, q^j := by
    calc
      _ = ∑ _ ∈ Finset.range r, q^(r-1) := by simp
      _ ≤ _ := Finset.sum_le_sum fun j hj => pow_le_pow_of_le_one q0 q1 (by
        have h := Finset.mem_range.mp hj; omega)
  have up := mul_le_mul_of_nonneg_right c (sub_nonneg.mpr q1)
  rw [geom_sum_mul_neg] at up
  exact up.trans (sub_le_self _ (pow_nonneg q0 _))

private def baseline (r : ℕ) (q : ℝ) : ℝ := q^r*(1-q)*((r:ℝ)*(1-q)-q)
private def correction (r : ℕ) (q w : ℝ) : ℝ :=
  q^(r-1)*(1-q)*(1-2*q-w)+((r-1:ℕ):ℝ)/2*q^(r-2)*(1-q)^2*(2*q+w)

private theorem baseline_bound (r : ℕ) {q : ℝ} (q0 : 0 ≤ q) (q1 : q ≤ 1) :
    |baseline r q| ≤ 1/4 := by
  let u := (r:ℝ)*q^r*(1-q)^2
  let v := q^r*q*(1-q)
  have u0 : 0 ≤ u := by dsimp only [u]; positivity
  have v0 : 0 ≤ v := mul_nonneg (mul_nonneg (pow_nonneg q0 _) q0) (sub_nonneg.mpr q1)
  have lo := mul_nonneg q0 (sub_nonneg.mpr q1)
  have u1 : u ≤ q*(1-q) := by
    cases r with
    | zero => simpa [u] using lo
    | succ n =>
      have b := mul_le_mul_of_nonneg_right (bern (n+1) q0 q1) lo
      dsimp [u]; simp only [Nat.add_sub_cancel,one_mul] at b
      rw [pow_succ]; linarith only [b]
  have v1 : v ≤ q*(1-q) := by
    dsimp [v]; rw [mul_assoc]; exact mul_le_of_le_one_left lo (pow_le_one₀ q0 q1)
  have h : q*(1-q) ≤ 1/4 := by nlinarith only [sq_nonneg (q-1/2)]
  rw [show baseline r q = u-v by unfold baseline u v; ring]
  exact abs_le.mpr ⟨by linarith only [h,u0,v1],by linarith only [h,v0,u1]⟩

private theorem correction_bound (r : ℕ) {q w : ℝ} (q0 : 0 ≤ q) (w0 : 0 ≤ w) (sum : q+w ≤ 1) :
    |correction r q w| ≤ 2 := by
  have q1 : q ≤ 1 := by linarith only [w0,sum]
  have d0 := sub_nonneg.mpr q1
  have d1 := sub_le_self (1:ℝ) q0
  have e : |1-2*q-w| ≤ 1 := abs_le.mpr ⟨by linarith only [sum,q1],by linarith only [q0,w0]⟩
  have a : |q^(r-1)*(1-q)*(1-2*q-w)| ≤ 1 := by
    rw [abs_mul,abs_of_nonneg (mul_nonneg (pow_nonneg q0 _) d0)]
    exact mul_le_one₀ (mul_le_one₀ (pow_le_one₀ q0 q1) d0 d1) (abs_nonneg _) e
  have b := bern (r-1) q0 q1
  rw [show r-1-1=r-2 by omega] at b
  have be := mul_le_one₀ b d0 d1
  have b' : ((r-1:ℕ):ℝ)/2*q^(r-2)*(1-q)^2*(2*q+w) ≤ 1 := by
    have d : 0 ≤ ((r-1:ℕ):ℝ)*q^(r-2)*(1-q)*(1-q) := by positivity
    have h := mul_le_mul_of_nonneg_left (by linarith only [q1,sum] : 2*q+w ≤ 2) d
    linarith only [be,h]
  unfold correction
  apply (abs_add_le _ _).trans
  rw [abs_of_nonneg (show 0 ≤ ((r-1:ℕ):ℝ)/2*q^(r-2)*(1-q)^2*(2*q+w) by positivity)]
  linarith only [a,b']

/-- The second insertion coefficient also exhibits cancellation between signs. -/
theorem insertion_two {r : ℕ} {q s w : ℝ} (q0 : 0 ≤ q) (q1 : q < 1)
    (s0 : 0 ≤ s) (s1 : s < 1) (w0 : 0 ≤ w) (sum : q+s+w=1)
    {B : ℕ → ℝ} (hb : ∀ h, |B h| ≤ 2) (first : B 1=(r:ℝ)*q^(r-1)*w*(1-q))
    (ev : ∀ p : Message, HasSum (fun h => B h*(p:ℝ)^h)
      (((q+w*(p:ℝ))/(1-s*(p:ℝ)))^r+(q*(1-(p:ℝ))/(1-q*(p:ℝ)))^r)) :
    |B 2| ≤ (r:ℝ)*(1/4+2*w) := by
  have eqn := coefficient_two q0 q1 s0 s1 sum hb first ev
  have id : B 2 = (r:ℝ)*(baseline r q+w*correction r q w) := by
    rw [eqn,show s=1-q-w by linarith only [sum]]
    unfold diag baseline correction
    rcases r with _|_|r <;> simp only [Nat.cast_zero,Nat.cast_succ,Nat.succ_sub_succ_eq_sub,Nat.sub_zero,Nat.succ_sub_one,zero_mul,zero_add,pow_zero,pow_succ] <;> ring
  rw [id,abs_mul,abs_of_nonneg (Nat.cast_nonneg r)]
  apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg r)
  apply (abs_add_le _ _).trans
  rw [abs_mul,abs_of_nonneg w0,mul_comm 2]
  exact add_le_add (baseline_bound r q0 q1.le)
    (mul_le_mul_of_nonneg_left (correction_bound r q0 w0 (by linarith only [s0,sum])) w0)

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean <==
import SPAnalysis.CoordinateGram

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace

namespace SurveyPropagation.Fourier

theorem coord_norm_sq (r : ℕ) : ‖coordVector r‖^2=2/((r:ℝ)+1) := by
  rw [←real_inner_self_eq_norm_sq,coordinate_inner,if_pos rfl]

theorem coord_norm_bound (r : ℕ) : ‖coordVector r‖ ≤ 2 := by
  have h := coord_norm_sq r
  have bound : 2/((r:ℝ)+1) ≤ 2 := div_le_self (by norm_num) (le_add_of_nonneg_left (Nat.cast_nonneg _))
  nlinarith only [h,bound,norm_nonneg (coordVector r)]

/-- The feature of a genuine insertion is the convergent sum of its moment features. -/
theorem seed_expansion (p : Message) :
    HasSum (fun j : ℕ => (p:ℝ)^(j+1) • coordVector j) (seed p) := by
  let a (j : ℕ) := (p:ℝ)^(j+1) • coordVector j
  have geo := (summable_nat_add_iff 1).mpr (hasSum_geometric_of_lt_one p.2.1 p.2.2).summable
  have summ : Summable a := by
    apply Summable.of_norm_bounded (geo.mul_right 2)
    intro j
    dsimp only [a]
    rw [norm_smul,Real.norm_of_nonneg (pow_nonneg p.2.1 _)]
    exact mul_le_mul_of_nonneg_left (coord_norm_bound j) (pow_nonneg p.2.1 _)
  let v := ∑' j, a j
  have hs : HasSum a v := summ.hasSum
  have coord (r : ℕ) : ⟪coordVector r,v⟫=⟪coordVector r,seed p⟫ := by
    have inner := (innerSL ℝ (coordVector r)).hasSum hs
    rw [coord_seed_inner]
    apply inner.unique
    apply (hasSum_ite_eq r (2*(p:ℝ)^(r+1)/((r:ℝ)+1))).congr_fun
    intro j
    by_cases eqn : j=r
    · subst j
      simp [a,innerSL_apply,coordinate_inner]; ring
    · simp only [a,innerSL_apply,real_inner_smul_right,coordinate_inner,if_neg eqn,if_neg (Ne.symm eqn),mul_zero]
  have paired (f : ModeSpace) : HasSum (fun j => (p:ℝ)^(j+1)*inner ℝ f (coordVector j)) (inner ℝ f v) := by
    simpa only [a,innerSL_apply,real_inner_smul_right] using (innerSL ℝ f).hasSum hs
  have diff : ⟪v,v⟫=⟪seed p,v⟫ := by
    apply (paired v).unique
    apply (paired (seed p)).congr_fun
    intro j
    rw [real_inner_comm (coordVector j) v,coord,real_inner_comm (coordVector j) (seed p)]
  have gram : ⟪seed p,v⟫=⟪seed p,seed p⟫ := by
    rw [seed_inner]; apply (paired (seed p)).unique
    apply (origin_expansion p p).congr_fun
    intro j; rw [real_inner_comm (coordVector j) (seed p),coord_seed_inner]; ring
  have ns : ‖v-seed p‖^2=0 := by
    rw [norm_sub_sq_real,←real_inner_self_eq_norm_sq,←real_inner_self_eq_norm_sq,diff,real_inner_comm (seed p) v,gram]
    ring
  have eqn : v=seed p := sub_eq_zero.mp (norm_eq_zero.mp (pow_eq_zero ns))
  exact eqn ▸ hs

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Selection.lean <==
import SPAnalysis.Continuity
import Mathlib.Topology.Order.Compact

noncomputable section
open MeasureTheory Filter Set Function
open scoped BigOperators Topology NNReal

namespace SurveyPropagation

def squaredDistance (w : ℕ → ℝ) (x y : Law) : ℝ :=
  ∑' j, w j*(moment x (j+1)-moment y (j+1))^2

theorem squaredDistance_continuous (w : ℕ → ℝ) (hw : ∀ j, 0 ≤ w j) (hs : Summable w) :
    Continuous (fun xy : Law × Law => squaredDistance w xy.1 xy.2) := by
  have cap (x : Law) (h : ℕ) : moment x h ≤ 1 := by
    simpa only [integral_const,measureReal_univ_eq_one,one_smul,moment] using
      integral_mono (integrable_monomial x h) (integrable_const (μ := (x : Measure Message)) (1:ℝ))
        (fun r => pow_le_one₀ r.2.1 r.2.2.le)
  apply continuous_tsum (fun j => continuous_const.mul
    ((((moment_continuous (j+1)).comp continuous_fst).sub ((moment_continuous (j+1)).comp continuous_snd)).pow 2)) hs
  intro j xy
  change ‖w j*(moment xy.1 (j+1)-moment xy.2 (j+1))^2‖ ≤ _
  rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (hw _) (sq_nonneg _))]
  apply mul_le_of_le_one_right (hw j)
  have hl := moment_nonneg xy.1 (j+1)
  have hr := moment_nonneg xy.2 (j+1)
  have hu := cap xy.1 (j+1)
  have hv := cap xy.2 (j+1)
  nlinarith [mul_nonneg (show 0 ≤ 1+(moment xy.1 (j+1)-moment xy.2 (j+1)) by linarith)
    (show 0 ≤ 1-(moment xy.1 (j+1)-moment xy.2 (j+1)) by linarith)]

/-- For the concrete SP update and the concrete weighted moment expression,
weak compactness, entry, invariance and the numerical contraction inequality
suffice. No choice of a compatible complete metric is an input. -/
theorem selected_from_moment_contraction (k : ℕ) (hk : 2 < k) (α : ℝ≥0)
    (K : Set Law) (hK : IsCompact K) (N : ℕ) (hN : ordinary k hk α N ∈ K)
    (hi : MapsTo (update k hk α) K K) {q : ℝ} (hq₀ : 0 ≤ q) (hq : q < 1)
    (w : ℕ → ℝ) (hw : ∀ j, 0 < w j) (hs : Summable w)
    (hc : ∀ x ∈ K, ∀ y ∈ K, squaredDistance w (update k hk α x) (update k hk α y) ≤ q*squaredDistance w x y) :
    ∃ η ∈ K, update k hk α η = η ∧ Tendsto (ordinary k hk α) atTop (𝓝 η) ∧
      ∀ v ∈ K, update k hk α v = v → v = η := by
  let T := update k hk α
  let d := squaredDistance w
  have pos (x y : Law) : 0 ≤ d x y := tsum_nonneg fun j => mul_nonneg (hw j).le (sq_nonneg _)
  have sep (x y : Law) : d x y=0 ↔ x=y := moment_distance_zero w hw hs
  have cd := squaredDistance_continuous w (fun j => (hw j).le) hs
  have cT : Continuous T := update_continuous k hk α
  have res : Continuous (fun x => d x (T x)) := cd.comp (continuous_id.prodMk cT)
  obtain ⟨η,hη,minimal⟩ := hK.exists_isMinOn ⟨_,hN⟩ res.continuousOn
  have a : d η (T η) ≤ d (T η) (T (T η)) := minimal (hi hη)
  have b : d (T η) (T (T η)) ≤ q*d η (T η) := hc _ hη _ (hi hη)
  have fixed : T η=η := by
    apply Eq.symm
    apply (sep _ _).mp
    apply le_antisymm _ (pos _ _)
    by_contra! hn
    nlinarith [mul_pos (sub_pos.mpr hq) hn]
  refine ⟨η,hη,fixed,?_,?_⟩
  · let z := ordinary k hk α N
    have mem (n : ℕ) : T^[n] z ∈ K := hi.iterate n hN
    have geom (n : ℕ) : d (T^[n] z) η ≤ q^n*d z η := by
      induction n with
      | zero => simp
      | succ n ih =>
        rw [Function.iterate_succ_apply',pow_succ]
        have h := hc _ (mem n) η hη
        change d (T (T^[n] z)) (T η) ≤ q*d (T^[n] z) η at h
        rw [fixed] at h
        exact h.trans (by simpa only [mul_left_comm, mul_assoc, mul_comm] using mul_le_mul_of_nonneg_left ih hq₀)
    have lim : Tendsto (fun n => d (T^[n] z) η) atTop (𝓝 0) := by
      apply squeeze_zero (fun n => pos _ _) geom
      simpa only [zero_mul] using (tendsto_pow_atTop_nhds_zero_of_lt_one hq₀ hq).mul_const (d z η)
    have orbit : Tendsto (fun n => T^[n] z) atTop (𝓝 η) := by
      apply tendsto_nhds.mpr
      intro U oU hU
      by_cases hne : (K ∩ Uᶜ).Nonempty
      · have cd' : Continuous (fun y => d y η) := cd.comp (continuous_id.prodMk continuous_const)
        obtain ⟨v,hv,least⟩ := (hK.inter_right oU.isClosed_compl).exists_isMinOn hne cd'.continuousOn
        have dp : 0 < d v η := (pos v η).lt_of_ne (fun h => hv.2 ((sep v η).mp h.symm ▸ hU))
        exact (lim.eventually_lt_const dp).mono fun n hn => by
          by_contra hbad
          exact (not_le_of_gt hn) (least ⟨mem n,hbad⟩)
      · exact Filter.Eventually.of_forall fun n => by
          by_contra hbad
          exact hne ⟨_,mem n,hbad⟩
    apply (tendsto_add_atTop_iff_nat N).mp
    convert orbit using 1
    funext n
    exact Function.iterate_add_apply T n N initial
  · intro v hv hvFix
    have h := hc v hv η hη
    change d (T v) (T η) ≤ q*d v η at h
    change T v=v at hvFix
    rw [hvFix,fixed] at h
    apply (sep v η).mp
    apply le_antisymm _ (pos _ _)
    by_contra! hn
    nlinarith [mul_pos (sub_pos.mpr hq) hn]

/-- On any one common compact class, uniqueness of the true fixed law and
joint continuity of SP give weak continuity of the selected branch. -/
theorem selected_continuous_on_panel (k : ℕ) (hk : 2 < k) (S : Set ℝ) (K : Set Law)
    (compact : IsCompact K) (η : ℝ → Law) (member : ∀ t ∈ S, η t ∈ K)
    (fixed : ∀ t ∈ S, update k hk t.toNNReal (η t) = η t)
    (unique : ∀ t ∈ S, ∀ x ∈ K, update k hk t.toNNReal x = x → x = η t) : ContinuousOn η S := by
  letI : CompactSpace K := isCompact_iff_compactSpace.mp compact
  rw [continuousOn_iff_continuous_restrict,continuous_iff_isClosed]
  intro F hF
  let R (p : S × K) := update k hk p.1.val.toNNReal p.2.val
  have c₁ : Continuous (fun p : S × K => p.1.val.toNNReal) := continuous_real_toNNReal.comp (continuous_subtype_val.comp continuous_fst)
  have c₂ : Continuous (fun p : S × K => p.2.val) := continuous_subtype_val.comp continuous_snd
  have cc := Continuous.comp (f := fun p : S × K => (p.1.val.toNNReal,p.2.val))
    (g := fun z : ℝ≥0 × Law => update k hk z.1 z.2) (update_joint_continuous k hk) (c₁.prodMk c₂)
  have cR : Continuous R := cc
  let A := {p : S × K | R p = p.2.val} ∩ {p | p.2.val ∈ F}
  have closed : IsClosed A := (isClosed_eq cR c₂).inter (hF.preimage c₂)
  have eqn : S.restrict η ⁻¹' F = Prod.fst '' A := by
    ext t
    constructor
    · intro ht
      exact ⟨(t,⟨η t.val,member t.val t.property⟩),⟨fixed t.val t.property,ht⟩,rfl⟩
    · rintro ⟨⟨t',v⟩,hv,rfl⟩
      have e := unique t'.val t'.property v.val v.property hv.1
      change η t'.val ∈ F
      rw [← e]
      exact hv.2
  rw [eqn]
  exact isClosedMap_fst_of_compactSpace A closed

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean <==
import SPAnalysis.CommonInverse
import SPAnalysis.FieldBounds

noncomputable section
open MeasureTheory Set
open scoped NNReal BigOperators

namespace SurveyPropagation.Common

private theorem seven_tail {x : Law} (hx : inClass 7 x) : warningTail 7 x < 373/1000000 := by
  have mass := hasSum_moments x hx.2.2.1
  have tails := ((hasSum_nat_add_iff' 5).mpr mass).tsum_eq
  have base : 1 ≤ ∑ i ∈ Finset.range 5, moment x i := by
    calc 1 = moment x 0 := by simp [moment]
         _ ≤ _ := Finset.single_le_sum (fun i _ => moment_nonneg x i) (by decide : 0 ∈ Finset.range 5)
  have mt : (∑' j, moment x (j+5)) ≤ 7/4 := by linarith only [tails,base,hx.2.2.2]
  have calcH (n : ℕ) (hn : 1 ≤ n) := pow_le_pow_left₀ (moment_nonneg x n) (hx.2.1 n hn) 6
  have sumP := (warning_tail 6 (by decide) x hx.2.2.1).summable
  have tailP := (summable_nat_add_iff 3).mpr sumP
  have index (j : ℕ) : j+3+2=j+5 := by omega
  simp only [index] at tailP
  have cmp (j : ℕ) : (moment x (j+5))^6 ≤ (b 7 5)^5*moment x (j+5) := by
    have pos := moment_nonneg x (j+5)
    have ub := (moment_antitone x (show 5 ≤ j+5 by omega)).trans (hx.2.1 5 (by decide))
    exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ pos ub 5) pos
  have bpos : 0 ≤ (b 7 5)^5 := pow_nonneg (b_nonneg (by decide) _) _
  have sb := tailP.tsum_le_tsum cmp (((summable_nat_add_iff 5).mpr mass.summable).mul_left ((b 7 5)^5))
  rw [tsum_mul_left] at sb
  have fin := sumP.sum_add_tsum_nat_add 3
  simp only [Finset.sum_range_succ,Finset.sum_range_zero,zero_add,index] at fin
  have e : warningTail 7 x ≤ b 7 2^6+b 7 3^6+b 7 4^6+(b 7 5)^5*(7/4) := by
    change (∑' j, moment x (j+2)^6) ≤ _
    linarith only [fin,(sb.trans (mul_le_mul_of_nonneg_left mt bpos)),calcH 2 (by decide),
      calcH 3 (by decide),calcH 4 (by decide)]
  exact e.trans_lt (by norm_num [b,epsilon,p])

/-- The seven-SAT estimates use only four head moments and the common
inverse cap. No numerical Fourier approximation is needed. -/
theorem seven_invariant {t : ℝ} (ht : t ∈ domain 7) {x : Law} (hx : inClass 7 x) :
    inClass 7 (update 7 (by decide) t.toNNReal x) := by
  let ρ := countRate 7 t.toNNReal
  let s := (ρ:ℝ)*warningTail 7 x
  let u := Real.exp (-(ρ:ℝ)*(moment x 1)^6)
  have hd : 128*Real.log 2-2 ≤ t ∧ t ≤ 128*Real.log 2 := by
    norm_num [domain,leftDensity,rightDensity] at ht ⊢; exact ht
  have pos_t : 0 ≤ t := by linarith only [hd.1,Real.log_two_gt_d9]
  have rate : (ρ:ℝ) = 7*t/2 := by simp [ρ,countRate,max_eq_left pos_t]
  have bound_s : s < 116/1000 := by
    have ratemax : (ρ:ℝ) ≤ 7*128*(6932/10000)/2 := by
      rw [rate]; linarith only [hd.2,Real.log_two_lt_d9]
    have tmp := mul_le_mul ratemax (seven_tail hx).le
      (show 0 ≤ warningTail 7 x from tsum_nonneg (fun j => pow_nonneg (moment_nonneg _ _) _)) (by norm_num)
    dsimp [s]; linarith only [tmp]
  have es : Real.exp s < 1+2*epsilon 7 := by
    have lower := Real.add_one_le_exp (-s)
    rw [Real.exp_neg,inv_eq_one_div,le_div_iff₀ (Real.exp_pos _)] at lower
    norm_num [epsilon,p]
    nlinarith only [lower,mul_pos (sub_pos.mpr bound_s) (Real.exp_pos s)]
  have mean := pow_le_pow_left₀ (show 0 ≤ (1-p 7)/2 by norm_num [p]) hx.1 6
  norm_num [p] at mean
  have e₀ : 7*Real.log 2-3/7 ≤ (ρ:ℝ)*(moment x 1)^6 := by
    have tmp := mul_le_mul (show (7*(128*Real.log 2-2))/2 ≤ (ρ:ℝ) by rw [rate]; linarith only [hd.1]) mean
      (by positivity) ρ.coe_nonneg
    linarith only [tmp,Real.log_two_gt_d9,Real.log_two_lt_d9]
  have ubd : u ≤ (7/4)/128 := by
    have ex := Real.exp_le_exp.mpr (neg_le_neg e₀)
    have e3 := Real.add_one_le_exp (-(3/7:ℝ))
    rw [Real.exp_neg,inv_eq_one_div,le_div_iff₀ (Real.exp_pos _)] at e3
    have tr : Real.exp (-(7*Real.log 2))=(1/128:ℝ) := by
      rw [Real.exp_neg,show 7*Real.log 2 = (7:ℕ)*Real.log 2 by norm_num,Real.exp_nat_mul,
        Real.exp_log (by norm_num : (0:ℝ)<2)]; norm_num
    rw [show -(7*Real.log 2-3/7)=-(7*Real.log 2)+3/7 by ring,Real.exp_add,tr,←neg_mul] at ex
    dsimp [u]; linarith only [ex,e3]
  have rc := inverse_update 7 (by decide) t.toNNReal x hx.2.2.1
  refine ⟨?_,?_,rc.1,?_⟩
  · have m := update_mean_lower 7 (by decide) t.toNNReal x
    change (1-(u+u^2)/2)/2 ≤ _ at m
    have us := mul_self_le_mul_self (Real.exp_pos _).le ubd
    norm_num [p]
    nlinarith only [m,ubd,us]
  · intro h hh
    obtain ⟨n,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : h ≠ 0)
    let c := (1/2:ℝ)^(n+1)
    have cmax : c ≤ 1/2 := by
      simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) (Nat.succ_pos n)
    have m := update_power_upper 7 (by decide) t.toNNReal x hx.2.2.1 n
    change _ ≤ c+(1/2-c)*((Real.exp s-1)/2) at m
    change _ ≤ c+epsilon 7*(1/2-c)
    have eqn := mul_le_mul_of_nonneg_left (show (Real.exp s-1)/2 ≤ epsilon 7 by linarith only [es]) (sub_nonneg.mpr cmax)
    linarith only [m,eqn]
  · rw [rc.2]
    change 1+Real.exp s-u ≤ _
    norm_num [epsilon,p] at es
    linarith only [es,show 0 < u from Real.exp_pos _]

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean <==
import SPAnalysis.SecondResponse
import SPAnalysis.FieldResponse

noncomputable section
open MeasureTheory Set
open scoped NNReal BigOperators

namespace SurveyPropagation.Response

def gap (u v : Law) (h : ℕ) : ℝ := |moment v h-moment u h|
def gapAfter (u v : Law) (H : ℕ) : ℝ := ∑' i, gap u v (i+H)

theorem gap_summable (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) (H : ℕ) :
    Summable (fun i => gap u v (i+H)) := (summable_nat_add_iff (f := gap u v) H).mpr
      (((hasSum_moments v hv).summable.sub (hasSum_moments u hu).summable).abs)

private theorem fixed_two (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v) (z : Pair) (r : ℕ) :
    |(∫ p, rhs r z p ∂(v : Measure Message))-(∫ p, rhs r z p ∂(u : Measure Message))| ≤
      (r:ℝ)*(gap u v 1+2*gap u v 2)*(z.1:ℝ)+((r:ℝ)/4*gap u v 2+2*gapAfter u v 3) := by
  obtain ⟨q,s,w,B,q0,q1,s0,s1,w0,wa,sum,cap,first,ev,series⟩ := field_expansion u v hu hv z r
  let d (h : ℕ) := moment v h-moment u h
  have sB : Summable (fun h => B h*d h) := series.summable
  have st := (summable_nat_add_iff 3).mpr sB
  have split := sB.sum_add_tsum_nat_add 3
  have val := series.tsum_eq
  have d0 : d 0=0 := by simp [d,moment]
  rw [←val]
  change |∑' h, B h*d h| ≤ _
  rw [←split,Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_succ,Finset.sum_range_zero]
  simp only [d0,mul_zero,zero_add]
  have one : |B 1| ≤ (r:ℝ)*(z.1:ℝ) := by
    rw [first,abs_of_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg q0 _)) w0) (sub_nonneg.mpr q1.le))]
    calc
      _ ≤ (r:ℝ)*q^(r-1)*w := mul_le_of_le_one_right (by positivity) (sub_le_self _ q0)
      _ ≤ (r:ℝ)*1*(z.1:ℝ) := by gcongr; exact pow_le_one₀ q0 q1.le
      _ = _ := by ring
  have two := (insertion_two q0 q1 s0 s1 w0 sum cap first ev).trans
    (show (r:ℝ)*(1/4+2*w) ≤ (r:ℝ)*(1/4+2*(z.1:ℝ)) by gcongr)
  have bd1 := mul_le_mul_of_nonneg_right one (abs_nonneg (d 1))
  have bd2 := mul_le_mul_of_nonneg_right two (abs_nonneg (d 2))
  have bdT : |∑' i, B (i+3)*d (i+3)| ≤ 2*gapAfter u v 3 := by
    have n := norm_tsum_le_tsum_norm (f := fun i : ℕ => B (i+3)*d (i+3)) (by simpa only [Real.norm_eq_abs] using st.abs)
    simp only [Real.norm_eq_abs] at n
    have h := st.abs.tsum_le_tsum (g := fun i : ℕ => 2*gap u v (i+3)) (fun i => by
      rw [abs_mul]; exact mul_le_mul_of_nonneg_right (cap _) (abs_nonneg _)) ((gap_summable u v hu hv 3).mul_left _)
    rw [tsum_mul_left] at h
    exact n.trans h
  apply (abs_add_le _ _).trans
  apply ((add_le_add_right (abs_add_le _ _) _).trans)
  rw [abs_mul,abs_mul]
  change _ ≤ (r:ℝ)*(|d 1|+2*|d 2|)*(z.1:ℝ)+((r:ℝ)/4*|d 2|+2*gapAfter u v 3)
  linarith only [bd1,bd2,bdT]

theorem sharp_output (ρ : ℝ≥0) (u v : Law) (hu : finiteInverse u) (hv : finiteInverse v)
    {Z : ℝ} (hz : ∀ s : Icc (0:ℝ) 1, Real.exp (-(ρ:ℝ)*moment (mixedWarnings u v s) 1) ≤ Z) (r : ℕ) :
    |mean (pairLaw ρ v) (rootTest r)-mean (pairLaw ρ u) (rootTest r)| ≤
      (ρ:ℝ)*((r:ℝ)*Z*gap u v 1+(r:ℝ)*(1/4+2*Z)*gap u v 2+2*gapAfter u v 3) := by
  have bd := lift_response_bound ρ u v r ((r:ℝ)*(gap u v 1+2*gap u v 2)) _ Z
    (mul_nonneg (Nat.cast_nonneg _) (add_nonneg (abs_nonneg _) (mul_nonneg (by norm_num) (abs_nonneg _))))
    (fun z => fixed_two u v hu hv z r) hz
  exact bd.trans_eq (by ring)

end SurveyPropagation.Response


==> anc/audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean <==
import SPAnalysis.FieldBounds
import SPAnalysis.FieldModes
import SPAnalysis.Common

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators NNReal

namespace SurveyPropagation.Fourier

/-- Damping at zero frequency is a real expectation of a power of a
square root under the actual warning law. -/
theorem damping_at_zero (ρ : ℝ≥0) (w : Law) (n : ℕ) :
    damping ρ w n 0 = Real.exp (2*(ρ:ℝ)*((∫ p : Message, (Real.sqrt (1-(p:ℝ)))^n ∂(w : Measure Message))-1)) := by
  have mark_eq (p : Message) : mark (node n 0) p = ((Real.sqrt (1-(p:ℝ)))^n : ℝ) := by
    have hpos : 0 < 1-(p:ℝ) := sub_pos.mpr p.2.2
    have nr : node n 0 = ((n:ℝ)/2:ℝ) := by apply Complex.ext <;> simp [node]
    unfold mark
    rw [nr,←Complex.ofReal_mul,←Complex.ofReal_exp]
    congr 1
    rw [←Real.exp_log (Real.sqrt_pos.mpr hpos),←Real.exp_nat_mul,Real.log_sqrt hpos.le]
    congr 1; ring
  unfold damping
  simp_rw [mark_eq,integral_complex_ofReal,Complex.ofReal_re]

private theorem spread_mean_point (a b : Factor) :
    1-fieldAmplitude a b/2-((fieldAmplitude a b)^2+(fieldAmplitude a b)^3)/4 ≤
      (root a b : ℝ)+(root b a : ℝ) := by
  let v := fieldAmplitude a b
  have vpos : 0 < v := Real.sqrt_pos.mpr (mul_pos a.2.1 b.2.1)
  have vup : v ≤ 1 := by
    dsimp [v,fieldAmplitude]; simpa only [Real.sqrt_one] using
      Real.sqrt_le_sqrt (mul_le_one₀ a.2.2 b.2.1.le b.2.2)
  have v2 : v^2=(a:ℝ)*b := Real.sq_sqrt (mul_nonneg a.2.1.le b.2.1.le)
  have av : 2*v ≤ (a:ℝ)+b := by
    apply (sq_le_sq₀ (by positivity) (add_nonneg a.2.1.le b.2.1.le)).mp
    nlinarith only [v2,sq_nonneg ((a:ℝ)-b)]
  have nv : v*(2-v) ≤ normalizer a b := by unfold normalizer; linarith only [v2,av]
  have d : 0 < 2-v := by linarith only [vup]
  have first : (a:ℝ)*b/normalizer a b ≤ v/(2-v) := by
    apply (div_le_div_iff₀ (normalizer_pos a b) d).mpr
    rw [←v2]
    nlinarith only [mul_le_mul_of_nonneg_left nv vpos.le]
  have second : v/(2-v) ≤ v/2+(v^2+v^3)/4 := by
    apply (div_le_iff₀ d).mpr
    nlinarith only [mul_nonneg (pow_nonneg vpos.le 3) (sub_nonneg.mpr vup)]
  have eqn : (root a b : ℝ)+(root b a : ℝ)=1-(a:ℝ)*b/normalizer a b := by
    change (a:ℝ)*(1-b)/normalizer a b+(b:ℝ)*(1-a)/normalizer b a=_
    rw [show normalizer b a=normalizer a b by unfold normalizer; ring]
    field_simp [(normalizer_pos a b).ne']
    unfold normalizer
    ring
  rw [eqn]
  change 1-v/2-(v^2+v^3)/4 ≤ _
  linarith only [first,second]

/-- The first three attenuation modes give a one-sided estimate on the
true mean after an ordinary SP update. -/
theorem first_three_mean (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) :
    let D := fun n => damping (countRate k α) (productLaw (k-1) (by omega) x) n 0
    1 - D 1/2-(D 2+D 3)/4 ≤ 2*moment (update k hk α x) 1 := by
  let ν := signLaw (countRate k α) (productLaw (k-1) (by omega) x)
  let μ := (ν : Measure Factor).prod (ν : Measure Factor)
  let V (n : ℕ) (ab : Factor × Factor) := (fieldAmplitude ab.1 ab.2)^n
  let q (ab : Factor × Factor) := (root ab.1 ab.2 : ℝ)
  have iv (n : ℕ) : Integrable (V n) μ := by
    apply (integrable_const (μ := μ) (1:ℝ)).mono' (show Measurable (V n) by unfold V fieldAmplitude; fun_prop).aestronglyMeasurable
    apply ae_of_all; intro ab
    have nn : 0 ≤ fieldAmplitude ab.1 ab.2 := Real.sqrt_nonneg _
    have up : fieldAmplitude ab.1 ab.2 ≤ 1 := by
      simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ ab.1.2.2 ab.2.2.1.le ab.2.2.2)
    rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg nn n)]
    exact pow_le_one₀ nn up
  have iq : Integrable q μ :=
    (integrable_const (μ := μ) (1:ℝ)).mono' (measurable_subtype_coe.comp measurable_root).aestronglyMeasurable
      (ae_of_all _ fun ab => by rw [Real.norm_eq_abs,abs_of_nonneg (root ab.1 ab.2).2.1]; exact (root ab.1 ab.2).2.2.le)
  have iswap : Integrable (fun ab : Factor × Factor => q ab.swap) μ := iq.swap
  have cmp := integral_mono (((integrable_const (μ := μ) (1:ℝ)).sub ((iv 1).div_const 2)).sub (((iv 2).add (iv 3)).div_const 4))
    (iq.add iswap) (fun ab => by simpa only [Pi.sub_apply,Pi.add_apply,V,pow_one,q] using spread_mean_point ab.1 ab.2)
  change (∫ ab, 1-V 1 ab/2-(V 2 ab+V 3 ab)/4 ∂μ) ≤ (∫ ab, q ab+q ab.swap ∂μ) at cmp
  have aone : Integrable (fun ab => 1-V 1 ab/2) μ := (integrable_const (1:ℝ)).sub ((iv 1).div_const 2)
  have atwo : Integrable (fun ab => (V 2 ab+V 3 ab)/4) μ := ((iv 2).add (iv 3)).div_const 4
  rw [integral_sub aone atwo,integral_sub (integrable_const (1:ℝ)) ((iv 1).div_const 2),
    integral_div,integral_div,integral_add (iv 2) (iv 3),integral_add iq iswap,
    integral_const,measureReal_univ_eq_one,one_smul] at cmp
  have ham (n : ℕ) : (∫ ab, V n ab ∂μ) = damping (countRate k α) (productLaw (k-1) (by omega) x) n 0 :=
    amplitude_transform k hk α x n
  rw [ham,ham,ham] at cmp
  dsimp only [μ] at cmp
  rw [integral_prod_swap] at cmp
  have hq : (∫ ab, q ab ∂(ν : Measure Factor).prod ν) = moment (update k hk α x) 1 := by
    simp only [moment,update,ProbabilityMeasure.toMeasure_map,pow_one,integral_map measurable_root.aemeasurable measurable_subtype_coe.aestronglyMeasurable]
    rfl
  dsimp only
  rw [hq] at cmp
  linarith only [cmp]

end SurveyPropagation.Fourier



==> anc/audit/supplement/analysis-lean/SPAnalysis/SignLog.lean <==
import SPAnalysis.FieldAttenuation
import SPAnalysis.GramLaws

noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators NNReal ENNReal

namespace SurveyPropagation.Fourier

private theorem poisson_first (ρ : ℝ≥0) : HasSum (fun n : ℕ => poissonPMFReal ρ n*(n:ℝ)) (ρ:ℝ) := by
  have step (n : ℕ) : poissonPMFReal ρ (n+1)*((n+1:ℕ):ℝ)=(ρ:ℝ)*poissonPMFReal ρ n := by
    simp only [poissonPMFReal,Nat.factorial_succ,Nat.cast_mul,pow_succ]; field_simp
  apply (hasSum_nat_add_iff' 1).mp
  simp only [Finset.sum_range_one,Nat.cast_zero,mul_zero,sub_zero,step]
  simpa only [mul_one] using (poissonPMFRealSum ρ).mul_left (ρ:ℝ)

theorem log_factor_int (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Integrable (fun a : Factor => -Real.log (a:ℝ)) (signLaw ρ w : Measure Factor) ∧
    Integrable (fun a : Factor => (Real.log (a:ℝ))^2) (signLaw ρ w : Measure Factor) := by
  have base := (sign_inverse ρ w hw).1
  refine ⟨base.mono' (show Measurable (fun a : Factor => -Real.log (a:ℝ)) by fun_prop).aestronglyMeasurable (ae_of_all _ fun a => ?_),
    (base.const_mul 2).mono' (show Measurable (fun a : Factor => (Real.log (a:ℝ))^2) by fun_prop).aestronglyMeasurable (ae_of_all _ fun a => ?_)⟩
  · have h := Real.add_one_le_exp (-Real.log (a:ℝ))
    have pos := neg_nonneg.mpr (Real.log_nonpos a.2.1.le a.2.2)
    rw [Real.exp_neg,Real.exp_log a.2.1] at h
    rw [Real.norm_of_nonneg pos]; linarith only [h]
  · have h := Real.quadratic_le_exp_of_nonneg (neg_nonneg.mpr (Real.log_nonpos a.2.1.le a.2.2))
    rw [Real.exp_neg,Real.exp_log a.2.1] at h
    rw [Real.norm_of_nonneg (sq_nonneg _)]; linarith only [h,Real.log_nonpos a.2.1.le a.2.2]

theorem sign_log_mean (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    (∫ a : Factor, -Real.log (a:ℝ) ∂(signLaw ρ w : Measure Factor))=(ρ:ℝ)*∫ p, logCost p ∂(w : Measure Message) := by
  let F (a : Factor) := -Real.log (a:ℝ)
  have fm : Measurable F := by unfold F; fun_prop
  have ci : Integrable logCost (w : Measure Message) := hw.mono' (show Measurable logCost by unfold logCost; fun_prop).aestronglyMeasurable
    (ae_of_all _ fun p => (Real.norm_of_nonneg (logCost_nonneg p)).le.trans (logCost_le_inverse p))
  have expected (n : ℕ) : (∫ a, F a ∂(conditionalSign w n : Measure Factor))=(n:ℝ)*∫ p, logCost p ∂(w : Measure Message) := by
    change (∫ a, F a ∂Measure.map signProduct (iid n w : Measure (Fin n → Message)))=_
    rw [integral_map (measurable_signProduct n).aemeasurable fm.aestronglyMeasurable]
    have sv (a : Fin n → Message) : F (signProduct a)=∑ i, logCost (a i) := by
      change -Real.log (∏ i, (1-(a i:ℝ)))=_
      rw [Real.log_prod _ _ (fun i _ => (sub_pos.mpr (a i).2.2).ne'),←Finset.sum_neg_distrib]; rfl
    simp_rw [sv]
    change (∫ a : Fin n → Message, ∑ i, logCost (a i) ∂Measure.pi (fun _ => (w : Measure Message)))=_
    rw [integral_finset_sum _ fun i _ => integrable_comp_eval (μ := fun _ : Fin n => (w : Measure Message)) (i := i) ci]
    simp_rw [integral_comp_eval (μ := fun _ : Fin n => (w : Measure Message)) ci.aestronglyMeasurable]
    simp
  have hi : Integrable F (signLaw ρ w : Measure Factor) := (log_factor_int ρ w hw).1
  change (∫ a, F a ∂(signLaw ρ w : Measure Factor))=_
  rw [signLaw_sum] at hi ⊢
  rw [integral_sum_measure hi,←(poisson_first ρ).tsum_eq,←tsum_mul_right]
  apply tsum_congr
  intro n
  rw [integral_smul_measure,ENNReal.toReal_ofReal poissonPMFReal_nonneg,expected,smul_eq_mul]
  ring

theorem field_square_int (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Integrable (fun z : Pair => (fieldDifference z)^2) (Response.pairLaw ρ w : Measure Pair) := by
  let ν := (signLaw ρ w : Measure Factor)
  have h := (log_factor_int ρ w hw).2
  apply (((h.comp_fst ν).add (h.comp_snd ν)).const_mul 2).mono' (show Measurable (fun z : Pair => (fieldDifference z)^2) by unfold fieldDifference; fun_prop).aestronglyMeasurable
  apply ae_of_all
  intro z; rw [Real.norm_of_nonneg (sq_nonneg _)]
  change (Real.log (z.1:ℝ)-Real.log (z.2:ℝ))^2 ≤ 2*((Real.log (z.1:ℝ))^2+(Real.log (z.2:ℝ))^2)
  nlinarith only [sq_nonneg (Real.log (z.1:ℝ)+Real.log (z.2:ℝ))]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean <==
import SPAnalysis.GramOrder
import SPAnalysis.CoordinateProbes

noncomputable section
open MeasureTheory Set
open scoped NNReal BigOperators

namespace SurveyPropagation.Fourier

theorem origin_expansion (p y : Message) :
    HasSum (fun j : ℕ => 2*((p:ℝ)^(j+1)*(y:ℝ)^(j+1))/((j:ℝ)+1)) (originValue p y) := by
  have lo : 0 ≤ (p:ℝ)*(y:ℝ) := mul_nonneg p.2.1 y.2.1
  have hi : (p:ℝ)*(y:ℝ) < 1 := (mul_le_of_le_one_right p.2.1 y.2.2.le).trans_lt p.2.2
  have h := (Real.hasSum_pow_div_log_of_abs_lt_one ((abs_of_nonneg lo).trans_lt hi)).mul_left 2
  convert h using 1
  · funext j; rw [mul_pow]; ring
  · unfold originValue; ring

theorem cross_signal {N M : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) (Q : Fin M → Message) (d : Fin M → ℝ) :
    HasSum (fun j : ℕ => 2*(signal P c (j+1)*signal Q d (j+1))/((j:ℝ)+1))
      (∑ i, ∑ l, (c i*d l)*originValue (P i) (Q l)) := by
  apply (hasSum_sum (s := Finset.univ) (fun i _ => hasSum_sum (s := Finset.univ)
    (fun l _ => (origin_expansion (P i) (Q l)).mul_left (c i*d l)))).congr_fun
  intro j
  simp only [signal,div_eq_mul_inv,Finset.mul_sum,Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl; intro i _
  apply Finset.sum_congr rfl; intro l _
  ring

theorem origin_signal {N : ℕ} (P : Fin N → Message) (c : Fin N → ℝ) :
    HasSum (fun j : ℕ => 2*(signal P c (j+1))^2/((j:ℝ)+1)) (kernelForm originValue P c) := by
  simpa only [sq,kernelForm] using cross_signal P c P c

theorem signal_form_order {N : ℕ} (ρ : ℝ≥0) (w : Law) (P : Fin N → Message) (c : Fin N → ℝ) :
    0 ≤ kernelForm (kernelValue ρ w) P c ∧ kernelForm (kernelValue ρ w) P c ≤
      ∑' j : ℕ, 2*(signal P c (j+1))^2/((j:ℝ)+1) := by
  rw [(origin_signal P c).tsum_eq]; exact kernel_order ρ w P c

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean <==
import SPAnalysis.ZeroCoefficient
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Sinc

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

private theorem density_two_origin : density 2 0=1/Real.pi := by
  have h : node 2 0=1 := by apply Complex.ext <;> norm_num [node]
  simp [density,h,Complex.Gamma_one,Nat.factorial]; ring

theorem recurrence0 (t : ℝ) (ht : t ≠ 0) : density 0 t*t^2=2*density 2 t := by
  have nz : node 0 t ≠ 0 := by intro h; exact ht (by simpa [node] using congrArg Complex.im h)
  have st := density_step 0 t nz
  norm_num at st
  linarith only [st]

theorem zero_moment_node (r : ℕ) :
    Tendsto (fun t : ℝ => density 0 t*(coefficient (node 0 t) (r+1)).re) (𝓝[≠] 0)
      (𝓝 (-2*(∑ i ∈ Finset.range r, ((i:ℝ)+1)⁻¹)/(Real.pi*((r:ℝ)+1)))) := by
  let P := (zeroPolynomials r).1
  have eqn : (fun t : ℝ => density 0 t*(coefficient (node 0 t) (r+1)).re) =ᶠ[𝓝[≠] 0]
      fun t => 2*density 2 t*P.eval t := by
    filter_upwards [self_mem_nhdsWithin] with t ht
    change t≠0 at ht
    rw [zero_coefficient]; dsimp only; rw [←mul_assoc,recurrence0 t ht]
  have hc : Continuous (fun t : ℝ => 2*density 2 t*P.eval t) := (continuous_const.mul (density_continuous 2 (by decide))).mul P.continuous
  have h := ((hc.continuousAt (x := 0)).tendsto.mono_left nhdsWithin_le_nhds).congr' eqn.symm
  change Tendsto _ _ (𝓝 (2*density 2 0*P.eval 0)) at h
  convert h using 2
  rw [density_two_origin,show P.eval 0=_ from (zero_polynomial_at_origin r).1]
  rw [div_mul_eq_div_div]; ring

private def regularY (t : ℝ) (p : Message) := (logCost p)^2*(Real.sinc (t*logCost p/2))^2

theorem sinc_cos (t y : ℝ) :
    Real.cos (t*y)-1 = -(t^2/2)*(y^2*(Real.sinc (t*y/2))^2) := by
  let v := t*y/2
  have s : v*Real.sinc v=Real.sin v := by
    by_cases h : v=0
    · simp [h]
    · rw [Real.sinc_of_ne_zero h]; field_simp
  have c := Real.cos_two_mul v
  have trig := Real.sin_sq_add_cos_sq v
  have vv : 2*v=t*y := by unfold v; ring
  rw [vv] at c
  change _= -(t^2/2)*(y^2*(Real.sinc v)^2)
  calc
    _ = -2*(Real.sin v)^2 := by linarith only [c,trig]
    _ = _ := by rw [←s]; dsimp [v]; ring

private theorem regular_limit (w : Law) (hw : finiteInverse w) :
    Tendsto (fun t : ℝ => ∫ p, regularY t p ∂(w : Measure Message)) (𝓝 0)
      (𝓝 (∫ p, (logCost p)^2 ∂(w : Measure Message))) := by
  have sqi : Integrable (fun p : Message => (logCost p)^2) (w : Measure Message) := by
    apply (hw.const_mul 2).mono' (show Measurable (fun p : Message => (logCost p)^2) by unfold logCost; fun_prop).aestronglyMeasurable
    apply ae_of_all; intro p
    have h := Real.quadratic_le_exp_of_nonneg (logCost_nonneg p)
    have he : Real.exp (logCost p)=(1-(p:ℝ))⁻¹ := by rw [logCost,Real.exp_neg,Real.exp_log (sub_pos.mpr p.2.2)]
    rw [he] at h; rw [Real.norm_of_nonneg (sq_nonneg _)]; linarith only [h,logCost_nonneg p]
  have m (t : ℝ) : Measurable (regularY t) := by
    unfold regularY logCost
    have s := Real.continuous_sinc.measurable
    fun_prop
  refine tendsto_integral_filter_of_dominated_convergence (fun p => (logCost p)^2) (Eventually.of_forall fun t => (m t).aestronglyMeasurable) ?_ sqi ?_
  · apply Eventually.of_forall; intro t; apply ae_of_all; intro p
    dsimp only [regularY]; rw [Real.norm_of_nonneg (mul_nonneg (sq_nonneg _) (sq_nonneg _))]
    exact mul_le_of_le_one_right (sq_nonneg _) ((sq_le_one_iff_abs_le_one _).mpr (Real.abs_sinc_le_one _))
  · apply ae_of_all; intro p
    have hc : Continuous (fun t : ℝ => regularY t p) := by unfold regularY; fun_prop
    simpa [regularY] using (hc.continuousAt (x := 0)).tendsto

private theorem damping_regular (ρ : ℝ≥0) (w : Law) (t : ℝ) :
    damping ρ w 0 t=Real.exp (t^2*(-(ρ:ℝ)*(∫ p, regularY t p ∂(w : Measure Message)))) := by
  have mi : Integrable (mark (node 0 t)) (w : Measure Message) := by
    apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono'
      (show Measurable (mark (node 0 t)) by unfold mark; fun_prop).aestronglyMeasurable
    exact ae_of_all _ fun p => norm_mode_le_one (z := node 0 t) (by norm_num [node])
      (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)
  have v (p : Message) : (mark (node 0 t) p).re-1= -(t^2/2)*regularY t p := by
    rw [show (mark (node 0 t) p).re=Real.cos (t*logCost p) by simp [mark,node,logCost,Complex.exp_re,Complex.mul_re,Complex.mul_im]]
    exact sinc_cos t _
  have sub := integral_sub mi.re (integrable_const (μ := (w : Measure Message)) (1:ℝ))
  change (∫ p, (mark (node 0 t) p).re-1 ∂(w : Measure Message))=_ at sub
  simp_rw [v] at sub
  rw [integral_const_mul,integral_const,measureReal_univ_eq_one,one_smul,integral_re mi] at sub
  unfold damping; congr 1; linear_combination -(2*(ρ:ℝ))*sub

theorem zero_site_node (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) :
    Tendsto (fun t : ℝ => siteSpectrum ρ w 0 t) (𝓝[≠] 0)
      (𝓝 (-(2*(ρ:ℝ))*(∫ p, (logCost p)^2 ∂(w : Measure Message))/Real.pi)) := by
  let A (t : ℝ) := -(ρ:ℝ)*(∫ p, regularY t p ∂(w : Measure Message))
  let L := -(ρ:ℝ)*(∫ p, (logCost p)^2 ∂(w : Measure Message))
  have ha : Tendsto A (𝓝 0) (𝓝 L) := (regular_limit w hw).const_mul _
  have hb : Tendsto (fun t : ℝ => t^2*A t) (𝓝 0) (𝓝 0) := by
    simpa using ((tendsto_id (x := 𝓝 (0:ℝ))).pow 2).mul ha
  have slope : Tendsto (fun t : ℝ => dslope Real.exp 0 (t^2*A t)) (𝓝 0) (𝓝 1) := by
    simpa [dslope_same,Real.deriv_exp] using
      ((continuousAt_dslope_same.mpr Real.differentiableAt_exp).tendsto.comp hb)
  have eqn : (fun t : ℝ => siteSpectrum ρ w 0 t) =ᶠ[𝓝[≠] 0]
      fun t => 2*density 2 t*A t*dslope Real.exp 0 (t^2*A t) := by
    filter_upwards [self_mem_nhdsWithin] with t ht
    change t≠0 at ht
    have se := sub_smul_dslope Real.exp 0 (t^2*A t)
    simp only [sub_zero,smul_eq_mul,Real.exp_zero] at se
    simp only [siteSpectrum,if_true,damping_regular]
    change density 0 t*(Real.exp (t^2*A t)-1)=_
    rw [←se,←recurrence0 t ht]; ring
  have h := (((density_continuous 2 (by decide)).continuousAt.tendsto.const_mul 2).mul ha).mul slope
  rw [density_two_origin] at h
  convert (h.mono_left nhdsWithin_le_nhds).congr' eqn.symm using 1
  unfold L; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean <==
import SPAnalysis.SiteTransform

noncomputable section
open scoped BigOperators
namespace SurveyPropagation.Fourier

private theorem decay_abs (z : ℝ) : Real.exp (|z|/2) ≤ 3/2*Real.cosh z := by
  have e := Real.exp_pos (-|z|)
  have c := Real.cosh_eq |z|
  rw [Real.cosh_abs] at c
  have hsquare := sq_nonneg (Real.exp (|z|/2)-1)
  have pw : (Real.exp (|z|/2))^2=Real.exp |z| := by rw [sq,←Real.exp_add]; congr 1; ring
  nlinarith only [c,e,Real.one_le_cosh z,hsquare,pw]

private theorem cap_profile {V : ℝ} (v0 : 0≤V) (v1 : V≤1) (N : ℕ) (u : ℝ) :
    |∑ j ∈ Finset.range N,V^(j+1)*siteProfile j u| ≤ 2*Real.exp (-|u|/2) := by
  let a := (2*Real.cosh (u/2))⁻¹
  have a0 : 0≤a := by dsimp [a]; positivity
  have ah : a≤1/2 := by
    dsimp [a]; rw [inv_eq_one_div]; exact one_div_le_one_div_of_le (by norm_num)
      (by linarith only [Real.one_le_cosh (u/2)])
  have ae : a≤Real.exp (-|u|/2) := by
    rw [show -|u|/2=-(|u|/2) by ring,Real.exp_neg]
    apply inv_anti₀ (Real.exp_pos _)
    have h := Real.cosh_eq (|u|/2)
    rw [show |u|/2=|u/2| by rw [abs_div,abs_of_pos (two_pos : (0:ℝ)<2)],Real.cosh_abs] at h
    rw [show |u|/2=|u/2| by rw [abs_div,abs_of_pos (two_pos : (0:ℝ)<2)]]
    linarith only [h,Real.exp_pos (-|u/2|)]
  have each (j : ℕ) : |V^(j+1)*siteProfile j u| ≤ a*(1/2:ℝ)^j := by
    change |V^(j+1)*(a^(j+1)/((j:ℝ)+1))| ≤ _
    rw [abs_of_nonneg (by positivity : 0≤V^(j+1)*(a^(j+1)/((j:ℝ)+1)))]
    refine (mul_le_of_le_one_left (by positivity) (pow_le_one₀ v0 v1)).trans ?_
    refine (div_le_self (by positivity) (by linarith only [Nat.cast_nonneg (α:=ℝ) j])).trans ?_
    rw [pow_succ,mul_comm]; exact mul_le_mul_of_nonneg_left (pow_le_pow_left₀ a0 ah j) a0
  have hs := (hasSum_geometric_of_lt_one (r:=(1/2:ℝ)) (by norm_num) (by norm_num)).mul_left a
  have hi := hs.summable.sum_le_tsum (Finset.range N) (fun j _ => mul_nonneg a0 (by positivity))
  rw [hs.tsum_eq] at hi
  refine (Finset.abs_sum_le_sum_abs _ _).trans ((Finset.sum_le_sum (fun j _ => each j)).trans ?_)
  norm_num at hi; linarith

theorem site_copy_bound {V : ℝ} (v0 : 0≤V) (v1 : V≤1) (N : ℕ) (z u : ℝ) :
    |siteSpatialCopy z V N u| ≤ (5*Real.cosh z)*Real.exp (-|u|/2) := by
  let F := Real.cosh z
  let E := Real.exp (-|u|/2)
  have e0 : 0≤E := Real.exp_nonneg _
  have f0 : 1≤F := Real.one_le_cosh _
  let q (x : ℝ) := ∑ j ∈ Finset.range N,V^(j+1)*siteProfile j x
  have moved (v : ℝ) : Real.exp (-|u+v|/2) ≤ Real.exp (|v|/2)*E := by
    rw [←Real.exp_add]
    apply Real.exp_le_exp.mpr
    have tri : |u|≤|u+v|+|v| := by simpa using abs_sub (u+v) v
    linarith only [tri]
  have add := (cap_profile v0 v1 N (u+z)).trans (mul_le_mul_of_nonneg_left (moved z) (by norm_num : (0:ℝ)≤2))
  have sub := (cap_profile v0 v1 N (u-z)).trans (mul_le_mul_of_nonneg_left
    (by simpa only [abs_neg,sub_eq_add_neg] using moved (-z)) (by norm_num : (0:ℝ)≤2))
  have l := logcosh_copy u z
  have ec : Real.exp (-|u|)≤E := Real.exp_le_exp.mpr (by linarith only [abs_nonneg u])
  have ll := l.trans (mul_le_mul ec (show 1+Real.cosh z≤2*F by linarith only [f0])
    (by positivity) e0)
  have upper := mul_le_mul_of_nonneg_right (decay_abs z) e0
  have qbound := (abs_add_le (q (u+z)) (q (u-z))).trans (add_le_add add sub)
  have e : siteSpatialCopy z V N u=(logCoshCost (u+z)+logCoshCost (u-z))/2-logCoshCost u+
      (q (u+z)+q (u-z))/2 := by
    simp only [siteSpatialCopy,q,mul_div_assoc',mul_add,←Finset.sum_div,Finset.sum_add_distrib]
  rw [e]
  refine (abs_add_le _ _).trans ?_
  rw [abs_div,abs_of_pos (two_pos : (0:ℝ)<2)]
  dsimp only [F] at *
  linarith only [qbound,upper,ll]

/-- The total error from translated copies of the site potential, at
arbitrary physical amplitude and positive sampling period. -/
theorem site_spatial_copies {V P : ℝ} (v0 : 0≤V) (v1 : V≤1) (p : 0<P) (N : ℕ) (z : ℝ) :
    Summable (fun j : ℤ => siteSpatialCopy z V N (P*j)) ∧
    |(∑' j : ℤ, siteSpatialCopy z V N (P*j))-siteSpatialCopy z V N 0| ≤
      10*Real.cosh z/(Real.exp (P/2)-1) := by
  have v := translated_copies (by positivity) p (site_copy_bound v0 v1 N z) 0
  simpa only [zero_add,abs_zero,zero_div,Real.exp_zero,mul_one,show ∀ x : ℝ, 2*(5*x)=10*x by intros; ring] using v

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean <==
import SPAnalysis.ExpectedSiteMesh

noncomputable section
open MeasureTheory Filter
open scoped BigOperators NNReal Topology
namespace SurveyPropagation.Fourier

def siteCenter (N : ℕ) (a : Pair) := siteSpatialCopy (fieldDifference a) (fieldAmplitude a.1 a.2) N 0

theorem physical_site_center (N : ℕ) (a : Pair) :
    siteCenter N a=siteMode 0 a+∑ j ∈ Finset.range N,siteMode (j+1) a := by
  let z := fieldDifference a
  let V := fieldAmplitude a.1 a.2
  have pe (j : ℕ) : siteProfile j (-z)=siteProfile j z := by simp [siteProfile,neg_div]
  have le : logCoshCost (-z)=logCoshCost z := by simp [logCoshCost,neg_div]
  change siteSpatialCopy z V N 0=_
  simp only [siteSpatialCopy,zero_add,zero_sub,pe,le,show logCoshCost 0=0 by simp [logCoshCost],sub_zero,
    show ∀ y : ℝ,(y+y)/2=y by intros; ring]
  congr 1; apply Finset.sum_congr rfl; intro j _
  simp only [siteMode,ratio_eq,mul_pow,siteProfile,V,z]; ring

private theorem ci (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (N : ℕ) :
    Integrable (siteCenter N) (Response.pairLaw ρ w : Measure Pair) := by
  rw [funext (physical_site_center N)]
  exact (site_int ρ w hw 0).add (integrable_finset_sum _ fun j _ => site_int ρ w hw (j+1))

theorem expected_site_mesh_copy_error (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (N : ℕ) {D : ℝ} (d : 0<D) :
    let μ := (Response.pairLaw ρ w : Measure Pair)
    |(∑' j : ℤ, dampedSiteCell ρ w N ((j:ℝ)/D))/D-∫ a, siteCenter N a ∂μ| ≤
    10*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/(Real.exp (Real.pi*D)-1) := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let F (j : ℤ) := fieldSiteCell N ((j:ℝ)/D)
  let A (a : Pair) := (∑' j : ℤ,F j a)/D-siteCenter N a
  let den := Real.exp (Real.pi*D)-1
  have dp : 0<den := sub_pos.mpr (Real.one_lt_exp_iff.mpr (mul_pos Real.pi_pos d))
  have b (a : Pair) : |A a|≤10/den*Real.cosh (fieldDifference a) := by
    have v1 : fieldAmplitude a.1 a.2≤1 := by
      simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ a.1.2.2 a.2.2.1.le a.2.2.2)
    refine (site_mesh_copy_error (Real.sqrt_nonneg _) v1 d (fieldDifference a) N).trans_eq ?_
    dsimp only [den]; ring
  have sums (a : Pair) : Summable (fun j : ℤ => F j a) :=
    summable_of_isBigO (Real.summable_abs_int_rpow (show (1:ℝ)<2 by norm_num))
      ((site_sample_decay (fieldDifference a) (fieldAmplitude a.1 a.2) N d).comp_tendsto Int.tendsto_coe_cofinite)
  have sm : AEStronglyMeasurable (fun a => ∑' j : ℤ,F j a) μ := by
    apply aestronglyMeasurable_of_tendsto_ae (f:=fun s : Finset ℤ => fun a => ∑ j ∈ s,F j a) atTop
    · intro s; exact s.aestronglyMeasurable_fun_sum fun j _ => (expected_site_cell ρ w hw N _).1.1
    · exact ae_of_all μ fun a => (sums a).hasSum
  have fc := field_cosh_mean ρ w hw
  have bound := fc.1.const_mul (10/den)
  have smd : AEStronglyMeasurable (fun a => (∑' j : ℤ,F j a)/D) μ := by
    simpa only [div_eq_mul_inv] using sm.mul (g:=fun _ => D⁻¹) aestronglyMeasurable_const
  have ai : Integrable A μ := bound.mono' (smd.sub (ci ρ w hw N).1) (ae_of_all μ b)
  have decomp (a : Pair) : (∑' j : ℤ,F j a)/D=A a+siteCenter N a := by dsimp only [A]; ring
  have mean := (site_sample_expectation ρ w hw N d).2.2
  change (∫ a, (∑' j : ℤ,F j a)/D ∂μ)=_ at mean
  simp_rw [decomp,integral_add ai (ci ρ w hw N)] at mean
  dsimp only
  rw [←mean,add_sub_cancel_right]
  have err := norm_integral_le_of_norm_le (f:=A) bound (ae_of_all μ b)
  rw [integral_const_mul,fc.2] at err
  exact err.trans_eq (by dsimp only [den]; ring)

def gridSite (ρ : ℝ≥0) (w : Law) (N : ℕ) (D : ℝ) :=
  (ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2+
    (∑' j : ℤ,dampedSiteCell ρ w N ((j:ℝ)/D))/D

theorem site_grid_error_signed (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (N : ℕ) {D : ℝ} (d : 0<D)
    (hw : finiteInverse (productLaw (k-1) (by omega) x)) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    let μ := (fields k hk α x : Measure Pair)
    let meshErr := 10*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/(Real.exp (Real.pi*D)-1)
    let err := (∫ a, siteCost a.1 a.2 ∂μ)-gridSite ρ w N D
    (-meshErr ≤ err ∧ err ≤ (1/2:ℝ)^N/(N+1:ℕ)*damping ρ w N 0+meshErr) := by
  let ρ := countRate k α
  let w := productLaw (k-1) (by omega) x
  let μ := (fields k hk α x : Measure Pair)
  let val := ∫ a, siteCost a.1 a.2 ∂μ
  let avg := ∫ a, siteCenter N a ∂μ
  let constant := (ρ:ℝ)*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2
  let rest (a : Pair) := -Real.log (1-siteRatio a.1 a.2)-
    ∑ j ∈ Finset.range N,(siteRatio a.1 a.2)^(j+1)/(j+1:ℕ)
  have ac := mean_affine ρ w hw
  have si := true_site_integrable ρ w hw
  have eqn (a : Pair) : rest a=(siteCost a.1 a.2-affineCost a)-siteCenter N a := by
    rw [site_decomposition,physical_site_center]; dsimp only [rest,siteMode]; push_cast; ring
  have total : (∫ a, rest a ∂μ)=val-(constant+avg) := by
    simp_rw [eqn]
    rw [integral_sub (μ:=μ) (f:=fun a => siteCost a.1 a.2-affineCost a) (g:=siteCenter N)
      (si.sub ac.1) (ci ρ w hw N),integral_sub (μ:=μ) (f:=fun a => siteCost a.1 a.2) (g:=affineCost) si ac.1,
      show (∫ a, affineCost a ∂μ)=constant from ac.2]
    dsimp only [val,constant,avg]; ring
  have tr := site_mode_tail k hk α x N
  have copies := expected_site_mesh_copy_error ρ w hw N d
  have cp : |constant+avg-gridSite ρ w N D| ≤
      10*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/(Real.exp (Real.pi*D)-1) := by
    rw [gridSite,show (↑ρ*(∫ p, logCost p ∂(w : Measure Message))-Real.log 2)=constant from rfl,
      add_sub_add_left_eq_sub,abs_sub_comm]
    exact copies
  have m0 : 0 ≤ val-(constant+avg) := by rw [←total]; exact tr.1
  have m1 : val-(constant+avg) ≤ (1/2:ℝ)^N/(N+1:ℕ)*damping ρ w N 0 := by rw [←total]; exact tr.2
  obtain ⟨lo,hi⟩ := abs_le.mp cp
  dsimp only
  constructor <;> change _ ≤ _ <;> linarith only [m0,m1,lo,hi]

theorem site_grid_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (N : ℕ) {D : ℝ} (d : 0<D)
    (hw : finiteInverse (productLaw (k-1) (by omega) x)) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    let μ := (fields k hk α x : Measure Pair)
    |(∫ a, siteCost a.1 a.2 ∂μ)-gridSite ρ w N D| ≤
      (1/2:ℝ)^N/(N+1:ℕ)*damping ρ w N 0+
      10*Real.exp ((ρ:ℝ)*∫ p, (p:ℝ)^2/(1-(p:ℝ)) ∂(w : Measure Message))/(Real.exp (Real.pi*D)-1) := by
  obtain ⟨lo,hi⟩ := site_grid_error_signed k hk α x N d hw
  refine abs_le.mpr ⟨?_,hi⟩
  apply le_trans _ lo
  apply neg_le_neg
  apply le_add_of_nonneg_left
  exact mul_nonneg (by positivity) (Real.exp_pos _).le

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean <==
import SPAnalysis.FieldModes
import SPAnalysis.ZeroKernel
import SPAnalysis.ResponseTests

noncomputable section
open MeasureTheory Set Complex
open scoped BigOperators ComplexConjugate NNReal

namespace SurveyPropagation.Fourier

abbrev Pair := Factor × Factor

def affineCost (ab : Pair) : ℝ := -(Real.log (ab.1:ℝ)+Real.log (ab.2:ℝ))/2-Real.log 2

def siteMode : ℕ → Pair → ℝ
  | 0,ab => -Real.log (Real.cosh (fieldDifference ab/2))
  | j+1,ab => (siteRatio ab.1 ab.2)^(j+1)/((j:ℝ)+1)

def character (n : ℕ) (t : ℝ) (ab : Pair) : ℝ :=
  (mode (node n t) ab.1*conj (mode (node n t) ab.2)).re

def modeIntegrand (n : ℕ) (t : ℝ) (ab : Pair) : ℝ :=
  density n t*(character n t ab-(if n=0 then 1 else 0))

theorem char_bound (n : ℕ) (t : ℝ) (ab : Pair) : |character n t ab| ≤ 1 := by
  have nn : 0 ≤ (node n t).re := by dsimp [node]; positivity
  apply (Complex.abs_re_le_norm _).trans
  rw [norm_mul,norm_conj]
  exact mul_le_one₀ (norm_mode_le_one nn ab.1) (norm_nonneg _) (norm_mode_le_one nn ab.2)

private theorem amp_cosh (ab : Pair) :
    fieldAmplitude ab.1 ab.2*(2*Real.cosh (fieldDifference ab/2)) = (ab.1:ℝ)+(ab.2:ℝ) := by
  let V := fieldAmplitude ab.1 ab.2
  let y := fieldDifference ab
  have vp : 0 < V := Real.sqrt_pos.mpr (mul_pos ab.1.2.1 ab.2.2.1)
  have lv : Real.log V = (Real.log (ab.1:ℝ)+Real.log (ab.2:ℝ))/2 := by
    rw [show V=Real.sqrt ((ab.1:ℝ)*(ab.2:ℝ)) from rfl,Real.log_sqrt (mul_nonneg ab.1.2.1.le ab.2.2.1.le),
      Real.log_mul ab.1.2.1.ne' ab.2.2.1.ne']
  have ea : V*Real.exp (y/2)=(ab.1:ℝ) := by
    rw [←Real.exp_log vp,←Real.exp_add,lv,show (Real.log (ab.1:ℝ)+Real.log (ab.2:ℝ))/2+y/2=Real.log (ab.1:ℝ) by unfold y fieldDifference; ring,Real.exp_log ab.1.2.1]
  have eb : V*Real.exp (-(y/2))=(ab.2:ℝ) := by
    rw [←Real.exp_log vp,←Real.exp_add,lv,show (Real.log (ab.1:ℝ)+Real.log (ab.2:ℝ))/2+ -(y/2)=Real.log (ab.2:ℝ) by unfold y fieldDifference; ring,Real.exp_log ab.2.2.1]
  change V*(2*Real.cosh (y/2))=_
  rw [Real.cosh_eq]; linarith only [ea,eb]

theorem ratio_eq (ab : Pair) :
    siteRatio ab.1 ab.2=fieldAmplitude ab.1 ab.2*(2*Real.cosh (fieldDifference ab/2))⁻¹ := by
  have vp : 0 ≤ (ab.1:ℝ)*(ab.2:ℝ) := mul_nonneg ab.1.2.1.le ab.2.2.1.le
  have v2 : (fieldAmplitude ab.1 ab.2)^2=(ab.1:ℝ)*(ab.2:ℝ) := Real.sq_sqrt vp
  unfold siteRatio
  apply (div_eq_iff (add_pos ab.1.2.1 ab.2.2.1).ne').2
  rw [←amp_cosh ab]
  field_simp [(Real.cosh_pos (fieldDifference ab/2)).ne']
  linarith only [v2]

theorem zero_site_log_fields (a b : Factor) : siteMode 0 (a,b)=
    (Real.log (a:ℝ)+Real.log (b:ℝ))/2+Real.log 2-Real.log ((a:ℝ)+(b:ℝ)) := by
  have h := congrArg Real.log (amp_cosh (a,b))
  have v0 : 0 < fieldAmplitude a b := Real.sqrt_pos.mpr (mul_pos a.2.1 b.2.1)
  rw [Real.log_mul v0.ne' (mul_pos (by norm_num) (Real.cosh_pos _)).ne',
    Real.log_mul (by norm_num : (2:ℝ)≠0) (Real.cosh_pos _).ne',
    fieldAmplitude,Real.log_sqrt (mul_nonneg a.2.1.le b.2.1.le),
    Real.log_mul a.2.1.ne' b.2.1.ne'] at h
  change -Real.log (Real.cosh (fieldDifference (a,b)/2))=_
  linarith only [h]

theorem site_decomposition (ab : Pair) :
    siteCost ab.1 ab.2-affineCost ab = -Real.log (1-siteRatio ab.1 ab.2)+siteMode 0 ab := by
  let R := siteRatio ab.1 ab.2
  let V := fieldAmplitude ab.1 ab.2
  let y := fieldDifference ab
  have R1 : R < 1 := by
    apply (div_lt_one (add_pos ab.1.2.1 ab.2.2.1)).2
    linarith only [mul_le_of_le_one_right ab.1.2.1.le ab.2.2.2,ab.2.2.1]
  have v0 : 0 < V := Real.sqrt_pos.mpr (mul_pos ab.1.2.1 ab.2.2.1)
  have den : normalizer ab.1 ab.2 = ((ab.1:ℝ)+(ab.2:ℝ))*(1-R) := by
    unfold R siteRatio normalizer
    field_simp [(add_pos ab.1.2.1 ab.2.2.1).ne']
  have logA : Real.log V = (Real.log (ab.1:ℝ)+Real.log (ab.2:ℝ))/2 := by
    rw [show V=Real.sqrt ((ab.1:ℝ)*(ab.2:ℝ)) from rfl,Real.log_sqrt (mul_nonneg ab.1.2.1.le ab.2.2.1.le),Real.log_mul ab.1.2.1.ne' ab.2.2.1.ne']
  have logS : Real.log ((ab.1:ℝ)+(ab.2:ℝ)) = Real.log V+Real.log 2+Real.log (Real.cosh (y/2)) := by
    rw [←amp_cosh ab,Real.log_mul v0.ne' (mul_pos (by norm_num) (Real.cosh_pos _)).ne',
      Real.log_mul (by norm_num : (2:ℝ)≠0) (Real.cosh_pos _).ne']; ring
  rw [siteCost,den,Real.log_mul (add_pos ab.1.2.1 ab.2.2.1).ne' (sub_pos.mpr R1).ne',logS,logA]
  unfold affineCost siteMode y R; ring

theorem site_modes (ab : Pair) :
    HasSum (fun n => siteMode n ab) (siteCost ab.1 ab.2-affineCost ab) := by
  let R := siteRatio ab.1 ab.2
  have R0 : 0 ≤ R := div_nonneg (mul_nonneg ab.1.2.1.le ab.2.2.1.le) (add_pos ab.1.2.1 ab.2.2.1).le
  have R1 : R < 1 := by
    apply (div_lt_one (add_pos ab.1.2.1 ab.2.2.1)).2
    linarith only [mul_le_of_le_one_right ab.1.2.1.le ab.2.2.2,ab.2.2.1]
  have h := Real.hasSum_pow_div_log_of_abs_lt_one ((abs_of_nonneg R0).trans_lt R1)
  have h' : HasSum (fun j => siteMode (j+1) ab) (-Real.log (1-R)) := by
    simpa only [siteMode,Nat.cast_succ] using h
  rw [site_decomposition]
  apply (hasSum_nat_add_iff' 1).mp
  simpa only [Finset.sum_range_one,add_sub_cancel_right] using h'

theorem mode_integrable (n : ℕ) (ab : Pair) : Integrable (fun t : ℝ => modeIntegrand n t ab) := by
  cases n with
  | zero => simpa only [modeIntegrand,character,pair_mode_real,pow_zero,one_mul,if_true] using zero_density_integrable (fieldDifference ab)
  | succ j =>
    have di : Integrable (density (j+1)) := by simpa using weighted_density_integrable (j+1) 0 (by omega)
    have me : Measurable (fun t : ℝ => modeIntegrand (j+1) t ab) := by
      simp only [modeIntegrand,character,pair_mode_real,if_neg (Nat.succ_ne_zero _),sub_zero]
      exact (density_continuous _ (by omega)).measurable.mul (by fun_prop)
    apply di.mono' me.aestronglyMeasurable
    exact ae_of_all _ fun t => by
      simp only [modeIntegrand,if_neg (Nat.succ_ne_zero _),sub_zero,Real.norm_eq_abs,abs_mul,abs_of_nonneg (density_nonneg _ _)]
      exact mul_le_of_le_one_right (density_nonneg _ _) (char_bound _ _ _)

/-- Whole-line normalization of each Fourier term before averaging fields. -/
theorem integral_mode (n : ℕ) (ab : Pair) : (∫ t : ℝ, modeIntegrand n t ab)=4*siteMode n ab := by
  cases n with
  | zero =>
    simpa only [modeIntegrand,siteMode,character,pair_mode_real,pow_zero,one_mul,if_true,neg_mul,mul_neg] using zero_density_reconstruction (fieldDifference ab)
  | succ j =>
    simp only [modeIntegrand,character,pair_mode_real,if_neg (Nat.succ_ne_zero _),sub_zero]
    have f (t : ℝ) : density (j+1) t*((fieldAmplitude ab.1 ab.2)^(j+1)*Real.cos (t*fieldDifference ab)) =
        (fieldAmplitude ab.1 ab.2)^(j+1)*(density (j+1) t*Real.cos (t*fieldDifference ab)) := by ring
    simp_rw [f]
    rw [integral_const_mul,positive_density_reconstruction]
    simp only [siteMode,ratio_eq,mul_pow]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean <==
import SPAnalysis.SitePoisson
import SPAnalysis.ExpectedSite

noncomputable section
open MeasureTheory Filter
open scoped Topology NNReal
namespace SurveyPropagation.Fourier

/-- The continuously extended spectrum that the site quadrature samples. -/
def siteLogNode (ρ : ℝ≥0) (w : Law) (t : ℝ) :=
  if t=0 then -(2*(ρ:ℝ))*(∫ p, (logCost p)^2 ∂(w : Measure Message))/Real.pi
  else siteSpectrum ρ w 0 t

theorem log_site_major (z t : ℝ) : |logSiteMode z t| ≤ density 2 t*z^2 := by
  rw [logSiteMode,abs_mul,abs_mul,abs_neg,abs_of_nonneg (density_nonneg ..),abs_of_nonneg (sq_nonneg _),
    abs_of_nonneg (sq_nonneg _)]
  exact mul_le_of_le_one_right (mul_nonneg (density_nonneg ..) (sq_nonneg _))
    ((sq_le_one_iff_abs_le_one _).mpr (Real.abs_sinc_le_one _))

theorem log_site_expectation (ρ : ℝ≥0) (w : Law) (hw : finiteInverse w) (t : ℝ) :
    let μ := (Response.pairLaw ρ w : Measure Pair)
    Integrable (fun a => logSiteMode (fieldDifference a) t) μ ∧
    (∫ a, logSiteMode (fieldDifference a) t ∂μ)=siteLogNode ρ w t := by
  let μ := (Response.pairLaw ρ w : Measure Pair)
  let Z := fieldDifference
  let G (s : ℝ) (a : Pair) := logSiteMode (Z a) s
  let S (s : ℝ) (a : Pair) := (Z a)^2*(Real.sinc (s*Z a/2))^2
  have zi : Integrable (fun a => (Z a)^2) μ := field_square_int ρ w hw
  have si (s : ℝ) : Measurable (S s) := by
    unfold S Z fieldDifference; fun_prop
  have prod (s : ℝ) (a : Pair) : G s a=(-density 2 s)*S s a := by dsimp [G,S,logSiteMode]; ring
  have bound (s : ℝ) (a : Pair) : ‖S s a‖ ≤ (Z a)^2 := by
    dsimp only [S]
    rw [Real.norm_of_nonneg (mul_nonneg (sq_nonneg _) (sq_nonneg _))]
    exact mul_le_of_le_one_right (sq_nonneg _) ((sq_le_one_iff_abs_le_one _).mpr (Real.abs_sinc_le_one _))
  have gi (s : ℝ) : Integrable (G s) μ := by
    simp_rw [funext (prod s)]
    exact (zi.mono' (si s).aestronglyMeasurable (ae_of_all μ (bound s))).const_mul _
  have off (s : ℝ) (nz : s≠0) : (∫ a, G s a ∂μ)=siteSpectrum ρ w 0 s := by
    rw [←averaged_integrand]
    apply integral_congr_ae; apply ae_of_all; intro a
    rw [show G s a=logSiteMode (Z a) s from rfl,log_site_regular _ nz]
    simp only [modeIntegrand,character,pair_mode_real,Z,pow_zero,one_mul,if_true]
  refine ⟨gi t,?_⟩
  change (∫ a, G t a ∂μ)=siteLogNode ρ w t
  by_cases nz : t=0
  · subst t
    have limitS : Tendsto (fun s => ∫ a, S s a ∂μ) (𝓝 0) (𝓝 (∫ a, S 0 a ∂μ)) := by
      refine tendsto_integral_filter_of_dominated_convergence (fun a => (Z a)^2)
        (Eventually.of_forall fun s => (si s).aestronglyMeasurable)
        (Eventually.of_forall fun s => ae_of_all μ (bound s)) zi ?_
      apply ae_of_all; intro a
      exact (show Continuous (fun s => S s a) by unfold S; fun_prop).continuousAt
    have limitG : Tendsto (fun s => ∫ a, G s a ∂μ) (𝓝 0) (𝓝 (∫ a, G 0 a ∂μ)) := by
      simp_rw [prod,integral_const_mul]; exact ((density_continuous 2 (by decide)).neg.continuousAt).mul limitS
    have eff : (fun s => ∫ a, G s a ∂μ) =ᶠ[𝓝[≠] 0] siteSpectrum ρ w 0 := by
      filter_upwards [self_mem_nhdsWithin] with s h; exact off s h
    simpa only [siteLogNode,if_true] using
      tendsto_nhds_unique ((limitG.mono_left nhdsWithin_le_nhds).congr' eff) (zero_site_node ρ w hw)
  · simpa only [siteLogNode,if_neg nz] using off t nz

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean <==
import SPAnalysis.SiteCopyBounds
import SPAnalysis.MomentPoisson
import Mathlib.Analysis.Complex.Asymptotics

noncomputable section
open MeasureTheory Filter Asymptotics
open scoped BigOperators Topology FourierTransform
namespace SurveyPropagation.Fourier

private def envelope (t : ℝ) := |t|^(-(2:ℝ))

private theorem density_decay (n : ℕ) {D : ℝ} (d : 0<D) :
    (fun t : ℝ => density (n+1) (t/D)) =O[cocompact ℝ] envelope := by
  have partial_decay (N : ℕ) : (fun t : ℝ => finiteMomentSpectrum 1 0 N (t/D)) =O[cocompact ℝ] envelope := by
    apply Complex.isBigO_ofReal_left.mp
    exact (grid_decay 1 0 0 N d).congr_left (fun t => by simp [modulatedGrid,phase])
  have delta := ((partial_decay (n+1)).sub (partial_decay n)).const_mul_left (-8/((n:ℝ)+1))
  refine delta.congr_left (fun t => ?_)
  dsimp only
  rw [show finiteMomentSpectrum 1 0 (n+1) (t/D)=finiteMomentSpectrum 1 0 n (t/D)+
      1/4*continuousMomentMode 0 (n+1) (t/D) by simp [finiteMomentSpectrum,Finset.sum_range_succ]]
  simp only [add_sub_cancel_left,continuousMomentMode,Nat.succ_ne_zero,if_false,signedCoefficient]
  have eqn : (coefficient (node (n+1) (t/D)) 1).re= -((n:ℝ)+1)/2 := by
    simp [coefficient,node]; ring
  rw [eqn]; field_simp; ring

theorem density_samples_summable (n : ℕ) {D : ℝ} (d : 0<D) :
    Summable (fun j : ℤ => density (n+1) ((j:ℝ)/D)) :=
  summable_of_isBigO (Real.summable_abs_int_rpow (show (1:ℝ)<2 by norm_num))
    ((density_decay n d).comp_tendsto Int.tendsto_coe_cofinite)

theorem site_sample_decay (z V : ℝ) (N : ℕ) {D : ℝ} (d : 0<D) :
    (fun t : ℝ => finiteSiteSpectrum z V N (t/D)) =O[cocompact ℝ] (fun t : ℝ => |t|^(-(2:ℝ))) := by
  have zero : (fun t : ℝ => logSiteMode z (t/D)) =O[cocompact ℝ] envelope := by
    refine (isBigO_of_le _ (g:=fun t : ℝ => z^2*density 2 (t/D)) (fun t => ?_)).trans
      ((density_decay 1 d).const_mul_left _)
    change ‖logSiteMode z (t/D)‖ ≤ ‖z^2*density 2 (t/D)‖
    rw [logSiteMode,norm_mul,norm_mul,norm_neg,Real.norm_of_nonneg (density_nonneg ..),
      Real.norm_of_nonneg (sq_nonneg z),Real.norm_of_nonneg (sq_nonneg _),
      Real.norm_of_nonneg (mul_nonneg (sq_nonneg z) (density_nonneg ..))]
    rw [mul_comm (z^2)]
    exact mul_le_of_le_one_right (mul_nonneg (density_nonneg ..) (sq_nonneg z))
      ((sq_le_one_iff_abs_le_one _).mpr (Real.abs_sinc_le_one _))
  have pos (j : ℕ) : (fun t : ℝ => density (j+1) (t/D)*Real.cos ((t/D)*z)) =O[cocompact ℝ] envelope := by
    refine (isBigO_of_le _ (g:=fun t : ℝ => density (j+1) (t/D)) (fun t => ?_)).trans (density_decay j d)
    rw [norm_mul]; exact mul_le_of_le_one_right (norm_nonneg _) (Real.abs_cos_le_one _)
  have s := IsBigO.sum (s:=Finset.range N) (fun j _ => (pos j).const_mul_left (V^(j+1)))
  exact ((zero.add s).const_mul_left (1/4:ℝ)).congr_left (fun t => by rw [finite_site_modes]; ring)

/-- The complete frequency mesh for the site cost, including the
regularized zero frequency and the translated logarithmic mode. -/
theorem site_poisson_sum {V D : ℝ} (v0 : 0≤V) (v1 : V≤1) (d : 0<D) (z : ℝ) (N : ℕ) :
    (∑' j : ℤ, finiteSiteSpectrum z V N ((j:ℝ)/D))/D =
      ∑' j : ℤ, siteSpatialCopy z V N (2*Real.pi*D*j) := by
  let f (t : ℝ) : ℂ := finiteSiteSpectrum z V N (t/D)
  let K (j : ℤ) := siteSpatialCopy z V N (2*Real.pi*D*j)
  have fc : Continuous f := Complex.continuous_ofReal.comp ((site_spectrum_continuous z V N).comp (continuous_id.div_const D))
  have fcplx : f=modulatedGrid (finiteSiteSpectrum z V N) D 0 := by funext t; simp [f,modulatedGrid,phase]
  have hs : Summable K := (site_spatial_copies v0 v1 (P:=2*Real.pi*D) (by positivity) N z).1
  have hn : Summable fun j : ℤ => K (-j) := hs.comp_injective (Equiv.neg ℤ).injective
  have tf (j : ℤ) : 𝓕 f (j:ℝ)=(D:ℂ)*(K (-j):ℂ) := by
    rw [fcplx,grid_transform _ (site_spectrum_integrable_in_field z V N) (site_spectrum_even z V N) d,site_cosine_transform]
    simp [K]
  have ts : Summable fun j : ℤ => 𝓕 f (j:ℝ) := by simp_rw [tf]; exact (Complex.ofRealCLM.summable hn).mul_left _
  have decay := Complex.isBigO_ofReal_left.mpr (site_sample_decay z V N d)
  have p := Real.tsum_eq_tsum_fourierIntegral_of_rpow_decay_of_summable fc
    (show (1:ℝ)<2 by norm_num) decay ts 0
  have reindex : (∑' j : ℤ, K (-j))=∑' j, K j := (Equiv.neg ℤ).tsum_eq K
  simp only [zero_add,QuotientAddGroup.mk_zero,fourier_eval_zero,mul_one,tf,f,tsum_mul_left,
    ←Complex.ofReal_tsum,reindex,←Complex.ofReal_mul,Complex.ofReal_inj] at p
  exact (div_eq_iff d.ne').mpr (p.trans (mul_comm _ _))

theorem site_mesh_copy_error {V D : ℝ} (v0 : 0≤V) (v1 : V≤1) (d : 0<D) (z : ℝ) (N : ℕ) :
    |(∑' j : ℤ, finiteSiteSpectrum z V N ((j:ℝ)/D))/D-siteSpatialCopy z V N 0| ≤
      10*Real.cosh z/(Real.exp (Real.pi*D)-1) := by
  rw [site_poisson_sum v0 v1 d]
  simpa only [show 2*Real.pi*D/2=Real.pi*D by ring] using
    (site_spatial_copies v0 v1 (P:=2*Real.pi*D) (by positivity) N z).2

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean <==
import EndpointAudit.SiteQuadrature
import SPAnalysis.EndpointWeights
import SPAnalysis.PrintedDamping
import SPAnalysis.FiniteSiteGrid

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.SiteQuadrature
set_option maxRecDepth 8000

theorem packed_sum (N : ℕ) (box : ℕ → I) (value : ℕ → ℝ)
    (h : ∀ j<N,(box j).Contains (value j)) : (sum N box).Contains (∑ j ∈ Finset.range N,value j) := by
  let P (n : ℕ) (s : I) := s.Contains (∑ j ∈ Finset.range n,value j)
  apply bounded_range N P _ zero
  · simpa [P,zero] using I.contains_whole 0
  · intro j hj a ha
    simpa only [P,Finset.sum_range_succ] using I.contains_add ha (h j hj)

private theorem same_masses (ms : Array Mark) (n : ℕ) : masses ms n=modeMass ms n := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [masses,modeMass,ih]

theorem same_columns (ms : Array Mark) (n : ℕ) : columns ms n=markColumns ms n := by
  unfold columns
  rw [same_masses]; rfl

theorem weight_contains (n j : ℕ) (hj : j≤1024) (active : 0<n ∨ 0<j) :
    (weight n j).Contains (density n ((j:ℝ)/16)) := by
  have start := zero_frequency_start constants_valid.2.1
  induction n using Nat.strong_induction_on with
  | h n ih =>
    match n with
    | 0 =>
      have pos : 0<j := by omega
      simpa only [weight,if_neg pos.ne'] using (printed_base_densities j pos hj).1
    | 1 =>
      by_cases z : j=0
      · subst j; simpa [weight] using start.2
      · simpa only [weight,if_neg z] using (printed_base_densities j (by omega) hj).2
    | n+2 =>
      by_cases both : n=0 ∧ j=0
      · obtain ⟨rfl,rfl⟩ := both; simpa [weight] using start.1
      · have live : 0<n ∨ 0<j := by omega
        simpa only [weight,Bool.and_eq_true,decide_eq_true_eq,if_neg both,nextGridWeight] using
          next_grid_weight n j live (ih n (by omega) live)

def siteValue (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n j : ℕ) : ℝ :=
  (if n=0 then siteLogNode ρ w ((j:ℝ)/16) else siteSpectrum ρ w n ((j:ℝ)/16)) /
    (if j=0 then 64 else 32)

theorem node_value {rate ey2 psi : I} (ρ : ℝ≥0) (w : SurveyPropagation.Law) (n j : ℕ)
    (hj : j≤1024) (hr : rate.Contains (ρ:ℝ))
    (h2 : ey2.Contains (∫ p,(SurveyPropagation.logCost p)^2 ∂(w:Measure Message)))
    (hp : psi.Contains (damping ρ w n ((j:ℝ)/16))) :
    (nodeValue rate ey2 psi n j).Contains (siteValue ρ w n j) := by
  let d := if j=0 then 64 else 32
  have dp : 0<d := by dsimp [d]; split <;> decide
  have cast_d : (d:ℝ)=(if j=0 then 64 else 32) := by dsimp [d]; split <;> norm_num
  by_cases both : n=0 ∧ j=0
  · obtain ⟨rfl,rfl⟩ := both
    have q := I.contains_divPos (I.contains_scale (I.contains_mul hr h2) 2) I.contains_pi constants_valid.2.2
    have v := I.contains_neg (I.contains_overNat q (by decide : 0<64))
    simp only [nodeValue,siteValue,decide_true,Bool.and_self,if_true,Nat.cast_zero,zero_div,siteLogNode] 
    convert v using 1; push_cast; ring
  · have wh := weight_contains n j hj (by omega)
    have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
    have ne : ¬((decide (n=0) && decide (j=0))=true) := by simpa using both
    simp only [nodeValue,ne,if_false]
    by_cases z : n=0
    · subst n
      have nz : (j:ℝ)/16≠0 := div_ne_zero (by exact_mod_cast (show j≠0 by omega)) (by norm_num)
      have incl := I.contains_overNat (I.contains_mul wh (I.contains_sub hp oo)) dp
      simpa only [siteValue,siteLogNode,if_pos rfl,if_neg nz,siteSpectrum,cast_d] using incl
    · have incl := I.contains_overNat (I.contains_mul wh hp) dp
      simpa only [siteValue,if_neg z,siteSpectrum,sub_zero,cast_d] using incl

end SPA.SiteQuadrature


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean <==
import SPAnalysis.FiniteSiteGrid
import SPAnalysis.SiteGridError
import Mathlib.Analysis.Complex.ExponentialBounds

noncomputable section
open MeasureTheory
open scoped NNReal
namespace SurveyPropagation.Fourier

private theorem dyadic_exp (j : ℕ) : (2:ℝ)^j=Real.exp ((j:ℝ)*Real.log 2) := by
  rw [Real.exp_nat_mul,Real.exp_log (by norm_num)]

set_option exponentiation.threshold 512 in
theorem right_error_numeric {v : ℝ} (hv : v≤8/5) :
    10*Real.exp v/(Real.exp (Real.pi*16)-1)+
      9*((32:ℝ)+1)*topTerm 32 64/64*Real.exp (-Real.pi*64) ≤ 1/10^18 := by
  have l := Real.log_two_lt_d9
  have g := Real.log_two_gt_d9
  have p := Real.pi_gt_three
  have amp : Real.exp v ≤ 8 := by
    rw [show (8:ℝ)=(2:ℝ)^3 by norm_num,dyadic_exp]
    apply Real.exp_le_exp.mpr; push_cast; linarith only [g,hv]
  have den : (2:ℝ)^68 ≤ Real.exp (Real.pi*16) := by
    rw [dyadic_exp]; apply Real.exp_le_exp.mpr; push_cast; linarith only [p,l]
  have den' : (2:ℝ)^270 ≤ Real.exp (Real.pi*64) := by
    rw [dyadic_exp]; apply Real.exp_le_exp.mpr; push_cast; linarith only [p,l]
  have em : Real.exp (-Real.pi*64) ≤ ((2:ℝ)^270)⁻¹ := by
    rw [neg_mul,Real.exp_neg]; exact inv_anti₀ (by positivity) den'
  have da := div_le_div₀ (show 0≤(80:ℝ) by norm_num) (by linarith only [amp] : 10*Real.exp v≤80)
    (show 0<(2:ℝ)^68-1 by norm_num) (sub_le_sub_right den 1)
  have dpos : 0≤9*((32:ℝ)+1)*topTerm 32 64/64 := by unfold topTerm; positivity
  apply (add_le_add da (mul_le_mul_of_nonneg_left em dpos)).trans
  norm_num [topTerm,Nat.factorial]

/-- The discarded positive modes contribute only to the upper error.
This one-sided bound matches the lower trial-score check. -/
theorem finite_site_lower_32 (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))≤8/5) :
    finiteSite (countRate k α) (productLaw (k-1) (by omega) x) 32 1024 16 - 1/10^18 ≤
      ∫ a,siteCost a.1 a.2 ∂(fields k hk α x:Measure Pair) := by
  let ρ := countRate k α
  let w := productLaw (k-1) (by omega) x
  let v := (ρ:ℝ)*∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(w:Measure Message)
  have lo := (site_grid_error_signed k hk α x 32 (D:=16) (by norm_num) hw).1
  have freq := finite_site_mesh_tail ρ w hw 32 1024 (D:=16) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  change -(10*Real.exp v/(Real.exp (Real.pi*16)-1)) ≤ _ - gridSite ρ w 32 16 at lo
  norm_num only [Nat.cast_ofNat,show (1024:ℝ)/16=64 by norm_num] at freq
  have low := (abs_le.mp freq).1
  have err := right_error_numeric (v:=v) field
  change finiteSite ρ w 32 1024 16-1/10^18 ≤ _
  linarith only [lo,low,err]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean <==
import SPAnalysis.Score

noncomputable section
open MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation

/-- Complement of a sign factor, a message in the half-open interval. -/
def signComplement (a : Factor) : Message := ⟨1-(a:ℝ),sub_nonneg.mpr a.2.2,sub_lt_self _ a.2.1⟩

@[fun_prop] theorem measurable_signComplement : Measurable signComplement := by
  unfold signComplement; fun_prop

@[fun_prop] theorem measurable_scaled : Measurable (fun ab : Message × Message => scaled ab.1 ab.2) := by
  unfold scaled; fun_prop

/-- Moment expansion of the expected log cost of two independent messages,
allowing different input laws and an inverse-moment cap on the first. -/
theorem mixed_log_series (x y : Law) (hi : finiteInverse x) :
    HasSum (fun j : ℕ => moment x (j+1)*moment y (j+1)/(j+1:ℕ))
      (∫ ab : Message × Message, logCost (scaled ab.1 ab.2) ∂(x : Measure Message).prod y) := by
  let law : Law := (x.prod y).map measurable_scaled.aemeasurable
  have hmeas : Measurable (fun r : Message => (1-(r:ℝ))⁻¹) := by fun_prop
  have hcap : finiteInverse law := by
    change Integrable (fun r : Message => (1-(r:ℝ))⁻¹) (Measure.map (fun ab : Message × Message => scaled ab.1 ab.2) ((x : Measure Message).prod (y : Measure Message)))
    rw [integrable_map_measure hmeas.aestronglyMeasurable measurable_scaled.aemeasurable]
    apply (hi.comp_fst (y : Measure Message)).mono' (hmeas.comp measurable_scaled).aestronglyMeasurable
    apply ae_of_all
    intro ab
    change ‖(1-(scaled ab.1 ab.2:ℝ))⁻¹‖ ≤ (1-(ab.1:ℝ))⁻¹
    rw [Real.norm_eq_abs,abs_of_pos (inv_pos.mpr (sub_pos.mpr (scaled ab.1 ab.2).2.2))]
    apply (inv_le_inv₀ (sub_pos.mpr (scaled ab.1 ab.2).2.2) (sub_pos.mpr ab.1.2.2)).mpr
    exact sub_le_sub_left (mul_le_of_le_one_right ab.1.2.1 ab.2.2.2.le) _
  have eqn (j : ℕ) : moment law j = moment x j * moment y j := by
    unfold moment
    change (∫ r : Message, (r:ℝ)^j ∂Measure.map (fun ab : Message × Message => scaled ab.1 ab.2) ((x : Measure Message).prod (y : Measure Message))) = _
    rw [integral_map measurable_scaled.aemeasurable (by fun_prop : AEStronglyMeasurable (fun r : Message => (r:ℝ)^j) _)]
    simp only [scaled,mul_pow]
    exact integral_prod_mul (fun a : Message => (a:ℝ)^j) (fun b : Message => (b:ℝ)^j)
  have h := hasSum_logCost law hcap
  simp_rw [eqn] at h
  have hm : Measurable logCost := by unfold logCost; fun_prop
  simpa only [law,ProbabilityMeasure.toMeasure_map,ProbabilityMeasure.toMeasure_prod,integral_map measurable_scaled.aemeasurable hm.aestronglyMeasurable] using h

def complementLaw (rate : ℝ≥0) (w : Law) : Law :=
  (signLaw rate w).map measurable_signComplement.aemeasurable

theorem complement_inverse (rate : ℝ≥0) (w : Law) (hi : finiteInverse w) :
    finiteInverse (complementLaw rate w) ∧ inverseMoment (complementLaw rate w) = Real.exp ((rate:ℝ)*(inverseMoment w-1)) := by
  have hm : Measurable (fun r : Message => (1-(r:ℝ))⁻¹) := by fun_prop
  have h := sign_inverse rate w hi
  simpa only [finiteInverse,inverseMoment,complementLaw,ProbabilityMeasure.toMeasure_map,
    integrable_map_measure hm.aestronglyMeasurable measurable_signComplement.aemeasurable,
    integral_map measurable_signComplement.aemeasurable hm.aestronglyMeasurable,
    Function.comp_def,signComplement,sub_sub_cancel] using h

/-- Nonnegative moment representation of the true expected site cost.
Each moment is taken under the actual one-sign Poisson law. -/
theorem site_series (rate : ℝ≥0) (w : Law) (hi : finiteInverse w) :
    HasSum (fun j : ℕ => (moment (complementLaw rate w) (j+1))^2/(j+1:ℕ))
      (∫ ab : Factor × Factor, siteCost ab.1 ab.2 ∂(signLaw rate w : Measure Factor).prod (signLaw rate w)) := by
  let x := complementLaw rate w
  have h := mixed_log_series x x (complement_inverse rate w hi).1
  have eqn (ab : Factor × Factor) : logCost (scaled (signComplement ab.1) (signComplement ab.2)) = siteCost ab.1 ab.2 := by
    unfold logCost scaled signComplement siteCost normalizer
    dsimp
    congr 2
    ring
  have hm : Measurable (fun ab : Message × Message => logCost (scaled ab.1 ab.2)) := by
    exact (show Measurable logCost by unfold logCost; fun_prop).comp measurable_scaled
  have full := measurable_signComplement.prodMap measurable_signComplement
  simp only [x,complementLaw,ProbabilityMeasure.toMeasure_map,Measure.map_prod_map _ _ measurable_signComplement measurable_signComplement,
    integral_map full.aemeasurable hm.aestronglyMeasurable,← sq] at h
  change HasSum _ (∫ ab : Factor × Factor, logCost (scaled (signComplement ab.1) (signComplement ab.2)) ∂(signLaw rate w : Measure Factor).prod (signLaw rate w)) at h
  simpa only [eqn] using h

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean <==
import SPAnalysis.Spectral
import SPAnalysis.Score

noncomputable section
open MeasureTheory Complex Set
open scoped BigOperators ComplexConjugate NNReal

namespace SurveyPropagation.Fourier

def fieldAmplitude (a b : Factor) : ℝ := Real.sqrt ((a:ℝ)*(b:ℝ))
def siteRatio (a b : Factor) : ℝ := (a:ℝ)*(b:ℝ)/((a:ℝ)+(b:ℝ))

private theorem amplitude_pos (a b : Factor) : 0 < fieldAmplitude a b := Real.sqrt_pos.2 (mul_pos a.2.1 b.2.1)

private theorem amplitude_le_one (a b : Factor) : fieldAmplitude a b ≤ 1 := by
  simpa [fieldAmplitude] using Real.sqrt_le_sqrt (mul_le_one₀ a.2.2 b.2.1.le b.2.2)

private theorem ratio_le_half (a b : Factor) : siteRatio a b ≤ fieldAmplitude a b/2 := by
  have h := Real.sq_sqrt (mul_nonneg a.2.1.le b.2.1.le)
  change (fieldAmplitude a b)^2 = (a:ℝ)*(b:ℝ) at h
  have amgm : 2*fieldAmplitude a b ≤ (a:ℝ)+(b:ℝ) := by
    nlinarith [sq_nonneg ((a:ℝ)-(b:ℝ)),a.2.1,b.2.1,amplitude_pos a b]
  apply (div_le_iff₀ (add_pos a.2.1 b.2.1)).2
  nlinarith [mul_nonneg (amplitude_pos a b).le (sub_nonneg.mpr amgm)]

theorem site_mode_tail_point (N : ℕ) (a b : Factor) :
    let w := siteRatio a b
    let tail := -Real.log (1-w) - ∑ j ∈ Finset.range N, w^(j+1)/(j+1:ℕ)
    0 ≤ tail ∧ tail ≤ (1/2:ℝ)^N/(N+1:ℕ)*(fieldAmplitude a b)^N := by
  let w := siteRatio a b
  have hw : 0 ≤ w := div_nonneg (mul_nonneg a.2.1.le b.2.1.le) (add_pos a.2.1 b.2.1).le
  have hw' : w ≤ 1/2 := (ratio_le_half a b).trans (div_le_div_of_nonneg_right (amplitude_le_one a b) (by norm_num))
  have hs := (hasSum_nat_add_iff' N).mpr (Real.hasSum_pow_div_log_of_abs_lt_one
    (show |w| < 1 by rw [abs_of_nonneg hw]; linarith))
  let c := (1/2:ℝ)^N/(N+1:ℕ)*(fieldAmplitude a b)^N
  have geom : HasSum (fun j : ℕ => (1/2:ℝ)^(j+1)) 1 := by
    convert (hasSum_nat_add_iff' 1).mpr (hasSum_geometric_of_lt_one (r := (1/2:ℝ)) (by norm_num) (by norm_num)) using 1
    norm_num
  have bound (j : ℕ) : w^(j+N+1)/(j+N+1:ℝ) ≤ c*((1/2:ℝ)^(j+1)) := by
    have hp : w^N ≤ (fieldAmplitude a b/2)^N := pow_le_pow_left₀ hw (ratio_le_half a b) _
    have hq : w^(j+1) ≤ (1/2:ℝ)^(j+1) := pow_le_pow_left₀ hw hw' _
    have hmul := mul_le_mul hp hq (pow_nonneg hw _) (pow_nonneg (div_nonneg (amplitude_pos a b).le (by norm_num)) _)
    rw [show j+N+1=N+(j+1) by omega,pow_add]
    calc _ ≤ ((fieldAmplitude a b/2)^N*(1/2:ℝ)^(j+1))/(N+1:ℕ) :=
               div_le_div₀ (mul_nonneg (pow_nonneg (div_nonneg (amplitude_pos a b).le (by norm_num)) _) (by positivity))
                 hmul (by positivity) (by push_cast; linarith [Nat.cast_nonneg (α := ℝ) j])
         _ = _ := by unfold c; rw [show fieldAmplitude a b/2 = fieldAmplitude a b*(1/2) by ring, mul_pow]; ring
  dsimp only
  change 0 ≤ -Real.log (1-w)-(∑ j ∈ Finset.range N, w^(j+1)/(j+1:ℕ)) ∧ -Real.log (1-w)-(∑ j ∈ Finset.range N, w^(j+1)/(j+1:ℕ)) ≤ c
  simp only [Nat.cast_add_one]
  rw [← hs.tsum_eq]
  constructor
  · exact tsum_nonneg fun n => div_nonneg (pow_nonneg hw _) (by positivity)
  · have h := hs.summable.tsum_le_tsum (fun j => by simpa only [Nat.cast_add,Nat.cast_one] using bound j) (geom.summable.mul_left c)
    rwa [(geom.mul_left c).tsum_eq, mul_one] at h

theorem amplitude_transform (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (N : ℕ) :
    (∫ ab, (fieldAmplitude ab.1 ab.2)^N ∂(fields k hk α x : Measure (Factor × Factor))) =
      damping (countRate k α) (productLaw (k-1) (by omega) x) N 0 := by
  have amp (a b : Factor) : mode (node N 0) a * conj (mode (node N 0) b) = ((fieldAmplitude a b)^N : ℝ) := by
    have nr : node N 0 = ((N:ℝ)/2:ℝ) := by apply Complex.ext <;> simp [node]
    unfold mode
    rw [nr,← Complex.ofReal_mul,← Complex.ofReal_mul,← Complex.ofReal_exp,← Complex.ofReal_exp,
      Complex.conj_ofReal,← Complex.ofReal_mul,← Real.exp_add]
    congr 1
    have h := Real.log_sqrt (mul_nonneg a.2.1.le b.2.1.le)
    change Real.log (fieldAmplitude a b) = _ at h
    rw [Real.log_mul a.2.1.ne' b.2.1.ne'] at h
    rw [← Real.exp_log (amplitude_pos a b), ← Real.exp_nat_mul]
    congr 1
    linarith only [congrArg (fun t => (N:ℝ)*t) h]
  have hh := fields_mode k hk α x (z := node N 0) (show 0 ≤ (N:ℝ)/2 by positivity)
  simp_rw [amp] at hh
  rw [integral_complex_ofReal] at hh
  exact Complex.ofReal_inj.mp hh

/-- Positive-mode truncation for the true site correction, with the
damping at the last retained mode computed from the SP warning law. -/
theorem site_mode_tail (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) (N : ℕ) :
    let dμ := (fields k hk α x : Measure (Factor × Factor))
    let err (ab : Factor × Factor) := -Real.log (1-siteRatio ab.1 ab.2) -
      ∑ j ∈ Finset.range N, (siteRatio ab.1 ab.2)^(j+1)/(j+1:ℕ)
    0 ≤ ∫ ab, err ab ∂dμ ∧ ∫ ab, err ab ∂dμ ≤
      (1/2:ℝ)^N/(N+1:ℕ)*damping (countRate k α) (productLaw (k-1) (by omega) x) N 0 := by
  dsimp only
  let μ := (fields k hk α x : Measure (Factor × Factor))
  let c := (1/2:ℝ)^N/(N+1:ℕ)
  let A (ab : Factor × Factor) := (fieldAmplitude ab.1 ab.2)^N
  let err (ab : Factor × Factor) := -Real.log (1-siteRatio ab.1 ab.2) -
      ∑ j ∈ Finset.range N, (siteRatio ab.1 ab.2)^(j+1)/(j+1:ℕ)
  have hi : Integrable A μ := by
    have hm : Measurable A := by unfold A fieldAmplitude; fun_prop
    apply (integrable_const (μ := μ) (1:ℝ)).mono' hm.aestronglyMeasurable
    exact ae_of_all _ fun ab => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (amplitude_pos _ _).le _)]; exact pow_le_one₀ (amplitude_pos _ _).le (amplitude_le_one _ _)
  have hE : Integrable err μ := by
    have hm : Measurable err := by unfold err siteRatio; fun_prop
    apply (hi.const_mul c).mono' hm.aestronglyMeasurable
    exact ae_of_all _ fun ab => by
      have h := site_mode_tail_point N ab.1 ab.2
      change |err ab| ≤ _ 
      rw [abs_of_nonneg h.1]
      exact h.2
  constructor
  · exact integral_nonneg fun ab => (site_mode_tail_point N ab.1 ab.2).1
  · have hh := integral_mono hE (hi.const_mul c) fun ab => (site_mode_tail_point N ab.1 ab.2).2
    rw [integral_const_mul] at hh
    change (∫ ab, err ab ∂μ) ≤ c*(∫ ab, (fieldAmplitude ab.1 ab.2)^N ∂(fields k hk α x : Measure (Factor × Factor))) at hh
    rwa [amplitude_transform] at hh

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean <==
import SPAnalysis.SpatialCopies
import SPAnalysis.SingularLimits

noncomputable section
open MeasureTheory Filter
open scoped BigOperators Topology
namespace SurveyPropagation.Fourier

def logSiteMode (z t : ℝ) := -density 2 t*z^2*(Real.sinc (t*z/2))^2

theorem log_site_regular (z : ℝ) {t : ℝ} (ht : t≠0) :
    logSiteMode z t=density 0 t*(Real.cos (t*z)-1) := by
  rw [logSiteMode,sinc_cos,show density 2 t=(density 0 t*t^2)/2 by linarith only [recurrence0 t ht]]
  ring

theorem log_site_continuous (z : ℝ) : Continuous (logSiteMode z) := by
  unfold logSiteMode
  exact (((density_continuous 2 (by decide)).neg.mul continuous_const).mul
    ((Real.continuous_sinc.comp ((continuous_id.mul continuous_const).div_const _)).pow 2))

private def L (z t : ℝ) := density 0 t*(Real.cos (t*z)-1)
private def M (j : ℕ) (z t : ℝ) := density (j+1) t*Real.cos (t*z)

private theorem mi (j : ℕ) (z : ℝ) : Integrable (M j z) := by
  have di : Integrable (density (j+1)) := by simpa using weighted_density_integrable (j+1) 0 (by omega)
  apply di.mono' (((density_continuous _ (by omega)).mul (Real.continuous_cos.comp
    (continuous_id.mul continuous_const))).aestronglyMeasurable)
  filter_upwards [] with t
  change ‖density (j+1) t*Real.cos (t*z)‖ ≤ density (j+1) t
  rw [Real.norm_eq_abs,abs_mul,abs_of_nonneg (density_nonneg ..)]
  exact mul_le_of_le_one_right (density_nonneg ..) (Real.abs_cos_le_one _)

private theorem li (z : ℝ) : Integrable (L z) := zero_density_integrable z

private theorem product_cos (t u z : ℝ) :
    Real.cos (t*u)*Real.cos (t*z)=(Real.cos (t*(u+z))+Real.cos (t*(u-z)))/2 := by
  rw [mul_add,mul_sub,Real.cos_add,Real.cos_sub]; ring

def siteProfile (j : ℕ) (z : ℝ) := (2*Real.cosh (z/2))⁻¹^(j+1)/((j:ℝ)+1)

theorem site_positive_copy (j : ℕ) (z u : ℝ) :
    (∫ t : ℝ, Real.cos (t*u)*M j z t)=4*((siteProfile j (u+z)+siteProfile j (u-z))/2) := by
  have e (t : ℝ) : Real.cos (t*u)*M j z t=(M j (u+z) t+M j (u-z) t)/2 := by
    dsimp only [M]
    rw [show Real.cos (t*u)*(density (j+1) t*Real.cos (t*z))=
      density (j+1) t*(Real.cos (t*u)*Real.cos (t*z)) by ring,product_cos]; ring
  simp_rw [e,integral_div,integral_add (mi j _) (mi j _)]
  simp only [M,positive_density_reconstruction,siteProfile]; ring

theorem site_zero_copy (z u : ℝ) :
    (∫ t : ℝ, Real.cos (t*u)*logSiteMode z t)=
      4*((logCoshCost (u+z)+logCoshCost (u-z))/2-logCoshCost u) := by
  have e : (fun t : ℝ => Real.cos (t*u)*logSiteMode z t) =ᵐ[volume]
      fun t => (L (u+z) t+L (u-z) t)/2-L u t := by
    filter_upwards [show ∀ᵐ t : ℝ, t ≠ 0 by simp [ae_iff]] with t ht
    dsimp only [L]; rw [log_site_regular z ht]
    have h := congrArg (fun a : ℝ => density 0 t*a) (product_cos t u z)
    dsimp only at h; linarith only [h]
  rw [integral_congr_ae e,integral_sub (f:=fun t => (L (u+z) t+L (u-z) t)/2) (g:=L u)
    (((li _).add (li _)).div_const _) (li _),integral_div,
    integral_add (li _) (li _)]
  simp only [L,zero_density_reconstruction,logCoshCost]; ring

def finiteSiteSpectrum (z V : ℝ) (N : ℕ) (t : ℝ) :=
  (logSiteMode z t+∑ j ∈ Finset.range N,V^(j+1)*M j z t)/4

theorem finite_site_modes (z V : ℝ) (N : ℕ) (t : ℝ) :
    finiteSiteSpectrum z V N t=(logSiteMode z t+∑ j ∈ Finset.range N,
      V^(j+1)*(density (j+1) t*Real.cos (t*z)))/4 := rfl

theorem site_spectrum_continuous (z V : ℝ) (N : ℕ) : Continuous (finiteSiteSpectrum z V N) := by
  unfold finiteSiteSpectrum
  refine ((log_site_continuous z).add (continuous_finset_sum _ (fun j _ => ?_))).div_const _
  exact continuous_const.mul ((density_continuous _ (by omega)).mul (Real.continuous_cos.comp
    (continuous_id.mul continuous_const)))

theorem site_spectrum_integrable_in_field (z V : ℝ) (N : ℕ) : Integrable (finiteSiteSpectrum z V N) := by
  have zi : Integrable (logSiteMode z) := (li z).congr (by
    filter_upwards [show ∀ᵐ t : ℝ, t≠0 by simp [ae_iff]] with t ht; exact (log_site_regular z ht).symm)
  exact (zi.add (integrable_finset_sum _ (fun j _ => (mi j z).const_mul _))).div_const _

theorem site_spectrum_even (z V : ℝ) (N : ℕ) (t : ℝ) : finiteSiteSpectrum z V N (-t)=finiteSiteSpectrum z V N t := by
  simp only [finite_site_modes,logSiteMode,density_even,neg_mul,neg_div,Real.sinc_neg,Real.cos_neg]

def siteSpatialCopy (z V : ℝ) (N : ℕ) (u : ℝ) :=
  (logCoshCost (u+z)+logCoshCost (u-z))/2-logCoshCost u+
    ∑ j ∈ Finset.range N,V^(j+1)*((siteProfile j (u+z)+siteProfile j (u-z))/2)

theorem site_cosine_transform (z V u : ℝ) (N : ℕ) :
    (∫ t : ℝ, Real.cos (t*u)*finiteSiteSpectrum z V N t)=siteSpatialCopy z V N u := by
  have weighted (f : ℝ → ℝ) (i : Integrable f) : Integrable (fun t : ℝ => Real.cos (t*u)*f t) := by
    apply i.norm.mono' ((Real.continuous_cos.comp (continuous_id.mul continuous_const)).aestronglyMeasurable.mul i.aestronglyMeasurable)
    exact ae_of_all _ fun t => by
      change ‖Real.cos (t*u)*f t‖ ≤ ‖f t‖
      rw [norm_mul]; exact mul_le_of_le_one_left (norm_nonneg _) (Real.abs_cos_le_one _)
  have zi : Integrable (logSiteMode z) := (li z).congr (by
    filter_upwards [show ∀ᵐ t : ℝ, t≠0 by simp [ae_iff]] with t ht; exact (log_site_regular z ht).symm)
  let A (j : ℕ) (t : ℝ) := V^(j+1)*(Real.cos (t*u)*M j z t)
  have ai (j : ℕ) : Integrable (A j) := (weighted _ (mi j z)).const_mul _
  have e (t : ℝ) : Real.cos (t*u)*finiteSiteSpectrum z V N t=
      (Real.cos (t*u)*logSiteMode z t+∑ j ∈ Finset.range N,A j t)/4 := by
    unfold finiteSiteSpectrum
    rw [←mul_div_assoc,mul_add,Finset.mul_sum]; congr 2
    apply Finset.sum_congr rfl; intro j _; dsimp [A]; ring
  simp_rw [e,integral_div,integral_add (weighted _ zi) (integrable_finset_sum _ (fun j _ => ai j)),
    integral_finset_sum _ (fun j _ => ai j),A,integral_const_mul,site_positive_copy,site_zero_copy]
  rw [siteSpatialCopy]
  simp_rw [show ∀ a b : ℝ, a*(4*b)=4*(a*b) by intros; ring,←Finset.mul_sum]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean <==
import SPAnalysis.SiteSeries
import SPAnalysis.Envelope
import Mathlib.Analysis.Calculus.SmoothSeries

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal BigOperators

namespace SurveyPropagation

private def weight (n j : ℕ) : ℝ := (-1:ℝ)^j * n.choose j

private theorem complement_pow (v : ℝ) (n : ℕ) :
    (1-v)^n = ∑ j ∈ Finset.range (n+1), weight n j*v^j := by
  rw [show 1-v=(-1)*v+1 by ring,add_pow]
  apply Finset.sum_congr rfl
  intro j _
  simp [weight]
  ring

private theorem bounded_factor_power {X : Type*} [MeasurableSpace X] (μ : ProbabilityMeasure X)
    (g : X → Factor) (hg : Measurable g) (j : ℕ) : Integrable (fun x => (g x:ℝ)^j) (μ : Measure X) := by
  apply (integrable_const (μ := (μ : Measure X)) (1:ℝ)).mono' ((measurable_subtype_coe.comp hg).pow_const j).aestronglyMeasurable
  apply ae_of_all
  intro x
  change ‖(g x:ℝ)^j‖ ≤ 1
  rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (g x).2.1.le _)]
  exact pow_le_one₀ (g x).2.1.le (g x).2.2

private theorem integrated_binomial {X : Type*} [MeasurableSpace X] (μ : ProbabilityMeasure X)
    (g : X → Factor) (hg : Measurable g) (n : ℕ) :
    (∫ x, (1-(g x:ℝ))^n ∂(μ : Measure X)) = ∑ j ∈ Finset.range (n+1), weight n j*(∫ x, (g x:ℝ)^j ∂(μ : Measure X)) := by
  simp_rw [complement_pow]
  rw [integral_finset_sum _ (fun j _ => (bounded_factor_power μ g hg j).const_mul (weight n j))]
  simp only [integral_const_mul]

def warningPower (w : Law) (j : ℕ) : ℝ := ∫ p, (1-(p:ℝ))^j ∂(w : Measure Message)

private theorem sign_power (rate : ℝ≥0) (w : Law) (j : ℕ) :
    (∫ a : Factor, (a:ℝ)^j ∂(signLaw rate w : Measure Factor)) = Real.exp ((rate:ℝ)*(warningPower w j - 1)) := by
  apply (compound_transform rate w (fun a : Factor => (a:ℝ)^j) (fun p : Message => (1-(p:ℝ))^j)
    (by fun_prop) (fun a => pow_nonneg a.2.1.le _) _ (fun p => pow_nonneg (sub_pos.mpr p.2.2).le _) _).2
  · apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono' (by fun_prop)
    exact ae_of_all _ fun p => by rw [Real.norm_eq_abs,abs_of_nonneg (pow_nonneg (sub_pos.mpr p.2.2).le _)]; exact pow_le_one₀ (sub_pos.mpr p.2.2).le (sub_le_self _ p.2.1)
  · intro n a
    change (∏ i, (1-(a i:ℝ)))^j = ∏ i, (1-(a i:ℝ))^j
    rw [Finset.prod_pow]

@[fun_prop] private theorem measurable_insert : Measurable (fun z : Factor × Message => insert z.1 z.2) := by unfold insert; fun_prop

def addedComplement (rate : ℝ≥0) (w : Law) : Law :=
  ((signLaw rate w).prod w).map (measurable_signComplement.comp measurable_insert).aemeasurable

private theorem base_polynomial (rate : ℝ≥0) (w : Law) (n : ℕ) :
    moment (complementLaw rate w) n = ∑ j ∈ Finset.range (n+1), weight n j*Real.exp ((rate:ℝ)*(warningPower w j-1)) := by
  unfold complementLaw moment
  rw [ProbabilityMeasure.toMeasure_map,integral_map measurable_signComplement.aemeasurable (by fun_prop : AEStronglyMeasurable (fun p : Message => (p:ℝ)^n) _)]
  simpa only [id_eq,sign_power,signComplement] using integrated_binomial (signLaw rate w) id measurable_id n

private theorem added_polynomial (rate : ℝ≥0) (w : Law) (n : ℕ) :
    moment (addedComplement rate w) n = ∑ j ∈ Finset.range (n+1), weight n j*(Real.exp ((rate:ℝ)*(warningPower w j-1))*warningPower w j) := by
  unfold addedComplement moment
  rw [ProbabilityMeasure.toMeasure_map,integral_map (measurable_signComplement.comp measurable_insert).aemeasurable (by fun_prop : AEStronglyMeasurable (fun p : Message => (p:ℝ)^n) _)]
  change (∫ x, (1-(insert x.1 x.2:ℝ))^n ∂(((signLaw rate w).prod w : ProbabilityMeasure (Factor × Message)) : Measure (Factor × Message))) = _
  rw [integrated_binomial ((signLaw rate w).prod w) (fun z => insert z.1 z.2) measurable_insert]
  apply Finset.sum_congr rfl
  intro j _
  congr 1
  change (∫ ab : Factor × Message, ((ab.1:ℝ)*(1-(ab.2:ℝ)))^j ∂(signLaw rate w : Measure Factor).prod (w : Measure Message)) = _
  simp_rw [mul_pow]
  rw [integral_prod_mul (fun a : Factor => (a:ℝ)^j) (fun p : Message => (1-(p:ℝ))^j), sign_power]
  rfl

/-- For every order the rate derivative of a genuine sign-complement moment
is exactly the change on adding one independent warning. -/
theorem complement_moment_derivative (w : Law) (n : ℕ) (t : ℝ) (ht : 0 < t) :
    HasDerivAt (fun v : ℝ => moment (complementLaw v.toNNReal w) n)
      (moment (addedComplement t.toNNReal w) n-moment (complementLaw t.toNNReal w) n) t := by
  let b (j : ℕ) := warningPower w j-1
  let f (j : ℕ) (v : ℝ) := weight n j * Real.exp (v*b j)
  let f' (j : ℕ) := weight n j*(Real.exp (t*b j)*b j)
  have hj (j : ℕ) : HasDerivAt (f j) (f' j) t := by
    have h := ((((hasDerivAt_id t).mul_const (b j)).exp).const_mul (weight n j))
    simpa only [one_mul,id_eq,f,f'] using h
  have h := HasDerivAt.fun_sum (u := Finset.range (n+1)) (fun j _ => hj j)
  rw [added_polynomial,base_polynomial,← Finset.sum_sub_distrib,Real.coe_toNNReal _ ht.le]
  have val : (∑ j ∈ Finset.range (n+1), f' j) = ∑ j ∈ Finset.range (n+1),
      (weight n j*(Real.exp (t*b j)*warningPower w j)-weight n j*Real.exp (t*b j)) := by
    apply Finset.sum_congr rfl
    intro j _
    change weight n j*(Real.exp (t*(warningPower w j-1))*(warningPower w j-1)) = weight n j*(Real.exp (t*(warningPower w j-1))*warningPower w j)-weight n j*Real.exp (t*(warningPower w j-1))
    ring
  rw [← val]
  apply h.congr_of_eventuallyEq
  filter_upwards [lt_mem_nhds ht] with v hv
  rw [base_polynomial,Real.coe_toNNReal _ hv.le]


def poissonSite (rate : ℝ≥0) (w : Law) : ℝ :=
  ∫ ab : Factor × Factor, siteCost ab.1 ab.2 ∂(signLaw rate w : Measure Factor).prod (signLaw rate w)

/-- Site cost with one additional independent warning on one of the signs. -/
def addedSite (rate : ℝ≥0) (w : Law) : ℝ :=
  ∫ ab : Message × Message, logCost (scaled ab.1 ab.2)
    ∂(complementLaw rate w : Measure Message).prod (addedComplement rate w)

set_option maxHeartbeats 1600000 in
/-- The single-warning differentiation rule for the two Poisson fields,
derived by differentiating their nonnegative site expansion. -/
theorem poisson_site_derivative (w : Law) (hi : finiteInverse w) (t : ℝ) (ht : 0 < t) :
    HasDerivAt (fun v : ℝ => poissonSite v.toNNReal w)
      (2*(addedSite t.toNNReal w-poissonSite t.toNNReal w)) t := by
  let b (v : ℝ) (j : ℕ) := moment (complementLaw v.toNNReal w) (j+1)
  let c (v : ℝ) (j : ℕ) := moment (addedComplement v.toNNReal w) (j+1)
  let d (j : ℕ) : ℝ := (j+1:ℕ)
  let f (j : ℕ) (v : ℝ) := (b v j)^2/d j
  let f' (j : ℕ) (v : ℝ) := 2*b v j*(c v j-b v j)/d j
  let B := t+1
  let C := Real.exp (B*|inverseMoment w-1|)
  have hj (j : ℕ) (v : ℝ) (hv : v ∈ Ioo 0 B) : HasDerivAt (f j) (f' j v) v := by
    have h := ((complement_moment_derivative w (j+1) v hv.1).pow 2).div_const (d j)
    simpa only [f,f',b,c,Nat.cast_ofNat,Nat.reduceSub,pow_one] using h
  have hs : Summable (fun j => 2*C*(1/d j^2)) := by
    apply Summable.mul_left
    exact (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by norm_num : 1 < 2))
  have one (x : Law) (j : ℕ) : moment x j ≤ 1 := by
    apply (moment_antitone x (Nat.zero_le j)).trans
    simp [moment]
  have maj (j : ℕ) (v : ℝ) (hv : v ∈ Ioo 0 B) : ‖f' j v‖ ≤ 2*C*(1/d j^2) := by
    have hc := complement_inverse v.toNNReal w hi
    have hd : 0 < d j := by dsimp [d]; positivity
    have bp : 0 ≤ b v j := moment_nonneg _ _
    have cap : b v j ≤ C/d j := by
      apply (le_div_iff₀ hd).mpr
      rw [mul_comm]
      apply (order_mul_moment_le_inverse _ hc.1 (j+1)).trans
      rw [hc.2,Real.coe_toNNReal _ hv.1.le]
      exact Real.exp_le_exp.mpr ((mul_le_mul_of_nonneg_left (le_abs_self _) hv.1.le).trans (mul_le_mul_of_nonneg_right hv.2.le (abs_nonneg _)))
    have diff : |c v j-b v j| ≤ 1 := by
      apply abs_le.mpr
      have cc : 0 ≤ c v j := moment_nonneg _ _
      have b₁ : b v j ≤ 1 := one _ _
      have c₁ : c v j ≤ 1 := one _ _
      constructor <;> linarith
    change ‖2*b v j*(c v j-b v j)/d j‖ ≤ _
    rw [Real.norm_eq_abs,abs_div,abs_mul,abs_of_nonneg (mul_nonneg (by norm_num) bp),abs_of_pos hd]
    calc (2*b v j)*|c v j-b v j|/d j ≤ (2*(C/d j))/d j := by
           apply div_le_div_of_nonneg_right _ hd.le
           exact (mul_le_of_le_one_right (mul_nonneg (by norm_num) bp) diff).trans (mul_le_mul_of_nonneg_left cap (by norm_num))
         _ = _ := by ring
  have atT : t ∈ Ioo 0 B := ⟨ht, by dsimp [B]; linarith⟩
  have value (v : ℝ) : HasSum (fun j => f j v) (poissonSite v.toNNReal w) := site_series _ w hi
  have h := hasDerivAt_tsum_of_isPreconnected hs isOpen_Ioo isPreconnected_Ioo hj maj atT (value t).summable atT
  have mix := mixed_log_series (complementLaw t.toNNReal w) (addedComplement t.toNNReal w) (complement_inverse t.toNNReal w hi).1
  have total : HasSum (fun j => f' j t) (2*(addedSite t.toNNReal w-poissonSite t.toNNReal w)) := by
    convert (mix.sub (value t)).mul_left 2 using 1
    funext j
    change 2*b t j*(c t j-b t j)/d j = 2*(b t j*c t j/d j-(b t j)^2/d j)
    ring
  rw [← total.tsum_eq]
  exact h.congr_of_eventuallyEq (Filter.Eventually.of_forall fun v => (value v).tsum_eq.symm)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean <==
import SPAnalysis.CommonGram
import SPAnalysis.GramIntegration

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal BigOperators

namespace SurveyPropagation.Common

def gramWeight (k j : ℕ) : ℝ := amplitude k*metricWeight k j

theorem gram_weight_pos {k : ℕ} (hk : 6 ≤ k) (j : ℕ) : 0 < gramWeight k j := by
  have km : 0 < (k:ℝ)-1 := sub_pos.mpr (by exact_mod_cast (show 1<k by omega))
  have kp : 0 < (k:ℝ) := by exact_mod_cast (show 0<k by omega)
  exact mul_pos (show 0<amplitude k by unfold amplitude; positivity) (metric_weight_pos k j)

theorem gram_weight_summable {k : ℕ} (hk : 6 ≤ k) : Summable (gramWeight k) := (weight_summable (by omega : 3 ≤ k)).mul_left _

private theorem terms {k : ℕ} (hk : 6 ≤ k) (x y : Law) :
    Summable (fun j => gramWeight k j*(moment x (j+1)-moment y (j+1))^2) := by
  apply Summable.of_nonneg_of_le (fun j => mul_nonneg (gram_weight_pos hk _).le (sq_nonneg _)) _ (gram_weight_summable hk)
  intro j
  apply mul_le_of_le_one_right (gram_weight_pos hk j).le
  have upper (x : Law) : moment x (j+1) ≤ 1 := by simpa [moment] using moment_antitone x (Nat.zero_le (j+1))
  apply (sq_le_one_iff_abs_le_one _).mpr
  exact abs_le.mpr ⟨by linarith only [upper y,moment_nonneg x (j+1)],by linarith only [upper x,moment_nonneg y (j+1)]⟩

theorem common_factor_nonneg {k : ℕ} (hk : 6 ≤ k) : 0 ≤ factor k := by
  have hw (h : ℕ) (hh : 1≤h) : 0 ≤ weight k h := pow_nonneg (b_nonneg hh k) _
  have hz : 0 ≤ z k := by unfold z p; positivity
  exact mul_nonneg (amplitude_nonneg (by omega))
    (add_nonneg (hw 4 (by decide)) ((mul_nonneg (add_nonneg (div_nonneg hz (by norm_num : (0:ℝ)≤2))
      (sq_nonneg _)) (hw 1 (by decide))).trans (le_max_left _ _)))

theorem contraction_at_factor {k : ℕ} (hk : 6 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x y : Law} (hx : inClass k x) (hy : inClass k y) :
    squaredDistance (gramWeight k) (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) ≤
      (factor k)^2*squaredDistance (gramWeight k) x y := by
  let ρ := countRate k t.toNNReal
  let u := productLaw (k-1) (by omega) y
  let v := productLaw (k-1) (by omega) x
  let a (i : ℕ) := amplitude k*metricScale k i
  let inp (i : ℕ) := moment x (i+1)-moment y (i+1)
  let D := squaredDistance (gramWeight k) x y
  have a0 (i : ℕ) : 0 < a i := mul_pos (density_rate k hk ht).1 (scale_pos ..)
  have wt (i : ℕ) : a i/((i:ℝ)+1)=gramWeight k i := by dsimp only [a,gramWeight,metricWeight]; ring
  have fr (t' : Icc (0:ℝ) 1) (s : Finset ℕ) (g : Fourier.ModeSpace) :
      (∑ j ∈ s, a j*(inner ℝ (Fourier.attenuationMap ρ (mixedWarnings u v t') (Fourier.unitCoord j)) g)^2) ≤ factor k*‖g‖^2 :=
    common_gram_sections hk (common_mixed_damping hk ht hx hy t') s g
  have gap (i : ℕ) : |Fourier.shock ρ u v i| ≤ a i*|inp i| := by
    simp only [Fourier.shock,u,v,productLaw_moment,abs_mul,abs_of_nonneg (NNReal.coe_nonneg ρ)]
    have pp := abs_pow_sub_pow_le (a := moment x (i+1)) (b := moment y (i+1)) (n := k-1)
    rw [abs_of_nonneg (moment_nonneg _ _),abs_of_nonneg (moment_nonneg _ _),show k-1-1=k-2 by omega] at pp
    have hi := pow_le_pow_left₀ ((moment_nonneg x _).trans (le_max_left _ _)) (max_le (class_cap hx i) (class_cap hy i)) (k-2)
    have hcap := mul_le_mul (density_rate k hk ht).2 hi (pow_nonneg ((moment_nonneg x _).trans (le_max_left _ _)) _) (density_rate k hk ht).1.le
    have hh := mul_le_mul_of_nonneg_right hcap (abs_nonneg (inp i))
    apply (mul_le_mul_of_nonneg_left pp (NNReal.coe_nonneg ρ)).trans
    dsimp only [inp,a,metricScale,ρ] at hh ⊢
    linarith only [hh]
  have d0 : 0 ≤ D := tsum_nonneg fun i => mul_nonneg (gram_weight_pos hk i).le (sq_nonneg _)
  have inputSum (N : ℕ) : (∑ i ∈ Finset.range N, a i/((i:ℝ)+1)*(inp i)^2) ≤ D := by
    simp_rw [wt]
    exact (terms hk x y).sum_le_tsum _ (fun i _ => mul_nonneg (gram_weight_pos hk _).le (sq_nonneg _))
  have hu := finiteInverse_productLaw (k-1) (by omega) y hy.2.2.1
  have hv := finiteInverse_productLaw (k-1) (by omega) x hx.2.2.1
  apply Real.tsum_le_of_sum_range_le (fun i => mul_nonneg (gram_weight_pos hk _).le (sq_nonneg _))
  intro N
  have en := Fourier.integrated_gram_bound ρ u v hu hv a inp a0 (common_factor_nonneg hk) d0 fr gap inputSum (Finset.range N)
  simp_rw [wt] at en
  simpa only [Response.output_as_mean] using en

theorem six_contraction {k : ℕ} (hk : 6 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x y : Law} (hx : inClass k x) (hy : inClass k y) :
    squaredDistance (gramWeight k) (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) ≤
      (797/1000:ℝ)^2*squaredDistance (gramWeight k) x y :=
  (contraction_at_factor hk ht hx hy).trans (mul_le_mul_of_nonneg_right
    (pow_le_pow_left₀ (common_factor_nonneg hk) (factor_bound hk).le _)
    (tsum_nonneg fun i => mul_nonneg (gram_weight_pos hk i).le (sq_nonneg _)))

end SurveyPropagation.Common


==> anc/audit/supplement/analysis-lean/SPAnalysis/SixCover.lean <==
import SPAnalysis.SixContraction
import SPAnalysis.MediumCover

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation

private theorem pos_mem {k : ℕ} (hk : 6 ≤ k) {x : Law} (hx : Common.inClass k x) : 0 < moment x 1 := by
  have h : Common.p k < 1 := pow_lt_one₀ (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) (by omega)
  exact (div_pos (sub_pos.mpr h) (by norm_num)).trans_le hx.1

private def gramPanel {k : ℕ} (hk : 6 ≤ k) {t : ℝ} (ht : t ∈ domain k) : PanelData k (by omega) t where
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  N := 0
  entry := Common.initial_mem k
  invariant := fun _ hx => Common.all_invariant (by omega) ht hx
  q := (797/1000)^2
  q_nonneg := by norm_num
  q_lt_one := by norm_num
  w := Common.gramWeight k
  w_pos := Common.gram_weight_pos hk
  summable := Common.gram_weight_summable hk
  contraction := fun _ hx _ hy => Common.six_contraction hk ht hx hy
  finite := fun _ hx => hx.2.2.1
  mean_pos := fun _ hx => pos_mem hk hx

private def gramRegion {k : ℕ} (hk : 6 ≤ k) : RegionalPanel k (by omega) where
  region := domain k
  closed := isClosed_Icc
  convex := convex_Icc _ _
  carrier := {x | Common.inClass k x}
  compact := Common.compact_inClass k
  M := 11/4
  cap := fun _ hx => hx.2.2
  panel := fun _ ht => ⟨gramPanel hk ht,rfl⟩
  ascent := fun t ht x hx hu => score_strict_ascent k (by omega) t.toNNReal
    (Real.toNNReal_pos.mpr (density_pos k (by omega) t ht)) x hx.2.2.1 hu
  fixed_convex := fun x hx => score_strictConvexOn_density k (by omega) x hx.2.2.1 (pos_mem hk hx)
    (domain k) (convex_Icc _ _) (fun t ht => density_pos k (by omega) t ht)

theorem common_panel_ge_six {k : ℕ} (hk : 6≤k) {t : ℝ} (ht : t∈domain k) :
    ∃ p : PanelData k (by omega) t, p.carrier={x | Common.inClass k x} :=
  ⟨gramPanel hk ht,rfl⟩

theorem families_ge_six {k : ℕ} (hk : 6 ≤ k) :
    ∃ (n : ℕ) (P : Fin n → RegionalPanel k (by omega)), (⋃ i, (P i).region)=domain k :=
  ⟨1,fun _ => gramRegion hk,by ext t; simp [gramRegion]⟩

theorem convergence_ge_six (k : ℕ) (hk : 6 ≤ k) : ∃ η : ℝ → Law, isSelection k (by omega) η := by
  classical
  have pick (t : ℝ) (ht : t ∈ domain k) : ∃ x : Law,
      Tendsto (ordinary k (by omega) t.toNNReal) atTop (𝓝 x) ∧ update k (by omega) t.toNNReal x=x ∧
        finiteInverse x ∧ 0 < moment x 1 := by
    let p := gramPanel hk ht
    obtain ⟨x,hx,fix,lim,_⟩ := selected_from_moment_contraction k (by omega) t.toNNReal p.carrier p.compact
      p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    exact ⟨x,lim,fix,p.finite x hx,p.mean_pos x hx⟩
  refine ⟨fun t => if ht : t ∈ domain k then (pick t ht).choose else initial,fun t ht => ?_⟩
  simpa only [dif_pos ht] using (pick t ht).choose_spec

theorem selected_score_strictMono_ge_six {k : ℕ} (hk : 6 ≤ k) (η : ℝ → Law) (sel : isSelection k (by omega) η) :
    StrictMonoOn (selectedScore k (by omega) η) (domain k) := by
  obtain ⟨n,P,cov⟩ := families_ge_six hk
  have der := derivative_on_density_cover k (by omega) P cov η sel
  apply strictMonoOn_of_deriv_pos (convex_Icc _ _) (fun t ht => (der t ht).continuousWithinAt)
  intro t ht; rw [interior_Icc] at ht
  have mem : t ∈ domain k := ⟨ht.1.le,ht.2.le⟩
  rw [((der t mem).hasDerivAt (Icc_mem_nhds ht.1 ht.2)).deriv]
  have ser := clause_series k (by omega) (η t) (sel t mem).2.2.1
  change 0 < ∫ p, logCost p ∂(productLaw k (by omega) (η t) : Measure Message)
  rw [←ser.tsum_eq]
  exact (pow_pos (sel t mem).2.2.2 k).trans_le (mean_pow_le_slope k (η t) ser.summable)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean <==
import SPAnalysis.SmallFrame
import SPAnalysis.GramIntegration

noncomputable section
open Set Filter SurveyPropagation SurveyPropagation.Fourier SurveyPropagation.TrialLaw
open scoped NNReal
namespace SPA.Global
set_option maxHeartbeats 800000
attribute [local irreducible] panelBounds

def panelWeight (k i j : ℕ) : ℝ := (panelUpper k i j)^(k-2)/((j:ℝ)+1)

theorem panel_weight_pos {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) (j : ℕ) :
    0<panelWeight k i j := div_pos (pow_pos (panel_upper_positive hk i j) _) (by positivity)

theorem panel_weight_summable {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) :
    Summable (panelWeight k i) := by
  have s : Summable (fun j : ℕ => 1/(((j+1:ℕ):ℝ)^(k-1))) :=
    (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by omega))
  apply (s.mul_left ((((groupCap k:ℝ)-1)/2)^(k-2))).congr_atTop
  apply eventually_atTop.mpr; refine ⟨headSize,?_⟩
  intro j hj
  simp only [panelWeight,panelUpper,inputUpper,if_neg (Nat.not_lt.mpr hj),Nat.cast_add_one]
  rcases hk with rfl|rfl <;> norm_num [groupCap] <;> field_simp <;> ring

theorem small_panel_contraction {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    {x y : SurveyPropagation.Law} (hx : x∈smallCarrier k i (groupCap k:ℝ)) (hy : y∈smallCarrier k i (groupCap k:ℝ)) :
    squaredDistance (panelWeight k i) (update k (by omega) t.toNNReal x) (update k (by omega) t.toNNReal y) ≤
      (panelFactor k)^2*squaredDistance (panelWeight k i) x y := by
  let ρ := countRate k t.toNNReal
  let u := productLaw (k-1) (by omega) y
  let v := productLaw (k-1) (by omega) x
  let A := panelScale k i
  let a (j : ℕ) := A*(panelUpper k i j)^(k-2)
  let d (j : ℕ) := SurveyPropagation.moment x (j+1)-SurveyPropagation.moment y (j+1)
  have ap : 0<A := panel_scale_pos hk i ht
  have a0 (j : ℕ) : 0<a j := mul_pos ap (pow_pos (panel_upper_positive hk i j) _)
  have wt (j : ℕ) : a j/((j:ℝ)+1)=A*panelWeight k i j := by unfold a panelWeight; ring
  obtain ⟨l,lt',tu⟩ := small_density_range hk i ht
  have rt : (ρ:ℝ)*((k-1:ℕ):ℝ)≤A := by
    simp only [ρ,countRate,NNReal.coe_div,NNReal.coe_mul,NNReal.coe_natCast,NNReal.coe_ofNat,
      Real.coe_toNNReal t (l.le.trans lt'),A,panelScale]
    have h := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right tu (Nat.cast_nonneg (α:=ℝ) k))
      (Nat.cast_nonneg (α:=ℝ) (k-1))
    linarith only [h]
  have gap (j : ℕ) : |shock ρ u v j|≤a j*|d j| := by
    simp only [shock,u,v,productLaw_moment,abs_mul,abs_of_nonneg ρ.coe_nonneg]
    have p := abs_pow_sub_pow_le (a:=SurveyPropagation.moment x (j+1)) (b:=SurveyPropagation.moment y (j+1)) (n:=k-1)
    rw [abs_of_nonneg (moment_nonneg _ _),abs_of_nonneg (moment_nonneg _ _),show k-1-1=k-2 by omega] at p
    let z := max (SurveyPropagation.moment x (j+1)) (SurveyPropagation.moment y (j+1))
    have z0 : 0≤z := (moment_nonneg x _).trans (le_max_left _ _)
    have cz := pow_le_pow_left₀ z0 (max_le (panel_moment_bound hk i hx j) (panel_moment_bound hk i hy j)) (k-2)
    have c := mul_le_mul rt cz (pow_nonneg z0 _) ap.le
    have h := mul_le_mul_of_nonneg_right c (abs_nonneg (d j))
    apply (mul_le_mul_of_nonneg_left p ρ.coe_nonneg).trans
    dsimp only [a,z,d] at h ⊢
    linarith only [h]
  have term0 (j : ℕ) : 0≤panelWeight k i j*(d j)^2 := mul_nonneg (panel_weight_pos hk i j).le (sq_nonneg _)
  have sm : Summable fun j => panelWeight k i j*(d j)^2 := by
    apply Summable.of_nonneg_of_le term0 _ (panel_weight_summable hk i)
    intro j
    have upper (z : SurveyPropagation.Law) : SurveyPropagation.moment z (j+1)≤1 := by
      simpa [SurveyPropagation.moment] using moment_antitone z (Nat.zero_le (j+1))
    apply mul_le_of_le_one_right (panel_weight_pos hk i j).le
    apply (sq_le_one_iff_abs_le_one _).mpr
    dsimp only [d]; exact abs_le.mpr ⟨by linarith only [upper y,moment_nonneg x (j+1)],by linarith only [upper x,moment_nonneg y (j+1)]⟩
  let D := squaredDistance (panelWeight k i) x y
  have d0 : 0≤D := tsum_nonneg term0
  have q0 : 0≤panelFactor k := by rcases hk with rfl|rfl <;> norm_num [panelFactor]
  have input (N : ℕ) : (∑ j ∈ Finset.range N,a j/((j:ℝ)+1)*(d j)^2)≤A*D := by
    simp_rw [wt,mul_assoc,←Finset.mul_sum]
    exact mul_le_mul_of_nonneg_left (sm.sum_le_tsum _ (fun j _ => term0 j)) ap.le
  apply Real.tsum_le_of_sum_range_le (fun j => mul_nonneg (panel_weight_pos hk i j).le (sq_nonneg _))
  intro N
  have pr := integrated_gram_bound ρ u v
    (finiteInverse_productLaw _ _ y (smallCarrier_cap hy).1) (finiteInverse_productLaw _ _ x (smallCarrier_cap hx).1)
    a d a0 q0 (mul_nonneg ap.le d0) (fun s => small_rate_frame hk i ht hy hx s) gap input (Finset.range N)
  simp only [wt,mul_assoc,←Finset.mul_sum] at pr
  apply le_of_mul_le_mul_left _ ap
  simpa only [Response.output_as_mean,ρ,u,v,D,mul_left_comm (panelFactor k^2) A] using pr

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean <==
import SPAnalysis.GaussianField
import SPAnalysis.GaussianComparison
import SPAnalysis.SmallFieldSums

noncomputable section
open MeasureTheory ProbabilityTheory Set
open scoped NNReal

namespace SurveyPropagation.Common

private theorem gauss_numbers (s : ℝ≥0) (hs : 0 < s) (u d e target : ℝ)
    (up : 0 < u) (dp : 0 < d)
    (ucheck : 1+2*(4/5:ℝ)*s ≤ (u⁻¹)^2)
    (dcheck : (d⁻¹)^2 ≤ 1+4*(4/5:ℝ)*s)
    (ec : Real.exp (2*s/(1+4*(4/5:ℝ)*s)) ≤ e)
    (check : target ≤ 2*(39/40:ℝ)*u-(39/40:ℝ)^2/2*d*(1+e)) :
    target ≤ ∫ z : ℝ, (Real.cosh z)⁻¹^2 ∂gaussianReal 0 s := by
  let U := (Real.sqrt (1+2*(4/5:ℝ)*s))⁻¹
  let D := (Real.sqrt (1+4*(4/5:ℝ)*s))⁻¹
  have uu : u ≤ U := (le_inv_comm₀ up (Real.sqrt_pos.mpr (by positivity))).2
    ((Real.sqrt_le_left (inv_pos.mpr up).le).2 ucheck)
  have dd : D ≤ d := (inv_le_comm₀ (Real.sqrt_pos.mpr (by positivity)) dp).2
    ((Real.le_sqrt (inv_pos.mpr dp).le (by positivity)).2 dcheck)
  have rhs := Gaussian.sech2_lower s hs (by norm_num : (0:ℝ) < 4/5) (39/40)
  change 2*(39/40:ℝ)*U-(39/40:ℝ)^2/2*D*(1+Real.exp _) ≤ _ at rhs
  have m := mul_le_mul dd (add_le_add_left ec 1) (by positivity) dp.le
  linarith only [rhs,check,uu,m]

private theorem gauss5 :
    1-epsilon 5 ≤ ∫ z : ℝ, (Real.cosh z)⁻¹^2 ∂gaussianReal 0 (281/1000) := by
  apply gauss_numbers _ (by norm_num) (83056/100000) (72563/100000) (134436/100000)
  all_goals first | norm_num [epsilon,p]
  have h := Real.exp_bound' (x := 1405/4748) (by norm_num) (by norm_num) (n := 8) (by decide)
  norm_num [Finset.sum_range_succ,Nat.factorial] at h
  linarith only [h]

private theorem gauss6 :
    1-epsilon 6 ≤ ∫ z : ℝ, (Real.cosh z)⁻¹^2 ∂gaussianReal 0 (49/400) := by
  apply gauss_numbers _ (by norm_num) (91439/100000) (84758/100000) (119245/100000)
  all_goals first | norm_num [epsilon,p]
  have h := Real.exp_bound' (x := 245/1392) (by norm_num) (by norm_num) (n := 8) (by decide)
  norm_num [Finset.sum_range_succ,Nat.factorial] at h
  linarith only [h]

theorem five_six_output_moments {k : ℕ} (small : k=5 ∨ k=6) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) (h : ℕ) (hh : 1 ≤ h) :
    moment (update k (by omega) t.toNNReal x) h ≤ b k h := by
  obtain ⟨n,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : h ≠ 0)
  let μ := (fields k (by omega) t.toNNReal x : Measure (Factor × Factor))
  have v := (five_six_field_scales small ht hx).2
  have spread : (∫ ab, fieldSpread ab.1 ab.2 ∂μ) ≤ epsilon k := by
    rcases small with rfl|rfl
    · have cap : (countRate 5 t.toNNReal:ℝ)*(∫ u, (logCost u)^2 ∂(productLaw (5-1) (by decide) x : Measure Message)) ≤
          2*((281/1000:ℝ≥0):ℝ) := by norm_num at v ⊢; exact v
      have cmp := gauss5.trans (Fourier.gaussian_spread_lower 5 (by decide) t.toNNReal x hx.2.2.1 _ cap)
      change _ ≤ 1-∫ ab, fieldSpread ab.1 ab.2 ∂μ at cmp
      linarith only [cmp]
    · have cap : (countRate 6 t.toNNReal:ℝ)*(∫ u, (logCost u)^2 ∂(productLaw (6-1) (by decide) x : Measure Message)) ≤
          2*((49/400:ℝ≥0):ℝ) := by norm_num at v ⊢; exact v
      have cmp := gauss6.trans (Fourier.gaussian_spread_lower 6 (by decide) t.toNNReal x hx.2.2.1 _ cap)
      change _ ≤ 1-∫ ab, fieldSpread ab.1 ab.2 ∂μ at cmp
      linarith only [cmp]
  have c : (1/2:ℝ)^(n+1) ≤ 1/2 := by
    simpa only [pow_one] using pow_le_pow_of_le_one (by norm_num : (0:ℝ) ≤ 1/2) (by norm_num) (Nat.succ_pos n)
  have eqn := update_moment_spread k (by omega) t.toNNReal x n
  change _ ≤ (1/2:ℝ)^(n+1)+(1/2-(1/2:ℝ)^(n+1))*∫ ab, fieldSpread ab.1 ab.2 ∂μ at eqn
  exact eqn.trans ((add_le_add_left (mul_le_mul_of_nonneg_left spread (sub_nonneg.mpr c)) _).trans_eq
    (by simp only [b,Nat.succ_eq_add_one]; ring))

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean <==
import SPAnalysis.OperatorBridge
import SPAnalysis.CommonInverse
import SPAnalysis.InverseCaps
import SPAnalysis.Global

noncomputable section
open MeasureTheory Set
open scoped BigOperators NNReal

namespace SurveyPropagation.Common

private def qCap (k j : ℕ) : ℚ :=
  let e := (121/100:ℚ)*k*(1/2:ℚ)^k
  min ((1/2:ℚ)^(j+2)+e*(1/2-(1/2:ℚ)^(j+2)))
    ((7/4:ℚ)*(((j:ℚ)+1)/((j:ℚ)+2))^(j+1)/((j:ℚ)+2))

private def qCoeff (j : ℕ) : ℚ := 2*(∑ i ∈ Finset.range (j+1), 1/((i:ℚ)+1))/((j:ℚ)+2)
private def qTail (k : ℕ) : ℚ := (11/4:ℚ)*qCap k 64^(k-2)
private def Jbound (k : ℕ) : ℚ := (∑ j ∈ Finset.range 64, qCap k j^(k-1)) + qTail k
private def Bbound (k : ℕ) : ℚ := (∑ j ∈ Finset.range 64, qCoeff j*qCap k j^(k-1)) + qTail k
private def rateCap (k : ℕ) : ℚ := (693148/1000000:ℚ)*k*2^k/2

private theorem cap_real {k : ℕ} {x : Law} (hx : inClass k x) (j : ℕ) :
    moment x (j+2) ≤ (qCap k j:ℝ) := by
  unfold qCap
  push_cast
  apply le_min
  · simpa only [b,epsilon,p] using hx.2.1 (j+2) (by omega)
  · have sharp := sharp_inverse_moment x hx.2.2.1 (j+1) (by omega)
    push_cast at sharp
    have ci := mul_le_mul_of_nonneg_right (show inverseMoment x-1 ≤ 7/4 by linarith only [hx.2.2.2])
      (show 0 ≤ (((j:ℝ)+1)/((j:ℝ)+1+1))^(j+1) by positivity)
    convert sharp.trans (div_le_div_of_nonneg_right ci (by positivity)) using 1 <;> ring

private theorem coeff_cast (j : ℕ) : (qCoeff j : ℝ) = Fourier.logSquareCoeff j := by
  simp [qCoeff,Fourier.logSquareCoeff]

private theorem tail_real {k : ℕ} (hk : 2 < k) {x : Law} (hx : inClass k x) :
    (∑' j, (moment x (j+64+2))^(k-1)) ≤ (qTail k : ℝ) := by
  let u := (qCap k 64 : ℝ)
  have cap : moment x (64+2) ≤ u := cap_real hx 64
  have un := (moment_nonneg _ _).trans cap
  have terms (j : ℕ) : (moment x (j+64+2))^(k-1) ≤ u^(k-2)*moment x j := by
    rw [show k-1=(k-2)+1 by omega,pow_succ]
    have up := (moment_antitone x (by omega : 64+2 ≤ j+64+2)).trans cap
    exact mul_le_mul (pow_le_pow_left₀ (moment_nonneg _ _) up _) (moment_antitone x (by omega))
      (moment_nonneg _ _) (pow_nonneg un _)
  have sm := (warning_tail (k-1) (by omega) x hx.2.2.1).summable
  have sumT := ((summable_nat_add_iff 64).mpr sm).tsum_le_tsum terms ((hasSum_moments x hx.2.2.1).summable.mul_left (u^(k-2)))
  rw [tsum_mul_left,(hasSum_moments x hx.2.2.1).tsum_eq] at sumT
  have c := mul_le_mul_of_nonneg_left hx.2.2.2 (pow_nonneg un (k-2))
  unfold qTail
  push_cast
  exact sumT.trans (c.trans_eq (mul_comm _ _))

private theorem head_and_tail {k : ℕ} (hk : 2 < k) {x : Law} (hx : inClass k x) :
    warningTail k x ≤ (Jbound k:ℝ) ∧
    (∫ u, (logCost u)^2 ∂(productLaw (k-1) (by omega) x : Measure Message)) ≤ (Bbound k:ℝ) := by
  have cap (j : ℕ) := pow_le_pow_left₀ (moment_nonneg x (j+2)) (cap_real hx j) (k-1)
  have st := tail_real hk hx
  have sm := (warning_tail (k-1) (by omega) x hx.2.2.1).summable
  have split := sm.sum_add_tsum_nat_add 64
  have bb := Fourier.logCost_warning_sq_cutoff x hx.2.2.1 (k-1) 64 (by omega)
  unfold Jbound Bbound warningTail
  push_cast
  constructor
  · rw [←split]
    exact add_le_add (Finset.sum_le_sum (fun j _ => cap j)) st
  · apply bb.trans (add_le_add (Finset.sum_le_sum ?_) st)
    intro j _
    rw [coeff_cast]
    exact mul_le_mul_of_nonneg_left (cap j) (by unfold Fourier.logSquareCoeff; positivity)

set_option maxRecDepth 10000 in
/-- Both finite sums are over rationals. The last term covers every
order after 65 using the total inverse moment and the cap at 66. -/
private theorem small_numbers :
    rateCap 5*Jbound 5 ≤ 573/1000 ∧ rateCap 5*Bbound 5 ≤ 281/500 ∧
    rateCap 6*Jbound 6 ≤ 1/4 ∧ rateCap 6*Bbound 6 ≤ 49/200 := by
  decide +kernel

private theorem actual_rate {k : ℕ} (hk : 5 ≤ k) {t : ℝ} (ht : t ∈ domain k) :
    (countRate k t.toNNReal:ℝ) ≤ (rateCap k : ℝ) := by
  have pos := density_pos k (by omega) t ht
  have u := ht.2
  rw [rightDensity,if_neg (by omega)] at u
  have logu : Real.log 2 ≤ 693148/1000000 := by linarith only [Real.log_two_lt_d9]
  have m := mul_le_mul_of_nonneg_left logu (show 0 ≤ (2:ℝ)^k by positivity)
  have v := mul_le_mul_of_nonneg_left (u.trans m) (show 0 ≤ (k:ℝ) by positivity)
  unfold rateCap countRate
  push_cast
  rw [Real.coe_toNNReal _ pos.le]
  linarith only [v]

theorem five_six_field_scales {k : ℕ} (small : k=5 ∨ k=6) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    let ρ := (countRate k t.toNNReal:ℝ)
    ρ*warningTail k x ≤ (if k=5 then 573/1000 else 1/4) ∧
    ρ*(∫ u, (logCost u)^2 ∂(productLaw (k-1) (by omega) x : Measure Message)) ≤
      (if k=5 then 281/500 else 49/200) := by
  have hk : 5 ≤ k := by omega
  have a := head_and_tail (by omega : 2 < k) hx
  have r := actual_rate hk ht
  have rn := (countRate k t.toNNReal).coe_nonneg.trans r
  have j := mul_le_mul r a.1 (tsum_nonneg (fun n => pow_nonneg (moment_nonneg x (n+2)) (k-1))) rn
  have b := mul_le_mul r a.2 (integral_nonneg (fun p => sq_nonneg (logCost p))) rn
  obtain ⟨j5,b5,j6,b6⟩ := small_numbers
  have cast {u v w : ℚ} (h : u*v ≤ w) : (u:ℝ)*(v:ℝ) ≤ (w:ℝ) := by
    rw [←Rat.cast_mul]; exact Rat.cast_le.mpr h
  rcases small with rfl|rfl
  · simpa only [if_true,Rat.cast_div,Rat.cast_ofNat] using And.intro (j.trans (cast j5)) (b.trans (cast b5))
  · simpa only [if_neg (by decide : ¬(6:ℕ)=5),Rat.cast_div,Rat.cast_ofNat,Rat.cast_one] using And.intro (j.trans (cast j6)) (b.trans (cast b6))

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean <==
import SPAnalysis.SmallInput
import SPAnalysis.SmallGramTests
import SPAnalysis.CheckedSections
import SPAnalysis.RateSections

noncomputable section
open Set SurveyPropagation SurveyPropagation.Fourier SurveyPropagation.TrialLaw
open scoped NNReal
namespace SPA.Global
open ThreeBox

def panelBounds (k i : ℕ) := (groupBox k i).getD default
def panelUpper (k i : ℕ) := inputUpper (panelBounds k i) (groupCap k:ℝ)
def panelFactor (k : ℕ) : ℝ := if k=3 then 98/100 else 99/100
def panelScale (k i : ℕ) : ℝ := (groupStop k i:ℝ)*k*((k-1:ℕ):ℝ)/2

theorem groupBox_present {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) :
    groupBox k i=some (panelBounds k i) := by
  have p := small_data_ok hk i
  cases h : groupBox k i.val with
  | none => simp [panelInputTest,h] at p
  | some b => simp [panelBounds,h]

theorem panel_upper_positive {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) (j : ℕ) :
    0<panelUpper k i j := by
  have hp := panel_input_facts hk i (groupBox_present hk i)
  obtain ⟨d,fs,_,heads⟩ := hp.1
  by_cases hj : j<headSize
  · have h := heads j hj
    cases e : faceEnvelope d fs j with
    | none => simp [headTest,e] at h
    | some f =>
      obtain ⟨v,w⟩ := f
      simp only [headTest,e,decide_eq_true_eq] at h
      rw [panelUpper,inputUpper,if_pos hj,←cast_qHi]; exact_mod_cast h.2.2.2.1
  · rw [panelUpper,inputUpper,if_neg hj]
    apply div_pos _ (by positivity)
    rcases hk with rfl|rfl <;> norm_num [groupCap]

theorem small_density_range {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i) :
    (0:ℝ)<(groupStart k i:ℝ) ∧ (groupStart k i:ℝ)≤t ∧ t≤(groupStop k i:ℝ) := by
  refine ⟨(panel_input_facts hk i (groupBox_present hk i)).2.2.2.2.2,?_⟩
  rcases hk with rfl|rfl
  · change _ ∧ 21/5+(i.val:ℝ)*(1/500)≤t ∧ t≤21/5+((i.val:ℝ)+1)*(1/500) at ht
    have l : i.val/10*10 ≤ i.val := by omega
    have u : i.val+1 ≤ i.val/10*10+10 := by omega
    have lr : ((i.val/10:ℕ):ℝ)*10≤(i.val:ℝ) := by exact_mod_cast l
    have ur : (i.val:ℝ)+1≤((i.val/10:ℕ):ℝ)*10+10 := by exact_mod_cast u
    constructor <;> push_cast [groupStart,groupStop,cellStart,smallStride] <;> norm_num <;>
      linarith only [ht.2.1,ht.2.2,lr,ur]
  · change _ ∧ 909/100+(i.val:ℝ)*(2001/16000)≤t ∧ t≤909/100+((i.val:ℝ)+1)*(2001/16000) at ht
    norm_num [groupStart,groupStop,cellStart,smallStride] <;> constructor <;> linarith only [ht.2.1,ht.2.2]

theorem panel_scale_pos {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i) :
    0<panelScale k i := by
  obtain ⟨a,b,c⟩ := small_density_range hk i ht
  have sp := (a.trans_le b).trans_le c
  have kp : 0<k := by omega
  have ep : 0<k-1 := by omega
  unfold panelScale; positivity

theorem panel_moment_bound {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {x : SurveyPropagation.Law}
    (hx : x∈smallCarrier k i (groupCap k:ℝ)) (j : ℕ) :
    SurveyPropagation.moment x (j+1)≤panelUpper k i j := by
  obtain ⟨inp⟩ := small_moment_input hk i (groupBox_present hk i) hx
  exact capped_input_upper inp (smallCarrier_cap hx).2 j

theorem small_rate_frame {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    {x y : SurveyPropagation.Law} (hx : x∈smallCarrier k i (groupCap k:ℝ)) (hy : y∈smallCarrier k i (groupCap k:ℝ))
    (s : Icc (0:ℝ) 1) (J : Finset ℕ) (g : ModeSpace) :
    let w := mixedWarnings (productLaw (k-1) (by omega) x) (productLaw (k-1) (by omega) y) s
    (∑ j ∈ J,(panelScale k i*(panelUpper k i j)^(k-2))*
      (inner ℝ (attenuationMap (countRate k t.toNNReal) w (unitCoord j)) g)^2)≤panelFactor k*‖g‖^2 := by
  let n := if k=3 then 4 else 16
  have data : Nonempty (SmallGramTests k n) := by
    rcases hk with rfl|rfl
    · exact three_checked_tests
    · exact four_checked_tests
  obtain ⟨data⟩ := data
  have gi : i.val/gramStride k<n := by
    have h := i.isLt
    rcases hk with rfl|rfl <;> norm_num [panelCount,gramStride,n] at h ⊢ <;> omega
  obtain ⟨b,r,eb,⟨tr⟩⟩ := data.row _ gi
  have ep : groupBox k i=some b := by
    simp only [groupBox,data.panels,Option.bind_some]
    exact eb
  have eqb : panelBounds k i=b := by simp [panelBounds,ep]
  obtain ⟨ix⟩ := small_moment_input hk i ep hx
  obtain ⟨iy⟩ := small_moment_input hk i ep hy
  obtain ⟨_,_,cap,lo,hi,_⟩ := panel_input_facts hk i ep
  obtain ⟨lp,lt',tu⟩ := small_density_range hk i ht
  let ρ : ℝ≥0 := countRate k (groupStart k i:ℝ).toNNReal
  have rd : (ρ:ℝ)=(k:ℝ)*(groupStart k i:ℝ)/2 := by
    simp [ρ,countRate,Real.coe_toNNReal _ lp.le,mul_comm]
  have rb : ρ≤countRate k t.toNNReal := by
    change (ρ:ℝ)≤(countRate k t.toNNReal:ℝ)
    rw [rd]; simp only [countRate,NNReal.coe_div,NNReal.coe_mul,NNReal.coe_natCast,NNReal.coe_ofNat,
      Real.coe_toNNReal t (lp.le.trans lt')]
    nlinarith only [mul_le_mul_of_nonneg_left lt' (Nat.cast_nonneg (α:=ℝ) k)]
  have dr : (scale b.left k).Contains (2*(ρ:ℝ)) := by convert I.contains_scale lo k using 1; rw [rd]; ring
  have wa : (momentScale k b.right).Contains (panelScale k i) := by
    convert I.contains_overNat (I.contains_scale hi (k*(k-1))) (by decide : 0<2) using 1
    simp [panelScale,Nat.cast_mul,mul_assoc]
  let τ : ℝ := if k=3 then 1/2 else 1/10
  have params : 0≤τ ∧ τ<panelFactor k ∧ (qBound k).Contains (panelFactor k) ∧ (smallTau k).Contains τ := by
    rcases hk with rfl|rfl
    · exact ⟨by norm_num [τ],by norm_num [τ,panelFactor],I.contains_rat 98 100 (by decide),
        by simpa [smallTau,τ] using I.contains_rat 1 2 (by decide)⟩
    · exact ⟨by norm_num [τ],by norm_num [τ,panelFactor],I.contains_rat 99 100 (by decide),
        by simpa [smallTau,τ] using I.contains_rat 1 10 (by decide)⟩
  have one : 1≤(groupCap k:ℝ) := by rcases hk with rfl|rfl <;> norm_num [groupCap]
  let w := mixedWarnings (productLaw (k-1) (by omega) x) (productLaw (k-1) (by omega) y) s
  have ap := (panel_scale_pos hk i ht).le
  apply fixed_weight_frame_antitone w rb _ (fun j => mul_nonneg ap (pow_nonneg (panel_upper_positive hk i j).le _))
    (params.1.trans params.2.1.le) _ J g
  intro ids z
  simpa only [panelUpper,eqb] using checked_sections tr data.built (small_test_dimension hk tr) (by omega)
    x y ix iy s ρ params.1 params.2.1 params.2.2.1 params.2.2.2 dr wa ap cap one ids z

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean <==
import SPAnalysis.FiveGramTests
import GlobalChecks

namespace SPA.Global
open ThreeBox
set_option maxRecDepth 8000

def gramStride (k : ℕ) := if k=3 then 10 else 1
def gramSpan (k : ℕ) := if k=3 then 12 else 8
def gramDim (k : ℕ) := if k=3 then 15 else 17
def smallTau (k : ℕ) := rat 1 (if k=3 then 2 else 10)
def smallRow (k : ℕ) (ds : Array Domain) (ts : Array ModeTables) (i : ℕ) : Option GramResult := do
  let b ← boundsGroup ds (i*gramStride k) (gramStride k)
  gramTest k b ts (qBound k) (smallTau k) b.left b.right

private def blockBody (k : ℕ) (ds : Array Domain) (ts : Array ModeTables) (i : ℕ) (s : Array GramResult) :
    Option (ForInStep (Array GramResult)) := do
  let b ← boundsGroup ds (i*gramStride k) (gramStride k)
  let row ← gramTest k b ts (qBound k) (smallTau k) b.left b.right
  return .yield (s.push row)

private theorem gram_run {k : ℕ} (hk : k=3 ∨ k=4) :
    gramFamily k=(do
      let ts ← fourierTables (gramSpan k) (gramDim k)
      let ds ← panelFamily k
      let rows ← forIn (m:=Option) [:ds.size/gramStride k] (#[] : Array GramResult) (blockBody k ds ts)
      return rows) := by
  rcases hk with h|h <;> subst k <;> rfl

private theorem bind_eq_some {o : Option α} {f : α → Option β} {z : β} (e : (o >>= f)=some z) :
    ∃ a,o=some a ∧ f a=some z := by
  cases o with
  | none => contradiction
  | some a => exact ⟨a,rfl,e⟩

structure SmallGramTests (k n : ℕ) where
  tables : Array ModeTables
  built : fourierTables (gramSpan k) (gramDim k)=some tables
  domains : Array Domain
  panels : panelFamily k=some domains
  groups : domains.size/gramStride k=n
  row : ∀ i<n, ∃ b r, boundsGroup domains (i*gramStride k) (gramStride k)=some b ∧
    Nonempty (GramTrace k b tables (qBound k) (smallTau k) b.left b.right r)

theorem small_test_witnesses {k n : ℕ} (hk : k=3 ∨ k=4)
    (pass : certifiedBlocks k n=true) : Nonempty (SmallGramTests k n) := by
  change ((gramFamily k).map Array.size == some n)=true at pass
  have num := LawfulBEq.eq_of_beq pass
  cases eg : gramFamily k with
  | none => rw [eg] at num; contradiction
  | some rs =>
    rw [eg] at num
    have sz : rs.size=n := Option.some.inj num
    rw [gram_run hk] at eg
    obtain ⟨ts,built,next⟩ := bind_eq_some eg
    obtain ⟨ds,panels,next⟩ := bind_eq_some next
    change (_ >>= pure)=some rs at next
    rw [bind_pure] at next
    let N := ds.size/gramStride k
    let step (i : ℕ) (s : Array GramResult) := (smallRow k ds ts i).map s.push
    have body : blockBody k ds ts = fun i s => (step i s).map ForInStep.yield := by
      funext i s
      cases eb : boundsGroup ds (i*gramStride k) (gramStride k) with
      | none => simp [blockBody,step,smallRow,eb]
      | some b =>
        cases et : gramTest k b ts (qBound k) (smallTau k) b.left b.right <;>
          simp [blockBody,step,smallRow,eb,et]
    let P (i : ℕ) (s : Array GramResult) := s.size=i ∧ ∀ j < i, (smallRow k ds ts j).isSome=true
    have inc (i : ℕ) (s v : Array GramResult) (hs : P i s) (hv : step i s=some v) : P (i+1) v := by
      cases er : smallRow k ds ts i with
      | none => simp [step,er] at hv
      | some r =>
        have eqn : s.push r=v := by simpa [step,er] using hv
        refine ⟨by rw [←eqn,Array.size_push,hs.1],?_⟩
        intro j hj
        by_cases prev : j < i
        · exact hs.2 j prev
        · simpa [show j=i by omega,er]
    rw [body,Std.Range.forIn_eq_forIn_range'] at next
    have all := accepted_range P step inc 0 N #[] rs ⟨rfl,by simp⟩ (by simpa [N,Std.Range.size] using next)
    have eqN : N=n := by have h := all.1; omega
    refine ⟨⟨ts,built,ds,panels,eqN,?_⟩⟩
    intro i hi
    have ok := all.2 i (by omega)
    obtain ⟨r,er⟩ := Option.isSome_iff_exists.mp ok
    obtain ⟨b,eb,et⟩ := bind_eq_some (show (_ >>= _)=some r from er)
    exact ⟨b,r,eb,accepted_gram_test et⟩

theorem three_checked_tests : Nonempty (SmallGramTests 3 4) :=
  small_test_witnesses (Or.inl rfl) three_four_gram_blocks
theorem four_checked_tests : Nonempty (SmallGramTests 4 16) :=
  small_test_witnesses (Or.inr rfl) four_sixteen_gram_blocks

theorem small_test_dimension {k : ℕ} (hk : k=3 ∨ k=4) {ts : Array ModeTables} {b : MomentBounds}
    {r : GramResult} (tr : GramTrace k b ts (qBound k) (smallTau k) b.left b.right r) :
    r.dim≤gramDim k := by
  have h := (positive_block_facts _ _ _ _ _ tr.block).2.2.1
  rw [tr.dimension]
  rcases hk with h₁|h₁ <;> subst k <;> simpa [activeSizeOK,gramDim] using (Bool.and_eq_true_iff.mp h).2

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean <==
import SPAnalysis.SmallPanelData
import SPAnalysis.Secant
import SPAnalysis.ActiveWeights
import SPAnalysis.DensityPanels

noncomputable section
open Set SurveyPropagation SurveyPropagation.TrialLaw
namespace SPA.Global
open ThreeBox

theorem cast_qLo (v : I) : (qLo v:ℝ)=v.lower := by simp [qLo,I.lower]
theorem cast_qHi (v : I) : (qHi v:ℝ)=v.upper := by simp [qHi,I.upper]
theorem contains_of_q {v : I} {a : ℚ} (h : qEncloses v a) : v.Contains (a:ℝ) := by
  rw [I.Contains,←cast_qLo,←cast_qHi]
  exact ⟨by exact_mod_cast h.1,by exact_mod_cast h.2⟩

private theorem secant_faces {k i d h : ℕ} {fs : Array Face} {x : SurveyPropagation.Law} {M : ℝ}
    (hp : panelFaces k i=some (d,fs)) (hx : x∈smallCarrier k i M) {p l r : Face}
    (pm : p∈fs) (lm : l∈fs) (rm : r∈fs) (pl : p.1 < l.1) (lh : l.1 < h) (hr : h < r.1) :
    (secLow d h p l r:ℝ)≤SurveyPropagation.moment x h ∧
      SurveyPropagation.moment x h≤(secHigh d h l r:ℝ) := by
  have sec := moment_secant x pl lh.le hr.le (lh.trans hr)
  have pp := carrier_faces hp hx pm
  have ll := carrier_faces hp hx lm
  have rr := carrier_faces hp hx rm
  let a := (r.1:ℝ)-h
  let b := (h:ℝ)-l.1
  let w := (r.1:ℝ)-l.1
  let C := a*b/(2*((l.1:ℝ)-p.1)^2)
  have a0 : 0≤a := sub_nonneg.mpr (by exact_mod_cast hr.le)
  have b0 : 0≤b := sub_nonneg.mpr (by exact_mod_cast lh.le)
  have w0 : 0<w := sub_pos.mpr (by exact_mod_cast lh.trans hr)
  have c0 : 0≤C := div_nonneg (mul_nonneg a0 b0) (by positivity)
  have high := add_le_add (mul_le_mul_of_nonneg_left ll.2 a0) (mul_le_mul_of_nonneg_left rr.2 b0)
  have low := add_le_add (mul_le_mul_of_nonneg_left ll.1 a0) (mul_le_mul_of_nonneg_left rr.1 b0)
  have cp := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left pp.2 c0) w0.le
  have err : w*b*a/(2*((l.1:ℝ)-p.1)^2)*SurveyPropagation.moment x p.1 =
      w*(C*SurveyPropagation.moment x p.1) := by dsimp only [C]; ring
  change 0≤a*SurveyPropagation.moment x l.1+b*SurveyPropagation.moment x r.1-w*SurveyPropagation.moment x h ∧
    a*SurveyPropagation.moment x l.1+b*SurveyPropagation.moment x r.1-w*SurveyPropagation.moment x h ≤ _ at sec
  rw [err] at sec
  simp only [secLow,secHigh,Rat.cast_sub,Rat.cast_div,Rat.cast_mul,Rat.cast_add,Rat.cast_pow,
    Rat.cast_natCast,Rat.cast_ofNat]
  change (_/w-C*(faceHigh p d:ℝ)≤_ ∧ _≤_/w)
  constructor
  · rw [sub_le_iff_le_add,div_le_iff₀ w0]
    linarith only [low,sec.2,cp]
  · rw [le_div_iff₀ w0]
    linarith only [high,sec.1]

private theorem member_of_lookup {α : Type} {v : Array α} {i : ℕ} {x : α}
    (h : v[i]?=some x) : x∈v := by
  by_cases hi : i<v.size
  · rw [getElem?_pos v i hi,Option.some.injEq] at h
    exact h ▸ Array.getElem_mem hi
  · simp [getElem?_neg v i hi] at h

theorem faceEnvelope_sound {k i d j : ℕ} {fs : Array Face} {x : SurveyPropagation.Law} {M : ℝ}
    (hp : panelFaces k i=some (d,fs)) (hx : x∈smallCarrier k i M) {v w : ℚ}
    (he : faceEnvelope d fs j=some (v,w)) : (v:ℝ)≤SurveyPropagation.moment x (j+1) ∧
      SurveyPropagation.moment x (j+1)≤(w:ℝ) := by
  let s := segments[j]!
  cases el : fs[s.l]? with
  | none => simp [faceEnvelope,←show s=segments[j]! from rfl,el] at he
  | some l =>
    have lm := member_of_lookup el
    by_cases atOrder : l.1=j+1
    · simp [faceEnvelope,←show s=segments[j]! from rfl,el,atOrder] at he
      obtain ⟨rfl,rfl⟩ := he
      simpa [←atOrder] using carrier_faces hp hx lm
    · cases er : fs[s.u]? with
      | none => simp [faceEnvelope,←show s=segments[j]! from rfl,el,atOrder,er] at he
      | some r =>
        cases ep : fs[s.prior]? with
        | none => simp [faceEnvelope,←show s=segments[j]! from rfl,el,atOrder,er,ep] at he
        | some p =>
          by_cases ok : (p.1<l.1 ∧ l.1<j+1) ∧ j+1<r.1
          · simp [faceEnvelope,←show s=segments[j]! from rfl,el,atOrder,er,ep,ok] at he
            obtain ⟨rfl,rfl⟩ := he
            have h := secant_faces hp hx (member_of_lookup ep) lm (member_of_lookup er) ok.1.1 ok.1.2 ok.2
            exact ⟨by simpa using max_le (moment_nonneg x _) h.1,h.2⟩
          · simp [faceEnvelope,←show s=segments[j]! from rfl,el,atOrder,er,ep,ok] at he

theorem small_data_ok {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) :
    panelInputTest k i=true := by
  rcases hk with rfl|rfl
  · exact List.all_eq_true.mp three_input_tests i.val (List.mem_range.mpr i.isLt)
  · exact List.all_eq_true.mp four_input_tests i.val (List.mem_range.mpr i.isLt)

theorem panel_input_facts {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {b : MomentBounds}
    (eb : groupBox k i=some b) :
    (∃ d fs, panelFaces k i=some (d,fs) ∧ ∀ j < headSize,headTest k d fs b j=true) ∧
    tailTest k b=true ∧ b.cap.Contains (groupCap k:ℝ) ∧ b.left.Contains (groupStart k i:ℝ) ∧
      b.right.Contains (groupStop k i:ℝ) ∧ (0:ℝ)<(groupStart k i:ℝ) := by
  have p := small_data_ok hk i
  cases ef : panelFaces k i.val with
  | none => simp [panelInputTest,eb,ef] at p
  | some f =>
    obtain ⟨d,fs⟩ := f
    simp only [panelInputTest,eb,ef,Bool.and_eq_true,decide_eq_true_eq] at p
    refine ⟨⟨d,fs,rfl,fun j hj => List.all_eq_true.mp p.1.1 j (List.mem_range.mpr hj)⟩,
      p.1.2,contains_of_q p.2.1,contains_of_q p.2.2.1,contains_of_q p.2.2.2.1,?_⟩
    exact_mod_cast p.2.2.2.2

private theorem head_sound {k i d j : ℕ} {fs : Array Face} {x : SurveyPropagation.Law}
    (hp : panelFaces k i=some (d,fs)) (hx : x∈smallCarrier k i (groupCap k:ℝ)) {b : MomentBounds}
    (he : headTest k d fs b j=true) :
    b.lower[j]!.Contains b.lower[j]!.lower ∧ b.upper[j]!.Contains b.upper[j]!.upper ∧
      0≤b.lower[j]!.lower ∧ b.lower[j]!.lower≤SurveyPropagation.moment x (j+1) ∧
      SurveyPropagation.moment x (j+1)≤b.upper[j]!.upper := by
  cases e : faceEnvelope d fs j with
  | none => simp [headTest,e] at he
  | some f =>
    obtain ⟨v,w⟩ := f
    simp only [headTest,e,decide_eq_true_eq] at he
    have env := faceEnvelope_sound hp hx e
    have inv := smallCarrier_cap hx
    have lo : qLo b.lower[j]! ≤ qHi b.lower[j]! := he.2.2.2.2.1
    have up : qLo b.upper[j]! ≤ qHi b.upper[j]! := he.2.2.2.2.2
    simp only [I.Contains,←cast_qLo,←cast_qHi]
    refine ⟨⟨le_rfl,by exact_mod_cast lo⟩,⟨by exact_mod_cast up,le_rfl⟩,
      by exact_mod_cast he.1,(show (qLo b.lower[j]!:ℝ)≤(v:ℝ) by exact_mod_cast he.2.1).trans env.1,?_⟩
    rcases j with _|j
    · exact env.2.trans (by exact_mod_cast he.2.2.1)
    · have ce := simple_inverse_moment x inv.1 (j+1) (by omega)
      have up' := ce.trans (div_le_div_of_nonneg_right (sub_le_sub_right inv.2 1) (by positivity))
      have cmp := he.2.2.1
      simp only [Nat.succ_ne_zero,if_false] at cmp
      have h : min (w:ℝ) (((groupCap k:ℝ)-1)/(2*(((j+1:ℕ):ℝ)+1)))≤(qHi b.upper[j+1]!:ℝ) := by
        exact_mod_cast cmp
      exact (le_min env.2 up').trans h

theorem small_moment_input {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {b : MomentBounds}
    (eb : groupBox k i=some b) {x : SurveyPropagation.Law} (hx : x∈smallCarrier k i (groupCap k:ℝ)) :
    Nonempty (MomentInput k b x) := by
  obtain ⟨⟨d,fs,ef,heads⟩,tail,_⟩ := panel_input_facts hk i eb
  have inv := smallCarrier_cap hx
  have head (j : ℕ) (hj : j<headSize) := head_sound ef hx (heads j hj)
  refine ⟨⟨fun j => b.lower[j]!.lower,fun j => b.upper[j]!.upper,inv.1,head,?_⟩⟩
  let H := headSize
  have hH : 0<H := by decide
  have last := (head (H-1) (by omega)).2.2.2.2
  rw [Nat.sub_add_cancel hH] at last
  have positive := moment_nonneg x H
  have pw := pow_le_pow_left₀ positive last (k-2)
  have sumLow := Finset.sum_le_sum (s:=Finset.range H) fun j hj => (head j (Finset.mem_range.mp hj)).2.2.2.1
  have split : (∑ j ∈ Finset.range (H+1),SurveyPropagation.moment x j) =
      1+∑ j ∈ Finset.range H,SurveyPropagation.moment x (j+1) := by
    rw [Finset.sum_range_succ',show SurveyPropagation.moment x 0=1 by simp [SurveyPropagation.moment],add_comm]
  have hm : (headMass b:ℝ)=∑ j ∈ Finset.range H,b.lower[j]!.lower := by simp [headMass,H,cast_qLo]
  have cmp := power_tail x inv.1 H (k-3)
  have exp1 : k-3+1=k-2 := by omega
  have exp2 : k-3+2=k-1 := by omega
  rw [exp1,exp2] at cmp
  have positiveR := sub_nonneg.mpr (moment_head_le_inverse x inv.1 (H+1))
  have ru : inverseMoment x-(∑ j ∈ Finset.range (H+1),SurveyPropagation.moment x j)≤
      (groupCap k:ℝ)-1-(headMass b:ℝ) := by rw [split,hm]; linarith only [sumLow,inv.2]
  have right := mul_le_mul (div_le_div_of_nonneg_right pw (by norm_num : (0:ℝ)≤2)) ru positiveR
    (div_nonneg (pow_nonneg (positive.trans last) _) (by norm_num))
  have rt : b.upper[H-1]!.upper^(k-2)/2*((groupCap k:ℝ)-1-(headMass b:ℝ))≤b.tail.upper := by
    simp only [tailTest,decide_eq_true_eq] at tail
    rw [←cast_qHi,←cast_qHi]
    exact_mod_cast tail
  simpa only [H,show ∀ j : ℕ,H+j+1=j+(H+1) by intro j; omega] using cmp.trans (right.trans rt)

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean <==
import SPAnalysis.FiveMean
import SPAnalysis.SmallFieldProfile
import SPAnalysis.SevenInvariance
import SPAnalysis.CommonInvariance

noncomputable section
open MeasureTheory Set
open scoped NNReal

namespace SurveyPropagation.Common

private theorem six_mean {t : ℝ} (ht : t ∈ domain 6) {x : Law} (hx : inClass 6 x) :
    (1-p 6)/2 ≤ moment (update 6 (by decide) t.toNNReal x) 1 := by
  let ρ := countRate 6 t.toNNReal
  let z := Real.exp (-(ρ:ℝ)*(moment x 1)^5)
  have hd : 64*Real.log 2-2 ≤ t ∧ t ≤ 64*Real.log 2 := by norm_num [domain,leftDensity,rightDensity] at ht ⊢; exact ht
  have rt : (ρ:ℝ)=6*t/2 := by simp [ρ,countRate,max_eq_left (density_pos 6 (by decide) t ht).le]
  have low : 6*(64*Real.log 2-2)/2 ≤ (ρ:ℝ) := by rw [rt]; linarith only [hd.1]
  have mean : (63/128:ℝ) ≤ moment x 1 := (show 63/128 ≤ (1-p 6)/2 by norm_num [p]).trans hx.1
  have tmp := mul_le_mul low (pow_le_pow_left₀ (by norm_num) mean 5) (by positivity) ρ.coe_nonneg
  have v : 6*Real.log 2-1/2 ≤ (ρ:ℝ)*(moment x 1)^5 := by
    linarith only [tmp,Real.log_two_gt_d9,Real.log_two_lt_d9]
  have e := Real.exp_le_exp.mpr (neg_le_neg v)
  have exp6 : Real.exp (-(6*Real.log 2))=(1/64:ℝ) := by
    rw [Real.exp_neg,show 6*Real.log 2=(6:ℕ)*Real.log 2 by norm_num,Real.exp_nat_mul,Real.exp_log (by norm_num)]; norm_num
  rw [show -(6*Real.log 2-1/2)= -(6*Real.log 2)+1/2 by ring,Real.exp_add,exp6] at e
  have eh := Real.exp_bound' (x := 1/2) (by norm_num) (by norm_num) (n := 5) (by decide)
  norm_num [Finset.sum_range_succ,Nat.factorial] at eh
  have zu : z ≤ 5/192 := by dsimp [z]; rw [neg_mul]; linarith only [e,eh]
  have sq := pow_le_pow_left₀ (Real.exp_pos _).le zu 2
  have out := update_mean_lower 6 (by decide) t.toNNReal x
  change (1-(z+z^2)/2)/2 ≤ _ at out
  norm_num [p]; linarith only [out,zu,sq]

private theorem five_six_inverse {k : ℕ} (sm : k=5 ∨ k=6) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) :
    finiteInverse (update k (by omega) t.toNNReal x) ∧ inverseMoment (update k (by omega) t.toNNReal x) ≤ 11/4 := by
  let ρ := countRate k t.toNNReal
  have inv := inverse_update k (by omega) t.toNNReal x hx.2.2.1
  have hd := (five_six_field_scales sm ht hx).1
  change (ρ:ℝ)*warningTail k x ≤ _ at hd
  refine ⟨inv.1,?_⟩
  rw [inv.2]
  change 1+Real.exp ((ρ:ℝ)*warningTail k x)-Real.exp (-(ρ:ℝ)*(moment x 1)^(k-1)) ≤ _
  rcases sm with rfl|rfl
  · have top : (ρ:ℝ) ≤ 80*Real.log 2 := by
      have h := ht.2
      rw [rightDensity,if_neg (by decide : ¬(5:ℕ)=3)] at h
      have rt : (ρ:ℝ)=5*t/2 := by simp [ρ,countRate,max_eq_left (density_pos 5 (by decide) t ht).le]
      norm_num at h; rw [rt]; linarith only [h]
    have mean : moment x 1 ≤ 1/2 := by simpa [b] using hx.2.1 1 (by decide)
    have m := mul_le_mul top (pow_le_pow_left₀ (moment_nonneg x _) mean 4) (by positivity) (by linarith only [Real.log_two_gt_d9])
    have v : -(5*Real.log 2) ≤ -(ρ:ℝ)*(moment x 1)^4 := by linarith only [m]
    have bot := Real.exp_le_exp.mpr v
    have base : Real.exp (-(5*Real.log 2))=(1/32:ℝ) := by
      rw [Real.exp_neg,show 5*Real.log 2=(5:ℕ)*Real.log 2 by norm_num,Real.exp_nat_mul,Real.exp_log (by norm_num)]; norm_num
    rw [base] at bot
    have u := Real.exp_le_exp.mpr (show (ρ:ℝ)*warningTail 5 x ≤ 573/1000 by simpa using hd)
    have e := Real.exp_bound' (x := 573/1000) (by norm_num) (by norm_num) (n := 7) (by decide)
    norm_num [Finset.sum_range_succ,Nat.factorial] at e
    change 1+Real.exp ((ρ:ℝ)*warningTail 5 x)-Real.exp (-(ρ:ℝ)*(moment x 1)^4) ≤ 11/4
    linarith only [bot,u,e]
  · have u := Real.exp_le_exp.mpr (show (ρ:ℝ)*warningTail 6 x ≤ 1/4 by simpa using hd)
    have e := Real.exp_bound' (x := 1/4) (by norm_num) (by norm_num) (n := 4) (by decide)
    norm_num [Finset.sum_range_succ,Nat.factorial] at e
    linarith only [u,e,Real.exp_pos (-(ρ:ℝ)*(moment x 1)^(6-1:ℕ))]

/-- The actual update preserves the full common class at all densities
of H_k for every k from five onward. -/
theorem all_invariant {k : ℕ} (hk : 5 ≤ k) {t : ℝ} (ht : t ∈ domain k)
    {x : Law} (hx : inClass k x) : inClass k (update k (by omega) t.toNNReal x) := by
  by_cases sm : k=5 ∨ k=6
  · refine ⟨?_,fun h hh => five_six_output_moments sm ht hx h hh,five_six_inverse sm ht hx⟩
    rcases sm with rfl|rfl
    · exact Fourier.five_output_mean ht hx
    · exact six_mean ht hx
  · by_cases seven : k=7
    · subst k; exact seven_invariant ht hx
    · exact large_invariant (by omega) ht hx

end SurveyPropagation.Common



==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean <==
import SPAnalysis.SmallRegions
import Mathlib.Analysis.Complex.Exponential

namespace SPA.Global
def warningHead (k : ℕ) (b : MomentBounds) : ℚ :=
  ∑ j ∈ Finset.range (headSize-1),(qHi b.upper[j+1]!)^(k-1)
def inverseTest (k i : ℕ) : Bool :=
  match groupBox k i with
  | none => false
  | some b =>
    let r := groupStop k i*k/2
    decide (r*(warningHead k b+qHi b.tail)≤34/25 ∧ (k=3 → r*(qHi b.upper[0]!)^(k-1)≤6/5))
theorem inverse_tests : (List.range 40).all (inverseTest 3)=true ∧ (List.range 16).all (inverseTest 4)=true := by native_decide

noncomputable section
open Set SurveyPropagation SurveyPropagation.TrialLaw
open scoped NNReal

private theorem exp_bound_34 : Real.exp (34/25)≤39/10 := by
  have h := Real.exp_bound' (x:=17/25) (by norm_num) (by norm_num) (n:=8) (by decide)
  norm_num [Finset.sum_range_succ,Nat.factorial] at h
  have p : Real.exp (17/25)≤1974/1000 := by linarith only [h]
  rw [show (34/25:ℝ)=17/25+17/25 by norm_num,Real.exp_add,←sq]
  exact (pow_le_pow_left₀ (Real.exp_pos _).le p 2).trans (by norm_num)

/-- The actual SP update preserves the inverse-moment restriction on
every three- and four-SAT panel. -/
theorem small_inverse_update {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    {x : SurveyPropagation.Law} (hx : x∈smallClass k i) :
    finiteInverse (update k (by omega) t.toNNReal x) ∧ inverseMoment (update k (by omega) t.toNNReal x)≤(groupCap k:ℝ) := by
  let b := panelBounds k i
  let ρ := countRate k t.toNNReal
  let r := (groupStop k i:ℝ)*k/2
  have eb := groupBox_present hk i
  obtain ⟨inp⟩ := small_moment_input hk i eb hx
  have tests : inverseTest k i=true := by
    rcases hk with rfl|rfl
    · exact List.all_eq_true.mp inverse_tests.1 i.val (List.mem_range.mpr i.isLt)
    · exact List.all_eq_true.mp inverse_tests.2 i.val (List.mem_range.mpr i.isLt)
  simp only [inverseTest,eb,decide_eq_true_eq] at tests
  have rate' : (ρ:ℝ)≤r := by
    obtain ⟨l,lt',tu⟩ := small_density_range hk i ht
    simp only [ρ,r,countRate,NNReal.coe_div,NNReal.coe_mul,NNReal.coe_natCast,NNReal.coe_ofNat,Real.coe_toNNReal t (l.le.trans lt')]
    linarith only [mul_le_mul_of_nonneg_right tu (Nat.cast_nonneg (α:=ℝ) k)]
  let m j := (SurveyPropagation.moment x (j+2))^(k-1)
  have sm0 := (hasSum_moments _ (finiteInverse_productLaw (k-1) (by omega) x inp.inverse)).summable
  have sm : Summable m := by
    apply (summable_nat_add_iff 2).mpr sm0 |>.congr
    intro j; exact productLaw_moment _ _ _ _
  have tail := inp.tail
  have head (j : ℕ) (hj : j<headSize-1) : m j≤b.upper[j+1]!.upper^(k-1) :=
    pow_le_pow_left₀ (moment_nonneg _ _) (((inp.head (j+1) (by omega)).2.2.2.2).trans (inp.head _ (by omega)).2.1.2) _
  have hmass : (∑ j ∈ Finset.range (headSize-1),m j)≤(warningHead k b:ℝ) := by
    simp only [warningHead,Rat.cast_sum,Rat.cast_pow,cast_qHi]
    exact Finset.sum_le_sum fun j h => head j (Finset.mem_range.mp h)
  have split := sm.sum_add_tsum_nat_add (headSize-1)
  have mass : (∑' j,m j)≤(warningHead k b:ℝ)+b.tail.upper := by
    rw [←split]
    apply add_le_add hmass
    simpa only [m,show ∀ j : ℕ,j+(headSize-1)+2=j+(headSize+1) by intro j; unfold headSize; omega] using tail
  have ub : r*((warningHead k b:ℝ)+b.tail.upper)≤34/25 := by
    rw [←cast_qHi]
    simpa only [r,b,Rat.cast_add,Rat.cast_div,Rat.cast_mul,Rat.cast_natCast,Rat.cast_ofNat] using
      (Rat.cast_le (K:=ℝ)).mpr tests.1
  have scaled := mul_le_mul rate' mass (tsum_nonneg fun j => pow_nonneg (moment_nonneg _ _) _) (ρ.coe_nonneg.trans rate')
  have ex := Real.exp_le_exp.mpr (scaled.trans ub)
  have iv := inverse_update k (by omega) t.toNNReal x inp.inverse
  refine ⟨iv.1,?_⟩; rw [iv.2]
  change 1+Real.exp ((ρ:ℝ)*∑' j,m j)-Real.exp (-(ρ:ℝ)*(SurveyPropagation.moment x 1)^(k-1))≤_
  have bound := ex.trans exp_bound_34
  rcases hk with rfl|rfl
  · have mt : r*b.upper[0]!.upper^(3-1)≤6/5 := by
      rw [←cast_qHi]; simpa only [r,b,Rat.cast_div,Rat.cast_mul,Rat.cast_pow,Rat.cast_natCast,Rat.cast_ofNat] using
        (Rat.cast_le (K:=ℝ)).mpr (tests.2 rfl)
    have h0 := inp.head 0 (by decide)
    have rateMean := (mul_le_mul rate' (pow_le_pow_left₀ (moment_nonneg x _) (h0.2.2.2.2.trans h0.2.1.2) 2)
      (pow_nonneg (moment_nonneg x _) 2) (ρ.coe_nonneg.trans rate')).trans mt
    have floor := Real.exp_le_exp.mpr (show -(2*Real.log 2)≤ -(ρ:ℝ)*(SurveyPropagation.moment x 1)^2 by
      linarith only [rateMean,Real.log_two_gt_d9])
    rw [Real.exp_neg,show 2*Real.log 2=(2:ℕ)*Real.log 2 by norm_num,Real.exp_nat_mul,Real.exp_log (by norm_num)] at floor
    norm_num [groupCap] at floor ⊢; linarith only [floor,bound]
  · have pos := Real.exp_pos (-(ρ:ℝ)*(SurveyPropagation.moment x 1)^3)
    change 1+Real.exp ((ρ:ℝ)*∑' j,m j)-Real.exp (-(ρ:ℝ)*(SurveyPropagation.moment x 1)^3)≤5
    linarith only [bound,pos]

end
end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean <==
import SPAnalysis.SmallSigns
import SPAnalysis.SmallInverse

noncomputable section
open Set Filter SPA.Global
open scoped Topology
namespace SurveyPropagation

/-- The two orbit properties used by the all-k theorem. The metric,
density cover, variational argument, and both endpoint budgets have
already been instantiated on the printed carriers. -/
def SmallOrbitProperties (k : ℕ) (hk : k=3 ∨ k=4) : Prop :=
  ∀ (i : Fin (panelCount k)) (t : ℝ),t∈panelRegion k i →
    (∃ N,ordinary k (by omega) t.toNNReal N∈smallClass k i) ∧
    MapsTo (update k (by omega) t.toNNReal) (smallClass k i) (smallClass k i)

theorem all_k_of_small_orbits (orbit : ∀ k (hk : k=3 ∨ k=4), SmallOrbitProperties k hk) :
    WeakConvergenceAndUniqueZero := by
  classical
  intro k hk
  by_cases large : 5≤k
  · exact convergence_and_zero_ge_five k large
  have sm : k=3 ∨ k=4 := by omega
  have ep := orbit k sm
  have regional (i : Fin (panelCount k)) := small_region_of_orbits sm i
    (fun t ht => (ep i t ht).1) (fun t ht => (ep i t ht).2)
  let P (i : Fin (panelCount k)) := (regional i).choose
  have cov : (⋃ i,(P i).region)=domain k := by
    simpa only [P,(fun i => (regional i).choose_spec.1)] using panelRegion_cover k hk
  apply convergence_and_zero_at k hk ⟨_,P,cov⟩
  intro η sel
  let i := endpointPanel k sm
  have ends := bracket_on_panel sm
  have panel {t : ℝ} (ht : t∈panelRegion k i) : ∃ p : PanelData k hk t,p.carrier=smallClass k i := by
    obtain ⟨⟨N,en⟩,iv⟩ := ep i t ht
    exact ⟨smallPanel sm i ht N en iv,rfl⟩
  constructor
  · obtain ⟨p,cls⟩ := panel ends.1
    obtain ⟨x,hx,_,lim,_⟩ := selected_from_moment_contraction k hk (bracket k).1.toNNReal p.carrier p.compact
      p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    have branch := sel _ (domain_of_region sm i ends.1)
    have member : η (bracket k).1∈smallClass k i := (tendsto_nhds_unique lim branch.1) ▸ (cls ▸ hx)
    exact small_left_of_invariance sm (ep i _ ends.1).2 member branch.2.1
  · obtain ⟨p,cls⟩ := panel ends.2
    rcases sm with rfl|rfl
    · exact three_right_of_endpoint_panel p (by simpa [i,endpointPanel,smallClass,groupCap] using cls) sel
    · exact four_right_of_endpoint_panel p (by simpa [i,endpointPanel,smallClass,groupCap] using cls) sel

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean <==
import SPAnalysis.PrintedPanels
import GlobalAudit.GramData
import SPAnalysis.Intervals

open SurveyPropagation.TrialLaw 
namespace SPA.Global
open ThreeBox

def smallStride (k : ℕ) := if k=3 then 10 else 1
def groupBox (k i : ℕ) : Option MomentBounds := do
  let ds ← panelFamily k
  boundsGroup ds (i/smallStride k*smallStride k) (smallStride k)
def groupCap (k : ℕ) : ℚ := if k=3 then 14/3 else 5
def cellStart (k i : ℕ) : ℚ := if k=3 then (2100+(i:ℚ))/500 else (145440+2001*(i:ℚ))/16000
def groupStart (k i : ℕ) := cellStart k (i/smallStride k*smallStride k)
def groupStop (k i : ℕ) := cellStart k (i/smallStride k*smallStride k+smallStride k)
def qLo (v : I) : ℚ := (v.lo:ℚ)/unit
def qHi (v : I) : ℚ := (v.hi:ℚ)/unit
def qEncloses (v : I) (a : ℚ) := qLo v≤a ∧ a≤qHi v
instance (v : I) (a : ℚ) : Decidable (qEncloses v a) := inferInstanceAs (Decidable (_ ∧ _))

def secLow (d h : ℕ) (p l r : Face) : ℚ :=
  let a := (r.1:ℚ)-h
  let b := (h:ℚ)-l.1
  let w := (r.1:ℚ)-l.1
  (a*faceLow l d+b*faceLow r d)/w-a*b/(2*((l.1:ℚ)-p.1)^2)*faceHigh p d
def secHigh (d h : ℕ) (l r : Face) : ℚ :=
  (((r.1:ℚ)-h)*faceHigh l d+((h:ℚ)-l.1)*faceHigh r d)/((r.1:ℚ)-l.1)

def faceEnvelope (d : ℕ) (fs : Array Face) (j : ℕ) : Option (ℚ × ℚ) := do
  let seg := segments[j]!
  let l ← fs[seg.l]?
  if l.1=j+1 then return (faceLow l d,faceHigh l d)
  let r ← fs[seg.u]?
  let p ← fs[seg.prior]?
  guard (p.1<l.1 && l.1<j+1 && j+1<r.1)
  return (max 0 (secLow d (j+1) p l r), secHigh d (j+1) l r)

def headTest (k d : ℕ) (fs : Array Face) (b : MomentBounds) (j : ℕ) : Bool :=
  match faceEnvelope d fs j with
  | none => false
  | some (v,w) =>
    let u := if j=0 then w else min w ((groupCap k-1)/(2*((j:ℚ)+1)))
    decide (0≤qLo b.lower[j]! ∧ qLo b.lower[j]!≤v ∧ u≤qHi b.upper[j]! ∧
      0<qHi b.upper[j]! ∧ qLo b.lower[j]!≤qHi b.lower[j]! ∧ qLo b.upper[j]!≤qHi b.upper[j]!)

def headMass (b : MomentBounds) : ℚ := ∑ j ∈ Finset.range headSize,qLo b.lower[j]!
def tailTest (k : ℕ) (b : MomentBounds) : Bool :=
  decide (qHi b.upper[headSize-1]!^(k-2)/2*(groupCap k-1-headMass b)≤qHi b.tail)

def panelInputTest (k i : ℕ) : Bool :=
  match groupBox k i,panelFaces k i with
  | some b,some (d,fs) =>
    (List.range headSize).all (headTest k d fs b) && tailTest k b &&
      decide (qEncloses b.cap (groupCap k) ∧ qEncloses b.left (groupStart k i) ∧
        qEncloses b.right (groupStop k i) ∧ 0<groupStart k i)
  | _,_ => false

theorem three_input_tests : (List.range 40).all (panelInputTest 3)=true := by native_decide
theorem four_input_tests : (List.range 16).all (panelInputTest 4)=true := by native_decide

end SPA.Global


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean <==
import SPAnalysis.SmallContraction
import SPAnalysis.FiveCover
import SPAnalysis.SmallTrialComparison

open Set SurveyPropagation.TrialLaw SPA.Global
namespace SurveyPropagation

private def positiveFirst (k i : ℕ) : Bool :=
  match groupBox k i with | none => false | some b => 0<b.lower[0]!.lo

private theorem positive_first_tests :
    (List.range 40).all (positiveFirst 3)=true ∧ (List.range 16).all (positiveFirst 4)=true := by native_decide

noncomputable section
theorem small_mean_positive {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {x : Law}
    (hx : x∈smallCarrier k i (groupCap k:ℝ)) : 0<moment x 1 := by
  have pass : positiveFirst k i=true := by
    rcases hk with rfl|rfl
    · exact List.all_eq_true.mp positive_first_tests.1 i.val (List.mem_range.mpr i.isLt)
    · exact List.all_eq_true.mp positive_first_tests.2 i.val (List.mem_range.mpr i.isLt)
  have eb := groupBox_present hk i
  simp only [positiveFirst,eb,decide_eq_true_eq] at pass
  obtain ⟨inp⟩ := small_moment_input hk i eb hx
  have h := inp.head 0 (by decide)
  have p : (0:ℝ) < (panelBounds k i).lower[0]!.lower := by
    unfold SPA.I.lower
    apply div_pos _ SPA.I.unit_pos
    exact_mod_cast pass
  exact p.trans_le (h.1.1.trans h.2.2.2.1)

def smallClass (k i : ℕ) := smallCarrier k i (groupCap k:ℝ)

theorem domain_of_region {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i) :
    t∈domain k := by rcases hk with rfl|rfl <;> exact ht.1

def smallPanel {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    (N : ℕ) (entry : ordinary k (by omega) t.toNNReal N∈smallClass k i)
    (inv : MapsTo (update k (by omega) t.toNNReal) (smallClass k i) (smallClass k i)) :
    PanelData k (by omega) t where
  carrier := smallClass k i
  compact := compact_smallCarrier _ _ _
  N := N
  entry := entry
  invariant := inv
  q := (panelFactor k)^2
  q_nonneg := sq_nonneg _
  q_lt_one := by rcases hk with rfl|rfl <;> norm_num [panelFactor]
  w := panelWeight k i
  w_pos := panel_weight_pos hk i
  summable := panel_weight_summable hk i
  contraction := fun _ hx _ hy => small_panel_contraction hk i ht hx hy
  finite := fun _ hx => (smallCarrier_cap hx).1
  mean_pos := fun _ hx => small_mean_positive hk i hx

theorem small_region_of_orbits {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k))
    (entry : ∀ t∈panelRegion k i, ∃ N,ordinary k (by omega) t.toNNReal N∈smallClass k i)
    (inv : ∀ t∈panelRegion k i,MapsTo (update k (by omega) t.toNNReal) (smallClass k i) (smallClass k i)) :
    ∃ P : RegionalPanel k (by omega),P.region=panelRegion k i ∧ P.carrier=smallClass k i := by
  refine ⟨⟨panelRegion k i,panelRegion_closed k i,panelRegion_convex k i,smallClass k i,compact_smallCarrier _ _ _,
    (groupCap k:ℝ),fun _ h => smallCarrier_cap h,?_,?_,?_⟩,rfl,rfl⟩
  · intro t ht; obtain ⟨N,en⟩ := entry t ht; exact ⟨smallPanel hk i ht N en (inv t ht),rfl⟩
  · intro t ht x hx hu
    exact score_strict_ascent k (by omega) t.toNNReal (Real.toNNReal_pos.mpr (density_pos k (by omega) t (domain_of_region hk i ht)))
      x (smallCarrier_cap hx).1 hu
  · intro x hx
    exact score_strictConvexOn_density k (by omega) x (smallCarrier_cap hx).1 (small_mean_positive hk i hx)
      (panelRegion k i) (panelRegion_convex k i) (fun t ht => density_pos k (by omega) t (domain_of_region hk i ht))

theorem panel_residual_budget {k : ℕ} (hk : k=3 ∨ k=4) (i : Fin (panelCount k)) {t : ℝ} (ht : t∈panelRegion k i)
    (inv : MapsTo (update k (by omega) t.toNNReal) (smallClass k i) (smallClass k i))
    {z x : Law} (hz : z∈smallClass k i) (fixed : update k (by omega) t.toNNReal z=z) (hx : x∈smallClass k i) :
    score k (by omega) t.toNNReal z-score k (by omega) t.toNNReal x≤
      ((k:ℝ)*((k-1:ℕ):ℝ)/2*(t.toNNReal:ℝ))/(1-panelFactor k)*
        squaredDistance (panelWeight k i) (update k (by omega) t.toNNReal x) x := by
  have ws : (fun j : ℕ => (panelUpper k i j)^(k-2)/((j+1:ℕ):ℝ))=panelWeight k i := by
    funext j; simp only [Nat.cast_add_one,panelWeight]
  have qb : 0≤panelFactor k ∧ panelFactor k<1 := by rcases hk with rfl|rfl <;> norm_num [panelFactor]
  have h := trial_residual_budget_k k (by omega) t.toNNReal (smallClass k i) (panelUpper k i)
    (ws ▸ panel_weight_summable hk i) (fun y hy => ⟨(smallCarrier_cap hy).1,panel_moment_bound hk i hy⟩)
    z hz fixed inv (fun _ hu _ hv => smallCarrier_mixed hu hv) (panelFactor k) qb.1 qb.2
    (by dsimp only; rw [ws]; exact fun _ hu _ hv => small_panel_contraction hk i ht hu hv) x hx
  rw [ws] at h; exact h

end
end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean <==
import SPAnalysis.ThreeLeft
import SPAnalysis.FourLeft
import SPAnalysis.SmallRegions

noncomputable section
open Set Filter SPA.Global
open scoped Topology
namespace SurveyPropagation

def endpointPanel (k : ℕ) (hk : k=3 ∨ k=4) : Fin (panelCount k) :=
  ⟨if k=3 then 33 else 6,by rcases hk with rfl|rfl <;> decide⟩

theorem bracket_on_panel {k : ℕ} (hk : k=3 ∨ k=4) :
    (bracket k).1∈panelRegion k (endpointPanel k hk) ∧ (bracket k).2∈panelRegion k (endpointPanel k hk) := by
  obtain ⟨l,lr,r⟩ := bracket_in_domain k (by omega)
  have lo : (bracket k).1∈domain k := ⟨l.le,(lr.trans r).le⟩
  have hi : (bracket k).2∈domain k := ⟨(l.trans lr).le,r.le⟩
  rcases hk with rfl|rfl
  · change (_ ∧ _∈Icc (21/5+33*(1/500)) (21/5+(33+1)*(1/500))) ∧
        (_ ∧ _∈Icc (21/5+33*(1/500)) (21/5+(33+1)*(1/500)))
    exact ⟨⟨lo,by change (42667842934/10^10:ℝ)∈_; norm_num [mem_Icc]⟩,
           ⟨hi,by change (42667842941/10^10:ℝ)∈_; norm_num [mem_Icc]⟩⟩
  · change (_ ∧ _∈Icc (909/100+6*(2001/16000)) (909/100+(6+1)*(2001/16000))) ∧
        (_ ∧ _∈Icc (909/100+6*(2001/16000)) (909/100+(6+1)*(2001/16000)))
    have eqn : bracket 4=printed SPA.row4 := rfl
    exact ⟨⟨lo,by rw [eqn]; norm_num [printed,SPA.row4,mem_Icc]⟩,
           ⟨hi,by rw [eqn]; norm_num [printed,SPA.row4,mem_Icc]⟩⟩

/-- Every fixed law in the printed invariant endpoint panel has strictly
negative score at the left endpoint. -/
theorem small_left_of_invariance {k : ℕ} (hk : k=3 ∨ k=4)
    (inv : MapsTo (update k (by omega) (bracket k).1.toNNReal)
      (smallClass k (endpointPanel k hk)) (smallClass k (endpointPanel k hk)))
    {z : Law} (hz : z∈smallClass k (endpointPanel k hk))
    (fixed : update k (by omega) (bracket k).1.toNNReal z=z) :
    score k (by omega) (bracket k).1.toNNReal z<0 := by
  rcases hk with rfl|rfl
  · have q := panel_residual_budget (Or.inl rfl : 3=3 ∨ 3=4) SPA.ThreeLeft.threePanel (bracket_on_panel (Or.inl rfl)).1
      inv hz fixed SPA.ThreeLeft.three_trial_member
    let α := (bracket 3).1.toNNReal
    let x := SPA.ThreeLeft.trial
    let e := squaredDistance (panelWeight 3 33) (update 3 (by decide) α x) x
    change score 3 (by decide) α z-score 3 (by decide) α x≤((3:ℕ):ℝ)*((3-1:ℕ):ℝ)/2*(α:ℝ)/(1-98/100)*e at q
    have neg := SPA.ThreeLeft.three_left_budget_negative
    change score 3 (by decide) α x+3*(α:ℝ)/(1-98/100)*e<0 at neg
    change score 3 (by decide) α z<0; norm_num at q neg; linarith only [q,neg]
  · have q := panel_residual_budget (Or.inr rfl : 4=3 ∨ 4=4) SPA.MomentQuadrature.fourPanel (bracket_on_panel (Or.inr rfl)).1
      inv hz fixed SPA.MomentQuadrature.four_trial_member
    let α := (bracket 4).1.toNNReal
    let x := SPA.SiteQuadrature.printedLaw SPA.row4 (by simp [SPA.trials])
    let e := squaredDistance (panelWeight 4 6) (update 4 (by decide) α x) x
    change score 4 (by decide) α z-score 4 (by decide) α x≤((4:ℕ):ℝ)*((4-1:ℕ):ℝ)/2*(α:ℝ)/(1-99/100)*e at q
    have neg := SPA.MomentQuadrature.four_left_budget_negative
    change score 4 (by decide) α x+6*(α:ℝ)/(1-99/100)*e<0 at neg
    change score 4 (by decide) α z<0; norm_num at q neg; linarith only [q,neg]

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean <==
import SPAnalysis.RightTrialScores
import SPAnalysis.PrintedPanels

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal Topology
namespace SurveyPropagation

/-- Each printed carrier, including its inverse-moment cap, is preserved by
mixtures. This supplies the segment hypothesis in the residual estimate. -/
theorem TrialLaw.smallCarrier_mixed {k i : ℕ} {M : ℝ} {x y : Law}
    (hx : x∈smallCarrier k i M) (hy : y∈smallCarrier k i M) (s : Icc (0:ℝ) 1) :
    mixedWarnings x y s∈smallCarrier k i M := by
  unfold smallCarrier at hx hy ⊢
  split at hx <;> rename_i eqn
  · exact False.elim hx
  · rw [eqn] at hy
    have upper {a b c : ℝ} (ha : a≤c) (hb : b≤c) : (1-(s:ℝ))*a+(s:ℝ)*b≤c := by
      linarith only [mul_le_mul_of_nonneg_left ha (sub_nonneg.mpr s.2.2),mul_le_mul_of_nonneg_left hb s.2.1]
    have lower {a b c : ℝ} (ha : c≤a) (hb : c≤b) : c≤(1-(s:ℝ))*a+(s:ℝ)*b := by
      linarith only [mul_le_mul_of_nonneg_left ha (sub_nonneg.mpr s.2.2),mul_le_mul_of_nonneg_left hb s.2.1]
    refine ⟨?_,mixedWarnings_finite x y s hx.2.1 hy.2.1,?_⟩
    · intro f hf
      have m : moment (mixedWarnings x y s) f.1=(1-(s:ℝ))*moment x f.1+(s:ℝ)*moment y f.1 :=
        mixedWarnings_integral x y s _ (integrable_monomial x _) (integrable_monomial y _)
      rw [m]
      exact ⟨lower (hx.1 f hf).1 (hy.1 f hf).1,upper (hx.1 f hf).2 (hy.1 f hf).2⟩
    · rw [mixedWarnings_inverse x y s hx.2.1 hy.2.1]; exact upper hx.2.2 hy.2.2

private theorem small_trial_le_selected {k i : ℕ} (hk : 2<k) {t M : ℝ} (ht : t∈domain k)
    (p : PanelData k hk t) (carrier : p.carrier=TrialLaw.smallCarrier k i M)
    {η : ℝ → Law} (sel : isSelection k hk η) {x : Law} (hx : x∈TrialLaw.smallCarrier k i M) :
    score k hk t.toNNReal x ≤ selectedScore k hk η t := by
  obtain ⟨y,hy,_,lim,unique⟩ := selected_from_moment_contraction k hk t.toNNReal p.carrier
    p.compact p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
  have eqn := tendsto_nhds_unique lim (sel t ht).1
  have cap (z : Law) (hz : z∈p.carrier) : finiteInverse z ∧ inverseMoment z≤M :=
    TrialLaw.smallCarrier_cap (carrier ▸ hz)
  apply selected_maximizes_of_ascent k hk t.toNNReal p.carrier p.compact (η t) (eqn ▸ hy)
    p.invariant (eqn ▸ unique) ((score_continuous_on_cap k hk t.toNNReal M).mono cap)
  · exact fun z hz => score_strict_ascent k hk t.toNNReal (Real.toNNReal_pos.mpr (density_pos k hk t ht)) z (cap z hz).1
  · rwa [carrier]

theorem three_right_of_endpoint_panel (p : PanelData 3 (by decide) (bracket 3).2)
    (carrier : p.carrier=TrialLaw.smallCarrier 3 33 (14/3))
    {η : ℝ → Law} (sel : isSelection 3 (by decide) η) :
    0<selectedScore 3 (by decide) η (bracket 3).2 := by
  obtain ⟨l,lr,u⟩ := bracket_in_domain 3 (by decide)
  have a := SPA.SiteQuadrature.printed_right_trial_positive SPA.row3 (by simp [SPA.trials]) (by decide)
  exact a.trans_le (small_trial_le_selected (by decide) ⟨(l.trans lr).le,u.le⟩ p carrier sel
    TrialLaw.printed_three_mem.mem_carrier)

theorem four_right_of_endpoint_panel (p : PanelData 4 (by decide) (bracket 4).2)
    (carrier : p.carrier=TrialLaw.smallCarrier 4 6 5)
    {η : ℝ → Law} (sel : isSelection 4 (by decide) η) :
    0<selectedScore 4 (by decide) η (bracket 4).2 := by
  obtain ⟨l,lr,u⟩ := bracket_in_domain 4 (by decide)
  have a := SPA.SiteQuadrature.printed_right_trial_positive SPA.row4 (by simp [SPA.trials]) (by decide)
  exact a.trans_le (small_trial_le_selected (by decide) ⟨(l.trans lr).le,u.le⟩ p carrier sel
    TrialLaw.printed_four_mem.mem_carrier)

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/Spatial.lean <==
import SPAnalysis.Kernels
import Mathlib.Analysis.SpecialFunctions.Sigmoid
import Mathlib.MeasureTheory.Function.JacobianOneDim

noncomputable section
open MeasureTheory Complex Set
open scoped BigOperators ComplexConjugate

namespace SurveyPropagation.Fourier

private theorem log_sigmoid (u : ℝ) : Real.log (Real.sigmoid u) =
    u/2-Real.log (2*Real.cosh (u/2)) := by
  have h : Real.sigmoid u*(2*Real.cosh (u/2))=Real.exp (u/2) := by
    rw [Real.sigmoid_def,Real.cosh_eq]
    have hx : 0 < 1+Real.exp (-u) := by positivity
    field_simp [hx.ne']
    rw [show -(u/2) = u/2 + (-u) by ring, Real.exp_add]
    ring
  have hp : 0 < 2*Real.cosh (u/2) := by positivity
  have hh := congrArg Real.log h
  rw [Real.log_mul (Real.sigmoid_pos _).ne' hp.ne', Real.log_exp] at hh
  linarith

private theorem beta_pullback (n : ℕ) (t u : ℝ) :
    let s := Real.sigmoid u
    let z := node n t
    (s*(1-s)) • ((s:ℂ)^(z-1)*(1-(s:ℂ))^(conj z-1)) =
      ((2*Real.cosh (u/2))⁻¹ : ℝ)^n * Complex.exp (((t*u:ℝ):ℂ)*I) := by
  let s := Real.sigmoid u
  let z := node n t
  let C := 2*Real.cosh (u/2)
  have hp := Real.sigmoid_pos u
  have hn := sub_pos.mpr (Real.sigmoid_lt_one u)
  have hc : 0 < C := by dsimp [C]; positivity
  have l₁ : Real.log s = u/2 - Real.log C := log_sigmoid u
  have l₂ : Real.log (1-s) = -(u/2)-Real.log C := by
    have h := log_sigmoid (-u)
    rw [Real.sigmoid_neg, neg_div,Real.cosh_neg] at h
    exact h
  have shift (a : ℝ) (ha : 0 < a) (v : ℂ) : (a:ℂ)*(a:ℂ)^(v-1) =
      Complex.exp ((Real.log a:ℂ)*v) := by
    have ha' := Complex.ofReal_ne_zero.mpr ha.ne'
    calc (a:ℂ)*(a:ℂ)^(v-1) = (a:ℂ)^(1:ℂ)*(a:ℂ)^(v-1) := by rw [Complex.cpow_one]
         _ = (a:ℂ)^v := by rw [← Complex.cpow_add _ _ ha',show (1:ℂ)+(v-1)=v by ring]
         _ = _ := by rw [Complex.cpow_def_of_ne_zero ha' _, ← Complex.ofReal_log ha.le]
  change (s*(1-s)) • ((s:ℂ)^(z-1)*(1-(s:ℂ))^(conj z-1)) = _
  rw [Complex.real_smul,Complex.ofReal_mul]
  have hzero : ((1-s:ℝ):ℂ) = 1-(s:ℂ) := by push_cast; rfl
  rw [← hzero,show ((s:ℂ)*((1-s:ℝ):ℂ))*((s:ℂ)^(z-1)*((1-s:ℝ):ℂ)^(conj z-1)) =
    ((s:ℂ)*(s:ℂ)^(z-1))*(((1-s:ℝ):ℂ)*((1-s:ℝ):ℂ)^(conj z-1)) by ring,
    shift s hp z,shift (1-s) hn (conj z),← Complex.exp_add,l₁,l₂]
  change _ = ((C⁻¹:ℝ):ℂ)^n * _
  rw [show C⁻¹ = Real.exp (-Real.log C) by rw [Real.exp_neg,Real.exp_log hc],
    Complex.ofReal_exp,← Complex.exp_nat_mul,← Complex.exp_add]
  congr 1
  apply Complex.ext <;> simp [Complex.mul_re,Complex.mul_im,z,node] <;> ring

/-- Positive-mode Fourier transform in the paper's (unnormalized)
angular frequency convention. The even spatial amplitude permits either
sign of the frequency by reflection. -/
theorem positive_mode_transform (m : ℕ) (t : ℝ) :
    (∫ u : ℝ, ((((2*Real.cosh (u/2))⁻¹:ℝ):ℂ)^(m+1)*
      Complex.exp (((t*u:ℝ):ℂ)*I))/((m:ℂ)+1)) =
      ((Real.pi:ℂ)/2)*(density (m+1) t:ℂ) := by
  let z := node (m+1) t
  let f (s : ℝ) := (s:ℂ)^(z-1)*(1-(s:ℂ))^(conj z-1)
  have changeVar := integral_image_eq_integral_deriv_smul_of_monotoneOn MeasurableSet.univ
    (fun u _ => (Real.hasDerivAt_sigmoid u).hasDerivWithinAt) (Real.sigmoid_monotone.monotoneOn _) f
  rw [Set.image_univ, Real.range_sigmoid, setIntegral_univ] at changeVar
  have beta : betaIntegral z (conj z) = ∫ u : ℝ,
      (((2*Real.cosh (u/2))⁻¹:ℝ):ℂ)^(m+1)*Complex.exp (((t*u:ℝ):ℂ)*I) := by
    unfold betaIntegral
    rw [intervalIntegral.integral_of_le (by norm_num),integral_Ioc_eq_integral_Ioo]
    change (∫ x in Ioo 0 1, f x) = _
    rw [changeVar]
    apply integral_congr_ae
    exact ae_of_all _ (fun u => beta_pullback (m+1) t u)
  rw [integral_div,← beta,beta_density]
  have hn : (m:ℂ)+1 ≠ 0 := by exact_mod_cast Nat.succ_ne_zero m
  have hp : (Real.pi:ℂ) ≠ 0 := Complex.ofReal_ne_zero.mpr Real.pi_ne_zero
  dsimp [z]
  field_simp [hn,hp]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean <==
import SPAnalysis.FieldCosh

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

def logCoshCost (x : ℝ) := -Real.log (Real.cosh (x/2))

private theorem logcosh_affine (x : ℝ) : logCoshCost x=Real.log 2-x/2-Real.log (1+Real.exp (-x)) := by
  have eqn : Real.cosh (x/2)=(Real.exp (x/2)*(1+Real.exp (-x)))/2 := by
    rw [Real.cosh_eq,mul_add,mul_one,←Real.exp_add]; congr 2; ring
  rw [logCoshCost,eqn,Real.log_div (mul_pos (Real.exp_pos _) (by positivity)).ne' (by norm_num : (2:ℝ)≠0),
    Real.log_mul (Real.exp_pos _).ne' (by positivity),Real.log_exp]; ring

/-- Sharp exponential decay after the symmetric shift cancels the affine
part of the singular zero mode. Holds for arbitrary field difference Z. -/
theorem logcosh_copy (u Z : ℝ) : |(logCoshCost (u+Z)+logCoshCost (u-Z))/2-logCoshCost u| ≤
    Real.exp (-|u|)*(1+Real.cosh Z) := by
  let A (x : ℝ) := Real.log (1+Real.exp (-x))
  have pos (x : ℝ) : 0≤A x := Real.log_nonneg (le_add_of_nonneg_right (Real.exp_nonneg _))
  have cap (x : ℝ) : A x≤Real.exp (-x) := by
    have h := Real.log_le_sub_one_of_pos (show 0<1+Real.exp (-x) by positivity)
    simpa [A] using h
  have for_pos (x : ℝ) (hx : 0≤x) :
      |(logCoshCost (x+Z)+logCoshCost (x-Z))/2-logCoshCost x| ≤ Real.exp (-|x|)*(1+Real.cosh Z) := by
    rw [abs_of_nonneg hx,Real.cosh_eq]
    have eqn : (logCoshCost (x+Z)+logCoshCost (x-Z))/2-logCoshCost x=
        A x-(A (x+Z)+A (x-Z))/2 := by simp only [logcosh_affine,A]; ring
    rw [eqn]
    have hi := cap (x+Z); have hj := cap (x-Z)
    rw [neg_add,Real.exp_add] at hi
    rw [neg_sub,Real.exp_sub,div_eq_mul_inv,←Real.exp_neg] at hj
    apply abs_le.mpr
    constructor <;> linarith only [hi,hj,cap x,pos x,pos (x+Z),pos (x-Z),
      Real.exp_nonneg (-x),mul_nonneg (Real.exp_nonneg (-x)) (Real.exp_nonneg Z),
      mul_nonneg (Real.exp_nonneg (-x)) (Real.exp_nonneg (-Z))]
  by_cases hu : 0≤u
  · exact for_pos u hu
  · have even (x : ℝ) : logCoshCost (-x)=logCoshCost x := by simp [logCoshCost,neg_div]
    have h := for_pos (-u) (by linarith)
    rw [show -u+Z= -(u-Z) by ring,show -u-Z= -(u+Z) by ring,even,even,even,abs_neg,add_comm] at h
    exact h

/-- Sum of the two families of translated copies of an exponentially
localized spatial kernel. The central copy is subtracted explicitly. -/
theorem translated_copies {H : ℝ → ℝ} {C P : ℝ} (c0 : 0≤C) (per : 0<P)
    (bound : ∀ z, |H z| ≤ C*Real.exp (-|z|/2)) (x : ℝ) :
    Summable (fun j : ℤ => H (x+P*j)) ∧
    |(∑' j : ℤ, H (x+P*j))-H x| ≤ 2*C*Real.exp (|x|/2)/(Real.exp (P/2)-1) := by
  let a := Real.exp (-P/2)
  let B := C*Real.exp (|x|/2)
  have b0 : 0≤B := mul_nonneg c0 (Real.exp_nonneg _)
  have ap : 0<a := Real.exp_pos _
  have al : a<1 := Real.exp_lt_one_iff.mpr (by linarith only [per])
  have expn (j : ℕ) : Real.exp (-(P*((j:ℝ)+1))/2)=a^(j+1) := by
    rw [←Real.exp_nat_mul]; congr 1; push_cast; ring
  have trans (d : ℝ) : |H (x+d)| ≤ B*Real.exp (-|d|/2) := by
    have e : |d| ≤ |x+d|+|x| := by simpa only [add_sub_cancel_left] using abs_sub (x+d) x
    have v := Real.exp_le_exp.mpr (show -|x+d|/2 ≤ |x|/2+-|d|/2 by linarith only [e])
    rw [Real.exp_add] at v
    exact (bound _).trans ((mul_le_mul_of_nonneg_left v c0).trans_eq (by dsimp [B]; ring))
  let F (j : ℤ) := H (x+P*j)
  have pos (j : ℕ) : ‖F (j+1)‖ ≤ B*a^(j+1) := by
    dsimp only [F]; rw [Int.cast_add,Int.cast_natCast,Int.cast_one]
    simpa only [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg per.le (by positivity : 0≤(j:ℝ)+1)),expn] using trans (P*((j:ℝ)+1))
  have neg (j : ℕ) : ‖F (-(j+1))‖ ≤ B*a^(j+1) := by
    dsimp only [F]; rw [Int.cast_neg,Int.cast_add,Int.cast_natCast,Int.cast_one,mul_neg]
    simpa only [Real.norm_eq_abs,abs_neg,abs_of_nonneg (mul_nonneg per.le (by positivity : 0≤(j:ℝ)+1)),expn] using trans (-(P*((j:ℝ)+1)))
  have sg := (hasSum_geometric_of_lt_one ap.le al).mul_left (B*a)
  have hsc : HasSum (fun j : ℕ => B*a^(j+1)) (B*a*(1-a)⁻¹) := sg.congr_fun fun j => by rw [pow_succ]; ring
  have ps := hsc.summable.of_norm_bounded pos
  have ns := hsc.summable.of_norm_bounded neg
  refine ⟨ps.of_add_one_of_neg_add_one ns,?_⟩
  change |(∑' j : ℤ, F j)-H x|≤_
  rw [tsum_of_add_one_of_neg_add_one ps ns,show F 0=H x by simp [F]]
  rw [show (∑' j : ℕ, F (j+1))+H x+(∑' j : ℕ, F (-(j+1)))-H x =
      (∑' j : ℕ, F (j+1))+(∑' j : ℕ, F (-(j+1))) by ring]
  have bp := norm_tsum_le_tsum_norm (hsc.summable.of_nonneg_of_le (fun _ => norm_nonneg _) pos)
  have bn := norm_tsum_le_tsum_norm (hsc.summable.of_nonneg_of_le (fun _ => norm_nonneg _) neg)
  have dp := ((hsc.summable.of_nonneg_of_le (fun _ => norm_nonneg _) pos).tsum_le_tsum pos hsc.summable).trans_eq hsc.tsum_eq
  have dn := ((hsc.summable.of_nonneg_of_le (fun _ => norm_nonneg _) neg).tsum_le_tsum neg hsc.summable).trans_eq hsc.tsum_eq
  have u := (abs_add_le _ _).trans (add_le_add (bp.trans dp) (bn.trans dn))
  refine u.trans_eq ?_
  have ep := Real.one_lt_exp_iff.mpr (half_pos per)
  have inv : a=(Real.exp (P/2))⁻¹ := by unfold a; rw [←Real.exp_neg]; congr 1; ring
  rw [inv]; unfold B; field_simp; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean <==
import SPAnalysis.PositiveModeIdentity
import SPAnalysis.ZeroModeIdentity
import SPAnalysis.RadialCopies

noncomputable section
open MeasureTheory Set
open scoped BigOperators
namespace SurveyPropagation.Fourier

/-- At mode zero use the polynomial continuation at the mesh origin. -/
def continuousMomentMode (r n : ℕ) (t : ℝ) : ℝ :=
  if n=0 then 2*((zeroPolynomials r).1.eval t*density 2 t)
  else signedCoefficient r (n,t)

theorem moment_mode_ae (r n : ℕ) : continuousMomentMode r n =ᵐ[volume]
    fun t => signedCoefficient r (n,t) := by
  by_cases hn : n=0
  · subst n; simpa [continuousMomentMode,signedCoefficient] using (zero_coefficient_density_ae r).symm
  · exact ae_of_all _ fun t => by simp [continuousMomentMode,hn]

theorem moment_mode_integrable (r n : ℕ) : Integrable (continuousMomentMode r n) := by
  have h := signed_coefficient_int r
  exact (Measure.ae_count_iff.mp ((integrable_prod_iff h.aestronglyMeasurable).mp h).1 n).congr
    (moment_mode_ae r n).symm

def finiteMomentSpectrum (V : ℝ) (r N : ℕ) (t : ℝ) :=
  ∑ n ∈ Finset.range (N+1), ((r:ℝ)+1)/4 * V^n * continuousMomentMode r n t

private theorem physical (z : ℝ) : ∃ a b : Factor, fieldDifference (a,b)=z := by
  let f (x : ℝ) : Factor := ⟨Real.exp (-max x 0),Real.exp_pos _,
    Real.exp_le_one_iff.mpr (neg_nonpos.mpr (le_max_right _ _))⟩
  refine ⟨f (-z), f z, ?_⟩
  simp only [fieldDifference,f,Real.log_exp]
  rcases le_total 0 z with h|h
  · rw [max_eq_right (neg_nonpos.mpr h),max_eq_left h]; ring
  · rw [max_eq_left (neg_nonneg.mpr h),max_eq_right h]; ring

/-- Whole-line inverse cosine transform, for every spatial argument and
every finite mode cutoff. This identifies the kernels used on both sides
of the Poisson summation step. The moment index in the paper is r+1. -/
theorem spatial_cosine_transform (z V : ℝ) (r N : ℕ) :
    (∫ t : ℝ, Real.cos (t*z)*finiteMomentSpectrum V r N t)=truncatedSpatialMoment z V (r+1) N := by
  obtain ⟨a,b,hz⟩ := physical z
  let f (n : ℕ) (t : ℝ) := Real.cos (t*z)*continuousMomentMode r n t
  have fi (n : ℕ) : Integrable (f n) := by
    have i := moment_mode_integrable r n
    apply i.norm.mono' ((Real.continuous_cos.comp (continuous_id.mul continuous_const)).aestronglyMeasurable.mul i.aestronglyMeasurable)
    filter_upwards [] with t
    change ‖Real.cos (t*z)*continuousMomentMode r n t‖ ≤ ‖continuousMomentMode r n t‖
    rw [norm_mul]; exact mul_le_of_le_one_left (norm_nonneg _) (Real.abs_cos_le_one _)
  have swap (n : ℕ) : (∫ t : ℝ, f n t)=∫ t : ℝ, Real.cos (t*fieldDifference (a,b))*
      (density n t*(coefficient (node n t) (r+1)).re) := by
    apply integral_congr_ae
    filter_upwards [moment_mode_ae r n] with t ht
    simp only [f,ht,hz,signedCoefficient]
  let s := fieldShare a b
  have insert (j : ℕ) : (((r:ℝ)+1)/4*V^(j+1))*(∫ t, f (j+1) t) =
      (V*radialScale s)^(j+1)*((radialCoeff s (r+1) (j+1)).re+(radialCoeff (1-s) (r+1) (j+1)).re)/2 := by
    rw [swap, mul_right_comm,positive_cosine_coefficient, mul_pow]; dsimp only [s]; ring
  have zero : (((r:ℝ)+1)/4*V^(0:ℕ))*(∫ t, f 0 t)=(s^(r+1)+(1-s)^(r+1)-1)/2 := by
    rw [pow_zero,mul_one,swap,fieldShare_complement a b]; exact zero_cosine_coefficient a b r
  have terms (t : ℝ) : Real.cos (t*z)*finiteMomentSpectrum V r N t =
    ∑ n ∈ Finset.range (N+1), (((r:ℝ)+1)/4*V^n)*f n t := by
    rw [finiteMomentSpectrum,Finset.mul_sum]; apply Finset.sum_congr rfl; intro _ _; dsimp [f]; ring
  simp_rw [terms,integral_finset_sum _ (fun i _ => (fi i).const_mul _), integral_const_mul]
  rw [Finset.sum_range_succ',zero,spatial_expansion,←hz,logistic_field_share]
  simp_rw [insert]; dsimp only [s]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Spectral.lean <==
import SPAnalysis.Kernels
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.Analysis.SpecialFunctions.ExpDeriv

noncomputable section
open MeasureTheory Set
open scoped BigOperators Interval NNReal

namespace SurveyPropagation.Fourier

/-- The cellwise lower matrix bound, tested on an arbitrary real vector.
The polynomial features used in the checker are continuous. The weight
may be bounded below separately on each cell. -/
theorem gram_cell {d : ℕ} {l r c : ℝ} (hlr : l < r) (hc : 0 ≤ c)
    (weight : ℝ → ℝ) (polys : Fin d → ℝ → ℝ) (v : Fin d → ℝ)
    (hw : Continuous weight) (hp : ∀ i, Continuous (polys i))
    (hb : ∀ t ∈ Icc l r, c ≤ weight t) :
    c*(r-l)*(∑ i, v i*((∫ t in l..r, polys i t)/(r-l)))^2 ≤
      ∫ t in l..r, weight t*(∑ i, v i*polys i t)^2 := by
  let f (t : ℝ) := ∑ i, v i*polys i t
  let μ := (∫ t in l..r, f t)/(r-l)
  have hf : Continuous f := continuous_finset_sum _ (fun i _ => continuous_const.mul (hp i))
  have hμ : (r-l)*μ = ∫ t in l..r, f t := by dsimp [μ]; field_simp [(sub_pos.mpr hlr).ne']
  have integrable' (g : ℝ → ℝ) (hg : Continuous g) : IntervalIntegrable g volume l r := hg.intervalIntegrable _ _
  have hnon : 0 ≤ ∫ t in l..r, (f t)^2 - (2*μ)*f t + μ^2 := by
    apply intervalIntegral.integral_nonneg hlr.le
    intro t _
    nlinarith [sq_nonneg (f t-μ)]
  rw [intervalIntegral.integral_add (f := fun t => (f t)^2-(2*μ)*f t) (g := fun _ => μ^2)
    (integrable' _ ((hf.pow 2).sub (continuous_const.mul hf))) (integrable' _ continuous_const),
    intervalIntegral.integral_sub (integrable' _ (hf.pow 2)) (integrable' _ (continuous_const.mul hf)),
    intervalIntegral.integral_const_mul,intervalIntegral.integral_const, smul_eq_mul,← hμ] at hnon
  have hh : (r-l)*μ^2 ≤ ∫ t in l..r, (f t)^2 := by linarith only [hnon]
  have cmp : (∫ t in l..r, c*(f t)^2) ≤ ∫ t in l..r, weight t*(f t)^2 := by
    apply intervalIntegral.integral_mono_on hlr.le (integrable' _ (continuous_const.mul (hf.pow 2)))
      (integrable' _ (hw.mul (hf.pow 2)))
    exact fun t ht => mul_le_mul_of_nonneg_right (hb t ht) (sq_nonneg _)
  rw [intervalIntegral.integral_const_mul] at cmp
  have val : (∑ i, v i*((∫ t in l..r, polys i t)/(r-l))) = μ := by
    unfold μ f
    rw [intervalIntegral.integral_finset_sum (fun i _ => integrable' _ (continuous_const.mul (hp i)))]
    simp_rw [intervalIntegral.integral_const_mul]
    rw [Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [val,mul_assoc]
  exact (mul_le_mul_of_nonneg_left hh hc).trans cmp

/-- Nonnegative, frequency-dependent damping of the actual pair of fields. -/
def damping (rate : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) : ℝ :=
  Real.exp (2*(rate:ℝ)*((∫ p, mark (node n t) p ∂(w : Measure Message)).re-1))

private def complement (p : Message) : Factor := ⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩

private theorem mark_int (w : Law) (n : ℕ) (t : ℝ) : Integrable (mark (node n t)) (w : Measure Message) := by
  have hm : Measurable (mark (node n t)) := by unfold mark; fun_prop
  apply (integrable_const (μ := (w : Measure Message)) (1:ℝ)).mono' hm.aestronglyMeasurable
  exact ae_of_all _ fun p => norm_mode_le_one (z := node n t) (show 0 ≤ (n:ℝ)/2 by positivity) (complement p)

theorem damping_le_one (rate : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) : damping rate w n t ≤ 1 := by
  apply Real.exp_le_one_iff.mpr
  apply mul_nonpos_of_nonneg_of_nonpos (by positivity)
  apply sub_nonpos.mpr
  have h := integral_mono ((mark_int w n t).re) (integrable_const 1) (fun p => (Complex.re_le_norm _).trans (norm_mode_le_one (z := node n t)
    (show 0 ≤ (n:ℝ)/2 by positivity) (complement p)))
  simpa only [integral_re (mark_int w n t),integral_const,measureReal_univ_eq_one,one_smul] using h

theorem damping_frequency (rate : ℝ≥0) (w : Law) (n : ℕ) (t : ℝ) :
    0 < damping rate w n t ∧ damping rate w n t ≤ damping rate w n 0 := by
  refine ⟨Real.exp_pos _,Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (sub_le_sub_right ?_ 1) (by positivity))⟩
  change RCLike.re (∫ p, mark (node n t) p ∂(w : Measure Message)) ≤ RCLike.re (∫ p, mark (node n 0) p ∂(w : Measure Message))
  rw [← integral_re (mark_int w n t),← integral_re (mark_int w n 0)]
  apply integral_mono (mark_int w n t).re (mark_int w n 0).re
  intro p
  change (mark (node n t) p).re ≤ (mark (node n 0) p).re
  apply (Complex.re_le_norm _).trans
  unfold mark
  rw [Complex.norm_exp]
  have realNode : node n 0 = ((n:ℝ)/2:ℝ) := by apply Complex.ext <;> simp [node]
  rw [realNode,← Complex.ofReal_mul,← Complex.ofReal_exp,Complex.ofReal_re]
  simp [Complex.mul_re,node]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean <==
import SPAnalysis.CheckedDamping
import SPAnalysis.CheckedCellWeights

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.Global

private theorem node_valid (c : CoeffNode) (caps : SpectralInput) : ok (nodeUpper caps c)=true :=
  decide_eq_true (le_of_eq (show (nodeUpper caps c).lo=(nodeUpper caps c).hi by rfl))

private theorem bad_damping (p q a : I) : transformedDamping p q a invalid=invalid := by
  have v : ok invalid=false := by decide
  have m0 : ThreeBox.minI zero invalid=invalid := by simp [ThreeBox.minI,v]
  have bad (s : I) : mul s invalid=invalid := by simp [mul,v]
  have bad' (s : I) : mul invalid s=invalid := by simp [mul,v]
  have e : expNeg invalid=invalid := rfl
  simp only [transformedDamping,m0,bad,e,divPos,bad']

/-- For a law enclosed by the input moment bounds, enclose the transformed
damping at every frequency throughout an actual 1/64 checker cell. -/
theorem spectral_cell_upper (k : ℕ) (hk : 0<k-1) (x : SurveyPropagation.Law) (hi : finiteInverse x)
    (b : MomentBounds) (caps : SpectralInput) (cs : spectralInput k b=some caps)
    (l u : ℕ → ℝ) (head : ∀ i<headSize, b.lower[i]!.Contains (l i) ∧ b.upper[i]!.Contains (u i) ∧
      0≤l i ∧ l i≤SurveyPropagation.moment x (i+1) ∧ SurveyPropagation.moment x (i+1)≤u i)
    (tail : ∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1)≤b.tail.upper)
    (n j : ℕ) (c d : CoeffNode) (lc : coefficientNode n j=some c) (rc : coefficientNode n (j+1)=some d)
    (hb : ((n:ℝ)/2)^2+(((j:ℝ)+1)/64)^2≤2*headSize*((n:ℝ)/2+1)+1)
    (t : ℝ) (left : (j:ℝ)/64≤t) (right : t≤((j:ℝ)+1)/64)
    (rate : ℝ≥0) {p q a : I} {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ) (hs : p.Contains σ) (ht : q.Contains τ)
    (hr : a.Contains (2*(rate:ℝ)))
    (valid : ok (transformedDamping p q a (add (maxI (nodeUpper caps c) (nodeUpper caps d)) caps.meshError))=true) :
    resolventFactor σ τ (damping rate (productLaw (k-1) hk x) n t) ≤
      (transformedDamping p q a (add (maxI (nodeUpper caps c) (nodeUpper caps d)) caps.meshError)).upper := by
  obtain ⟨heads,tails,meshBound⟩ := spectralInput_correct hk b caps cs x hi l u head tail
  have hl := true_transform_node (k-1) n j hk x hi caps c lc (by
    have j0 : (0:ℝ)≤j := by positivity
    nlinarith only [hb,j0]) heads tails
  have hright := true_transform_node (k-1) n (j+1) hk x hi caps d rc (by simpa using hb) heads tails
  rw [Nat.cast_add_one] at hright
  have cl := transform_frequency_cell n (productLaw (k-1) hk x) (finiteInverse_productLaw _ hk x hi) left right (by linarith)
  have weight : (((j:ℝ)+1)/64-(j:ℝ)/64)^2/8 = 1/(8*64^2:ℝ) := by ring
  rw [weight,one_div_mul_eq_div] at cl
  let L := (nodeUpper caps c).upper
  let R := (nodeUpper caps d).upper
  have me : ok caps.meshError=true := by
    by_contra! bad
    have no : add (maxI (nodeUpper caps c) (nodeUpper caps d)) caps.meshError=invalid := by simp [add,bad]
    rw [no,bad_damping] at valid; contradiction
  have hm : caps.meshError.Contains caps.meshError.lower := ⟨le_rfl,(I.upper_mem me).1⟩
  have z := I.contains_add (I.contains_maxI (I.upper_mem (node_valid c caps)) (I.upper_mem (node_valid d caps))) hm
  apply transformed_upper rate (productLaw (k-1) hk x) n t t0 st hs ht hr z _ valid
  have ml : (∫ p,mark (node n ((j:ℝ)/64)) p ∂(productLaw (k-1) hk x:Measure Message)).re≤ L+1 := by linarith only [hl]
  have mr : (∫ p,mark (node n (((j:ℝ)+1)/64)) p ∂(productLaw (k-1) hk x:Measure Message)).re≤ R+1 := by linarith only [hright]
  have mx := max_le_max ml mr
  rw [max_add_add_right] at mx
  change _≤max L R+caps.meshError.lower
  linarith only [cl,mx,meshBound]

/-- The checked zero-frequency upper endpoint controls every frequency
in the same mode and every higher mode. -/
theorem spectral_mode_upper (k : ℕ) (hk : 0<k-1) (x : SurveyPropagation.Law) (hi : finiteInverse x)
    (b : MomentBounds) (caps : SpectralInput) (cs : spectralInput k b=some caps)
    (l u : ℕ → ℝ) (head : ∀ i<headSize, b.lower[i]!.Contains (l i) ∧ b.upper[i]!.Contains (u i) ∧
      0≤l i ∧ l i≤SurveyPropagation.moment x (i+1) ∧ SurveyPropagation.moment x (i+1)≤u i)
    (tail : ∑' i, (SurveyPropagation.moment x (i+(headSize+1)))^(k-1)≤b.tail.upper)
    (N n : ℕ) (hn : N≤n) (c : CoeffNode) (hc : coefficientNode N 0=some c)
    (cut : ((N:ℝ)/2)^2≤2*headSize*((N:ℝ)/2+1)+1)
    (t : ℝ) (rate : ℝ≥0) {p q a : I} {σ τ : ℝ} (t0 : 0≤τ) (st : τ<σ)
    (hs : p.Contains σ) (ht : q.Contains τ) (hr : a.Contains (2*(rate:ℝ)))
    (valid : ok (transformedDamping p q a (nodeUpper caps c))=true) :
    resolventFactor σ τ (damping rate (productLaw (k-1) hk x) n t) ≤
      (transformedDamping p q a (nodeUpper caps c)).upper := by
  obtain ⟨heads,tails,_⟩ := spectralInput_correct hk b caps cs x hi l u head tail
  have h := true_transform_node (k-1) N 0 hk x hi caps c hc (by simpa using cut) heads tails
  let w := productLaw (k-1) hk x
  have z := transformed_upper rate w N 0 t0 st hs ht hr (I.upper_mem (node_valid c caps)) (by simpa [w] using h) valid
  exact (resolvent_mono t0 st (damping_tail rate w hn t) (damping_le_one rate w N 0)).trans z

/-- The nonnegative scalar retained by the code is a valid cell correction,
including when a nonpositive lower endpoint causes the cell to be skipped. -/
theorem correction_lower_bound {sn f weight : I} {s y v ω : ℝ} (hs : sn.Contains s)
    (hf : ok f=true) (hw : weight.Contains v) (vpos : 0<v) (vω : v≤ω)
    (fy : y≤f.upper) (sy : y≤s) :
    let bound := overNat (mul (sub sn f) weight) mesh
    max 0 bound.lower ≤ (s-y)*ω/(mesh:ℝ) := by
  have enc := I.contains_overNat (I.contains_mul (I.contains_sub hs (I.upper_mem hf)) hw) (by decide : 0<mesh)
  apply max_le
  · exact div_nonneg (mul_nonneg (sub_nonneg.mpr sy) (vpos.le.trans vω)) (Nat.cast_nonneg _)
  · apply enc.1.trans
    apply div_le_div_of_nonneg_right _ (Nat.cast_nonneg _)
    exact mul_le_mul (by linarith) vω vpos.le (sub_nonneg.mpr sy)

/-- One update of a lower-triangular matrix entry in the cell loop.
The coefficient is zero when its rounded lower endpoint is nonpositive. -/
theorem add_cell_entry {entry bound r s : I} {E u v : ℝ} (he : entry.Contains E)
    (okB : ok bound=true) (hr : r.Contains u) (hs : s.Contains v) :
    (if bound.lo>0 then add entry (mul (mul (ThreeBox.lowerPt bound) r) s) else entry).Contains
      (E+max 0 bound.lower*u*v) := by
  by_cases h : 0<bound.lo
  · have h0 : 0≤bound.lower := div_nonneg (by exact_mod_cast h.le) I.unit_pos.le
    rw [if_pos h,max_eq_right h0]
    have low : (ThreeBox.lowerPt bound).Contains bound.lower := by
      simp [ThreeBox.lowerPt,okB,I.Contains,I.lower,I.upper]
    exact I.contains_add he (I.contains_mul (I.contains_mul low hr) hs)
  · have h0 : bound.lower≤0 := div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast le_of_not_gt h) I.unit_pos.le
    simpa only [if_neg h,max_eq_left h0,zero_mul,add_zero] using he

end SPA.Global



==> anc/audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean <==
import SPAnalysis.SpatialTransform
import SPAnalysis.FourierUpdates
import SPAnalysis.FrequencyTail

noncomputable section
open MeasureTheory Set Filter Asymptotics
open scoped BigOperators Topology
namespace SurveyPropagation.Fourier

theorem moment_mode_continuous (r n : ℕ) : Continuous (continuousMomentMode r n) := by
  by_cases h : n=0
  · subst n; unfold continuousMomentMode; simp only [if_true]
    exact continuous_const.mul ((zeroPolynomials r).1.continuous.mul (density_continuous 2 (by decide)))
  · unfold continuousMomentMode; simp only [h,if_false,signedCoefficient]
    exact (density_continuous n (Nat.pos_of_ne_zero h)).mul (Complex.continuous_re.comp (coef_cont (r+1) n))

theorem mode_value {t : ℝ} (ht : t≠0) (r n : ℕ) :
    continuousMomentMode r n t = signedCoefficient r (n,t) := by
  by_cases h : n=0
  · subst n
    have nz : node 0 t ≠ 0 := by intro e; exact ht (by simpa [node] using congrArg Complex.im e)
    have step := density_step 0 t nz
    norm_num at step
    simp only [continuousMomentMode,if_true,signedCoefficient,zero_coefficient]
    rw [step]; ring
  · simp [continuousMomentMode,h]

theorem moment_mode_even (r n : ℕ) (t : ℝ) : continuousMomentMode r n (-t)=continuousMomentMode r n t := by
  by_cases zero : t=0
  · simp [zero]
  · rw [mode_value (neg_ne_zero.mpr zero),mode_value zero,signed_even]

theorem spectrum_continuous (V : ℝ) (r N : ℕ) : Continuous (finiteMomentSpectrum V r N) :=
  continuous_finset_sum _ (fun i _ => continuous_const.mul (moment_mode_continuous r i))

theorem spectrum_integrable (V : ℝ) (r N : ℕ) : Integrable (finiteMomentSpectrum V r N) :=
  integrable_finset_sum _ (fun i _ => (moment_mode_integrable r i).const_mul _)

theorem spectrum_even (V : ℝ) (r N : ℕ) (t : ℝ) :
    finiteMomentSpectrum V r N (-t)=finiteMomentSpectrum V r N t := by
  simp only [finiteMomentSpectrum,moment_mode_even]

private theorem mode_decay (r n : ℕ) {t : ℝ} (ht : 1≤t) (hn : 2*(n:ℝ)^2≤t^2) :
    |continuousMomentMode r n t| ≤ (9*(3/2:ℝ)^n*((n+1).factorial:ℝ))/t^2 := by
  have tp := zero_lt_one.trans_le ht
  have fac : (0:ℝ)<(n.factorial:ℝ) := by positivity
  have ge : (1:ℝ)≤(n.factorial:ℝ) := by exact_mod_cast Nat.factorial_pos n
  have bound := integrand_high_frequency ht n (r+1) hn
  rw [mode_value tp.ne',signedCoefficient,abs_mul,abs_of_nonneg (density_nonneg ..)]
  refine ((mul_le_mul_of_nonneg_left (Complex.abs_re_le_norm _) (density_nonneg ..)).trans bound).trans ?_
  have ex := (Real.pow_div_factorial_le_exp t tp.le (n+1)).trans
    (Real.exp_le_exp.mpr (show t≤Real.pi*t/2 by nlinarith only [mul_nonneg (sub_nonneg.mpr Real.pi_gt_three.le) tp.le,ht]))
  have q : Real.exp (-Real.pi*t/2) ≤ ((n+1).factorial:ℝ)/t^(n+1) := by
    rw [show -Real.pi*t/2= -(Real.pi*t/2) by ring,Real.exp_neg,inv_le_comm₀ (Real.exp_pos _) (by positivity)]
    simpa [inv_div] using ex
  have drop : 9*(3*t/2)^n*Real.exp (-Real.pi*t/2)/(t*(n.factorial:ℝ)) ≤
      9*(3*t/2)^n*(((n+1).factorial:ℝ)/t^(n+1))/t :=
    div_le_div₀ (by positivity) (mul_le_mul_of_nonneg_left q (by positivity)) tp
      (by simpa using mul_le_mul_of_nonneg_left ge tp.le)
  refine drop.trans_eq ?_
  rw [show 3*t/2=(3/2)*t by ring,mul_pow,pow_succ]
  field_simp [tp.ne']

def decayConstant (V : ℝ) (r N : ℕ) :=
  ∑ n ∈ Finset.range (N+1), |((r:ℝ)+1)/4*V^n| * (9*(3/2:ℝ)^n*((n+1).factorial:ℝ))

theorem spectrum_quadratic_tail (V : ℝ) (r N : ℕ) {t : ℝ} (h : 2*(N:ℝ)+1≤|t|) :
    |finiteMomentSpectrum V r N t| ≤ decayConstant V r N / |t|^2 := by
  have pos : 1 ≤ |t| := by linarith only [h,Nat.cast_nonneg (α:=ℝ) N]
  have sym : finiteMomentSpectrum V r N t=finiteMomentSpectrum V r N |t| := by
    rcases le_total 0 t with ht|ht
    · rw [abs_of_nonneg ht]
    · rw [abs_of_nonpos ht,spectrum_even]
  rw [sym]; unfold finiteMomentSpectrum decayConstant
  refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
  rw [Finset.sum_div]
  apply Finset.sum_le_sum; intro n hi
  have hN : (n:ℝ)≤N := by exact_mod_cast (Nat.le_of_lt_succ (Finset.mem_range.mp hi))
  have small : 2*(n:ℝ)^2≤|t|^2 := by
    have sq := mul_self_le_mul_self (show 0≤2*(n:ℝ) by positivity) (show 2*(n:ℝ)≤|t| by linarith)
    nlinarith only [sq,sq_nonneg (n:ℝ)]
  rw [abs_mul,mul_div_assoc]
  exact mul_le_mul_of_nonneg_left (mode_decay r n pos small) (abs_nonneg _)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/Statement.lean <==
import SPAnalysis.Selection
import Mathlib.Analysis.Complex.ExponentialBounds
import EndpointAudit.Inputs

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology

namespace SurveyPropagation

def leftDensity (k : ℕ) : ℝ := if k=3 then 420/100 else (2:ℝ)^k*Real.log 2-2
def rightDensity (k : ℕ) : ℝ := if k=3 then 428/100 else (2:ℝ)^k*Real.log 2
def domain (k : ℕ) := Icc (leftDensity k) (rightDensity k)
def printed (row : SPA.Trial) : ℝ × ℝ := ((row.left10:ℝ)/10^10,(row.right10:ℝ)/10^10)

def bracket (k : ℕ) : ℝ × ℝ :=
  match SPA.trials.find? (fun row => row.k == k) with
  | some row => printed row
  | none =>
    let t := (2:ℝ)^k*Real.log 2-(1+Real.log 2)/2
    let shift := (k:ℝ)^2*(1/2:ℝ)^k
    (t-(2/3)*shift, t-(1/10)*shift)

theorem bracket_printed (row : SPA.Trial) (h : row ∈ SPA.trials) : bracket row.k = printed row := by
  simp only [SPA.trials,List.mem_cons,List.not_mem_nil,or_false] at h
  rcases h with h|h|h|h|h|h|h|h <;> subst row <;> rfl

private theorem shift_bound {k : ℕ} (hk : 3 ≤ k) : (k:ℝ)^2*(1/2:ℝ)^k ≤ 9/8 := by
  induction k, hk using Nat.le_induction with
  | base => norm_num
  | succ k hk ih =>
    have h : (3:ℝ) ≤ k := by exact_mod_cast hk
    have inc : ((k:ℝ)+1)^2 ≤ 2*(k:ℝ)^2 := by nlinarith [sq_nonneg ((k:ℝ)-2)]
    have hprod := mul_le_mul_of_nonneg_right inc (show 0 ≤ (1/2:ℝ)^k by positivity)
    rw [Nat.cast_add_one,pow_succ (1/2:ℝ)]
    linarith only [hprod,ih]

theorem bracket_in_domain (k : ℕ) (hk : 2 < k) :
    leftDensity k < (bracket k).1 ∧ (bracket k).1 < (bracket k).2 ∧ (bracket k).2 < rightDensity k := by
  by_cases small : k ≤ 10
  · interval_cases k <;>
      first | rw [show bracket 3 = printed SPA.row3 from rfl]
            | rw [show bracket 4 = printed SPA.row4 from rfl]
            | rw [show bracket 5 = printed SPA.row5 from rfl]
            | rw [show bracket 6 = printed SPA.row6 from rfl]
            | rw [show bracket 7 = printed SPA.row7 from rfl]
            | rw [show bracket 8 = printed SPA.row8 from rfl]
            | rw [show bracket 9 = printed SPA.row9 from rfl]
            | rw [show bracket 10 = printed SPA.row10 from rfl]
    all_goals
      norm_num [leftDensity,rightDensity,SPA.row3,SPA.row4,SPA.row5,SPA.row6,
        SPA.row7,SPA.row8,SPA.row9,SPA.row10,printed] <;>
      constructor <;> linarith only [Real.log_two_lt_d9, Real.log_two_gt_d9]
  · have big : 10 < k := by omega
    have no : SPA.trials.find? (fun r => r.k == k) = none := by
      apply List.find?_eq_none.mpr
      intro r hr
      have rle : r.k ≤ 10 := by
        simp only [SPA.trials,List.mem_cons,List.not_mem_nil,or_false] at hr
        rcases hr with h|h|h|h|h|h|h|h <;> subst r <;> decide
      simp [show r.k ≠ k by omega]
    rw [bracket,no]
    simp only [leftDensity,rightDensity,if_neg (show k ≠ 3 by omega)]
    have pos : 0 < (k:ℝ)^2*(1/2:ℝ)^k := by
      have h : (0:ℝ)<k := by exact_mod_cast (by omega : 0<k)
      positivity
    have bound := shift_bound (k := k) (by omega)
    refine ⟨?_,?_,?_⟩ <;> linarith only [Real.log_two_lt_d9,Real.log_two_gt_d9,bound,pos]

/-- Real panel hypotheses still to be instantiated for the stated
classes from the full numerical certificate. -/
structure PanelData (k : ℕ) (hk : 2 < k) (t : ℝ) where
  carrier : Set Law
  compact : IsCompact carrier
  N : ℕ
  entry : ordinary k hk t.toNNReal N ∈ carrier
  invariant : MapsTo (update k hk t.toNNReal) carrier carrier
  q : ℝ
  q_nonneg : 0 ≤ q
  q_lt_one : q < 1
  w : ℕ → ℝ
  w_pos : ∀ n, 0 < w n
  summable : Summable w
  contraction : ∀ x ∈ carrier, ∀ y ∈ carrier,
    squaredDistance w (update k hk t.toNNReal x) (update k hk t.toNNReal y) ≤ q*squaredDistance w x y
  finite : ∀ x ∈ carrier, finiteInverse x
  mean_pos : ∀ x ∈ carrier, 0 < moment x 1

def isSelection (k : ℕ) (hk : 2 < k) (η : ℝ → Law) : Prop :=
  ∀ t ∈ domain k, Tendsto (ordinary k hk t.toNNReal) atTop (𝓝 (η t)) ∧
    update k hk t.toNNReal (η t) = η t ∧ finiteInverse (η t) ∧ 0 < moment (η t) 1

def WeakConvergenceAndUniqueZero : Prop :=
  ∀ k (hk : 2 < k), ∃ (η : ℝ → Law) (a : ℝ), isSelection k hk η ∧
    a ∈ Ioo (bracket k).1 (bracket k).2 ∧ selectedScore k hk η a=0 ∧
    ∀ t ∈ domain k, selectedScore k hk η t=0 → t=a

/-- Assembly with explicit remaining hypotheses. No root, limiting law,
or numerical sign of a slope is included among the panel hypotheses. -/
theorem convergence_and_zero_of_panels_and_score
    (panels : ∀ k (hk : 2 < k) t, t ∈ domain k → Nonempty (PanelData k hk t))
    (scores : ∀ k (hk : 2 < k) (η : ℝ → Law), isSelection k hk η →
      ContinuousOn (selectedScore k hk η) (domain k) ∧
      (∀ t ∈ Ioo (leftDensity k) (rightDensity k), HasDerivAt (selectedScore k hk η)
        (∫ r, logCost r ∂(productLaw k (by omega) (η t) : Measure Message)) t) ∧
      selectedScore k hk η (bracket k).1 < 0 ∧ 0 < selectedScore k hk η (bracket k).2) :
    WeakConvergenceAndUniqueZero := by
  classical
  intro k hk
  have pick (t : ℝ) (ht : t ∈ domain k) : ∃ x : Law,
      Tendsto (ordinary k hk t.toNNReal) atTop (𝓝 x) ∧
      update k hk t.toNNReal x=x ∧ finiteInverse x ∧ 0 < moment x 1 := by
    obtain ⟨p⟩ := panels k hk t ht
    obtain ⟨x,hx,hfix,hlim,_⟩ := selected_from_moment_contraction k hk t.toNNReal p.carrier
      p.compact p.N p.entry p.invariant p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
    exact ⟨x,hlim,hfix,p.finite x hx,p.mean_pos x hx⟩
  let η (t : ℝ) := if ht : t ∈ domain k then (pick t ht).choose else initial
  have sel : isSelection k hk η := by
    intro t ht
    simpa only [η,dif_pos ht] using (pick t ht).choose_spec
  obtain ⟨cont,der,left,right⟩ := scores k hk η sel
  obtain ⟨a,b,c⟩ := bracket_in_domain k hk
  obtain ⟨v,hv,hzero,unique⟩ := unique_zero_of_inverse_cap k hk η a.le b.le c.le cont der
    (fun t ht => (sel t ⟨ht.1.le,ht.2.le⟩).2.2.1) (fun t ht => (sel t ⟨ht.1.le,ht.2.le⟩).2.2.2) left right
  exact ⟨η,v,sel,hv,hzero,unique⟩

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean <==
import SPAnalysis.ThreeOmissions
import SPAnalysis.ColumnLoops

noncomputable section
namespace SPA.ThreeLeft
set_option maxRecDepth 8000
open RoundedBinomial
attribute [local irreducible] horizon

theorem raw_add {a w : I} {x v : ℝ} (ha : a.Contains (x*(G:ℝ))) (hw : w.Contains v) (z : ℤ) :
    (addRaw a w z).Contains ((x+v*(z:ℝ)/G)*G) := by
  have gp : (G:ℝ)≠0 := by unfold G; push_cast; positivity
  rw [add_mul,div_mul_cancel₀ _ gp]
  have endpoints (a b : ℤ) : ((a+z*b:ℤ):ℝ)/unit=(a:ℝ)/unit+(b:ℝ)/unit*(z:ℝ) := by push_cast; ring
  by_cases hn : z<0
  · simp only [addRaw,if_pos hn,I.Contains,I.lower,I.upper,endpoints]
    have neg : (z:ℝ)≤0 := by exact_mod_cast hn.le
    exact ⟨add_le_add ha.1 (mul_le_mul_of_nonpos_right hw.2 neg),add_le_add ha.2 (mul_le_mul_of_nonpos_right hw.1 neg)⟩
  · simp only [addRaw,if_neg hn,I.Contains,I.lower,I.upper,endpoints]
    have pos : 0≤(z:ℝ) := by exact_mod_cast le_of_not_gt hn
    exact ⟨add_le_add ha.1 (mul_le_mul_of_nonneg_right hw.1 pos),add_le_add ha.2 (mul_le_mul_of_nonneg_right hw.2 pos)⟩

private def numerator (n j i : ℕ) : ℤ := (value n j (i+1)).1*((i+1:ℕ):ℤ)

theorem column_at (n j L : ℕ) (w : I) (s : Array I) :
    (addColumn n j L w s).size=s.size ∧ ∀ i < s.size,(addColumn n j L w s)[i]! =
      if i < L then addRaw s[i]! w (numerator n j i) else s[i]! := by
  let P (b : ℕ) (v : (ℤ × ℤ) × Array I) := v.1=value n j b ∧ v.2.size=s.size ∧
    ∀ i < s.size,v.2[i]! = if i < b then addRaw s[i]! w (numerator n j i) else s[i]!
  let step (i : ℕ) (v : (ℤ × ℤ) × Array I) :=
    let c := RoundedBinomial.step n j (i+1) v.1.1 v.1.2
    (c,v.2.modify i fun a => addRaw a w (c.1*((i+1:ℕ):ℤ)))
  have p0 : P 0 ((G,0),s) := ⟨rfl,rfl,by simp⟩
  have next (b : ℕ) (_ : b<L) (v : (ℤ × ℤ) × Array I) (p : P b v) : P (b+1) (step b v) := by
    have tick : RoundedBinomial.step n j (b+1) v.1.1 v.1.2=value n j (b+1) := by rw [p.1]; rfl
    dsimp only [step,P]; rw [tick]
    refine ⟨rfl,by simp [p.2.1],?_⟩
    intro i hi
    let c := numerator n j b
    change (v.2.modify b (fun a => addRaw a w c))[i]! = _
    have h : i<v.2.size := p.2.1 ▸ hi
    have h' : i<(v.2.modify b (fun a => addRaw a w c)).size := by simpa using h
    rw [getElem!_pos _ i h',Array.getElem_modify h',←getElem!_pos v.2 i h,p.2.2 i hi]
    by_cases same : b=i
    · subst b; simp [c]
    · simp [same,show (i < b+1) ↔ i < b by omega]
  exact (bounded_range L P step _ p0 next).2

theorem column_contains (n j : ℕ) {s : Array I} (size : s.size=R) {values : ℕ → ℝ}
    (inc : ∀ i < R,s[i]!.Contains (values i*G)) {w : I} {v : ℝ} (hw : w.Contains v) :
    let out := addColumn n j (horizon n j w) w s
    out.size=R ∧ ∀ i < R,out[i]!.Contains ((values i+surrogate n j (i+1) w v)*G) := by
  have entry := column_at n j (horizon n j w) w s
  refine ⟨entry.1.trans size,?_⟩
  intro i hi
  rw [entry.2 i (size ▸ hi)]
  by_cases yes : i<horizon n j w
  · rw [if_pos yes,surrogate,if_pos (by omega : i+1≤horizon n j w)]
    have h := raw_add (inc i hi) hw (numerator n j i)
    convert h using 1
    dsimp only [numerator,approximateReal]; push_cast; ring
  · simpa [yes,surrogate,show ¬i+1≤horizon n j w by omega] using inc i hi

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean <==
import SPAnalysis.ThreeModes

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace NNReal

namespace SurveyPropagation.Fourier

theorem triad_norm (x y v : ℝ) : ‖triad x y v‖^2=2*x^2+y^2+2*v^2/3 := by
  rw [←real_inner_self_eq_norm_sq]
  simp only [triad,inner_add_left,inner_add_right,real_inner_smul_left,real_inner_smul_right,coordinate_inner]
  norm_num; ring

private theorem two_term (a b x y : ℝ) : (a*x+b*y)^2 ≤ (a^2+b^2)*(x^2+y^2) := by
  nlinarith only [sq_nonneg (a*y-b*x)]

def threeBound (z a b d : ℝ) : ℝ :=
  max ((z/2+z^2)*a) ((1/8+z/2)*(b+3*d/2)+z^2*b)

/-- The norm bound for the first three weighted coordinates of the genuine
damped operator. The two low mode integrals are on the full frequency line. -/
theorem three_weighted_columns (ρ : ℝ≥0) (w : Law) {z : ℝ}
    (hz : Real.exp (-(ρ:ℝ)*moment w 1) ≤ z) (u c : ℕ → ℝ) (u0 : ∀ i, 0 ≤ u i) (desc : u 2 ≤ u 1) :
    ‖∑ j ∈ Finset.range 3, c j • (Real.sqrt (u j) • attenuationMap ρ w (unitCoord j))‖^2 ≤
      threeBound z (u 0) (u 1) (u 2)*∑ j ∈ Finset.range 3, (c j)^2 := by
  let A := Real.sqrt (u 0)*Real.sqrt (1/2:ℝ)
  let B := Real.sqrt (u 1)
  let C := Real.sqrt (u 2)*Real.sqrt (3/2:ℝ)
  let x := A*c 0
  let y := B*c 1
  let v := C*c 2
  have a2 : A^2=u 0/2 := by dsimp [A]; rw [mul_pow,Real.sq_sqrt (u0 _),Real.sq_sqrt (by norm_num)]; ring
  have b2 : B^2=u 1 := Real.sq_sqrt (u0 _)
  have c2 : C^2=3*u 2/2 := by dsimp [C]; rw [mul_pow,Real.sq_sqrt (u0 _),Real.sq_sqrt (by norm_num)]; ring
  have hx : x^2=u 0*(c 0)^2/2 := by rw [show x=A*c 0 from rfl,mul_pow,a2]; ring
  have hy : y^2=u 1*(c 1)^2 := by rw [show y=B*c 1 from rfl,mul_pow,b2]
  have hv : v^2=(3*u 2/2)*(c 2)^2 := by rw [show v=C*c 2 from rfl,mul_pow,c2]
  have eqn : (∑ j ∈ Finset.range 3, c j • (Real.sqrt (u j) • attenuationMap ρ w (unitCoord j)))=
      attenuationMap ρ w (triad x y v) := by
    simp only [Finset.sum_range_succ,Finset.sum_range_zero,zero_add,unitCoord,triad,
      map_add,map_smul,smul_smul,x,y,v,A,B,C]
    norm_num
    congr 2 <;> ring
  have z0 := (Real.exp_pos _).le.trans hz
  let R := (u 1+3*u 2/2)*((c 1)^2+(c 2)^2)
  have plus : (y+v)^2 ≤ R := by simpa only [y,v,R,b2,c2] using two_term B C (c 1) (c 2)
  have half : (y+v/2)^2 ≤ R := by
    have p := two_term B (C/2) (c 1) (c 2)
    have hb : (C/2)^2 ≤ C^2 := by nlinarith only [sq_nonneg C]
    have h := mul_le_mul_of_nonneg_right (add_le_add_left hb (B^2)) (add_nonneg (sq_nonneg (c 1)) (sq_nonneg (c 2)))
    rw [b2,c2] at h
    rw [b2] at p
    exact (show (y+v/2)^2=(B*c 1+(C/2)*c 2)^2 by dsimp [y,v]; ring).le.trans (p.trans h)
  have g := low_mode_bound ρ w hz (triad x y v)
  rw [triad_norm,triad_mode_zero] at g
  have r1 := (triad_mode_one x y v).trans (add_le_add_left (div_le_div_of_nonneg_right half (by norm_num : (0:ℝ)≤2)) _)
  have r0 := div_le_div_of_nonneg_right plus (by norm_num : (0:ℝ)≤8)
  have po := add_le_add (add_le_add_left r0 (z^2*(2*x^2+y^2+2*v^2/3))) (mul_le_mul_of_nonneg_left r1 z0)
  have inc := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right desc (sq_nonneg (c 2))) (sq_nonneg z)
  let L := threeBound z (u 0) (u 1) (u 2)
  have s1 := mul_le_mul_of_nonneg_right (le_max_left ((z/2+z^2)*u 0) ((1/8+z/2)*(u 1+3*u 2/2)+z^2*u 1)) (sq_nonneg (c 0))
  have s2 := mul_le_mul_of_nonneg_right (le_max_right ((z/2+z^2)*u 0) ((1/8+z/2)*(u 1+3*u 2/2)+z^2*u 1)) (add_nonneg (sq_nonneg (c 1)) (sq_nonneg (c 2)))
  rw [eqn]
  simp only [Finset.sum_range_succ,Finset.sum_range_zero,zero_add]
  apply g.trans
  apply po.trans
  rw [hx,hy,hv]
  change _ ≤ L*((c 0)^2+(c 1)^2+(c 2)^2)
  change _ ≤ L*(c 0)^2 at s1
  change _ ≤ L*((c 1)^2+(c 2)^2) at s2
  dsimp only [R]
  linarith only [inc,s1,s2]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean <==
import SPAnalysis.SiteRightError
import SPAnalysis.PrintedGridErrors

noncomputable section
open MeasureTheory
open scoped NNReal
namespace SurveyPropagation.Fourier
set_option exponentiation.threshold 512

theorem refined_moment_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law) (r : ℕ) (small : r<8192)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))≤8/5) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    |moment (update k hk α x) (r+1)-(1/2+finiteMesh (dampedMomentCell ρ w r 32) 16 1024)| ≤
      4*damping ρ w 32 0/2^16+1/10^10 := by
  dsimp only
  have err := finite_moment_error k hk α x r 32 1024 (D:=16) (by norm_num) hw (by norm_num) (by norm_num) (by norm_num)
  let V := (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))
  obtain ⟨amp,den,tail,_⟩ := exp_bounds (show V≤8/5 from field)
  have rs : (r:ℝ)+1≤8192 := by exact_mod_cast Nat.succ_le_of_lt small
  have a : 4*(((r:ℝ)+1)/2+7)*Real.exp V≤4*(8192/2+7)*8 :=
    mul_le_mul (by linarith only [rs]) amp (Real.exp_pos _).le (by norm_num)
  have ratio := div_le_div₀ (by norm_num : 0≤4*((8192:ℝ)/2+7)*8) a
    (by norm_num : 0<(2:ℝ)^72-1) (sub_le_sub_right den 1)
  have tp : 0≤9*((32:ℝ)+1)*topTerm 32 64/64 := by unfold topTerm; positivity
  have freq := mul_le_mul rs (mul_le_mul_of_nonneg_left tail tp) (mul_nonneg tp (Real.exp_pos _).le) (by norm_num)
  have smallErr := add_le_add ratio freq
  have upper : 4*(((r:ℝ)+1)/2+7)*Real.exp V/(Real.exp (Real.pi*16)-1)+
    ((r:ℝ)+1)*(9*((32:ℝ)+1)*topTerm 32 64/64*Real.exp (-(Real.pi/2)*64))≤1/10^10 :=
    smallErr.trans (by norm_num [topTerm,Nat.factorial])
  have sq : (Real.sqrt (1/2:ℝ))^32=(1/2:ℝ)^16 := by
    rw [show 32=2*16 by decide,pow_mul,Real.sq_sqrt (by norm_num)]
  dsimp only at err
  norm_num only [Nat.cast_ofNat,show (1024:ℝ)/16=64 by norm_num,sq] at err
  dsimp only [V] at upper; linarith only [err,upper]

theorem refined_site_error (k : ℕ) (hk : 2<k) (α : ℝ≥0) (x : Law)
    (hw : finiteInverse (productLaw (k-1) (by omega) x))
    (field : (countRate k α:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(productLaw (k-1) (by omega) x:Measure Message))≤8/5) :
    let ρ := countRate k α
    let w := productLaw (k-1) (by omega) x
    |(∫ a,siteCost a.1 a.2 ∂(fields k hk α x:Measure Pair))-finiteSite ρ w 32 1024 16| ≤
      damping ρ w 32 0/(33*2^32)+1/10^18 := by
  dsimp only
  have err := finite_site_error k hk α x 32 1024 (D:=16) (by norm_num) hw (by norm_num) (by norm_num) (by norm_num)
  have bound := right_error_numeric field
  dsimp only at err
  norm_num only [Nat.cast_ofNat,show (1024:ℝ)/16=64 by norm_num] at err
  linarith only [err,bound]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean <==
import SPAnalysis.ThreeRawSum
import SPAnalysis.ThreeGridError
import SPAnalysis.ThreeRadius

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
namespace SPA.ThreeLeft
open SiteQuadrature MomentQuadrature
set_option maxRecDepth 12000
set_option exponentiation.threshold 512
attribute [local irreducible] data rawImage

private theorem harmonic_lookup (N : ℕ) : (harmonicArray N : Array I).size=N+1 ∧
    ∀ i ≤ N,(harmonicArray N : Array I)[i]! = harmonic i := by
  let P (j : ℕ) (a : Array I) := a.size=j+1 ∧ ∀ i ≤ j,a[i]! = harmonic i
  apply bounded_range N P _ #[zero] ⟨rfl,by simp [harmonic]⟩
  intro j _ a ha
  let z := add a.back! (rat 1 ((j+1:ℕ):ℤ))
  have last : a.back! = harmonic j := by
    change a[a.size-1]! = harmonic j
    simpa only [ha.1,Nat.add_sub_cancel] using ha.2 j le_rfl
  refine ⟨by simpa [ha.1],?_⟩
  intro i hi
  have newI : i<(a.push z).size := by simp [ha.1]; omega
  rw [getElem!_pos _ i newI]
  by_cases old : i≤j
  · have ix : i<a.size := by omega
    rw [Array.getElem_push_lt ix,←getElem!_pos a i ix]; exact ha.2 i old
  · have ix : i=a.size := by omega
    subst i
    rw [Array.getElem_push_eq,last,ha.1]; rfl

private theorem origin_value (i : ℕ) : momentValue rate warnings i 0 0 =
    -(∑ l ∈ Finset.range i,((l:ℝ)+1)⁻¹)/Real.pi/32 := by
  have kernel : density 2 0=1/Real.pi := by
    have hn : node 2 0=1 := by apply Complex.ext <;> norm_num [node]
    simp [density,hn,Complex.Gamma_one,Nat.factorial,div_eq_mul_inv]
  have hp : damping rate warnings 0 0=1 := by simp [damping_at_zero]
  simp only [momentValue,Nat.cast_zero,zero_div,continuousMomentMode,(zero_polynomial_at_origin i).1,
    kernel,Nat.cast_add_one,hp,mul_one,if_true]
  field_simp; ring

theorem trial_field :
    (rate:ℝ)*(∫ p,(p:ℝ)^2/(1-(p:ℝ)) ∂(warnings:Measure Message))≤8/5 :=
  real_field_bound row3 (by simp [trials]) (by decide) rate_box tests.2.2.1

theorem images_contain (i : ℕ) (hi : i<R) :
    (images data)[i]!.Contains (SurveyPropagation.moment (update 3 (by decide) alpha trial) (i+1)) := by
  let act := SurveyPropagation.moment (update 3 (by decide) alpha trial) (i+1)
  let center := 1/2+approxSum i+momentValue rate warnings i 0 0
  have raw := raw_contains hi
  let b := rawImage[i]!
  have gpos : 0<G := by decide
  have coarse : (⟨b.lo/G,ceilDiv b.hi G⟩:I).Contains (approxSum i) := by
    have gpr : 0<(G:ℝ) := by exact_mod_cast gpos
    have lo := div_le_div_of_nonneg_right (I.ediv_real_le b.lo G gpos) I.unit_pos.le
    have up := div_le_div_of_nonneg_right (I.real_le_ceilDiv b.hi G gpos) I.unit_pos.le
    constructor
    · apply lo.trans; rw [div_right_comm,div_le_iff₀ gpr]; exact raw.1
    · apply le_trans _ up; rw [div_right_comm,le_div_iff₀ gpr]; exact raw.2
  have half : (rat 1 2).Contains (1/2:ℝ) := by simpa using I.contains_rat 1 2 (by decide)
  have ha := harmonic_contains i
  rw [←(harmonic_lookup R).2 i hi.le] at ha
  have hz := I.contains_overNat (I.contains_divPos ha I.contains_pi constants_valid.2.2) (by decide : 0<32)
  have cen := I.contains_sub (I.contains_add half coarse) hz
  have cz : 1/2+approxSum i-(∑ l ∈ Finset.range i,((l:ℝ)+1)⁻¹)/Real.pi/32=center := by
    dsimp only [center]; rw [origin_value]; ring
  rw [show ((32:ℕ):ℝ)=32 by norm_num,cz] at cen
  let u := damping rate warnings 32 0
  have last : data[32]!.1[0]!.Contains u := by simpa [u] using (sample (n:=32) (j:=0) (by decide) (by decide)).1
  have rb : radiusBox.Contains (4*u/2^16+(1/10^10+(33*1025:ℝ)/tolerance)) := by
    have a := I.contains_overNat (I.contains_scale last 4) (by decide : 0<2^16)
    have q := I.contains_add a (I.contains_add (I.contains_rat 1 (10^10) (by decide))
      (I.contains_rat (33*1025) tolerance (by decide)))
    convert q using 1; push_cast; ring
  have hw := finiteInverse_productLaw 2 (by decide) trial (TrialLaw.finite row3 (TrialLaw.valid_printed _ (by simp [trials])))
  have grid := refined_moment_error 3 (by decide) alpha trial i hi hw trial_field
  change |act-(1/2+finiteMesh (dampedMomentCell rate warnings i 32) 16 1024)|≤4*u/2^16+1/10^10 at grid
  rw [←exact_sum_mesh,←add_assoc] at grid
  have delta := rounded_sum_error hi
  have err : |act-center|≤radiusBox.upper := by
    apply le_trans _ rb.2
    obtain ⟨l,r⟩ := abs_le.mp grid
    obtain ⟨x,y⟩ := abs_le.mp delta
    dsimp only [center]; apply abs_le.mpr; constructor <;> linarith only [l,r,x,y]
  have sym : (symmetric radiusBox).Contains (act-center) := by
    simp only [symmetric,I.valid_of_contains rb,decide_eq_true radius_nonneg,Bool.and_self,if_true]
    exact ⟨by simpa only [I.lower,I.upper,Int.cast_neg,neg_div] using (abs_le.mp err).1,(abs_le.mp err).2⟩
  have z := I.contains_add cen sym
  rw [show center+(act-center)=act by ring] at z
  have up : act≤1 := by simpa [SurveyPropagation.moment] using moment_antitone (update 3 (by decide) alpha trial) (Nat.zero_le (i+1))
  have full := I.contains_cap z 0 unit (by simpa using moment_nonneg (update 3 (by decide) alpha trial) (i+1))
    (by simpa only [div_self I.unit_pos.ne'] using up)
  unfold images
  rw [getElem!_pos _ i (by simpa using hi),Array.getElem_ofFn]
  simpa only [b,rawImage,radiusBox,act,reconstructed] using full

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean <==
import SPAnalysis.ThreeResidual

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
namespace SPA.ThreeLeft
open SiteQuadrature MomentQuadrature Global
set_option maxRecDepth 10000
attribute [local irreducible] data images residual retained

/-- Negative true trial score including the entire residual correction at
the printed density 4.2667842934. -/
theorem three_left_budget_negative :
    score 3 (by decide) alpha trial+(3*(alpha:ℝ)/(1-98/100))*
      squaredDistance (panelWeight 3 33) (update 3 (by decide) alpha trial) trial<0 := by
  obtain ⟨d,db,dist⟩ := three_checked_residual
  let z := update 3 (by decide) alpha trial
  have ht : row3.left.Contains (alpha:ℝ) := exact_left row3 (by simp [trials]) (by decide)
  have c : (scale row3.left 3).Contains (3*(alpha:ℝ)) := by
    rw [mul_comm]; exact I.contains_scale ht 3
  have den : (rat 2 100).Contains (1-98/100:ℝ) := by
    convert I.contains_rat 2 100 (by decide) using 1 <;> norm_num
  have gain := I.contains_divPos (I.contains_mul c db) den (by decide : 0<(rat 2 100).lo)
  have last : data[32]!.1[0]!.Contains (damping rate warnings 32 0) := by
    simpa using (sample (n:=32) (j:=0) (by decide) (by decide)).1
  have err : (add (overNat data[32]!.1[0]! (33*2^32)) (rat 1 (10^18))).Contains
      (damping rate warnings 32 0/(33*2^32)+1/10^18) := by
    convert I.contains_add (I.contains_overNat last (by decide : 0<33*2^32)) (I.contains_rat 1 (10^18) (by decide)) using 1 <;> norm_num
  have fin := retained_contains row3 (by simp [trials]) (by decide) alpha ht 32 tests.2.1
  have zeroBox : zero.Contains 0 := by simpa [zero] using I.contains_whole 0
  have total := I.real_lt_of_below (I.contains_add (I.contains_add fin err) gain) zeroBox tests.2.2.2
  have hw := finiteInverse_productLaw 2 (by decide) trial (TrialLaw.finite row3 (TrialLaw.valid_printed _ (by simp [trials])))
  have grid := (abs_le.mp (refined_site_error 3 (by decide) alpha trial hw trial_field)).2
  let site := ∫ a,siteCost a.1 a.2 ∂(fields 3 (by decide) alpha trial:Measure Pair)
  let clause := ((row3.k-1:ℕ):ℝ)*(alpha:ℝ)*(∫ p,SurveyPropagation.logCost p ∂(productLaw 3 (by decide) trial:Measure Message))
  change finiteSite rate warnings 32 1024 16-clause+(damping rate warnings 32 0/(33*2^32)+1/10^18)+3*(alpha:ℝ)*d/(1-98/100)<0 at total
  change site-finiteSite rate warnings 32 1024 16≤damping rate warnings 32 0/(33*2^32)+1/10^18 at grid
  change site-clause+3*(alpha:ℝ)/(1-98/100)*squaredDistance (panelWeight 3 33) z trial<0
  have major := mul_le_mul_of_nonneg_left dist (show 0≤3*(alpha:ℝ)/(1-98/100) by positivity)
  apply lt_of_le_of_lt _ total
  apply add_le_add _ (major.trans_eq (by ring))
  linarith only [grid]

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean <==
import SPAnalysis.ThreeLeftData

namespace SPA.ThreeLeft
theorem left_test : passed=true := by native_decide
end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean <==
import SPAnalysis.SmallPanelData
import EndpointAudit.MomentQuadrature
import EndpointAudit.RoundedBinomial

namespace SPA.ThreeLeft
open SiteQuadrature ThreeBox
def R := 8192
def G : Int := 2^320
def tolerance : Nat := 10^14
def bound (n j : Nat) : Int := 2^((n+1)/2+(23*j+159)/160)

def shortTail (n j h : Nat) (wt : I) : Bool :=
  if 64*n*n+j*j>256*(n+2)*h then false else
    let a := RoundedBinomial.value n j h
    wt.hi*R*(a.1.natAbs+a.2.natAbs+(2*R:Int)*2^160)*tolerance≤unit*G

def horizon (n j : Nat) (wt : I) : Nat :=
  if wt.hi*R*bound n j*tolerance≤unit then 0 else
  if shortTail n j 128 wt then 128 else
  if shortTail n j 512 wt then 512 else
  if shortTail n j 2048 wt then 2048 else R

/-- A contribution in units of 2^(-384-320). All additions before
normalization are exact integer additions, including the sign choice. -/
def addRaw (a w : I) (z : Int) : I :=
  if z<0 then ⟨a.lo+z*w.hi,a.hi+z*w.lo⟩ else ⟨a.lo+z*w.lo,a.hi+z*w.hi⟩

def addColumn (n j L : Nat) (wt : I) (s : Array I) : Array I :=
  let step (i : Nat) (v : (Int × Int) × Array I) :=
    let b := RoundedBinomial.step n j (i+1) v.1.1 v.1.2
    (b,v.2.modify i fun a => addRaw a wt (b.1*(i+1:Nat)))
  (forIn (m:=Id) [:L] ((G,0),s) fun i v => .yield (step i v)).2

def nodeWeight (ps : Array I) (n j : Nat) :=
  overNat (mul (weight n j) ps[j]!) (if j=0 then 64 else 32)

def weights (rate : I) (ms : Array Mark) (n : Nat) :=
  let ps := (columns ms n).map (damp rate)
  (ps,Array.ofFn (fun j : Fin 1025 => nodeWeight ps n j.val))

def modeAccum (n : Nat) (ws : Array I) (s : Array I) : Array I :=
  forIn (m:=Id) [:1025] s fun j a =>
    let w := ws[j]!
    .yield (addColumn n j (horizon n j w) w a)

def harmonicArray (N : Nat) : Array I :=
  forIn (m:=Id) [:N] #[zero] fun (i : Nat) a => .yield (a.push (add a.back! (rat 1 ((i+1:Nat):Int))))

def panel := (Global.groupBox 3 33).getD default
def ceiling (j : Nat) := if j<Global.headSize then upperPt panel.upper[j]! else rat 11 (6*(j+1))

def reconstructed (s : Array I) (harm : Array I) (last : I) (j : Nat) :=
  let a := s[j]!
  let val := add (rat 1 2) ⟨a.lo/G,ceilDiv a.hi G⟩
  let center := sub val (overNat (divPos harm[j]! pi) 32)
  let err := add (overNat (scale last 4) (2^16)) (add (rat 1 (10^10)) (rat (33*1025) tolerance))
  cap (add center (MomentQuadrature.symmetric err)) 0 unit

def data :=
  let rate := overNat (scale row3.left 3) 2
  let xs := products (atoms row3) 2
  let ms := makeMarks xs
  Array.ofFn (fun n : Fin 33 => weights rate ms n.val)

def images (table : Array (Array I × Array I)) :=
  let raw := forIn (m:=Id) [:33] (Array.replicate R zero) fun n a => .yield (modeAccum n table[n]!.2 a)
  let harm := harmonicArray R
  let last := table[32]!.1[0]!
  Array.ofFn (fun j : Fin R => reconstructed raw harm last j.val)

def residual (y : Array I) :=
  let law := atoms row3
  let h := sum R fun j =>
    let d := sub y[j]! (moment law (j+1))
    overNat (mul (ceiling j) (mul d d)) (j+1)
  let v := maxI y[R-1]! (moment law (R+1))
  add h (mul (rat 11 (6*R)) (mul v v))

def passed : Bool :=
  let tab := data
  let last := tab[32]!.1[0]!
  let site := retained row3 row3.left 32
  let e := add (overNat last (33*2^32)) (rat 1 (10^18))
  let gain := divPos (mul (scale row3.left 3) (residual (images tab))) (rat 2 100)
  (tab.all fun p => p.1.all ok && p.2.all (fun w => ok w && 0≤w.lo && w.hi≤6*unit)) &&
    site.2 && atMost (fieldCap (products (atoms row3) 2) (overNat (scale row3.left 3) 2)) (rat 8 5) &&
    below (add (add site.1 e) gain) zero

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean <==
import SPAnalysis.ModeEnergy
import SPAnalysis.LowSpectralMoments

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators Topology RealInnerProductSpace NNReal

namespace SurveyPropagation.Fourier

def triad (x y v : ℝ) : ModeSpace := x • coordVector 0+y • coordVector 1+v • coordVector 2

private theorem triad_rep (x y v : ℝ) (n : ℕ) : ∀ᵐ t : ℝ,
    triad x y v (n,t) = Real.sqrt (density n t)*(x*(coefficient (node n t) 1).re+
      y*(coefficient (node n t) 2).re+v*(coefficient (node n t) 3).re) := by
  apply on_mode (p := fun ω => triad x y v ω=Real.sqrt (density ω.1 ω.2)*
    (x*(coefficient (node ω.1 ω.2) 1).re+y*(coefficient (node ω.1 ω.2) 2).re+v*(coefficient (node ω.1 ω.2) 3).re))
  filter_upwards [Lp.coeFn_add (x • coordVector 0+y • coordVector 1) (v • coordVector 2),
    Lp.coeFn_add (x • coordVector 0) (y • coordVector 1), Lp.coeFn_smul x (coordVector 0),
    Lp.coeFn_smul y (coordVector 1),Lp.coeFn_smul v (coordVector 2),
    coordVector_rep 0,coordVector_rep 1,coordVector_rep 2] with ω h1 h2 hx hy hv e1 e2 e3
  simp only [Pi.add_apply,Pi.smul_apply,smul_eq_mul] at h1 h2 hx hy hv
  unfold triad; rw [h1,h2,hx,hy,hv,e1,e2,e3]; ring

private theorem modes_zero (t : ℝ) : (coefficient (node 0 t) 1).re=0 ∧
    (coefficient (node 0 t) 2).re= -(t^2)/2 ∧ (coefficient (node 0 t) 3).re= -(t^2)/2 := by
  norm_num [coefficient,node,Complex.div_ofNat_re,Complex.div_ofNat_im,Complex.mul_re,Complex.mul_im,
    Complex.sub_re,Complex.sub_im] <;> constructor <;> ring

private theorem modes_one (t : ℝ) : (coefficient (node 1 t) 1).re= -(1/2) ∧
    (coefficient (node 1 t) 2).re= -(t^2+1/4)/2 ∧ (coefficient (node 1 t) 3).re= -(t^2+1/4)/4 := by
  norm_num [coefficient,node,Complex.div_ofNat_re,Complex.div_ofNat_im,Complex.mul_re,Complex.mul_im,
    Complex.sub_re,Complex.sub_im] <;> constructor <;> ring

theorem triad_mode_zero (x y v : ℝ) : modeEnergy (triad x y v) 0=(y+v)^2/8 := by
  have eqn : (fun t : ℝ => (triad x y v (0,t))^2) =ᵐ[volume] fun t => ((y+v)^2/4)*(t^4*density 0 t) := by
    filter_upwards [triad_rep x y v 0] with t ht
    rw [ht,mul_pow,Real.sq_sqrt (density_nonneg ..),(modes_zero t).1,(modes_zero t).2.1,(modes_zero t).2.2]
    ring
  unfold modeEnergy
  rw [integral_congr_ae eqn,integral_const_mul,mode_zero_fourth]
  ring

private theorem quad_weight :
    Integrable (fun t : ℝ => (t^2+1/4)^2*density 1 t) ∧
    (∫ t : ℝ, (t^2+1/4)^2*density 1 t)=1 := by
  have eqn (t : ℝ) : (t^2+1/4)^2*density 1 t=t^4*density 1 t+(1/2)*(t^2*density 1 t)+(1/16)*density 1 t := by ring
  have i0 : Integrable (density 1) := by simpa using moment_density_integrable 1 0 (by decide)
  have i2 := (moment_density_integrable 1 2 (by decide)).const_mul (1/2:ℝ)
  have i4 := moment_density_integrable 1 4 (by decide)
  simp_rw [eqn]
  refine ⟨(i4.add i2).add (i0.const_mul _),?_⟩
  have i42 : Integrable (fun t : ℝ => t^4*density 1 t+(1/2)*(t^2*density 1 t)) := i4.add i2
  rw [integral_add i42 (i0.const_mul (1/16:ℝ)),integral_add i4 i2,integral_const_mul,integral_const_mul,
    mode_one_moments.1,mode_one_moments.2.1,mode_one_moments.2.2]; norm_num

theorem triad_mode_one (x y v : ℝ) : modeEnergy (triad x y v) 1 ≤ x^2+(y+v/2)^2/2 := by
  let z := y+v/2
  have bound : ∀ᵐ t : ℝ, (triad x y v (1,t))^2 ≤
      (x^2/2)*density 1 t+(z^2/2)*((t^2+1/4)^2*density 1 t) := by
    filter_upwards [triad_rep x y v 1] with t ht
    rw [ht,mul_pow,Real.sq_sqrt (density_nonneg ..),(modes_one t).1,(modes_one t).2.1,(modes_one t).2.2]
    have ineq : (x*(-(1/2))+y*(-(t^2+1/4)/2)+v*(-(t^2+1/4)/4))^2 ≤
        x^2/2+(z^2/2)*(t^2+1/4)^2 := by dsimp [z]; nlinarith only [sq_nonneg (x-(y+v/2)*(t^2+1/4))]
    exact (mul_le_mul_of_nonneg_left ineq (density_nonneg 1 t)).trans_eq (by ring)
  have i0 : Integrable (density 1) := by simpa using moment_density_integrable 1 0 (by decide)
  have a := i0.const_mul (x^2/2)
  have b := quad_weight.1.const_mul (z^2/2)
  have hi := integral_mono_ae (square_int_mode (triad x y v) 1) (a.add b) bound
  simp only [Pi.add_apply] at hi
  rw [integral_add a b,integral_const_mul,integral_const_mul,mode_one_moments.1,quad_weight.2] at hi
  change _ ≤ x^2+z^2/2
  exact hi.trans_eq (by ring)

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean <==
import SPAnalysis.ThreeLeftData
import SPAnalysis.RoundedCoefficients
import SPAnalysis.FrequencyGrowth

noncomputable section
open SurveyPropagation.Fourier
namespace SPA.ThreeLeft
set_option maxRecDepth 12000
set_option exponentiation.threshold 1024
set_option maxHeartbeats 900000

private theorem cauchyBound (n j h : ℕ) :
    ‖coefficient (node n ((j:ℝ)/16)) h‖≤(bound n j:ℝ) := by
  have p := coefficient_frequency_bound n h (show 0≤(j:ℝ)/16 by positivity)
  let a := (n+1)/2
  let b := (23*j+159)/160
  have ea : n≤2*a := by dsimp [a]; omega
  have eb : 23*j≤160*b := by dsimp [b]; omega
  have ra : (n:ℝ)≤2*a := by exact_mod_cast ea
  have rb : 23*(j:ℝ)≤160*b := by exact_mod_cast eb
  have log2 := Real.log_pos (by norm_num : (1:ℝ)<2)
  have pi : Real.pi/32≤(23/160)*Real.log 2 := by linarith only [Real.pi_lt_d6,Real.log_two_gt_d9]
  have e : Real.pi*((j:ℝ)/16)/2≤(b:ℝ)*Real.log 2 := by
    linarith only [mul_le_mul_of_nonneg_right pi (Nat.cast_nonneg (α:=ℝ) j),
      mul_le_mul_of_nonneg_right rb log2.le]
  have he := Real.exp_le_exp.mpr e
  rw [Real.exp_nat_mul,Real.exp_log (by norm_num : (0:ℝ)<2)] at he
  have le : (2:ℝ)^((n:ℝ)/2)≤(2:ℝ)^a := by
    rw [←Real.rpow_natCast]; exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith only [ra])
  have num := mul_le_mul le he (Real.exp_pos _).le (by positivity)
  apply p.trans (num.trans_eq _)
  simp [bound,a,b,pow_add]

def approximateReal (n j h : ℕ) : ℝ := ((RoundedBinomial.value n j h).1:ℝ)/(G:ℝ)
def actualReal (n j h : ℕ) : ℝ := (coefficient (node n ((j:ℝ)/16)) h).re

private theorem raw_re (n j h : ℕ) :
    ((rawValue n j h)/(((2:ℝ)^320:ℝ):ℂ)).re=approximateReal n j h := by
  rw [Complex.div_ofReal_re]
  change ((RoundedBinomial.value n j h).1:ℝ)/(2:ℝ)^320=_ 
  simp only [approximateReal,G,Int.cast_pow,Int.cast_ofNat]

private theorem raw_norm (n j h : ℕ) :
    ‖rawValue n j h / (((2:ℝ)^320:ℝ):ℂ)‖ ≤
      (((RoundedBinomial.value n j h).1.natAbs:ℝ)+(RoundedBinomial.value n j h).2.natAbs)/(2:ℝ)^320 := by
  rw [norm_div,Complex.norm_real,Real.norm_of_nonneg (by positivity)]
  apply div_le_div_of_nonneg_right _ (by positivity)
  apply (Complex.norm_le_abs_re_add_abs_im _).trans_eq
  change |((RoundedBinomial.value n j h).1:ℝ)|+|((RoundedBinomial.value n j h).2:ℝ)|=_
  simp only [Int.cast_natAbs,Int.cast_abs]

private theorem shortened {n j L h : ℕ} (hn : n≤32) (hj : j≤1024) (lh : L≤h) (hr : h≤R)
    {w : I} (cut : shortTail n j L w=true) {v : ℝ} (wt : w.Contains v) (v0 : 0≤v) :
    |v*(h:ℝ)*actualReal n j h|≤1/(tolerance:ℝ) := by
  unfold shortTail at cut
  split at cut
  · contradiction
  · rename_i no
    have cs : 64*n*n+j*j≤256*(n+2)*L := by omega
    have cast : 64*(n:ℝ)*n+(j:ℝ)*j≤256*(n+2)*(L:ℝ) := by exact_mod_cast cs
    have fc := coefficient_tail (n:=n) (t:=(j:ℝ)/16) lh (by nlinarith only [cast,Nat.cast_nonneg (α:=ℝ) L])
    have approx := printed_coefficient_error hn hj L
    have norm := (norm_le_insert' (coefficient (node n ((j:ℝ)/16)) L)
      (rawValue n j L/(((2:ℝ)^320:ℝ):ℂ)))
    rw [norm_sub_rev] at approx
    have cn : ‖coefficient (node n ((j:ℝ)/16)) L‖ ≤
        (((RoundedBinomial.value n j L).1.natAbs:ℝ)+(RoundedBinomial.value n j L).2.natAbs)/(2:ℝ)^320+2*(R:ℝ)/2^160 := by
      have hl : (L:ℝ)≤R := by exact_mod_cast lh.trans hr
      linarith only [approx,raw_norm n j L,norm,hl]
    have bi := of_decide_eq_true cut
    have exactBound : (w.hi:ℝ)*R*((((RoundedBinomial.value n j L).1.natAbs:ℝ)+(RoundedBinomial.value n j L).2.natAbs)+
        (2*(R:ℝ))*2^160)*(tolerance:ℝ)≤(unit:ℝ)*(2:ℝ)^320 := by
      have z := (Int.cast_le (R:=ℝ)).mpr bi
      simpa only [G,Int.cast_mul,Int.cast_add,Int.cast_pow,Int.cast_natCast,Int.cast_ofNat] using z
    rw [abs_mul,abs_of_nonneg (mul_nonneg v0 (Nat.cast_nonneg _))]
    have hh : (h:ℝ)≤R := by exact_mod_cast hr
    have vh := mul_le_mul wt.2 hh (Nat.cast_nonneg _) (v0.trans wt.2)
    have c := (Complex.abs_re_le_norm _).trans (fc.trans cn)
    apply (mul_le_mul vh c (abs_nonneg _) (mul_nonneg (v0.trans wt.2) (Nat.cast_nonneg _))).trans
    change (w.hi:ℝ)/unit*(R:ℝ)*_≤_
    norm_num [R,tolerance,unit,bits] at exactBound ⊢
    linarith only [exactBound]

private theorem entire_column {n j h : ℕ} (hr : h≤R) {w : I} {v : ℝ} (wt : w.Contains v) (v0 : 0≤v)
    (cut : w.hi*R*bound n j*tolerance≤unit) : |v*(h:ℝ)*actualReal n j h|≤1/(tolerance:ℝ) := by
  have b := (Complex.abs_re_le_norm _).trans (cauchyBound n j h)
  have hh : (h:ℝ)≤R := by exact_mod_cast hr
  have val := mul_le_mul (mul_le_mul wt.2 hh (Nat.cast_nonneg _) (v0.trans wt.2)) b (abs_nonneg _)
    (mul_nonneg (v0.trans wt.2) (Nat.cast_nonneg _))
  have cut' : (w.hi:ℝ)*R*(bound n j:ℝ)*(tolerance:ℝ)≤(unit:ℝ) := by exact_mod_cast cut
  rw [abs_mul,abs_of_nonneg (mul_nonneg v0 (Nat.cast_nonneg _))]
  apply val.trans
  change (w.hi:ℝ)/unit*R*(bound n j:ℝ)≤_
  rw [le_div_iff₀ (by norm_num [tolerance] : 0<(tolerance:ℝ))]
  calc _ = ((w.hi:ℝ)*R*(bound n j:ℝ)*tolerance)/(unit:ℝ) := by ring
       _ ≤ 1 := (div_le_one I.unit_pos).mpr cut'

theorem horizon_le (n j : ℕ) (w : I) : horizon n j w≤R := by
  unfold horizon; split_ifs <;> decide

def surrogate (n j h : ℕ) (w : I) (v : ℝ) := if h≤horizon n j w then
  v*(h:ℝ)*approximateReal n j h else 0

theorem surrogate_error {n j h : ℕ} (hn : n≤32) (hj : j≤1024) (hp : 0<h) (hr : h≤R)
    {w : I} {v : ℝ} (wt : w.Contains v) (v0 : 0≤v) (six : w.hi≤6*unit) :
    |surrogate n j h w v-v*(h:ℝ)*actualReal n j h|≤1/(tolerance:ℝ) := by
  unfold surrogate
  split
  · rw [←mul_sub,abs_mul,abs_of_nonneg (mul_nonneg v0 (Nat.cast_nonneg _))]
    have rr := (Complex.abs_re_le_norm _).trans (printed_coefficient_error hn hj h)
    rw [Complex.sub_re,raw_re] at rr
    have vmax : (v:ℝ)≤6 := wt.2.trans ((div_le_iff₀ I.unit_pos).mpr (by exact_mod_cast six))
    have hh : (h:ℝ)≤R := by exact_mod_cast hr
    have hi := mul_le_mul (mul_le_mul vmax hh (Nat.cast_nonneg _) (by norm_num)) rr (abs_nonneg _)
      (mul_nonneg (by norm_num) (Nat.cast_nonneg (α:=ℝ) R))
    apply hi.trans
    have hh' : (h:ℝ)≤8192 := hh
    norm_num [R,tolerance]; linarith only [hh']
  · rename_i short
    rw [zero_sub,abs_neg]
    unfold horizon at short
    split at short
    · exact entire_column hr wt v0 (by assumption)
    · split at short
      · exact shortened hn hj (by omega) hr (by assumption : shortTail n j 128 w=true) wt v0
      · split at short
        · exact shortened hn hj (by omega) hr (by assumption : shortTail n j 512 w=true) wt v0
        · split at short
          · exact shortened hn hj (by omega) hr (by assumption : shortTail n j 2048 w=true) wt v0
          · contradiction

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean <==
import SPAnalysis.ThreeLeftData

namespace SPA.ThreeLeft
open ThreeBox
def radiusBox :=
  add (overNat (scale data[32]!.1[0]! 4) (2^16)) (add (rat 1 (10^10)) (rat (33*1025) tolerance))
theorem radius_nonneg : 0≤radiusBox.lo := by native_decide
end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean <==
import SPAnalysis.ThreeAccum
import SPAnalysis.ThreeSamples

noncomputable section
open SurveyPropagation.Fourier
namespace SPA.ThreeLeft
open MomentQuadrature
set_option maxRecDepth 10000
attribute [local irreducible] data horizon

def rawImage : Array I := forIn (m:=Id) [:33] (Array.replicate R zero) fun n a => .yield (modeAccum n data[n]!.2 a)
def approxTerm (i n j : ℕ) := surrogate n j (i+1) data[n]!.2[j]! (amplitude n j)
def exactTerm (i n j : ℕ) := amplitude n j*((i+1:ℕ):ℝ)*actualReal n j (i+1)
def approxSum (i : ℕ) := ∑ n ∈ Finset.range 33,∑ j ∈ Finset.range 1025,approxTerm i n j
def exactSum (i : ℕ) := ∑ n ∈ Finset.range 33,∑ j ∈ Finset.range 1025,exactTerm i n j

theorem mode_contains (n : ℕ) (hn : n<33) {a : Array I} (sz : a.size=R) {v : ℕ → ℝ}
    (inc : ∀ i < R,a[i]!.Contains (v i*G)) :
    let out := modeAccum n data[n]!.2 a
    out.size=R ∧ ∀ i < R,out[i]!.Contains ((v i+∑ j ∈ Finset.range 1025,approxTerm i n j)*G) := by
  let P (j : ℕ) (s : Array I) := s.size=R ∧ ∀ i < R,s[i]!.Contains ((v i+∑ z ∈ Finset.range j,approxTerm i n z)*G)
  have init : P 0 a := ⟨sz,by simpa [P] using inc⟩
  apply bounded_range 1025 P _ a init
  intro j hj s hs
  have next := column_contains n j hs.1 hs.2 (sample hn hj).2.1
  refine ⟨next.1,?_⟩; intro i hi
  simpa only [approxTerm,Finset.sum_range_succ,add_assoc] using next.2 i hi

theorem raw_contains {i : ℕ} (hi : i<R) : rawImage[i]!.Contains (approxSum i*G) := by
  let P (n : ℕ) (s : Array I) := s.size=R ∧ ∀ j < R,s[j]!.Contains
    ((∑ a ∈ Finset.range n,∑ b ∈ Finset.range 1025,approxTerm j a b)*G)
  have init : P 0 (Array.replicate R zero) := by
    refine ⟨by simp,?_⟩; intro j hj
    simpa [getElem!_pos,hj,zero] using I.contains_whole 0
  have next (n : ℕ) (hn : n<33) (s : Array I) (hs : P n s) : P (n+1) (modeAccum n data[n]!.2 s) := by
    have v := mode_contains n hn hs.1 hs.2
    exact ⟨v.1,fun j hj => by simpa only [Finset.sum_range_succ (fun a => ∑ b ∈ Finset.range 1025,approxTerm j a b) n] using v.2 j hj⟩
  exact (bounded_range 33 P _ _ init next).2 i hi

theorem rounded_sum_error {i : ℕ} (hi : i<R) : |approxSum i-exactSum i|≤(33*1025:ℝ)/tolerance := by
  have row (n : ℕ) (hn : n<33) : |(∑ j ∈ Finset.range 1025,approxTerm i n j)-(∑ j ∈ Finset.range 1025,exactTerm i n j)|≤
      (1025:ℝ)/tolerance := by
    rw [←Finset.sum_sub_distrib]
    apply (Finset.abs_sum_le_sum_abs _ _).trans
    calc _ ≤ ∑ _j ∈ Finset.range 1025,(1:ℝ)/tolerance := by
          apply Finset.sum_le_sum; intro j hj
          have jj := Finset.mem_range.mp hj
          obtain ⟨_,box,p,up⟩ := sample hn jj
          exact surrogate_error (n:=n) (j:=j) (by omega) (by omega) (by omega : 0 < i+1) (by omega) box p up
         _ = _ := by simp <;> ring
  unfold approxSum exactSum; rw [←Finset.sum_sub_distrib]
  apply (Finset.abs_sum_le_sum_abs _ _).trans
  calc _ ≤ ∑ _n ∈ Finset.range 33,(1025:ℝ)/tolerance := Finset.sum_le_sum fun n h => row n (Finset.mem_range.mp h)
       _ = _ := by simp <;> ring

private theorem moment_live {n j : ℕ} (nz : ¬(n=0 ∧ j=0)) (i : ℕ) :
    momentValue rate warnings i n j=exactTerm i n j := by
  have rep : continuousMomentMode i n ((j:ℝ)/16)=signedCoefficient i (n,(j:ℝ)/16) := by
    by_cases z : n=0
    · apply mode_value; exact div_ne_zero (by exact_mod_cast (show j≠0 by omega)) (by norm_num)
    · simp [continuousMomentMode,z]
  simp only [momentValue,rep,exactTerm,actualReal,amplitude,if_neg nz,signedCoefficient,Nat.cast_add_one]; ring

theorem exact_sum_mesh (i : ℕ) :
    exactSum i+momentValue rate warnings i 0 0=finiteMesh (dampedMomentCell rate warnings i 32) 16 1024 := by
  rw [←moment_sum_eq_mesh,exactSum]
  let origin := momentValue rate warnings i 0 0
  have cell (n j : ℕ) : momentValue rate warnings i n j =
      exactTerm i n j + if n=0 then (if j=0 then origin else 0) else 0 := by
    by_cases z : n=0 ∧ j=0
    · obtain ⟨rfl,rfl⟩ := z; simp only [exactTerm,amplitude,if_true,true_and,zero_mul,zero_add,origin]
    · rw [moment_live z]
      by_cases h : n=0 <;> simp [h,show n=0 → j≠0 by omega]
  conv_rhs => tactic => simp_rw [cell,Finset.sum_add_distrib]
  simp [Finset.sum_ite_irrel,origin]

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean <==
import SPAnalysis.ThreeImages
import SPAnalysis.SmallContraction
import SPAnalysis.CheckedResidual

noncomputable section
open SurveyPropagation
namespace SPA.ThreeLeft
open Global SiteQuadrature MomentQuadrature
set_option maxRecDepth 10000
attribute [local irreducible] panelBounds panel data images

abbrev threePanel : Fin (panelCount 3) := ⟨33,by decide⟩
theorem three_trial_member : trial ∈ TrialLaw.smallCarrier 3 threePanel (groupCap 3:ℝ) := by
  simpa only [groupCap,if_true,Rat.cast_div,Rat.cast_ofNat] using TrialLaw.printed_three_mem.mem_carrier

theorem cap_real (j : ℕ) (hj : headSize≤j) : panelUpper 3 33 j = (11/6)/((j:ℝ)+1) := by
  rw [panelUpper,inputUpper,if_neg (Nat.not_lt.mpr hj)]
  norm_num [groupCap]; field_simp; ring

theorem three_checked_residual :
    let z := update 3 (by decide) alpha trial
    ∃ d : ℝ,(ThreeLeft.residual (images data)).Contains d ∧ squaredDistance (panelWeight 3 33) z trial≤d := by
  let z := update 3 (by decide) alpha trial
  let y := images data
  let diff (j : ℕ) := SurveyPropagation.moment z (j+1)-SurveyPropagation.moment trial (j+1)
  let head (j : ℕ) := panelUpper 3 33 j*(diff j)^2/((j:ℝ)+1)
  let v := max (SurveyPropagation.moment z R) (SurveyPropagation.moment trial (R+1))
  have hk : 3=3 ∨ 3=4 := Or.inl rfl
  obtain ⟨inp⟩ := small_moment_input hk threePanel (groupBox_present hk threePanel) three_trial_member
  have eqb : panel=panelBounds 3 33 := by unfold panel panelBounds; rfl
  have wt (j : ℕ) : (ceiling j).Contains (panelUpper 3 33 j) := by
    by_cases hj : j<headSize
    · have good := I.valid_of_contains (inp.head j hj).2.1
      rw [ceiling,if_pos hj,eqb,panelUpper,inputUpper,if_pos hj,ThreeBox.upperPt,if_pos good]
      exact ⟨le_rfl,le_rfl⟩
    · rw [ceiling,if_neg hj,cap_real _ (le_of_not_gt hj)]
      convert I.contains_rat 11 (6*((j:ℤ)+1)) (by positivity) using 1 <;> push_cast <;> field_simp <;> ring
  have hs : (sum R fun j =>
      let d := sub y[j]! (moment (atoms row3) (j+1))
      overNat (mul (ceiling j) (mul d d)) (j+1)).Contains (∑ j ∈ Finset.range R,head j) := by
    apply packed_sum; intro j hj
    have d := I.contains_sub (images_contain j hj) (trial_moment row3 (by simp [trials]) (j+1))
    simpa only [head,diff,z,y,trial,Nat.cast_add_one,sq] using
      I.contains_overNat (I.contains_mul (wt j) (I.contains_mul d d)) (Nat.zero_lt_succ j)
  have pr : 0<R := by decide
  have last := images_contain (R-1) (by omega)
  rw [Nat.sub_add_cancel pr] at last
  have vb := I.contains_maxI last (trial_moment row3 (by simp [trials]) (R+1))
  let d := (∑ j ∈ Finset.range R,head j)+(11/(6*(R:ℝ)))*v^2
  have p := I.contains_rat 11 (6*(R:ℤ)) (by positivity)
  refine ⟨d,?_,?_⟩
  · simpa only [ThreeLeft.residual,hs,d,v,y,z,trial,pow_two,Int.cast_mul,Int.cast_ofNat,Int.cast_natCast] using
      I.contains_add hs (I.contains_mul p (I.contains_mul vb vb))
  · have dist := distance_head_tail_scaled z trial 1 R (by decide) pr (panelUpper 3 33)
      (fun j => (panel_upper_positive hk threePanel j).le) (by norm_num : (0:ℝ)<11/6)
      (fun j hj => (cap_real j (by exact (show headSize≤R by decide).trans hj)).le) v (le_max_left ..) (le_max_right ..)
    refine dist.trans_eq ?_
    simp only [pow_one,Nat.cast_one,div_one,d]
    congr 1
    · apply Finset.sum_congr rfl; intro j _; dsimp only [head,diff]; ring
    · field_simp <;> ring

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean <==
import SPAnalysis.ThreeLeftCheck
import SPAnalysis.PrintedMomentRows
import SPAnalysis.FiveZero

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
open scoped NNReal
namespace SPA.ThreeLeft
open SiteQuadrature MomentQuadrature
set_option maxRecDepth 10000
set_option maxHeartbeats 1000000
attribute [local irreducible] data images residual retained

def alpha := (bracket 3).1.toNNReal
def rate := countRate 3 alpha
def trial := printedLaw row3 (by simp [trials])
def warnings := printedWarnings row3 (by simp [trials]) (by decide)
def amplitude (n j : ℕ) : ℝ := if n=0 ∧ j=0 then 0 else
  density n ((j:ℝ)/16)*damping rate warnings n ((j:ℝ)/16)/(if j=0 then 64 else 32)

theorem tests :
    ((data.all fun p => p.1.all ok && p.2.all (fun w => ok w && 0≤w.lo && w.hi≤6*unit))=true) ∧
    (retained row3 row3.left 32).2=true ∧
    atMost (fieldCap (products (atoms row3) 2) (overNat (scale row3.left 3) 2)) (rat 8 5)=true ∧
    below (add (add (retained row3 row3.left 32).1
      (add (overNat data[32]!.1[0]! (33*2^32)) (rat 1 (10^18))))
      (divPos (mul (scale row3.left 3) (residual (images data))) (rat 2 100))) zero=true := by
  have h := left_test
  simp only [passed,Bool.and_eq_true] at h
  exact ⟨h.1.1.1,h.1.1.2,h.1.2,h.2⟩

theorem at_mode {n : ℕ} (hn : n<33) :
    data[n]! = weights (overNat (scale row3.left 3) 2) (marksFor row3) n := by
  unfold data; simp [getElem!_pos,hn,marksFor,trialProducts,row3]

theorem rate_box : (overNat (scale row3.left 3) 2).Contains (rate:ℝ) := by
  have a := exact_left row3 (by simp [trials]) (by decide)
  simpa [rate,countRate,alpha,mul_comm] using I.contains_overNat (I.contains_scale a 3) (by decide : 0<2)

theorem sample {n j : ℕ} (hn : n<33) (hj : j<1025) :
    data[n]!.1[j]!.Contains (damping rate warnings n ((j:ℝ)/16)) ∧
    data[n]!.2[j]!.Contains (amplitude n j) ∧ 0≤amplitude n j ∧ data[n]!.2[j]!.hi≤6*unit := by
  have sz : n<data.size := by simpa [data] using hn
  have good := Array.all_eq_true.mp tests.1 n sz
  rw [←getElem!_pos data n sz] at good
  obtain ⟨ps,ws⟩ := Bool.and_eq_true_iff.mp good
  have ix : j<data[n]!.2.size := by rw [at_mode hn]; simpa [weights] using hj
  have w := Array.all_eq_true.mp ws j ix
  rw [←getElem!_pos data[n]!.2 j ix] at w
  simp only [Bool.and_eq_true,decide_eq_true_eq] at w
  rw [at_mode hn] at ps ⊢
  let rr := overNat (scale row3.left 3) 2
  let pp := (columns (marksFor row3) n).map (damp rr)
  have de := column_samples row3 (by simp [trials]) (by decide) n rate rate_box ps j hj
  change pp[j]!.Contains _ at de
  have eqn : (weights rr (marksFor row3) n).2[j]! = nodeWeight pp n j := by simp [weights,pp,getElem!_pos,hj]
  have orig : (weight 0 0).Contains 0 := by
    simpa only [weight,if_true,Int.cast_zero] using I.contains_whole 0
  have mass : (nodeWeight pp n j).Contains (amplitude n j) := by
    by_cases atZero : n=0 ∧ j=0
    · obtain ⟨rfl,rfl⟩ := atZero
      have h := I.contains_overNat (I.contains_mul orig de) (by decide : 0<64)
      simpa [nodeWeight,amplitude] using h
    · have q := I.contains_mul (weight_contains n j (by omega) (by omega)) de
      by_cases j0 : j=0
      · have nz : n≠0 := by omega
        simpa [nodeWeight,amplitude,nz,j0] using I.contains_overNat q (by decide : 0<64)
      · simpa [nodeWeight,amplitude,atZero,j0] using I.contains_overNat q (by decide : 0<32)
  rw [←eqn] at mass
  have p0 : 0≤(data[n]!.2[j]!).lower := div_nonneg (by exact_mod_cast w.1.2) I.unit_pos.le
  rw [at_mode hn] at p0 w
  exact ⟨de,mass,p0.trans mass.1,w.2⟩

end SPA.ThreeLeft


==> anc/audit/supplement/analysis-lean/SPAnalysis/ThreeSharper.lean <==
import SPAnalysis.AllK
import EndpointAudit.ThreeSharperCheck

noncomputable section
open Set Filter
open scoped Topology

namespace SurveyPropagation

abbrev threeSharperDensity : ℝ := 426678429403 / 10^11

/-- Positivity of the real SP functional at the ten-atom trial law. -/
theorem three_sharper_trial_positive :
    0 < score 3 (by decide) threeSharperDensity.toNNReal
      (SPA.SiteQuadrature.printedLaw SPA.row3 (by simp [SPA.trials])) := by
  apply SPA.SiteQuadrature.positive_of_certificate SPA.row3
    (by simp [SPA.trials]) (by decide) _ _ SPA.SiteQuadrature.three_sharper_check
  rw [Real.coe_toNNReal _ (by norm_num [threeSharperDensity])]
  have h := SPA.I.contains_rat 426678429403 (10^11) (by decide)
  convert h using 1
  norm_num [SPA.ThreeScore.strongerDensity, threeSharperDensity]

/-- At the sharper density, panel 34 contains the selected limit of the
ordinary iteration and the ten-atom trial law. -/
theorem three_sharper_selected_positive (η : ℝ → Law) (sel : isSelection 3 (by decide) η) :
    0 < selectedScore 3 (by decide) η threeSharperDensity := by
  let i := endpointPanel 3 (Or.inl rfl)
  have ht : threeSharperDensity ∈ domain 3 := by
    norm_num [threeSharperDensity, domain, leftDensity, rightDensity, mem_Icc]
  have panel : threeSharperDensity ∈ panelRegion 3 i := by
    change _ ∧ threeSharperDensity ∈ Icc (21/5+33*(1/500)) (21/5+(33+1)*(1/500))
    exact ⟨ht, by norm_num [threeSharperDensity, mem_Icc]⟩
  obtain ⟨⟨N, entry⟩, inv⟩ := small_orbits 3 (Or.inl rfl) i _ panel
  let p := smallPanel (Or.inl rfl) i panel N entry inv
  have carrier : p.carrier = TrialLaw.smallCarrier 3 33 (14/3) := by
    change smallClass 3 i = _
    norm_num [smallClass, i, endpointPanel, SPA.Global.groupCap]
  obtain ⟨y, hy, _, lim, unique⟩ := selected_from_moment_contraction 3 (by decide)
    threeSharperDensity.toNNReal p.carrier p.compact p.N p.entry p.invariant
    p.q_nonneg p.q_lt_one p.w p.w_pos p.summable p.contraction
  have eqn := tendsto_nhds_unique lim (sel _ ht).1
  have cap (x : Law) (hx : x ∈ p.carrier) : finiteInverse x ∧ inverseMoment x ≤ 14/3 :=
    TrialLaw.smallCarrier_cap (k := 3) (i := 33) (carrier ▸ hx)
  apply three_sharper_trial_positive.trans_le
  apply selected_maximizes_of_ascent 3 (by decide) threeSharperDensity.toNNReal
    p.carrier p.compact (η _) (eqn ▸ hy) p.invariant (eqn ▸ unique)
    ((score_continuous_on_cap 3 (by decide) _ (14/3)).mono cap)
  · exact fun x hx => score_strict_ascent 3 (by decide) _ (by norm_num [threeSharperDensity])
      x (cap x hx).1
  · rw [carrier]
    exact TrialLaw.printed_three_mem.mem_carrier

/-- The ordinary three-SAT SP iteration selects a law on the entire stated
density interval. Its unique zero lies strictly between the exact decimals
4.2667842934 and 4.26678429403. -/
theorem three_sharper_bracket :
    ∃ (η : ℝ → Law) (a : ℝ), isSelection 3 (by decide) η ∧
      a ∈ Ioo (42667842934 / 10^10 : ℝ) (426678429403 / 10^11 : ℝ) ∧
      selectedScore 3 (by decide) η a = 0 ∧
      ∀ t ∈ domain 3, selectedScore 3 (by decide) η t = 0 → t = a := by
  obtain ⟨η, a, sel, _, zero, unique⟩ := allK 3 (by decide)
  obtain ⟨n, P, cover⟩ := families 3 (by decide)
  have cont : ContinuousOn (selectedScore 3 (by decide) η) (domain 3) :=
    fun t ht => (derivative_on_density_cover 3 (by decide) P cover η sel t ht).continuousWithinAt
  let l : ℝ := 42667842934 / 10^10
  have left : selectedScore 3 (by decide) η l < 0 := (signs 3 (by decide) η sel).1
  have sub : Icc l threeSharperDensity ⊆ domain 3 := by
    apply Icc_subset_Icc <;> norm_num [l, threeSharperDensity, leftDensity, rightDensity]
  obtain ⟨v, hv, root⟩ := intermediate_value_Ioo
    (show l ≤ threeSharperDensity by norm_num [l, threeSharperDensity]) (cont.mono sub)
    (show (0 : ℝ) ∈ _ from ⟨left, three_sharper_selected_positive η sel⟩)
  have eqn := unique v (sub ⟨hv.1.le, hv.2.le⟩) root
  exact ⟨η, a, sel, eqn ▸ hv, zero, unique⟩

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean <==
import SPAnalysis.ProductTrialMeasure
import SPAnalysis.CheckedLogRange

noncomputable section
open MeasureTheory SurveyPropagation
namespace SPA

theorem ok_add_inputs {a b : I} (h : ok (add a b)=true) : ok a=true ∧ ok b=true := by
  by_contra! no
  have bad : (ok a && ok b)=false := by simpa using no
  have e : add a b=invalid := by rw [add,bad]; rfl
  rw [e] at h; contradiction

/-- In a successful expectation the interval evaluation at every site succeeded. -/
theorem ok_at_atoms {l : Law} {F : I → I} (good : ok (expectation l F)=true) :
    ∀ p∈l, ok (F p.1)=true := by
  have fold (xs : Law) (start : I)
      (pass : ok (xs.foldl (fun v p => add v (mul p.2 (F p.1))) start)=true) :
      ok start=true ∧ ∀ p∈xs,ok (F p.1)=true := by
    induction xs generalizing start with
    | nil => exact ⟨pass,by simp⟩
    | cons x xs ih =>
      obtain ⟨step,rest⟩ := ih _ pass
      obtain ⟨init,prod⟩ := ok_add_inputs step
      exact ⟨init,fun p hp => (List.mem_cons.mp hp).elim (fun e => e ▸ (I.valid_factors prod).2) (rest p)⟩
  exact (fold l zero good).2

private theorem one_repr : one.Contains 1 := by simpa [one] using I.contains_whole 1

theorem contains_trial_log {p : I} {z : ℝ} (hp : p.Contains z) (good : ok (logCost p)=true) :
    (logCost p).Contains (-Real.log (1-z)) := by
  have valid : ok (logBelowOne (sub one p))=true := by simpa [logCost,ok,neg] using good
  exact I.contains_neg (I.contains_logBelowOne (I.contains_sub one_repr hp) valid)

abbrev trialProducts (r : Trial) (n : ℕ) := products (atoms r) n

/-- The finite expectation represents integration against the actual iid product measure. -/
theorem contains_trial_expectation (r : Trial) (hr : TrialLaw.Valid r) (n : ℕ) (hn : 0<n)
    (F : I → I) (f : ℝ → ℝ)
    (point : ∀ p∈trialProducts r n, ∀ z : ℝ,p.1.Contains z → (F p.1).Contains (f z)) :
    (expectation (trialProducts r n) F).Contains
      (∫ z : Message,f (z:ℝ) ∂(productLaw n hn (TrialLaw.law r hr):Measure Message)) := by
  rw [product_trial_expectation]
  exact contains_average (products_represent (atoms_represent r hr) n) F f
    (fun p hp z _ => point p hp z.1)

theorem contains_trial_costs (r : Trial) (hr : TrialLaw.Valid r) (n : ℕ) (hn : 0<n)
    (good : ok (expectation (trialProducts r n) logCost)=true) :
    (expectation (trialProducts r n) logCost).Contains
      (∫ z : Message,SurveyPropagation.logCost z ∂(productLaw n hn (TrialLaw.law r hr):Measure Message)) ∧
    (expectation (trialProducts r n) fun p => powI (logCost p) 2).Contains
      (∫ z : Message,(SurveyPropagation.logCost z)^2 ∂(productLaw n hn (TrialLaw.law r hr):Measure Message)) := by
  have hv := ok_at_atoms good
  exact ⟨contains_trial_expectation r hr n hn _ (fun z => -Real.log (1-z))
      (fun p hp _ hz => contains_trial_log hz (hv p hp)),
    contains_trial_expectation r hr n hn _ (fun z => (-Real.log (1-z))^2)
      (fun p hp _ hz => I.contains_powI (contains_trial_log hz (hv p hp)) 2)⟩

theorem contains_trial_field_cap (r : Trial) (hr : TrialLaw.Valid r) (n : ℕ) (hn : 0<n)
    {rate : I} {intensity : ℝ} (rate_ok : rate.Contains intensity)
    (good : ok (fieldCap (trialProducts r n) rate)=true) :
    (fieldCap (trialProducts r n) rate).Contains
      (intensity * ∫ z : Message,(z:ℝ)^2/(1-(z:ℝ)) ∂(productLaw n hn (TrialLaw.law r hr):Measure Message)) := by
  have gv := ok_at_atoms (I.valid_factors good).2
  apply I.contains_mul rate_ok
  apply contains_trial_expectation r hr n hn _ (fun z => z^2/(1-z))
  intro p hp z hz
  have pos := (I.valid_divisors (gv p hp)).2
  simpa only [pow_two] using I.contains_divPos (I.contains_mul hz hz) (I.contains_sub one_repr hz) pos

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean <==
import SPAnalysis.Common
import SPAnalysis.Statement

noncomputable section
open MeasureTheory Set
open scoped ENNReal BigOperators

namespace SurveyPropagation.TrialLaw

def Valid (r : SPA.Trial) : Prop :=
  0 < r.xden ∧ 0 < r.wden ∧ (r.atoms.map Prod.snd).sum = r.wden ∧
    ∀ a ∈ r.atoms, a.1 < r.xden

private def site (s d : ℕ) : Message :=
  if h : s < d then ⟨s/d,by positivity,(div_lt_one (by exact_mod_cast (show 0 < d by omega))).mpr
    (by exact_mod_cast h)⟩ else ⟨0,by norm_num⟩

private def rawMeasure (sd : ℕ) : List (ℕ × ℕ) → Measure Message
  | [] => 0
  | (s,w) :: rest => (w : ℝ≥0∞) • Measure.dirac (site s sd) + rawMeasure sd rest

private theorem raw_univ (sd : ℕ) (l : List (ℕ × ℕ)) :
    rawMeasure sd l univ = ((l.map Prod.snd).sum : ℕ) := by
  induction l with
  | nil => simp [rawMeasure]
  | cons a l ih => rcases a with ⟨s,w⟩; simp [rawMeasure,ih]

def law (r : SPA.Trial) (hr : Valid r) : Law :=
  ⟨(r.wden : ℝ≥0∞)⁻¹ • rawMeasure r.xden r.atoms,⟨by
    simp only [Measure.smul_apply,smul_eq_mul,raw_univ,hr.2.2.1]
    exact ENNReal.inv_mul_cancel (by exact_mod_cast hr.2.1.ne') (by simp)⟩⟩

private theorem integrable_raw (sd : ℕ) (l : List (ℕ × ℕ)) (f : Message → ℝ) :
    Integrable f (rawMeasure sd l) := by
  induction l with
  | nil => simp [rawMeasure]
  | cons a l ih =>
    rcases a with ⟨s,w⟩
    exact ((integrable_dirac (by simp)).smul_measure (by simp : (w:ℝ≥0∞) ≠ ⊤)).add_measure ih

private theorem integral_raw (sd : ℕ) (l : List (ℕ × ℕ)) (f : Message → ℝ) :
    (∫ u, f u ∂(rawMeasure sd l)) = (l.map fun a => (a.2 : ℝ) * f (site a.1 sd)).sum := by
  induction l with
  | nil => simp [rawMeasure]
  | cons a l ih =>
    rcases a with ⟨s,w⟩
    rw [rawMeasure,integral_add_measure ((integrable_dirac (by simp)).smul_measure (by simp)) (integrable_raw _ _ _)]
    simp [integral_smul_measure,ih]

def rationalAverage (r : SPA.Trial) (f : ℚ → ℚ) : ℚ :=
  (r.atoms.map fun a => (a.2 : ℚ)*f (a.1/r.xden)).sum/r.wden

theorem integral_eq_rational (r : SPA.Trial) (hr : Valid r) (f : Message → ℝ) (g : ℚ → ℚ)
    (fits : ∀ a ∈ r.atoms, f (site a.1 r.xden) = (g ((a.1:ℚ)/r.xden) : ℚ)) :
    (∫ u, f u ∂(law r hr : Measure Message)) = rationalAverage r g := by
  change (∫ u, f u ∂((r.wden : ℝ≥0∞)⁻¹ • rawMeasure r.xden r.atoms)) = _
  rw [integral_smul_measure,integral_raw]
  have cast_sum (l : List (ℕ × ℕ)) (hs : ∀ a ∈ l, f (site a.1 r.xden) = (g ((a.1:ℚ)/r.xden) : ℚ)) :
      (l.map (fun a => (a.2 : ℝ)*f (site a.1 r.xden))).sum =
      (((l.map (fun a => (a.2 : ℚ)*g (a.1/r.xden))).sum : ℚ) : ℝ) := by
    induction l with
    | nil => simp
    | cons a l ih =>
      simp only [List.map_cons,List.sum_cons,Rat.cast_add,Rat.cast_mul,Rat.cast_natCast]
      rw [hs a (by simp),ih (fun b hb => hs b (by simp [hb]))]
  rw [cast_sum r.atoms fits]
  simp [rationalAverage,div_eq_inv_mul]

def rationalMoment (r : SPA.Trial) (h : ℕ) := rationalAverage r (·^h)
def rationalInverse (r : SPA.Trial) := rationalAverage r (fun u => (1-u)⁻¹)

theorem moment_eq (r : SPA.Trial) (hr : Valid r) (h : ℕ) :
    moment (law r hr) h = (rationalMoment r h : ℚ) := by
  apply integral_eq_rational
  intro a ha
  simp [site,hr.2.2.2 a ha]

theorem inverse_eq (r : SPA.Trial) (hr : Valid r) :
    inverseMoment (law r hr) = (rationalInverse r : ℚ) := by
  apply integral_eq_rational
  intro a ha
  simp [site,hr.2.2.2 a ha]

theorem finite (r : SPA.Trial) (hr : Valid r) : finiteInverse (law r hr) :=
  (integrable_raw _ _ _).smul_measure (by simp [Nat.ne_of_gt hr.2.1])

theorem valid_printed (r : SPA.Trial) (hr : r ∈ SPA.trials) : Valid r := by
  simp only [SPA.trials,List.mem_cons,List.not_mem_nil,or_false] at hr
  rcases hr with h|h|h|h|h|h|h|h <;> subst r <;> unfold Valid <;> decide

private def rp (k : ℕ) : ℚ := (1/2:ℚ)^k
private def repsilon (k : ℕ) : ℚ := (121/100:ℚ)*k*rp k
private def rb (k h : ℕ) : ℚ := (1/2:ℚ)^h + repsilon k*(1/2-(1/2:ℚ)^h)

private theorem cast_rp (k : ℕ) : ((rp k : ℚ):ℝ) = Common.p k := by
  simp [rp,Common.p]
private theorem cast_repsilon (k : ℕ) : ((repsilon k : ℚ):ℝ) = Common.epsilon k := by
  simp [repsilon,Common.epsilon,cast_rp]
private theorem cast_rb (k h : ℕ) : ((rb k h : ℚ):ℝ) = Common.b k h := by
  simp [rb,Common.b,cast_repsilon]

private def commonTests (r : SPA.Trial) : Prop :=
  (1-rp r.k)/2 ≤ rationalMoment r 1 ∧
  (∀ h : Fin 8, rationalMoment r (h.val+1) ≤ rb r.k (h.val+1)) ∧
  rationalMoment r 8 ≤ repsilon r.k/2 ∧ repsilon r.k ≤ 1 ∧ rationalInverse r ≤ 11/4

private instance (r : SPA.Trial) : Decidable (commonTests r) := by unfold commonTests; infer_instance

private theorem common_rows (r : SPA.Trial) (hr : r ∈ SPA.trials) (hk : 5 ≤ r.k) :
    commonTests r := by
  simp only [SPA.trials,List.mem_cons,List.not_mem_nil,or_false] at hr
  rcases hr with h|h|h|h|h|h|h|h <;> subst r
  · norm_num [SPA.row3] at hk
  · norm_num [SPA.row4] at hk
  all_goals decide +kernel

/-- All six rational laws printed for k = 5,...,10 belong to the real
common class. Eight exact moment comparisons suffice for each full profile. -/
theorem printed_common_mem (r : SPA.Trial) (hr : r ∈ SPA.trials) (hk : 5 ≤ r.k) :
    Common.inClass r.k (law r (valid_printed r hr)) := by
  obtain ⟨mean,head,tail,eps,inv⟩ := common_rows r hr hk
  have valid := valid_printed r hr
  refine ⟨?_,?_,finite r valid,?_⟩
  · rw [moment_eq,←cast_rp]
    exact_mod_cast mean
  · intro h hh
    by_cases small : h ≤ 8
    · let i : Fin 8 := ⟨h-1,by omega⟩
      have he := head i
      rw [show i.val+1=h by dsimp [i]; omega] at he
      rw [moment_eq,←cast_rb]
      exact_mod_cast he
    · have ht := moment_antitone (law r valid) (show 8 ≤ h by omega)
      rw [moment_eq r valid 8] at ht
      have ht' : (rationalMoment r 8 : ℝ) ≤ Common.epsilon r.k/2 := by
        rw [←cast_repsilon]; exact_mod_cast tail
      have heps : Common.epsilon r.k ≤ 1 := by rw [←cast_repsilon]; exact_mod_cast eps
      refine (ht.trans ht').trans ?_
      unfold Common.b
      nlinarith [mul_nonneg (sub_nonneg.mpr heps) (show 0 ≤ (1/2:ℝ)^h by positivity)]
  · rw [inverse_eq]
    convert (Rat.cast_le (K := ℝ)).mpr inv using 1; norm_num

end SurveyPropagation.TrialLaw


==> anc/audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean <==
import SPAnalysis.TrialIntegrals
import SPAnalysis.CheckedCis
import SPAnalysis.PhaseTable
import EndpointAudit.MarkGuards

noncomputable section
open MeasureTheory SurveyPropagation SurveyPropagation.Fourier
namespace SPA
set_option maxRecDepth 8000

def atomMark (p : I × I) : Mark :=
  ⟨p.2,sqrtI (sub one p.1),phases (cisUnit (overNat (logCost p.1) 16)) 1024⟩

theorem mark_array (l : Law) : makeMarks l=l.toArray.map atomMark := rfl

def markValue (n j : ℕ) (v : ℝ) :=
  (Real.sqrt (1-v))^n * Real.cos (((j:ℝ)/16)*(-Real.log (1-v)))

theorem mark_at_atom {p : I × I} {v w : ℝ} (hv : p.1.Contains v) (hw : p.2.Contains w)
    (okSite : markGuard p.1=true) :
    (atomMark p).weight.Contains w ∧ (atomMark p).root.Contains (Real.sqrt (1-v)) ∧
    ∀ j≤1024,(atomMark p).cosines[j]!.Contains (Real.cos (((j:ℝ)/16)*(-Real.log (1-v)))) := by
  obtain ⟨⟨logOK,sqOK⟩,phaseOK⟩ := Bool.and_eq_true_iff.mp okSite |>.imp_left Bool.and_eq_true_iff.mp
  have oo : one.Contains 1 := by simpa [one] using I.contains_whole 1
  have root := I.contains_sqrtI (I.contains_sub oo hv) sqOK
  have cost := contains_trial_log hv logOK
  have phase := cis_of_bound (I.contains_overNat cost (by decide : 0<16)) (of_decide_eq_true phaseOK)
  refine ⟨hw,root,?_⟩
  intro j hj
  have c := (phases_contains (base:=cisUnit (overNat (logCost p.1) 16)) phase 1024).2 j hj
  convert c using 2; push_cast; ring

private theorem mark_value_exact (p : Message) (n j : ℕ) :
    (mark (node n ((j:ℝ)/16)) p).re=markValue n j (p:ℝ) := by
  have root : (Real.sqrt (1-(p:ℝ)))^n=Real.exp (((n:ℝ)/2)*Real.log (1-(p:ℝ))) := by
    rw [Real.sqrt_eq_rpow,Real.rpow_def_of_pos (sub_pos.mpr p.2.2),←Real.exp_nat_mul]
    congr 1; ring
  simp [mark,node,Complex.exp_re,Complex.mul_re,Complex.mul_im,markValue,root]

theorem finite_mark_average (r : Trial) (hr : TrialLaw.Valid r) (m : ℕ) (hm : 0<m) (n j : ℕ) :
    (∫ p,mark (node n ((j:ℝ)/16)) p ∂(productLaw m hm (TrialLaw.law r hr):Measure Message)).re =
      atomAverage (exactProducts (exactAtoms r) m) (markValue n j) := by
  let w := productLaw m hm (TrialLaw.law r hr)
  have integ : Integrable (mark (node n ((j:ℝ)/16))) (w:Measure Message) := by
    apply (integrable_const (μ:=(w:Measure Message)) (1:ℝ)).mono' (show Measurable _ by unfold mark; fun_prop).aestronglyMeasurable
    exact ae_of_all _ fun p => norm_mode_le_one (z:=node n ((j:ℝ)/16)) (show 0≤(n:ℝ)/2 by positivity)
      (⟨1-(p:ℝ),sub_pos.mpr p.2.2,sub_le_self _ p.2.1⟩ : Factor)
  change RCLike.re (∫ p,mark (node n ((j:ℝ)/16)) p ∂(w:Measure Message))=_
  rw [←integral_re integ]
  change (∫ p,(mark (node n ((j:ℝ)/16)) p).re ∂(w:Measure Message))=_
  simp_rw [mark_value_exact]
  exact product_trial_expectation r hr m hm _

end SPA


==> anc/audit/supplement/analysis-lean/SPAnalysis/Update.lean <==
import Mathlib.Probability.Distributions.Poisson
import Mathlib.MeasureTheory.Measure.FiniteMeasureProd
import Mathlib.MeasureTheory.Measure.DiracProba
import Mathlib.MeasureTheory.Measure.GiryMonad
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity

/-! The ordinary SP map. A probability measure on messages is the input to
each step. Product measures implement independent sampling. The mixture over
the Poisson count is taken before the two independent signs are combined. -/

noncomputable section
open MeasureTheory Set
open scoped BigOperators ENNReal NNReal

namespace SurveyPropagation

abbrev Message := Set.Ico (0 : ℝ) 1
abbrev Factor := Set.Ioc (0 : ℝ) 1
abbrev Law := ProbabilityMeasure Message

def half : Message := ⟨1/2, by constructor <;> norm_num⟩
def initial : Law := diracProba half

/-- The product of a nonempty finite collection of messages is a message. -/
def leafProduct {n : ℕ} (hn : 0 < n) (x : Fin n → Message) : Message := by
  let j : Fin n := ⟨0, hn⟩
  refine ⟨∏ i, (x i : ℝ), Finset.prod_nonneg (fun i _ => (x i).2.1), ?_⟩
  have rest := Finset.prod_le_one (s := Finset.univ.erase j)
    (f := fun i => (x i : ℝ)) (fun i _ => (x i).2.1) (fun i _ => (x i).2.2.le)
  calc ∏ i, (x i : ℝ) = (∏ i ∈ Finset.univ.erase j, (x i : ℝ)) * (x j : ℝ) :=
          (Finset.prod_erase_mul _ _ (Finset.mem_univ j)).symm
       _ ≤ 1 * (x j : ℝ) := mul_le_mul_of_nonneg_right rest (x j).2.1
       _ < 1 := by simpa using (x j).2.2

@[fun_prop] theorem measurable_leafProduct {n : ℕ} (hn : 0 < n) :
    Measurable (leafProduct hn) := by
  apply Measurable.subtype_mk
  change Measurable (fun x : Fin n → Message => ∏ i, (x i : ℝ))
  fun_prop

def iid {X : Type*} [MeasurableSpace X] (n : ℕ) (μ : ProbabilityMeasure X) :
    ProbabilityMeasure (Fin n → X) :=
  ⟨Measure.pi (fun _ : Fin n => (μ : Measure X)), inferInstance⟩

def productLaw (n : ℕ) (hn : 0 < n) (x : Law) : Law :=
  (iid n x).map (measurable_leafProduct hn).aemeasurable

/-- Conditional sign factor at a fixed Poisson count, including count zero. -/
def signProduct {d : ℕ} (p : Fin d → Message) : Factor :=
  ⟨∏ i, (1 - (p i : ℝ)),
   Finset.prod_pos (fun i _ => sub_pos.mpr (p i).2.2),
   Finset.prod_le_one (fun i _ => (sub_pos.mpr (p i).2.2).le)
                     (fun i _ => sub_le_self _ (p i).2.1)⟩

@[fun_prop] theorem measurable_signProduct (d : ℕ) : Measurable (@signProduct d) := by
  apply Measurable.subtype_mk
  change Measurable (fun p : Fin d → Message => ∏ i, (1 - (p i : ℝ)))
  fun_prop

def conditionalSign (w : Law) (d : ℕ) : ProbabilityMeasure Factor :=
  (iid d w).map (measurable_signProduct d).aemeasurable

def signLaw (rate : ℝ≥0) (w : Law) : ProbabilityMeasure Factor := by
  let P := ProbabilityTheory.poissonMeasure rate
  let ν := fun d => (conditionalSign w d : Measure Factor)
  refine ⟨P.bind ν, ⟨?_⟩⟩
  rw [Measure.bind_apply MeasurableSet.univ (Measurable.of_discrete.aemeasurable : AEMeasurable ν P)]
  simp [ν, P]

def normalizer (a b : Factor) : ℝ := a.val + b.val - a.val*b.val

theorem normalizer_pos (a b : Factor) : 0 < normalizer a b := by
  have h := mul_nonneg a.2.1.le (sub_nonneg.mpr b.2.2)
  dsimp [normalizer]
  nlinarith [b.2.1]

def root (a b : Factor) : Message := by
  refine ⟨a.val * (1-b.val) / normalizer a b, div_nonneg
    (mul_nonneg a.2.1.le (sub_nonneg.mpr b.2.2)) (normalizer_pos a b).le, ?_⟩
  apply (div_lt_one (normalizer_pos a b)).2
  dsimp [normalizer]
  linarith only [b.2.1]

@[fun_prop] theorem measurable_root : Measurable (fun ab : Factor × Factor => root ab.1 ab.2) := by
  apply Measurable.subtype_mk
  change Measurable (fun ab : Factor × Factor => (ab.1 : ℝ)*(1-(ab.2 : ℝ)) /
    ((ab.1 : ℝ)+(ab.2 : ℝ)-(ab.1 : ℝ)*(ab.2 : ℝ)))
  fun_prop

def countRate (k : ℕ) (α : ℝ≥0) : ℝ≥0 := k*α/2

def fields (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) : ProbabilityMeasure (Factor × Factor) :=
  let ν := signLaw (countRate k α) (productLaw (k-1) (by omega) x)
  ν.prod ν

def update (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) : Law :=
  (fields k hk α x).map measurable_root.aemeasurable

def ordinary (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (n : ℕ) : Law := (update k hk α)^[n] initial

def logCost (r : Message) : ℝ := -Real.log (1-(r:ℝ))

def score (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (x : Law) : ℝ :=
  (∫ ab, -Real.log (normalizer ab.1 ab.2) ∂(fields k hk α x : Measure (Factor × Factor))) -
  (k-1 : ℕ)*(α:ℝ)*(∫ r, logCost r ∂(productLaw k (by omega) x : Measure Message))

def moment (x : Law) (h : ℕ) : ℝ := ∫ r, (r:ℝ)^h ∂(x : Measure Message)

@[simp] theorem initial_moment (h : ℕ) : moment initial h = (1/2 : ℝ)^h := by
  change (∫ r : Message, (r:ℝ)^h ∂Measure.dirac half) = _
  simp [half]

/-- This is the real moment represented by the power of an input moment in
the Fourier and inverse-moment computations. -/
theorem productLaw_moment (n : ℕ) (hn : 0 < n) (x : Law) (h : ℕ) :
    moment (productLaw n hn x) h = (moment x h)^n := by
  unfold moment productLaw
  rw [ProbabilityMeasure.toMeasure_map, integral_map (measurable_leafProduct hn).aemeasurable
    (by fun_prop : AEStronglyMeasurable (fun r : Message => (r:ℝ)^h) _)]
  change (∫ a : Fin n → Message, (∏ i, (a i : ℝ))^h ∂Measure.pi (fun _ => (x : Measure Message))) = _
  simpa only [Finset.prod_pow, Fintype.card_fin] using (integral_fintype_prod_eq_pow (ι := Fin n) (μ := (x : Measure Message))
    (fun r : Message => (r:ℝ)^h))

theorem one_sub_root (a b : Factor) : 1 - (root a b : ℝ) = (b:ℝ) / normalizer a b := by
  change 1 - (a:ℝ)*(1-(b:ℝ))/normalizer a b = _
  field_simp [(normalizer_pos a b).ne']
  unfold normalizer
  ring

theorem inverse_root (a b : Factor) :
    (1-(root a b : ℝ))⁻¹ = 1 + (a:ℝ)*((b:ℝ)⁻¹-1) := by
  rw [one_sub_root]
  field_simp [b.2.1.ne', (normalizer_pos a b).ne']
  unfold normalizer
  ring

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean <==
import SPAnalysis.DensityDerivative
import SPAnalysis.Selection

noncomputable section
open MeasureTheory Set Filter
open scoped BigOperators NNReal Topology

namespace SurveyPropagation

theorem inverse_productLaw_le (n : ℕ) (hn : 0 < n) (x : Law) (hi : finiteInverse x) :
    inverseMoment (productLaw n hn x) ≤ inverseMoment x := by
  have l := hasSum_moments _ (finiteInverse_productLaw n hn x hi)
  have r := hasSum_moments x hi
  rw [← l.tsum_eq,← r.tsum_eq]
  apply l.summable.tsum_le_tsum _ r.summable
  intro j
  rw [productLaw_moment]
  have hu : moment x j ≤ 1 := by apply (moment_antitone x (Nat.zero_le j)).trans; simp [moment]
  simpa only [pow_one] using pow_le_pow_of_le_one (moment_nonneg x j) hu hn

/-- For fixed density, the genuine SP score is weakly continuous throughout
any inverse cap. Its site term is a uniformly convergent moment series. -/
theorem score_continuous_on_cap (k : ℕ) (hk : 2 < k) (α : ℝ≥0) (M : ℝ) :
    ContinuousOn (score k hk α) {x : Law | finiteInverse x ∧ inverseMoment x ≤ M} := by
  let rate := countRate k α
  let w (x : Law) := productLaw (k-1) (by omega) x
  let ν (x : Law) := complementLaw rate (w x)
  let S := {x : Law | finiteInverse x ∧ inverseMoment x ≤ M}
  let C := Real.exp ((rate:ℝ)*(M-1))
  let d (j : ℕ) : ℝ := (j+1:ℕ)
  let F (j : ℕ) (x : Law) := (moment (ν x) (j+1))^2/d j
  have comp : Continuous signComplement := by unfold signComplement; fun_prop
  have sw := (signLaw_continuous rate).comp (productLaw_continuous (k-1) (by omega : 0 < k-1))
  have mapped := Continuous.comp (f := fun x : Law => signLaw rate (w x)) (g := fun y : ProbabilityMeasure Factor => y.map measurable_signComplement.aemeasurable)
    (ProbabilityMeasure.continuous_map comp) sw
  have cv : Continuous ν := mapped
  have cF (j : ℕ) : Continuous (F j) := (((moment_continuous (j+1)).comp cv).pow 2).div_const _
  have bounds (j : ℕ) (x : Law) (hx : x ∈ S) : ‖F j x‖ ≤ C*(1/d j^2) := by
    let m := moment (ν x) (j+1)
    have hw := finiteInverse_productLaw (k-1) (by omega) x hx.1
    have hν := complement_inverse rate (w x) hw
    have hd : 0 < d j := by dsimp [d]; positivity
    have h₀ : 0 ≤ m := moment_nonneg _ _
    have h₁ : m ≤ 1 := by apply (moment_antitone (ν x) (Nat.zero_le (j+1))).trans; simp [moment]
    have upper : m ≤ C/d j := by
      apply (le_div_iff₀ hd).mpr
      rw [mul_comm]
      apply (order_mul_moment_le_inverse (ν x) hν.1 (j+1)).trans
      rw [show inverseMoment (ν x) = _ from hν.2]
      exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left (sub_le_sub_right ((inverse_productLaw_le (k-1) (by omega) x hx.1).trans hx.2) _) rate.coe_nonneg)
    change ‖m^2/d j‖ ≤ _
    rw [Real.norm_eq_abs,abs_of_nonneg (div_nonneg (sq_nonneg _) hd.le)]
    calc m^2/d j ≤ (C/d j)/d j := div_le_div_of_nonneg_right ((by simpa only [pow_one] using pow_le_pow_of_le_one h₀ h₁ (by norm_num : 1 ≤ 2) : m^2 ≤ m).trans upper) hd.le
         _ = _ := by ring
  have summ : Summable (fun j => C*(1/d j^2)) := by
    apply Summable.mul_left
    exact (summable_nat_add_iff 1).mpr (Real.summable_one_div_nat_pow.mpr (by norm_num : 1 < 2))
  have series := continuousOn_tsum (fun j => (cF j).continuousOn) summ bounds
  have site : ContinuousOn (fun x => poissonSite rate (w x)) S := by
    apply series.congr
    intro x hx
    exact (site_series rate (w x) (finiteInverse_productLaw _ _ x hx.1)).tsum_eq.symm
  change ContinuousOn (fun x => poissonSite rate (w x)-(((k-1:ℕ):ℝ)*(α:ℝ))*clauseSlope k (by omega) x) S
  exact site.sub (continuousOn_const.mul (clauseSlope_continuousOn k (by omega) M))

set_option maxHeartbeats 1000000 in
/-- Variational consequences on a single common panel. Strict ascent and
fixed-input strict convexity are the two variational inputs. Both refer
to the actual functional. All differentiation of the selected score,
including the one-sided version at panel endpoints, follows here. -/
theorem selected_variational_panel (k : ℕ) (hk : 2 < k) (S : Set ℝ) (cS : Convex ℝ S)
    (pos : ∀ t ∈ S, 0 < t) (K : Set Law) (compact : IsCompact K) (M : ℝ)
    (cap : ∀ x ∈ K, finiteInverse x ∧ inverseMoment x ≤ M) (η : ℝ → Law)
    (member : ∀ t ∈ S, η t ∈ K)
    (invariant : ∀ t ∈ S, MapsTo (update k hk t.toNNReal) K K)
    (fixed : ∀ t ∈ S, update k hk t.toNNReal (η t) = η t)
    (unique : ∀ t ∈ S, ∀ x ∈ K, update k hk t.toNNReal x=x → x=η t)
    (ascent : ∀ t ∈ S, ∀ x ∈ K, update k hk t.toNNReal x ≠ x →
      score k hk t.toNNReal x < score k hk t.toNNReal (update k hk t.toNNReal x))
    (conv : ∀ x ∈ K, StrictConvexOn ℝ S (fun v : ℝ => score k hk v.toNNReal x)) :
    StrictConvexOn ℝ S (selectedScore k hk η) ∧
      ∀ t ∈ S, HasDerivWithinAt (selectedScore k hk η) (clauseSlope k (by omega) (η t)) S t := by
  have cont := selected_continuous_on_panel k hk S K compact η member fixed unique
  have maximum (u : ℝ) (hu : u ∈ S) (v : ℝ) (hv : v ∈ S) : score k hk v.toNNReal (η u) ≤ selectedScore k hk η v := by
    exact selected_maximizes_of_ascent k hk v.toNNReal K compact (η v) (member v hv) (invariant v hv) (unique v hv)
      ((score_continuous_on_cap k hk v.toNNReal M).mono (fun x hx => cap x hx)) (ascent v hv) (η u) (member u hu)
  refine ⟨selected_strictConvexOn k hk S cS η (fun u hu => conv _ (member u hu)) maximum,?_⟩
  apply selected_derivative_on_panel k hk S η M cont (fun u hu => cap _ (member u hu)) maximum
  intro u hu v hv
  exact tangent_of_convex (conv _ (member u hu)).convexOn hu hv
    (fixed_input_derivative k hk (η u) (cap _ (member u hu)).1 u (pos u hu) (fixed u hu)).hasDerivWithinAt

end SurveyPropagation


==> anc/audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean <==
import SPAnalysis.ProbeLimit

noncomputable section
open Set Filter
open scoped BigOperators Topology
namespace SurveyPropagation.Fourier

/-- Coefficients of any two convergent positive-order expansions on [0,1)
agree, even when the coefficients have no uniform bound on the unit circle. -/
theorem warning_series_unique {A B : ℕ → ℝ} {F : Message → ℝ}
    (ha : ∀ p : Message, HasSum (fun j => A j*(p:ℝ)^(j+1)) (F p))
    (hb : ∀ p : Message, HasSum (fun j => B j*(p:ℝ)^(j+1)) (F p)) (r : ℕ) :
    A r = B r := by
  let h : Message := ⟨1/2,by norm_num,by norm_num⟩
  let shrink (p : Message) : Message := ⟨(h:ℝ)*(p:ℝ),mul_nonneg h.2.1 p.2.1,
    (mul_le_of_le_one_left p.2.1 h.2.2.le).trans_lt p.2.2⟩
  let scaled (C : ℕ → ℝ) (j : ℕ) := C j*(h:ℝ)^(j+1)
  have lim {C : ℕ → ℝ} (hc : ∀ p : Message, HasSum (fun j => C j*(p:ℝ)^(j+1)) (F p)) :
      Tendsto (fun n => probeValue r (radius n) (fun p => F (shrink p))) atTop (𝓝 (scaled C r)) := by
    have absSum := (hc h).summable.abs
    apply sample_limit r (M := ∑' j, |scaled C j|)
    · intro j; exact absSum.le_tsum j (fun i _ => abs_nonneg _)
    · intro p
      refine (hc (shrink p)).congr_fun (fun j => ?_)
      dsimp only [scaled,shrink]
      rw [mul_pow]; ring
  have eqn := tendsto_nhds_unique (lim ha) (lim hb)
  exact mul_right_cancel₀ (pow_ne_zero _ (show (h:ℝ)≠0 by dsimp [h]; norm_num)) eqn

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean <==
import SPAnalysis.ResponseVector
import Mathlib.Algebra.Polynomial.Eval.Defs

noncomputable section
open MeasureTheory Set Filter Polynomial
open scoped BigOperators Topology NNReal

namespace SurveyPropagation.Fourier

/-- At frequency (0,t), the real part of the (j+1)-st binomial coefficient is
t² times the first polynomial, and its imaginary part is t times the second. -/
def zeroPolynomials : ℕ → ℝ[X] × ℝ[X]
  | 0 => (0,-1)
  | j+1 =>
    let z := zeroPolynomials j
    let h : ℝ := (j:ℝ)+1
    (C (h+1)⁻¹*(C h*z.1+z.2), C (h+1)⁻¹*(C h*z.2-X^2*z.1))

theorem zero_coefficient (j : ℕ) (t : ℝ) :
    coefficient (node 0 t) (j+1) =
      ⟨t^2*((zeroPolynomials j).1.eval t),t*((zeroPolynomials j).2.eval t)⟩ := by
  induction j with
  | zero => apply Complex.ext <;> simp [coefficient,node,zeroPolynomials]
  | succ j ih =>
    rw [coefficient,ih]
    apply Complex.ext
    all_goals
      simp only [zeroPolynomials,eval_mul,eval_C,eval_add,eval_sub,eval_pow,eval_X,Nat.cast_succ]
      rw [show ((j:ℂ)+1+1)=(((j:ℝ)+1+1:ℝ):ℂ) by push_cast; ring]
      simp only [Complex.div_ofReal_re,Complex.div_ofReal_im,Complex.mul_re,Complex.mul_im,
        Complex.sub_re,Complex.sub_im,Complex.add_re,Complex.add_im,Complex.natCast_re,Complex.natCast_im,
        Complex.one_re,Complex.one_im,node,Nat.cast_zero,zero_div]
      ring

private theorem polynomial_density_int (P : ℝ[X]) :
    Integrable (fun t : ℝ => P.eval t*density 2 t) := by
  induction P using Polynomial.induction_on' with
  | add f g hf hg => simpa only [eval_add,add_mul] using hf.add hg
  | monomial i c =>
    simp only [eval_monomial]
    simpa only [mul_assoc] using (moment_density_integrable 2 i (by decide)).const_mul c

theorem zero_coefficient_density_ae (j : ℕ) :
    (fun t : ℝ => density 0 t*(coefficient (node 0 t) (j+1)).re) =ᵐ[volume]
      (fun t => 2*((zeroPolynomials j).1.eval t*density 2 t)) := by
  have ae : ∀ᵐ t : ℝ, t≠0 := by simp [ae_iff]
  filter_upwards [ae] with t ht
  have nz : node 0 t ≠ 0 := by intro e; exact ht (by simpa [node] using congrArg Complex.im e)
  have step := density_step 0 t nz
  norm_num at step
  rw [step,zero_coefficient]; dsimp only; ring

theorem zero_coefficient_integrable (j : ℕ) :
    Integrable (fun t : ℝ => density 0 t*(coefficient (node 0 t) (j+1)).re) :=
  ((polynomial_density_int (zeroPolynomials j).1).const_mul 2).congr (zero_coefficient_density_ae j).symm

/-- The removable zero-frequency value has the harmonic number from the
certificate, including its sign and the whole-line density normalization. -/
theorem zero_polynomial_at_origin (j : ℕ) :
    (zeroPolynomials j).1.eval 0 = -(∑ i ∈ Finset.range j, ((i:ℝ)+1)⁻¹)/((j:ℝ)+1) ∧
    (zeroPolynomials j).2.eval 0 = -1/((j:ℝ)+1) := by
  induction j with
  | zero => simp [zeroPolynomials]
  | succ j ih =>
    simp only [zeroPolynomials,eval_mul,eval_C,eval_add,eval_sub,eval_pow,eval_X,zero_pow (by decide : 2 ≠ 0),
      zero_mul,sub_zero,ih.1,ih.2,Finset.sum_range_succ,Nat.cast_succ]
    constructor <;> field_simp <;> ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean <==
import SPAnalysis.KernelIntegrals
import Mathlib.Analysis.Calculus.ParametricIntegral
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds

noncomputable section
open MeasureTheory Set Filter Metric
open scoped Topology

namespace SurveyPropagation.Fourier

private def kernel0 (y t : ℝ) := (2*density 2 t)*((Real.cos (t*y)-1)/t^2)
private def kernel1 (y t : ℝ) := (2*density 2 t)*(-Real.sin (t*y)/t)
private def kernel2 (y t : ℝ) := -(2*density 2 t)*Real.cos (t*y)

private theorem wcontinuous : Continuous (fun t => 2*density 2 t) :=
  continuous_const.mul (density_continuous 2 (by decide))

private theorem w_integ : Integrable (fun t => 2*density 2 t) := by
  simpa using (weighted_density_integrable 2 0 (by decide)).const_mul 2

private theorem bound0 (y t : ℝ) : |kernel0 y t| ≤ (2*density 2 t)*(y^2/2) := by
  have gw := mul_nonneg (by norm_num : (0:ℝ) ≤ 2) (density_nonneg 2 t)
  by_cases ht : t=0
  · subst t; simp [kernel0]; exact mul_nonneg gw (by positivity)
  have h1 := Real.one_sub_sq_div_two_le_cos (x := t*y)
  have h2 := Real.cos_le_one (t*y)
  dsimp only [kernel0]
  rw [abs_mul,abs_of_nonneg gw,abs_div,
    abs_of_nonneg (sq_nonneg t),abs_of_nonpos (sub_nonpos.mpr h2)]
  apply mul_le_mul_of_nonneg_left _ (mul_nonneg (by norm_num) (density_nonneg _ _))
  apply (div_le_iff₀ (sq_pos_of_ne_zero ht)).mpr
  linarith only [h1]

private theorem bound1 (y t : ℝ) : |kernel1 y t| ≤ (2*density 2 t)*|y| := by
  have gw := mul_nonneg (by norm_num : (0:ℝ) ≤ 2) (density_nonneg 2 t)
  by_cases ht : t=0
  · subst t; simp [kernel1]; exact mul_nonneg gw (abs_nonneg y)
  have h := Real.abs_sin_le_abs (x := t*y)
  dsimp only [kernel1]
  rw [abs_mul,abs_of_nonneg (mul_nonneg (by norm_num) (density_nonneg _ _)),abs_div,abs_neg]
  apply mul_le_mul_of_nonneg_left _ (mul_nonneg (by norm_num) (density_nonneg _ _))
  simpa only [abs_mul,mul_comm |y|] using (div_le_iff₀ (abs_pos.mpr ht)).mpr (by simpa only [abs_mul,mul_comm |y|] using h)

private theorem ker0_meas (y : ℝ) : Measurable (kernel0 y) :=
  wcontinuous.measurable.mul (by fun_prop)

private theorem ker1_meas (y : ℝ) : Measurable (kernel1 y) :=
  wcontinuous.measurable.mul (by fun_prop)

private theorem ker2_meas (y : ℝ) : Measurable (kernel2 y) :=
  wcontinuous.neg.measurable.mul (by fun_prop)

private theorem int0 (y : ℝ) : Integrable (kernel0 y) :=
  (w_integ.mul_const (y^2/2)).mono' (ker0_meas y).aestronglyMeasurable (ae_of_all _ (bound0 y))

private theorem int1 (y : ℝ) : Integrable (kernel1 y) :=
  (w_integ.mul_const |y|).mono' (ker1_meas y).aestronglyMeasurable (ae_of_all _ (bound1 y))

private theorem nz_ae : ∀ᵐ t : ℝ, t ≠ 0 := by simp [ae_iff]

private theorem deriv0 (y : ℝ) : HasDerivAt (fun z => ∫ t, kernel0 z t) (∫ t, kernel1 y t) y := by
  apply (hasDerivAt_integral_of_dominated_loc_of_deriv_le (ε := 1) (by norm_num)
    (Eventually.of_forall (fun z => (ker0_meas z).aestronglyMeasurable)) (int0 y) (ker1_meas y).aestronglyMeasurable ?_
    (w_integ.mul_const (|y|+1)) ?_).2
  · apply ae_of_all; intro t z hz
    have hz' : |z-y| < 1 := by simpa only [mem_ball,Real.dist_eq] using hz
    have zb : |z| ≤ |y|+1 := by linarith only [abs_sub_abs_le_abs_sub z y,hz']
    exact (bound1 z t).trans (mul_le_mul_of_nonneg_left zb (mul_nonneg (by norm_num) (density_nonneg _ _)))
  · filter_upwards [nz_ae] with t ht
    intro z _
    have df := (((((hasDerivAt_id z).const_mul t).cos.sub_const 1).div_const (t^2)).const_mul (2*density 2 t))
    convert df using 1
    dsimp [kernel1]
    field_simp [ht]

private theorem deriv1 (y : ℝ) : HasDerivAt (fun z => ∫ t, kernel1 z t) (∫ t, kernel2 y t) y := by
  apply (hasDerivAt_integral_of_dominated_loc_of_deriv_le (ε := 1) (by norm_num)
    (Eventually.of_forall (fun z => (ker1_meas z).aestronglyMeasurable)) (int1 y) (ker2_meas y).aestronglyMeasurable ?_
    w_integ ?_).2
  · apply ae_of_all; intro t z _
    change |-(2*density 2 t)*Real.cos (t*z)| ≤ 2*density 2 t
    rw [abs_mul,abs_neg,abs_of_nonneg (mul_nonneg (by norm_num) (density_nonneg _ _))]
    exact mul_le_of_le_one_right (mul_nonneg (by norm_num) (density_nonneg _ _)) (Real.abs_cos_le_one _)
  · filter_upwards [nz_ae] with t ht
    intro z _
    have df := (((((hasDerivAt_id z).const_mul t).sin.neg).div_const t).const_mul (2*density 2 t))
    convert df using 1
    dsimp [kernel2]
    field_simp [ht]

private theorem int2 (y : ℝ) : (∫ t, kernel2 y t) = -(Real.cosh (y/2))⁻¹^2 := by
  have h := positive_density_reconstruction 1 y
  change (∫ t : ℝ, density 2 t*Real.cos (t*y)) = _ at h
  have eqn (t : ℝ) : kernel2 y t = -(2:ℝ)*(density 2 t*Real.cos (t*y)) := by dsimp [kernel2]; ring
  simp_rw [eqn]
  rw [integral_const_mul,h]
  push_cast; ring

private theorem from_derivative {f g : ℝ → ℝ} (d : ∀ y, HasDerivAt f (g y) y)
    (z : f 0=0) (h : ∀ y, g y=0) (y : ℝ) : f y=0 := by
  rw [←z]; exact is_const_of_deriv_eq_zero (fun u => (d u).differentiableAt)
    (fun u => (d u).deriv.trans (h u)) y 0

private theorem regularized_zero (y : ℝ) :
    (fun t : ℝ => density 0 t*(Real.cos (t*y)-1)) =ᵐ[volume] kernel0 y := by
  filter_upwards [nz_ae] with t ht
  have nn : node 0 t ≠ 0 := by intro e; have eqn := congrArg Complex.im e; simp [node,ht] at eqn
  have step := density_step 0 t nn
  norm_num at step
  dsimp only [kernel0]
  rw [step]; field_simp [ht]

theorem zero_density_integrable (y : ℝ) : Integrable (fun t : ℝ => density 0 t*(Real.cos (t*y)-1)) :=
  (int0 y).congr (regularized_zero y).symm

theorem zero_density_majorant (y t : ℝ) :
    |density 0 t*(Real.cos (t*y)-1)| ≤ density 2 t*y^2 := by
  by_cases ht : t=0
  · subst t; simpa only [zero_mul,Real.cos_zero,sub_self,mul_zero,abs_zero] using
      (mul_nonneg (density_nonneg 2 0) (sq_nonneg y))
  have hz : node 0 t ≠ 0 := by intro e; exact ht (by simpa [node] using congrArg Complex.im e)
  have step := density_step 0 t hz
  norm_num at step
  rw [abs_mul,abs_of_nonneg (density_nonneg _ _),abs_of_nonpos (sub_nonpos.mpr (Real.cos_le_one _)),step]
  have h := mul_le_mul_of_nonneg_left (Real.one_sub_sq_div_two_le_cos (x := t*y)) (density_nonneg 0 t)
  linarith only [h]

/-- The logarithmic mode at every field difference. The subtracted cosine
is essential at zero frequency. -/
theorem zero_density_reconstruction (y : ℝ) :
    (∫ t : ℝ, density 0 t*(Real.cos (t*y)-1)) = -4*Real.log (Real.cosh (y/2)) := by
  have tder (u : ℝ) : HasDerivAt (fun z : ℝ => Real.tanh (z/2))
      ((Real.cosh (u/2))⁻¹^2/2) u := by
    have id2 := (hasDerivAt_id u).div_const 2
    have a := (id2.sinh).div (id2.cosh) (Real.cosh_pos _).ne'
    convert a using 1
    · funext z; exact Real.tanh_eq_sinh_div_cosh _
    · simp only [id_eq]
      field_simp
      exact (Real.cosh_sq_sub_sinh_sq _).symm
  have lder (u : ℝ) : HasDerivAt (fun z : ℝ => Real.log (Real.cosh (z/2)))
      (Real.tanh (u/2)/2) u := by
    have a := (((hasDerivAt_id u).div_const 2).cosh).log (Real.cosh_pos _).ne'
    convert a using 1
    rw [Real.tanh_eq_sinh_div_cosh]; dsimp; ring
  have first (u : ℝ) : (∫ t, kernel1 u t)+2*Real.tanh (u/2)=0 := by
    have d (z : ℝ) := (deriv1 z).add ((tder z).const_mul 2)
    apply from_derivative d _ _ u
    · simp [kernel1]
    · intro z; rw [int2]; ring
  have second : (∫ t, kernel0 y t)+4*Real.log (Real.cosh (y/2))=0 := by
    have d (z : ℝ) := (deriv0 z).add ((lder z).const_mul 4)
    apply from_derivative d _ _ y
    · simp [kernel0]
    · intro z; linarith only [first z]
  have use : (∫ t : ℝ, density 0 t*(Real.cos (t*y)-1)) = ∫ t, kernel0 y t := by
    exact integral_congr_ae (regularized_zero y)
  linarith only [second,use]

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean <==
import SPAnalysis.ZeroModeSeries
import SPAnalysis.FrequencyBaseline

noncomputable section
open MeasureTheory Set Filter
open scoped Topology
namespace SurveyPropagation.Fourier

/-- Oscillations at distant fields fix the integration constant in the
singular mode. The limiting pair is used only along strictly positive fields. -/
theorem zero_cosine_coefficient (a b : Factor) (r : ℕ) :
    (((r:ℝ)+1)/4)*zeroIntegral r (fieldDifference (a,b)) =
    ((fieldShare a b)^(r+1)+(fieldShare b a)^(r+1)-1)/2 := by
  let e : Factor := ⟨1,by norm_num,by norm_num⟩
  let z (j : ℕ) : ℝ := 2*Real.pi*j
  let v (j : ℕ) : Factor := ⟨Real.exp (-z j),Real.exp_pos _,
    Real.exp_le_one_iff.mpr (by dsimp [z]; exact neg_nonpos.mpr (by positivity))⟩
  have diff (j : ℕ) : fieldDifference (e,v j)=z j := by simp [fieldDifference,e,v]
  have top : Tendsto z atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity : 0<2*Real.pi)
  have vt : Tendsto (fun j => (v j:ℝ)) atTop (𝓝 0) := Real.tendsto_exp_atBot.comp (tendsto_neg_atTop_atBot.comp top)
  have reg : Tendsto (fun j => fieldShare e (v j)) atTop (𝓝 1) := by
    simpa [fieldShare,e,Pi.div_def] using (tendsto_const_nhds (x:=(1:ℝ))).div ((tendsto_const_nhds (x:=(1:ℝ))).add vt) (by norm_num)
  have opp : Tendsto (fun j => fieldShare (v j) e) atTop (𝓝 0) := by
    simpa only [fieldShare_complement,sub_self] using (tendsto_const_nhds (x:=(1:ℝ))).sub reg
  have decay : Tendsto (fun j => zeroIntegral r (z j)) atTop (𝓝 0) := by
    have osc := real_oscillations _ (zero_coefficient_integrable r)
    convert osc using 1
    funext j; apply integral_congr_ae; filter_upwards [] with t
    dsimp [z]; rw [show t*(2*Real.pi*(j:ℝ))=2*Real.pi*(t*j) by ring]; ring
  let d : ℝ := (r:ℝ)+1
  let c : ℝ := 2*(1/2:ℝ)^(r+1)/d
  have eqn (j : ℕ) : zeroIntegral r (z j)-zeroIntegral r 0 =
      2*(fieldShare e (v j)^(r+1)/d+fieldShare (v j) e^(r+1)/d-c) := by
    simpa only [diff] using zero_cosine_difference e (v j) r
  have lim := (((reg.pow (r+1)).div_const d).add ((opp.pow (r+1)).div_const d)).sub_const c
  have rhs := lim.const_mul (2:ℝ)
  simp only [one_pow,zero_pow (Nat.succ_ne_zero r),zero_div,add_zero] at rhs
  have lhs := decay.sub_const (zeroIntegral r 0)
  have base := tendsto_nhds_unique (lhs.congr eqn) rhs
  have rel := zero_cosine_difference a b r
  change 0-zeroIntegral r 0=2*(1/d-c) at base
  change _=2*(_/d+_/d-c) at rel
  have norm : zeroIntegral r (fieldDifference (a,b)) =
      2*((fieldShare a b)^(r+1)+(fieldShare b a)^(r+1)-1)/d := by
    rw [mul_div_assoc,sub_div,add_div]; linarith only [base,rel]
  rw [norm]
  change d/4*(2*_/d) = _
  field_simp [(show 0<d by dsimp [d]; positivity).ne']
  <;> ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean <==
import SPAnalysis.ModeGenerating
import SPAnalysis.ModeSeries
import SPAnalysis.WarningUniqueness

noncomputable section
open MeasureTheory
namespace SurveyPropagation.Fourier

def shareLog (s : ℝ) (p : Message) := -Real.log (1-s*(p:ℝ))

private theorem share_range (a b : Factor) : 0≤fieldShare a b ∧ fieldShare a b≤1 :=
  ⟨div_nonneg a.2.1.le (add_pos a.2.1 b.2.1).le,
    (div_le_one (add_pos a.2.1 b.2.1)).mpr (le_add_of_nonneg_right b.2.1.le)⟩

private theorem inserted_sum_log (a b : Factor) (p : Message) :
    Real.log ((a:ℝ)*(1-(p:ℝ))+(b:ℝ))=Real.log ((a:ℝ)+(b:ℝ))-shareLog (fieldShare a b) p := by
  have ds := add_pos a.2.1 b.2.1
  have eqn : (a:ℝ)*(1-(p:ℝ))+(b:ℝ) = ((a:ℝ)+(b:ℝ))*(1-fieldShare a b*(p:ℝ)) := by
    unfold fieldShare; field_simp [ds.ne']; ring
  have small := (mul_le_of_le_one_left p.2.1 (share_range a b).2).trans_lt p.2.2
  rw [eqn,Real.log_mul ds.ne' (sub_pos.mpr small).ne',shareLog,sub_neg_eq_add]

theorem zero_mode_log (a b : Factor) (p : Message) :
    (∫ t : ℝ, Real.cos (t*fieldDifference (a,b))*(density 0 t*feature 0 t p)) =
      2*(Real.log (1-(p:ℝ))+shareLog (fieldShare a b) p+shareLog (fieldShare b a) p) := by
  have ch (t : ℝ) : character 0 t (a,b)=Real.cos (t*fieldDifference (a,b)) := by
    simpa only [character,pow_zero,one_mul] using pair_mode_real 0 t (a,b)
  have h := single_mode p 0 (a,b)
  simp_rw [ch,singleGround,mul_comm (density 0 _ * feature 0 _ p)] at h
  rw [h]; congr 1
  change siteMode 0 (SurveyPropagation.insert a p,b)+siteMode 0 (a,SurveyPropagation.insert b p)-
    2*siteMode 0 (a,b)=_
  simp only [zero_site_log_fields,SurveyPropagation.insert,Real.log_mul a.2.1.ne' (sub_pos.mpr p.2.2).ne',
    Real.log_mul b.2.1.ne' (sub_pos.mpr p.2.2).ne']
  rw [inserted_sum_log,add_comm (a:ℝ) ((b:ℝ)*(1-(p:ℝ))),inserted_sum_log,add_comm (b:ℝ) (a:ℝ)]
  ring

private theorem share_log_series {s : ℝ} (s0 : 0≤s) (s1 : s≤1) (p : Message) :
    HasSum (fun j : ℕ => (s^(j+1)/((j:ℝ)+1))*(p:ℝ)^(j+1)) (shareLog s p) := by
  have small := (mul_le_of_le_one_left p.2.1 s1).trans_lt p.2.2
  apply (Real.hasSum_pow_div_log_of_abs_lt_one
    ((abs_of_nonneg (mul_nonneg s0 p.2.1)).trans_lt small)).congr_fun
  intro j; rw [mul_pow]; ring

private def unitField : Factor := ⟨1, by norm_num, by norm_num⟩

def zeroIntegral (r : ℕ) (z : ℝ) := ∫ t : ℝ, Real.cos (t*z)*
  (density 0 t*(coefficient (node 0 t) (r+1)).re)

private theorem zero_bound_int {f : ℝ → ℝ} (fi : Integrable f) (z : ℝ) :
    Integrable (fun t : ℝ => Real.cos (t*z)*f t) := by
  apply fi.norm.mono' ((Real.continuous_cos.comp (continuous_id.mul continuous_const)).aestronglyMeasurable.mul fi.aestronglyMeasurable)
  filter_upwards [] with t
  change ‖Real.cos (t*z)*f t‖ ≤ ‖f t‖
  rw [norm_mul]; exact mul_le_of_le_one_left (norm_nonneg _) (Real.abs_cos_le_one _)

theorem zero_cosine_difference (a b : Factor) (r : ℕ) :
    zeroIntegral r (fieldDifference (a,b))-zeroIntegral r 0 =
      2*((fieldShare a b)^(r+1)/((r:ℝ)+1)+(fieldShare b a)^(r+1)/((r:ℝ)+1)-
        2*(1/2:ℝ)^(r+1)/((r:ℝ)+1)) := by
  let z := fieldDifference (a,b)
  let H (t : ℝ) := Real.cos (t*z)-1
  have hm : Measurable H := by dsimp [H]; fun_prop
  have hi : Integrable (fun t => density 0 t*(H t)^2) := by
    apply ((zero_density_integrable z).const_mul (-2)).mono' ((density_meas 0).mul (hm.pow_const 2)).aestronglyMeasurable
    filter_upwards [] with t
    rw [Real.norm_eq_abs,abs_of_nonneg (mul_nonneg (density_nonneg ..) (sq_nonneg _))]
    dsimp [H]; have h := mul_nonneg (sub_nonneg.mpr (Real.cos_le_one (t*z))) (by linarith only [Real.neg_one_le_cos (t*z)] : 0≤1+Real.cos (t*z))
    have q := mul_nonneg (density_nonneg 0 t) h
    nlinarith only [q]
  let F (p : Message) := 2*(shareLog (fieldShare a b) p + shareLog (fieldShare b a) p-
    2*shareLog (1/2) p)
  let I (j : ℕ) := zeroIntegral j z-zeroIntegral j 0
  let C (j : ℕ) := 2*((fieldShare a b)^(j+1)/((j:ℝ)+1)+(fieldShare b a)^(j+1)/((j:ℝ)+1)-
    2*(1/2:ℝ)^(j+1)/((j:ℝ)+1))
  change I r=C r
  apply warning_series_unique (A:=I) (B:=C) (F:=F) _ _ r
  · intro p
    have split {f : ℝ → ℝ} (fi : Integrable f) :
        (∫ t : ℝ, H t*f t)=(∫ t, Real.cos (t*z)*f t)-(∫ t, Real.cos (t*0)*f t) := by
      simp only [H,sub_mul,one_mul,mul_zero,Real.cos_zero,integral_sub (zero_bound_int fi z) fi]
    have hs := warning_mode_series 0 H hm hi p
    have ch (j : ℕ) : (∫ t : ℝ, H t*(density 0 t*(coefficient (node 0 t) (j+1)).re))= I j :=
      split (zero_coefficient_integrable j)
    have feat (t : ℝ) : feature 0 t p=Real.cos (t*logCost p)-1 := by
      simp [feature,mark,node,logCost,Complex.exp_re,Complex.mul_re,Complex.mul_im]
    have fi : Integrable (fun t : ℝ => density 0 t*feature 0 t p) := by
      simpa only [feat] using zero_density_integrable (logCost p)
    have base := zero_mode_log unitField unitField p
    have zz : fieldDifference (unitField,unitField)=0 := sub_self _
    have mid : fieldShare unitField unitField=1/2 := by norm_num [unitField,fieldShare]
    rw [zz,mid] at base
    simp_rw [ch] at hs
    rw [split fi,zero_mode_log a b p,base] at hs
    convert hs using 1; dsimp [F]; ring
  · intro p
    have aa := share_log_series (share_range a b).1 (share_range a b).2 p
    have bb := share_log_series (share_range b a).1 (share_range b a).2 p
    have hh := share_log_series (by norm_num : 0≤(1/2:ℝ)) (by norm_num : (1/2:ℝ)≤1) p
    convert (((aa.add bb).sub (hh.mul_left 2)).mul_left 2) using 1
    funext j; dsimp [C]; ring

end SurveyPropagation.Fourier


==> anc/audit/supplement/analysis-lean/SixAxioms.lean <==
import SPAnalysis.SixCover

#print axioms SurveyPropagation.Common.six_contraction
#print axioms SurveyPropagation.families_ge_six
#print axioms SurveyPropagation.convergence_ge_six
#print axioms SurveyPropagation.selected_score_strictMono_ge_six


==> anc/audit/supplement/analysis-lean/SmallKAxioms.lean <==
import SPAnalysis.SmallInverse
import SPAnalysis.ThreeLeft
import SPAnalysis.FourLeft

#print axioms SPA.Global.small_panel_contraction
#print axioms SPA.Global.small_inverse_update
#print axioms SPA.ThreeLeft.three_left_budget_negative
#print axioms SPA.MomentQuadrature.four_left_budget_negative


==> anc/audit/supplement/analysis-lean/ThreeSharperAxioms.lean <==
import SPAnalysis.ThreeSharper

#check SurveyPropagation.three_sharper_bracket
#print SurveyPropagation.threeSharperDensity
#print SurveyPropagation.isSelection
#print axioms SPA.SiteQuadrature.three_sharper_check
#print axioms SurveyPropagation.three_sharper_trial_positive
#print axioms SurveyPropagation.three_sharper_selected_positive
#print axioms SurveyPropagation.three_sharper_bracket


==> anc/audit/supplement/analysis-lean/UpdateAxioms.lean <==
import SPAnalysis.RemainingCases
import SPAnalysis.RadialKernel
import SPAnalysis.RoundedCoefficients
import SPAnalysis.SixContraction
import SPAnalysis.SpatialCopies
import SPAnalysis.MeshTail
import SPAnalysis.RecurrenceGrowth
import SPAnalysis.Resolvent
import SPAnalysis.FrequencyGrowth
import SPAnalysis.FourierUpdates
import SPAnalysis.MomentModeTail
import SPAnalysis.SingularLimits
#print axioms SurveyPropagation.Fourier.expected_site_halfline
#print axioms SurveyPropagation.Fourier.updated_moment_halfline
#print axioms SurveyPropagation.Fourier.zero_site_node
#print axioms SurveyPropagation.Fourier.zero_moment_node
#print axioms SurveyPropagation.Fourier.omitted_moment_squared
#print axioms SurveyPropagation.Fourier.resolvent_sections
#print axioms SurveyPropagation.Fourier.coefficient_frequency_bound
#print axioms SurveyPropagation.Fourier.orbit_mode_allowance
#print axioms SurveyPropagation.Fourier.moment_mesh_high_tail
#print axioms SurveyPropagation.Fourier.site_mesh_high_tail
#print axioms SurveyPropagation.Fourier.checked_rounding_growth
#print axioms SurveyPropagation.Fourier.field_cosh_mean
#print axioms SurveyPropagation.Fourier.logcosh_copy
#print axioms SurveyPropagation.Fourier.translated_copies
#print axioms SurveyPropagation.Fourier.printed_coefficient_error
#print axioms SurveyPropagation.Fourier.radial_tail
#print axioms SurveyPropagation.Common.contraction_at_factor
#print axioms SurveyPropagation.score_strict_ascent
#print axioms SurveyPropagation.score_strictConvexOn_density
#print axioms SurveyPropagation.trial_residual_budget_k
#print axioms SurveyPropagation.convergence_and_zero_of_remaining_cases


==> anc/audit/supplement/analysis-lean/WorkingAxioms.lean <==
import SPAnalysis.SmallContraction
import SPAnalysis.PivotBoxes
import SPAnalysis.TrialMarks
import SPAnalysis.ColumnLoops
import SPAnalysis.EndpointWeights
import SPAnalysis.SiteRightError
import SPAnalysis.PrintedGridErrors
import SPAnalysis.OrbitGrid
import SPAnalysis.ResidualTail
import SPAnalysis.MomentQuadratureNodes
import SPAnalysis.RetainedTrialScore
import SPAnalysis.CheckedGramMoments
import SPAnalysis.PoissonCopies
import SPAnalysis.FiniteMomentGrid
import SPAnalysis.SitePoisson
import SPAnalysis.FiniteSiteGrid
import SPAnalysis.FeatureGramIntegral
import SPAnalysis.FeatureCellAverages
import SPAnalysis.GramCellDensity
import SPAnalysis.OddTaylor
import SPAnalysis.CheckedLogRange
import SPAnalysis.SpectralCell
import SPAnalysis.GramCellIntegral
import SPAnalysis.FiveGramTests
import SPAnalysis.FivePanel
import SPAnalysis.ModeGenerating
import SPAnalysis.RemainingCases
import SPAnalysis.RadialKernel
import SPAnalysis.RoundedCoefficients
import SPAnalysis.SpatialCopies
import SPAnalysis.MeshTail
import SPAnalysis.RecurrenceGrowth
import SPAnalysis.Resolvent
import SPAnalysis.FrequencyGrowth
import SPAnalysis.FourierUpdates
import SPAnalysis.MomentModeTail
import SPAnalysis.SingularLimits
import SPAnalysis.MediumCover
import SPAnalysis.LargeCover
import SPAnalysis.LargeSigns
import SPAnalysis.SmallInvariance
import SPAnalysis.PrintedPanels
import SPAnalysis.GramChange
import SPAnalysis.LowSpectralMoments
import SPAnalysis.GramBound
import SPAnalysis.ModeDamping
import SPAnalysis.SixCover

#print axioms SurveyPropagation.compact_probability_on_compact
#print axioms SurveyPropagation.closed_carrier_compact
#print axioms SurveyPropagation.Common.compact_inClass
#print axioms SurveyPropagation.Common.selection_mem
#print axioms SurveyPropagation.Common.initial_score_le_selected
#print axioms SurveyPropagation.Common.point_gap_series
#print axioms SurveyPropagation.Common.fixed_point_score_gap
#print axioms SurveyPropagation.Common.point_density_derivative
#print axioms SurveyPropagation.Common.large_signs
#print axioms SurveyPropagation.TrialLaw.compact_smallCarrier
#print axioms SurveyPropagation.Fourier.gaussian_spread_lower
#print axioms SurveyPropagation.Fourier.five_output_mean
#print axioms SurveyPropagation.Common.five_six_field_scales
#print axioms SurveyPropagation.Common.five_six_output_moments
#print axioms SurveyPropagation.Common.all_invariant

#print axioms SurveyPropagation.Response.variation
#print axioms SurveyPropagation.Response.output_estimate
#print axioms SurveyPropagation.Response.large_contraction
#print axioms SurveyPropagation.families_ge_sixteen
#print axioms SurveyPropagation.convergence_and_zero_ge_sixteen

#print axioms SurveyPropagation.Response.insertion_two
#print axioms SurveyPropagation.Response.medium_contraction
#print axioms SurveyPropagation.families_ge_eleven
#print axioms SurveyPropagation.convergence_and_zero_ge_eleven
#print axioms SurveyPropagation.Fourier.gram_average
#print axioms SurveyPropagation.Fourier.kernel_order
#print axioms SurveyPropagation.Fourier.feature_limit
#print axioms SurveyPropagation.Fourier.vector_difference_series
#print axioms SurveyPropagation.Fourier.coordVector_rep
#print axioms SurveyPropagation.Fourier.coordinate_inner
#print axioms SurveyPropagation.Fourier.seed_expansion
#print axioms SurveyPropagation.Fourier.gram_order_on_coordinates
#print axioms SurveyPropagation.Fourier.gram_change
#print axioms SurveyPropagation.Fourier.mode_one_moments
#print axioms SurveyPropagation.Fourier.mode_zero_fourth
#print axioms SurveyPropagation.Fourier.finite_bessel
#print axioms SurveyPropagation.Fourier.mode_tail_upper
#print axioms SurveyPropagation.Common.six_contraction
#print axioms SurveyPropagation.families_ge_six
#print axioms SurveyPropagation.convergence_ge_six
#print axioms SurveyPropagation.selected_score_strictMono_ge_six
#print axioms SurveyPropagation.Fourier.expected_site_halfline
#print axioms SurveyPropagation.Fourier.updated_moment_halfline
#print axioms SurveyPropagation.Fourier.zero_site_node
#print axioms SurveyPropagation.Fourier.zero_moment_node
#print axioms SurveyPropagation.Fourier.omitted_moment_squared
#print axioms SurveyPropagation.Fourier.resolvent_sections
#print axioms SurveyPropagation.Fourier.coefficient_frequency_bound
#print axioms SurveyPropagation.Fourier.orbit_mode_allowance
#print axioms SurveyPropagation.Fourier.moment_mesh_high_tail
#print axioms SurveyPropagation.Fourier.site_mesh_high_tail
#print axioms SurveyPropagation.Fourier.checked_rounding_growth
#print axioms SurveyPropagation.Fourier.field_cosh_mean
#print axioms SurveyPropagation.Fourier.logcosh_copy
#print axioms SurveyPropagation.Fourier.translated_copies
#print axioms SurveyPropagation.Fourier.printed_coefficient_error
#print axioms SurveyPropagation.Fourier.radial_tail
#print axioms SurveyPropagation.Common.contraction_at_factor
#print axioms SurveyPropagation.score_strict_ascent
#print axioms SurveyPropagation.score_strictConvexOn_density
#print axioms SurveyPropagation.trial_residual_budget_k
#print axioms SurveyPropagation.convergence_and_zero_of_remaining_cases
#print axioms SPA.Global.positive_of_positive_schur
#print axioms SPA.Global.leastPivot_sound
#print axioms SPA.Global.checked_even_moment
#print axioms SPA.Global.checked_even_zero_moment
#print axioms SurveyPropagation.Fourier.root_radial_tail
#print axioms SurveyPropagation.Fourier.expected_root_radial_tail
#print axioms SurveyPropagation.Fourier.spatial_moment_bound
#print axioms SurveyPropagation.Fourier.central_moment_copy
#print axioms SurveyPropagation.Fourier.field_moment_copies
#print axioms SurveyPropagation.Fourier.positive_mode_generating
#print axioms SurveyPropagation.Fourier.zero_mode_generating
#print axioms SurveyPropagation.Fourier.positive_cosine_coefficient
#print axioms SurveyPropagation.Fourier.zero_cosine_coefficient
#print axioms SurveyPropagation.Fourier.spatial_cosine_transform
#print axioms SurveyPropagation.Fourier.spectrum_quadratic_tail
#print axioms SurveyPropagation.Fourier.grid_transform
#print axioms SurveyPropagation.Fourier.moment_poisson_sum
#print axioms SurveyPropagation.Fourier.expected_moment_grid
#print axioms SurveyPropagation.Fourier.moment_grid_error
#print axioms SurveyPropagation.Fourier.finite_moment_mesh_tail
#print axioms SurveyPropagation.Fourier.finite_moment_error
#print axioms SurveyPropagation.Fourier.site_cosine_transform
#print axioms SurveyPropagation.Fourier.site_spatial_copies
#print axioms SurveyPropagation.Fourier.site_poisson_sum
#print axioms SurveyPropagation.Fourier.site_mesh_copy_error
#print axioms SurveyPropagation.Fourier.log_site_expectation
#print axioms SurveyPropagation.Fourier.site_sample_expectation
#print axioms SurveyPropagation.Fourier.site_grid_error
#print axioms SurveyPropagation.Fourier.finite_site_error
#print axioms SPA.Global.checked_feature_coefficients
#print axioms SPA.Global.checked_full_gram
#print axioms SPA.Global.checked_cell_average
#print axioms SurveyPropagation.Fourier.zero_cell_bound
#print axioms SurveyPropagation.Fourier.lift_cell_bound
#print axioms SPA.I.atan_tail_one_unit
#print axioms SPA.I.log_tail_one_unit
#print axioms SPA.I.exp_tail_one_unit
#print axioms SPA.I.contains_pi
#print axioms SPA.I.contains_logBelowOne
#print axioms SPA.I.contains_expNeg
#print axioms SPA.Global.checked_cell_weight
#print axioms SPA.Global.mesh_decay_contains
#print axioms SPA.Global.spectral_mode_upper
#print axioms SPA.Global.spectral_cell_upper
#print axioms SPA.Global.correction_lower_bound
#print axioms SPA.Global.add_cell_entry
#print axioms SPA.Global.advance_mesh_decay
#print axioms SPA.Global.checked_quadratic_cell
#print axioms SPA.Global.table_gram
#print axioms SPA.Global.table_average
#print axioms SPA.Global.table_weight
#print axioms SPA.Global.positive_block_facts
#print axioms SurveyPropagation.Fourier.resolvent_mixed_upper
#print axioms SPA.Global.checked_matrix_positive
#print axioms SPA.Global.accepted_gram_test
#print axioms SPA.Global.physical_matrix_positive
#print axioms SPA.Global.stored_mode_bound
#print axioms SPA.Global.stored_cell_bound
#print axioms SPA.Global.mixed_gram_cell
#print axioms SPA.Global.five_tail
#print axioms SPA.Global.five_moment_input
#print axioms SPA.Global.five_test_witnesses
#print axioms SPA.Global.five_test_matrix
#print axioms SurveyPropagation.Fourier.gram_diagonal_identity
#print axioms SurveyPropagation.Fourier.resolved_halfline
#print axioms SPA.Global.mode_correction
#print axioms SPA.Global.comparison_upper
#print axioms SPA.Global.physical_form_identity
#print axioms SPA.Global.checked_sections
#print axioms SurveyPropagation.Fourier.rate_frame_between
#print axioms SPA.Global.five_rate_frame
#print axioms SPA.Global.five_contraction
#print axioms SurveyPropagation.families_from_five_traces
#print axioms SPA.product_trial_expectation
#print axioms SPA.contains_trial_costs
#print axioms SPA.contains_trial_field_cap
#print axioms SPA.Trig.cis_error
#print axioms SPA.cis_of_bound
#print axioms SPA.phases_contains
#print axioms SPA.mark_at_atom
#print axioms SPA.finite_mark_average
#print axioms SPA.sum_columns_contains
#print axioms SPA.coefficient_tick
#print axioms SurveyPropagation.Fourier.site_grid_error_signed
#print axioms SurveyPropagation.Fourier.finite_site_lower_32
#print axioms SPA.SiteQuadrature.node_sum_eq_mesh
#print axioms SPA.Global.Grid.coarse_contains
#print axioms SPA.Global.Grid.fine_contains
#print axioms SPA.Global.Grid.midpoint_error
#print axioms SurveyPropagation.Fourier.printed_moment_error
#print axioms SurveyPropagation.Fourier.printed_site_error
#print axioms SurveyPropagation.distance_head_tail
#print axioms SPA.MomentQuadrature.coefficient_table
#print axioms SPA.MomentQuadrature.moment_sum_eq_mesh
#print axioms SPA.Global.small_panel_contraction


==> anc/audit/supplement/analysis-lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"type": "path",
   "scope": "",
   "name": "sp_endpoint_audit",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "../endpoint-lean",
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.24.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99657ad92e23804e279f77ea6dbdeebaa1317b98",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d768126816be17600904726ca7976b185786e6b9",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "556caed0eadb7901e068131d1be208dd907d07a2",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.74",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "725ac8cd67acd70a7beaf47c3725e23484c1ef50",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dea6a3361fa36d5a13f87333dc506ada582e025c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8da40b72fece29b7d3fe3d768bac4c8910ce9bee",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "91c18fa62838ad0ab7384c03c9684d99d306e1da",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "sp_analysis",
 "lakeDir": ".lake"}


==> anc/audit/supplement/analysis-lean/lakefile.toml <==
name = "sp_analysis"
version = "1.0.0"
defaultTargets = ["SPAnalysis"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.24.0"

[[require]]
name = "sp_endpoint_audit"
path = "../endpoint-lean"

[[lean_lib]]
name = "SPAnalysis"


==> anc/audit/supplement/analysis-lean/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/audit/supplement/certificate/anchors.json <==
{"site_denominator":1000,"mass_denominator":10000000000000,"laws":{"3":[[[55,1255338661825],[77,1469021325252],[393,4108095201737],[457,250542312833],[724,1658714639275],[821,693349989197],[927,444902100026],[968,65687334977],[984,46534014062],[996,7424226452],[998,390194364]],[[55,1311807923562],[77,1407204066580],[393,4145771693050],[457,206811773705],[724,1665641198044],[821,691911513057],[927,448854984663],[968,66477908286],[984,47462478123],[996,7643481708],[998,412979222]],[[55,1366713625568],[77,1347271061536],[393,4181355644595],[457,165149909864],[724,1672043031418],[821,690717283486],[927,452767731344],[968,67275476932],[984,48401740784],[996,7867644127],[998,436850346]],[[55,1421872880478],[77,1287060422479],[393,4217180345951],[457,123271122498],[724,1678477042317],[821,689464158407],[927,456691131785],[968,68068607561],[984,49356853088],[996,8094149084],[998,463286352]],[[55,1477688295200],[77,1226104314041],[393,4253603585161],[457,80851118915],[724,1684988540233],[821,688142092575],[927,460614776419],[968,68870281254],[984,50319342053],[996,8328136691],[998,489517458]],[[55,1533992435041],[77,1164594679800],[393,4290511215092],[457,37985140748],[724,1691574086027],[821,686745843151],[927,464544815385],[968,69674460321],[984,51293085374],[996,8567341281],[998,516897780]],[[55,1688259942015],[77,884854664236],[100,123359686511],[393,4319530226674],[724,1698116234269],[821,685278087265],[927,468486284259],[968,70478431313],[984,52279438045],[996,8811203704],[998,545801709]],[[19,122124917354],[55,1843729434970],[100,749302041823],[393,4290807791309],[724,1703405958860],[821,684007363322],[927,472423636858],[968,71284919207],[984,53277872104],[996,9059697530],[998,576366663]],[[19,373865405818],[55,1318230738135],[100,1041058248075],[393,4262784407243],[724,1708707716437],[821,682686310754],[927,476362314455],[968,72096287248],[984,54286494228],[996,9314160206],[998,607917401]],[[19,629705773895],[55,784107991402],[100,1337597930418],[393,4234468200395],[724,1714099474231],[821,681282010782],[927,480305909629],[968,72912894288],[984,55304226144],[996,9575643721],[998,639945095]],[[19,886440329289],[55,248100896600],[100,1635200473893],[393,4206087472615],[724,1719503664542],[821,679835904289],[927,484246990942],[968,73736928692],[984,56330648367],[996,9844104238],[998,672586533]],[[19,1017788494948],[100,1751229701876],[318,38194498458],[393,4158333975185],[724,1725238535632],[821,678261898328],[927,488197115404],[968,74561508080],[984,57369826868],[996,10117221360],[998,707223861]],[[19,1040935293886],[100,1711126856229],[318,108600123411],[393,4094440206489],[724,1731238566445],[821,676532073379],[927,492193207473],[968,75365600164],[984,58430535887],[996,10392056890],[998,745479747]],[[19,1063072133071],[100,1673134360078],[318,174998160585],[393,4033716610870],[724,1736833912981],[821,674922086514],[927,496191057136],[968,76170684251],[984,59502779409],[996,10673316619],[998,784898486]],[[19,1085450323855],[100,1634690304050],[318,242183268642],[393,3972393888844],[724,1742492488933],[821,673248017142],[927,500186417111],[968,76987160634],[984,60579901708],[996,10964711262],[998,823517819]],[[19,1105276691615],[100,1601365578268],[318,300746124512],[393,3917489964229],[724,1747723880176],[821,671613769656],[927,504183438554],[968,77806453415],[984,61668132284],[996,11262304603],[998,863662688]],[[19,1123567768724],[100,1571131472029],[318,354111828612],[393,3866453200677],[724,1752699521039],[821,669987148241],[927,508180598437],[968,78630399177],[984,62766046477],[996,11567277294],[998,904739293]],[[19,1142084178887],[100,1540473339509],[318,408251676090],[393,3814810966681],[724,1757764631250],[821,668269986713],[927,512190362459],[968,79450707811],[984,63879288742],[996,11875893696],[998,948968162]],[[19,1160839059698],[100,1509371104288],[318,463171221256],[393,3762567345511],[724,1762911063057],[821,666469226176],[927,516210615157],[968,80267698616],[984,65008191105],[996,12187898867],[998,996576269]],[[19,1179627993892],[100,1478214992026],[318,518255192801],[393,3710182186676],[724,1768082830645],[821,664615254448],[927,520233440234],[968,81087359821],[984,66148507804],[996,12506152039],[998,1046089614]],[[19,1198752232675],[100,1446412123756],[318,574533481760],[393,3656853681112],[724,1773407066641],[821,662630710414],[927,524278788948],[968,81900145197],[984,67304180797],[996,12829252767],[998,1098335933]],[[19,1218427341845],[100,1413512244104],[318,632938657590],[393,3601805695168],[724,1779063735755],[821,660384040323],[927,528395567178],[968,82672611596],[984,68494193865],[996,13146663242],[998,1159249334]],[[19,1238293228108],[100,1380252479098],[318,692025771393],[393,3546217455368],[724,1784802597583],[821,658053439870],[927,532519587929],[968,83447793293],[984,69694245210],[996,13471919218],[998,1221482930]],[[19,1258281293814],[100,1346770121163],[318,751544614631],[393,3490286743898],[724,1790591313623],[821,655657664075],[927,536647276930],[968,84226308744],[984,70904618480],[996,13804738298],[998,1285306344]],[[19,1278498218722],[100,1312858019818],[318,811832267920],[393,3433760148388],[724,1796456722165],[821,653186914688],[927,540776537710],[968,85012386049],[984,72121642400],[996,14147788560],[998,1349353580]],[[19,1298953265460],[100,1278488991396],[318,873002164215],[393,3376523895263],[724,1802450380274],[821,650594423018],[927,544933081114],[968,85780086959],[984,73364744878],[996,14487834402],[998,1421133021]],[[19,1319649769557],[100,1243666485526],[318,934989333406],[393,3318648079856],[724,1808539335982],[821,647908313896],[927,549104405136],[968,86540148842],[984,74625962015],[996,14830628432],[998,1497537352]],[[19,1340748942573],[100,1208047649259],[318,998528087282],[393,3259516865304],[724,1814868736213],[821,645023052297],[927,553328572438],[968,87267052862],[984,75919882802],[996,15167879203],[998,1583279767]],[[19,1362417006105],[100,1171287229084],[318,1064325054130],[393,3198544137529],[724,1821572513668],[821,641841075490],[927,557642190548],[968,87934486369],[984,77262504966],[996,15489998714],[998,1683803397]],[[19,613109681582],[55,1782246596592],[318,1384091387604],[393,3004650013739],[724,1831078581399],[821,638036650231],[927,561954406177],[968,88608760075],[984,78618611828],[996,15817331117],[998,1787979656]],[[19,633919939736],[55,1759929825700],[318,1396475016006],[393,2988689844335],[724,1811316818354],[773,31083333826],[821,624803182344],[927,566487568995],[968,89254708041],[984,79994566056],[996,16148739074],[998,1896457533]],[[19,631199567536],[55,1769872926791],[318,1367596429882],[393,3009945854275],[724,1766961483835],[773,91507573680],[821,601876972217],[927,571297955843],[968,89850835896],[984,81398453424],[996,16480621501],[998,2011325120]],[[19,627763635041],[55,1780812416731],[318,1337458294168],[393,3032345179133],[724,1721717655924],[773,153069967624],[821,578495203374],[927,576131733938],[968,90439292888],[984,82819044637],[996,16816976586],[998,2130599956]],[[19,623974051146],[55,1792262148573],[318,1306598045398],[393,3055424246871],[724,1675805908997],[773,215534109222],[821,554725406002],[927,580986250811],[968,91022586023],[984,84254478105],[996,17159007476],[998,2253761376]],[[19,620530564304],[55,1803287281868],[318,1275993514060],[393,3078357887271],[724,1629564633865],[773,278546482329],[821,530668373051],[927,585854892446],[968,91607702689],[984,85699216367],[996,17510839891],[998,2378611859]],[[19,616665510677],[55,1814913239595],[318,1244595016467],[393,3102017632638],[724,1582736693219],[773,342322889829],[821,506282323768],[927,590750738878],[968,92170939464],[984,87174000259],[996,17857026319],[998,2513988887]],[[19,612290939770],[55,1827291875375],[318,1211900565436],[393,3126946935285],[724,1534478173804],[773,408077910126],[821,481066253790],[927,595702463993],[968,92711307290],[984,88673500316],[996,18203326764],[998,2656748051]],[[19,607788817173],[55,1839844609108],[318,1179162934018],[393,3151872020811],[724,1486376701841],[773,473582939780],[821,455928300704],[927,600642281373],[968,93257734414],[984,90183427466],[996,18557452043],[998,2802781269]],[[19,602812707715],[55,1853073461249],[318,1145476670006],[393,3177687606027],[724,1437373881850],[773,540335639983],[821,430247164876],[927,605622807927],[968,93784408562],[984,91717204164],[996,18912323363],[998,2956124278]],[[19,596885249968],[55,1867626763359],[318,1110066582170],[393,3205079583935],[724,1387011274652],[773,608927010595],[821,403792991421],[927,610671315990],[968,94266396662],[984,93293735497],[996,19254766730],[998,3124329021]]],"4":[[[2,55748572388],[231,2125860111026],[298,3062857197161],[643,3706777773366],[724,768701845269],[835,4718443033],[901,136021200450],[908,139055219469],[999,259637838]],[[19,868109661595],[393,5879694532288],[548,401256523718],[724,2629022127906],[919,202616577249],[923,19025365019],[998,88778618],[999,186433607]],[[19,469855467930],[100,510428222740],[393,5939072785429],[724,2788404659987],[860,85464725677],[927,205975716670],[984,485540947],[998,288136609],[999,24744011]],[[19,625952229763],[298,1527712733747],[393,4561745881065],[724,2958864122961],[860,71714957750],[927,251584717466],[984,2163712603],[998,156262464],[999,105382181]],[[19,537811657575],[318,3077878273945],[393,2905638142202],[724,3121094012934],[860,50444742296],[927,302470835594],[984,4447323766],[998,39090728],[999,175920960]],[[6,350011017426],[318,5088927537661],[393,788280030079],[724,3404591736223],[927,360535258016],[983,468247564],[984,6994354887],[999,191818144]],[[6,478159630197],[318,4387281118404],[393,1359397979075],[724,3345556808108],[927,418131325535],[984,11290080613],[998,6385907],[999,176672161]],[[6,530507587240],[298,3294483133579],[393,2381003913404],[724,3300884424848],[927,476220266678],[983,1472210303],[984,15246420648],[999,182043300]],[[19,214030663864],[100,904909471731],[298,1795238736333],[393,3301008541079],[724,3221138553433],[927,540679139877],[984,22644765439],[998,342518351],[999,7609893]],[[19,473048158870],[100,790458286291],[298,1157319645072],[393,3793209888659],[724,3147699848088],[927,607833825650],[984,29531451158],[995,502291889],[998,396604323]],[[19,130176057170],[100,1019562326061],[231,1359824813283],[393,3477790574747],[643,372435136601],[724,2922244990726],[927,678549379870],[984,37609936724],[995,1395227380],[998,411557438]],[[19,731408910485],[231,1996745171000],[393,3143392127812],[643,555975169496],[724,2772126117785],[927,749983778816],[984,47227114185],[995,2704604788],[998,437005633]],[[19,645107840641],[231,609105424978],[298,4015498986539],[643,1576382933358],[724,2265552024277],[927,825050958212],[984,58173979460],[995,4690912778],[998,436939757]],[[19,370055150026],[231,3107701087580],[298,1497018643877],[643,2124456933422],[724,1920754308822],[927,901336943524],[984,70772656315],[995,7438692805],[998,465583629]],[[126,950451248750],[231,3718856825494],[643,2715722144225],[724,1538535098658],[927,979777375932],[984,84887321431],[995,11252171802],[998,517813708]],[[126,798804133477],[182,2649036988599],[231,912238928861],[643,3336985421557],[724,1125363101491],[927,1060012214739],[984,100586103870],[995,16277437667],[998,695669739]]]}}


==> anc/audit/supplement/certificate/boxes.cpp <==
// C++17, IEC 60559 binary64, strict floating point and MPFR.
// Every primitive arithmetic operation is rounded toward +infinity.
// Negating one operand and then the result supplies a downward bound.
#pragma STDC FENV_ACCESS ON
#include <mpfr.h>
#include <algorithm>
#include <array>
#include <cfenv>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <limits>
#include <stdexcept>
#include <vector>
using std::array; using std::vector;
static void check(bool b,const char* msg){if(!b)throw std::runtime_error(msg);}
struct I {double l=0,u=0;};
static inline I point(double x){return {x,x};}
static inline I add(I a,I b){return {-((-a.l)-b.l),a.u+b.u};}
static inline I neg(I a){return {-a.u,-a.l};}
static inline I sub(I a,I b){return add(a,neg(b));}
static inline I mul(I a,I b){
    if(b.l>=0) return {-((-a.l)*(a.l<0?b.u:b.l)),a.u*(a.u<0?b.l:b.u)};
    if(b.u<=0) return mul(neg(a),neg(b));
    if(a.l>=0 || a.u<=0) return mul(b,a);
    return {-std::max((-a.l)*b.u,(-a.u)*b.l),std::max(a.l*b.l,a.u*b.u)};
}
static inline I ratio(int64_t n,int64_t d){check(d>0,"denominator");return {-(-double(n)/double(d)),double(n)/double(d)};}
static inline I power(I a,int n){check(a.l>=0,"power");I v=point(1);for(int i=0;i<n;i++)v=mul(v,a);return v;}
static inline double absup(I a){return std::max(-a.l,a.u);}
static inline double mid(I a){return std::clamp((a.l+a.u)*.5,a.l,a.u);}
static inline I widen(I a,double e){return add(a,{-e,e});}
static inline I clip(I a){a.l=std::max(0.,a.l);a.u=std::min(1.,a.u);check(a.l<=a.u,"empty image");return a;}
static double expdir(double x,mpfr_rnd_t rnd){
    static thread_local mpfr_t t;
    static thread_local bool init=false;
    if(!init){mpfr_init2(t,96);init=true;}
    mpfr_set_d(t,x,MPFR_RNDN);mpfr_exp(t,t,rnd);return mpfr_get_d(t,rnd);
}
static I exponential(I a){return {expdir(a.l,MPFR_RNDD),expdir(a.u,MPFR_RNDU)};}
static I damp(I a){return exponential({std::min(0.,a.l),std::min(0.,a.u)});}
template<typename T> void readraw(std::istream& f,T* p,size_t n){f.read(reinterpret_cast<char*>(p),sizeof(T)*n);check(bool(f),"kernel input");}
constexpr int H=256,M=64,S=24,N=18,J=65;
using Box=array<I,M>;
struct Node { Box a,curv,w; I tail; array<I,M*S> products;};
struct Mode {vector<Node> nodes; Box high;};
struct Piece {int i,j,p; I v,c;};
struct Kernel {
    array<int,M> h; Box err; array<Mode,N+1> mode; array<Piece,H> seg;
    Kernel(const char* file){
        static_assert(sizeof(int)==4 && sizeof(I)==16 && std::numeric_limits<double>::is_iec559);
        std::ifstream f(file,std::ios::binary);array<int,8> hd;readraw(f,hd.data(),8);
        check(hd==array<int,8>{1,H,N,8,64,8,M,S},"kernel dimensions");
        readraw(f,h.data(),M);readraw(f,err.data(),M);
        for(auto& mode0:mode){
            mode0.nodes.resize(J);
            for(auto& v:mode0.nodes){
                readraw(f,v.a.data(),M);readraw(f,v.curv.data(),M);readraw(f,&v.tail,1);readraw(f,v.w.data(),M);
                for(int r=0;r<M;r++)for(int s=0;s<S;s++)v.products[r*S+s]=mul(v.w[r],v.a[s]);
            }
            readraw(f,mode0.high.data(),M);
        }
        check(f.peek()==std::ifstream::traits_type::eof(),"long kernel");
        for(int n=1;n<=H;n++){
            int j=std::lower_bound(h.begin(),h.end(),n)-h.begin(),i=h[j]==n?j:j-1;
            if(i==j)seg[n-1]={i,j,0,point(1),point(0)};
            else {int p=std::upper_bound(h.begin(),h.end(),h[i]/2)-h.begin()-1;
                check(p>=0 && h[p]<h[i],"interpolation grid");
                seg[n-1]={i,j,p,ratio(h[j]-n,h[j]-h[i]),ratio((n-h[i])*(h[j]-n),2*(h[i]-h[p])*(h[i]-h[p]))};}
        }
    }
};
struct Image {Box b;double inverse;};
static Image step(const Kernel& ker, const Box& b, int k,I alpha){
    const int m=k-1; I cap=k==3?ratio(14,3):point(5);
    I rate=mul(point(k),alpha),q=point(mid(rate));double dq=absup(sub(rate,q));
    Box cen,top;array<double,M> rd;
    for(int i=0;i<M;i++){I p=power(b[i],m);cen[i]=point(mid(p));rd[i]=absup(sub(p,cen[i]));top[i]=point(p.u);}
    I lowSum{},powSum{};
    for(int j=0;j<H;j++){
        auto [i,ij,p,v,c]=ker.seg[j];
        I x=b[i];
        if(i!=ij){x=add(mul(v,b[i]),mul(sub(point(1),v),b[ij]));
            x.l=std::max(0.,sub(x,mul(c,b[p])).l);}
        lowSum=add(lowSum,point(x.l));
        if(j)powSum=add(powSum,power(point(x.u),m));
    }
    I tail=mul(mul(point(.5),power(point(b.back().u),m-1)),sub(sub(cap,point(1)),lowSum));
    check(tail.u>=0,"negative tail allowance");
    I lambda=mul(point(.5),point(rate.u));
    I F=exponential(mul(lambda,point(add(powSum,tail).u)));
    double inv=sub(add(point(1),F),exponential(neg(mul(lambda,power(point(b[0].u),m))))).u;
    check(F.u<5 && inv<cap.l,"inverse-moment cap");
    Box out;out.fill(point(.5));array<double,M> error{};array<I,M*S> jac{};Box density{};I last{};
    for(int n=0;n<=N;n++){
        I atZero{};
        for(int j=0;j<J;j++){
            const Node& v=ker.mode[n].nodes[j];
            I x{};double head=0,other=v.tail.u*tail.u;
            for(int i=0;i<M;i++){
                x=add(x,mul(v.a[i],cen[i]));
                other+=v.curv[i].u*top[i].u;
                double e=absup(v.a[i])*rd[i];if(i<S)head+=e;else other+=e;
            }
            double mag=head+other;
            I base=mul(q,x);
            double d=q.u*mag+dq*std::min(2.,absup(x)+mag);
            I phi=damp(base);I all=damp(widen(base,d));
            if(!j)atZero=point(all.u);
            const bool lin=(base.u<=0 && d<.4);
            double e=absup(sub(all,phi));
            if(lin){
                e=all.u*d*d*.5+phi.u*(q.u*other+dq*mag);
                for(int i=0;i<M*S;i++)jac[i]=add(jac[i],mul(v.products[i],phi));
            }
            I deriv=lin?mul(x,phi):point(0);
            for(int r=0;r<M;r++){
                out[r]=add(out[r],mul(v.w[r],phi));
                error[r]+=absup(v.w[r])*e;
                if(lin)density[r]=add(density[r],mul(v.w[r],deriv));
            }
        }
        for(int r=0;r<M;r++)out[r]=add(out[r],mul({0,atZero.u},ker.mode[n].high[r]));
        last=atZero;
    }
    for(int r=0;r<M;r++){
        double linear=0;for(int s=0;s<S;s++)linear+=absup(jac[r*S+s])*rd[s];
        double e=error[r]+q.u*linear+dq*absup(density[r])+last.u/128+ker.err[r].u;
        out[r]=clip(widen(out[r],e));
    }
    return {out,inv};
}
static double slack(const Box& inner,const Box& target){
    double v=1;
    for(int j=0;j<M;j++){
        if(target[j].l>0)v=std::min(v,sub(point(inner[j].l),point(target[j].l)).l);
        v=std::min(v,sub(point(target[j].u),point(inner[j].u)).l);
    }
    return v;
}
int main(int argc,char** argv){try{
    check(argc==3,"usage: boxes kernels.bin panels.txt");
    check(std::fesetround(FE_UPWARD)==0 && std::fegetround()==FE_UPWARD,"rounding mode");
    volatile double one=1.,eps=0x1p-54;
    check(one+eps>one && -( -one-eps)==one,"directed binary64 unavailable");
    Kernel ker(argv[1]);std::ifstream input(argv[2]);
    check(bool(input),"panel input");int count=0,trialCount=0;
    for(int k,idx,ln,ld,rn,rd;input>>k>>idx>>ln>>ld>>rn>>rd;){
        I alpha{ratio(ln,ld).l,ratio(rn,rd).u};
        int expected=count<40?3:4;check(k==expected && idx==(count<40?count+1:count-39),"panel index");
        Box outer,inner;array<int,M> ls,us;
        for(int& x:ls)input>>x;for(int& x:us)input>>x;check(bool(input),"truncated bounds");
        for(int i=0;i<M;i++){I a=ratio(ls[i],1000000000),b=ratio(us[i],1000000000);
            outer[i]={a.l,b.u};inner[i]={a.u,b.l};}
        check(outer[0].l>(k==3?ratio(2,5).u:ratio(9,20).u),"mean floor");
        auto image=step(ker,outer,k,alpha);double invSlack=slack(image.b,inner);
        check(invSlack>0,"invariance");
        Box orbit;for(int i=0;i<M;i++)orbit[i]=point(std::ldexp(1.,-ker.h[i]));
        int depth=0;double ent=-1,maxInv=image.inverse;
        while(ent<=0 && depth<70){auto y=step(ker,orbit,k,alpha);orbit=y.b;maxInv=std::max(maxInv,y.inverse);ent=slack(orbit,inner);++depth;}
        check(ent>ratio(1,100000000).u && invSlack>ratio(k==3?6:19,10000000).u && depth<=(k==3?49:31),"entry, image slack or depth");
        if(k==4 && ratio(ln,ld).u<ratio(993238,100000).l && ratio(993239,100000).u<ratio(rn,rd).l){
            int site[]={4055,57667,12480,73499,25169,86477,40862,95336};
            int mass[]={2384,21642,9999,15859,18210,7729,22599,1578};
            Box x{};I inverse{};
            for(int s=0;s<8;s++){inverse=add(inverse,ratio(mass[s],100000-site[s]));
                for(int i=0;i<M;i++)x[i]=add(x[i],mul(ratio(mass[s],100000),power(ratio(site[s],100000),ker.h[i])));}
            check(slack(x,inner)>0 && inverse.u<5,"4-SAT trial membership");++trialCount;
        }
        auto lowerTicks=[](double x){return int64_t(std::floor(mul(point(x),point(1e12)).l));};
        auto upperTicks=[](double x){return int64_t(std::ceil(mul(point(x),point(1e12)).u));};
        std::cout<<"k "<<k<<" panel "<<idx<<" entry "<<depth<<" entry_slack_e-12 "<<lowerTicks(ent)
                 <<" image_slack_e-12 "<<lowerTicks(invSlack)<<" inverse_upper_e-12 "<<upperTicks(maxInv)<<std::endl;
        ++count;
    }
    check(count==56 && trialCount==1 && input.eof(),"cover");
    std::cout<<"PASS all 56 panel inclusions and ordinary orbits"<<std::endl;
}catch(std::exception const& e){std::cerr<<e.what()<<'\n';return 1;}}


==> anc/audit/supplement/certificate/boxes3.json <==
{
 "denominator": 1000000000,
 "orders": [
  1,
  2,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10,
  11,
  12,
  13,
  14,
  15,
  16,
  17,
  18,
  19,
  20,
  21,
  22,
  23,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  52,
  56,
  60,
  64,
  68,
  72,
  76,
  80,
  84,
  88,
  92,
  96,
  104,
  112,
  120,
  128,
  136,
  144,
  152,
  160,
  168,
  176,
  184,
  192,
  208,
  224,
  240,
  256
 ],
 "panels": [
  {
   "k": 3,
   "left": "21/5",
   "right": "2101/500",
   "lower": [
    421062845,
    252660832,
    175313310,
    131645939,
    103908100,
    84888709,
    71127888,
    60766558,
    52720417,
    46316634,
    41116421,
    36822375,
    33226096,
    30177305,
    27565337,
    25306843,
    23337924,
    21608956,
    20080762,
    18722096,
    17507708,
    16416987,
    15432970,
    14541584,
    12991425,
    11692785,
    10592279,
    9650159,
    8836406,
    8127885,
    7506461,
    6957993,
    6471154,
    6036740,
    5647200,
    5296337,
    4691055,
    4188880,
    3766922,
    3408603,
    3101482,
    2836034,
    2604855,
    2402065,
    2223036,
    2064019,
    1922168,
    1795044,
    1577161,
    1397985,
    1248578,
    1122419,
    1014762,
    922276,
    842211,
    772409,
    711143,
    657035,
    608969,
    566043,
    492760,
    432861,
    383311,
    341786
   ],
   "upper": [
    421417992,
    253304878,
    176041355,
    132380272,
    104619629,
    85567288,
    71770817,
    61374301,
    53294906,
    46860070,
    41631376,
    37311171,
    33690763,
    30619913,
    27987626,
    25710397,
    23724295,
    21979468,
    20436614,
    19064300,
    17837154,
    16734504,
    15739336,
    14837519,
    13268631,
    11953567,
    10838302,
    9882891,
    9057084,
    8337665,
    7706593,
    7149398,
    6654521,
    6212660,
    5816262,
    5459091,
    4842429,
    4330552,
    3900421,
    3534943,
    3221360,
    2950002,
    2713412,
    2505809,
    2322552,
    2159947,
    2014801,
    1884612,
    1661307,
    1477288,
    1323706,
    1194187,
    1083919,
    989018,
    906684,
    834747,
    771513,
    715619,
    665966,
    621653,
    546215,
    484532,
    433260,
    390148
   ],
   "entry": 46
  },
  {
   "k": 3,
   "left": "2101/500",
   "right": "1051/250",
   "lower": [
    421321071,
    253103149,
    175804602,
    132136735,
    104380456,
    85336607,
    71550091,
    61163807,
    53094220,
    46668750,
    41448615,
    37136323,
    33523339,
    30459244,
    27833232,
    25561828,
    23581015,
    21841063,
    20302705,
    18934613,
    17711468,
    16612591,
    15620961,
    14722460,
    13159384,
    11849334,
    10738691,
    9787513,
    8965621,
    8249757,
    7621678,
    7067151,
    6574778,
    6135294,
    5741093,
    5385930,
    4772988,
    4264205,
    3836494,
    3473123,
    3161541,
    2892124,
    2657398,
    2451423,
    2269522,
    2107902,
    1963680,
    1834390,
    1612697,
    1430284,
    1278102,
    1149543,
    1039792,
    945460,
    863762,
    792505,
    729937,
    674661,
    625542,
    581663,
    506722,
    445426,
    394687,
    352144
   ],
   "upper": [
    421675440,
    253748084,
    176534564,
    132873639,
    105094986,
    86018467,
    72196491,
    61775134,
    53672364,
    47215874,
    41967272,
    37628814,
    33991682,
    30905499,
    28259132,
    25968952,
    23970911,
    22215056,
    20661993,
    19280204,
    18044249,
    16933392,
    15930563,
    15021581,
    13439679,
    12113116,
    10987625,
    10023069,
    9189043,
    8462203,
    7824397,
    7261075,
    6760599,
    6313603,
    5912483,
    5550956,
    4926531,
    4407945,
    3971969,
    3601361,
    3283242,
    3007852,
    2767655,
    2556807,
    2370619,
    2205354,
    2057790,
    1925392,
    1698204,
    1510886,
    1354469,
    1222490,
    1110074,
    1013285,
    929283,
    855862,
    791298,
    734206,
    683470,
    638173,
    561020,
    497903,
    445418,
    401264
   ],
   "entry": 45
  },
  {
   "k": 3,
   "left": "1051/250",
   "right": "2103/500",
   "lower": [
    421578177,
    253544759,
    176295649,
    132627686,
    104853290,
    85785233,
    71973218,
    61562128,
    53469213,
    47022144,
    41782151,
    37451660,
    33822009,
    30742636,
    28102599,
    25818296,
    23825593,
    22074657,
    20526132,
    19148609,
    17916697,
    16809654,
    15810401,
    14904773,
    13328753,
    12007264,
    10886451,
    9926183,
    9096121,
    8372881,
    7738117,
    7177503,
    6679567,
    6234984,
    5836095,
    5476606,
    4855952,
    4340514,
    3907006,
    3538543,
    3222460,
    2949041,
    2710736,
    2501545,
    2316742,
    2152493,
    2005874,
    1874394,
    1648846,
    1463157,
    1308166,
    1177177,
    1065303,
    969101,
    885745,
    813011,
    749122,
    692659,
    642471,
    597624,
    520998,
    458281,
    406331,
    362751
   ],
   "upper": [
    421931792,
    254190634,
    177027581,
    133367218,
    105570879,
    86470434,
    72623147,
    62177100,
    54051067,
    47573010,
    42304566,
    37947906,
    34294085,
    31192593,
    28532163,
    26229039,
    24219064,
    22452183,
    20888907,
    19497639,
    18252866,
    17133792,
    16123290,
    15207130,
    13612183,
    12274090,
    11138342,
    10164609,
    9322333,
    8588038,
    7943468,
    7373987,
    6867881,
    6415722,
    6009850,
    5643941,
    5011703,
    4486360,
    4044493,
    3668714,
    3346021,
    3066561,
    2822723,
    2608599,
    2419450,
    2251497,
    2101489,
    1966859,
    1735744,
    1545088,
    1385800,
    1251328,
    1136733,
    1038032,
    952337,
    877409,
    811496,
    753188,
    701352,
    655054,
    576156,
    511582,
    457862,
    412648
   ],
   "entry": 45
  },
  {
   "k": 3,
   "left": "2103/500",
   "right": "526/125",
   "lower": [
    421834176,
    253985685,
    176786470,
    133118812,
    105326621,
    86234607,
    72397288,
    61961543,
    53845409,
    47376828,
    42117045,
    37768406,
    34122125,
    31027500,
    28373453,
    26076259,
    24071670,
    22309751,
    20751056,
    19364097,
    18123412,
    17008193,
    16001306,
    15088538,
    13499547,
    12166586,
    11035572,
    10066182,
    9227918,
    8497272,
    7855792,
    7289059,
    6785532,
    6335822,
    5932217,
    5568376,
    4939959,
    4417817,
    3978467,
    3604871,
    3284250,
    3006791,
    2764874,
    2552438,
    2364706,
    2197801,
    2048759,
    1915064,
    1685615,
    1496609,
    1338773,
    1205323,
    1091300,
    993203,
    908167,
    833936,
    768703,
    711035,
    659759,
    613928,
    535589,
    471425,
    418243,
    373608
   ],
   "upper": [
    422187058,
    254632536,
    177520417,
    133861015,
    106047309,
    86923190,
    73050785,
    62580196,
    54431017,
    47931479,
    42643258,
    38268444,
    34597969,
    31481192,
    28806717,
    26490663,
    24468759,
    22690851,
    21117359,
    19716605,
    18463006,
    17335704,
    16317518,
    15394166,
    13786147,
    12436497,
    11290460,
    10307518,
    9456961,
    8715180,
    8063813,
    7488143,
    6976377,
    6519025,
    6108372,
    5738055,
    5097952,
    4565805,
    4118003,
    3737012,
    3409707,
    3126142,
    2878628,
    2661196,
    2469054,
    2298385,
    2145908,
    2009021,
    1773937,
    1579904,
    1417710,
    1280712,
    1163909,
    1063267,
    975853,
    899396,
    832115,
    772574,
    719620,
    672306,
    591636,
    525579,
    470603,
    424308
   ],
   "entry": 44
  },
  {
   "k": 3,
   "left": "526/125",
   "right": "421/100",
   "lower": [
    422089077,
    254425932,
    177277071,
    133610114,
    105800449,
    86684727,
    72822296,
    62362045,
    54222812,
    47732805,
    42453296,
    38086558,
    34423683,
    31313832,
    28645795,
    26335721,
    24319251,
    22546350,
    20977482,
    19581082,
    18331616,
    17208212,
    16193681,
    15273761,
    13671769,
    12327308,
    11186063,
    10207520,
    9361023,
    8622940,
    7974715,
    7401834,
    6892684,
    6437817,
    6029468,
    5661247,
    5025018,
    4496128,
    4050894,
    3672123,
    3346925,
    3065391,
    2819827,
    2604113,
    2413423,
    2243835,
    2092346,
    1956413,
    1723021,
    1530658,
    1369943,
    1233999,
    1117798,
    1017778,
    931037,
    855284,
    788690,
    729798,
    677419,
    630590,
    550510,
    484875,
    430438,
    384727
   ],
   "upper": [
    422441255,
    255073814,
    178013093,
    134355052,
    106524299,
    87376755,
    73479426,
    62984443,
    54812228,
    48291297,
    42983366,
    38590446,
    34903353,
    31771316,
    29082811,
    26753837,
    24720009,
    22931075,
    21347364,
    19937117,
    18674683,
    17539142,
    16513260,
    15582704,
    13961587,
    12600349,
    11443991,
    10451806,
    9592934,
    8843634,
    8185439,
    7603549,
    7086096,
    6623522,
    6208063,
    5833309,
    5185290,
    4646288,
    4192504,
    3806259,
    3474302,
    3186597,
    2935375,
    2714604,
    2519440,
    2346027,
    2191053,
    2051885,
    1812784,
    1615335,
    1450197,
    1310641,
    1191600,
    1088992,
    999838,
    921831,
    853160,
    792365,
    738275,
    689928,
    607454,
    539890,
    483636,
    436242
   ],
   "entry": 43
  },
  {
   "k": 3,
   "left": "421/100",
   "right": "1053/250",
   "lower": [
    422342897,
    254865523,
    177767472,
    134101612,
    106274791,
    87135611,
    73248263,
    62763654,
    54601432,
    48090090,
    42790922,
    38406134,
    34726699,
    31601648,
    28919638,
    26596695,
    24568350,
    22784468,
    21205425,
    19799579,
    18541324,
    17409725,
    16387537,
    15460452,
    13845433,
    12489442,
    11337936,
    10350210,
    9495448,
    8749897,
    8094894,
    7515834,
    7001033,
    6540981,
    6127861,
    5755233,
    5111140,
    4575455,
    4124293,
    3740306,
    3410492,
    3124847,
    2875603,
    2656580,
    2462902,
    2290605,
    2136642,
    1998447,
    1761066,
    1565307,
    1401676,
    1263209,
    1144801,
    1042832,
    954361,
    877064,
    809087,
    748953,
    695454,
    647611,
    565764,
    498632,
    442917,
    396110
   ],
   "upper": [
    422694391,
    255514476,
    178505617,
    134849334,
    107001852,
    87831134,
    73909070,
    63389841,
    55194706,
    48652465,
    43324889,
    38913912,
    35210237,
    32062965,
    29360448,
    27018563,
    24972816,
    23172857,
    21578923,
    20159178,
    18887901,
    17744113,
    16710524,
    15772752,
    14138508,
    12765651,
    11598940,
    10597481,
    9730262,
    8973412,
    8308358,
    7720218,
    7197047,
    6729224,
    6308929,
    5929712,
    5273724,
    4727819,
    4268009,
    3876468,
    3539822,
    3247940,
    2992976,
    2768833,
    2570617,
    2394431,
    2236935,
    2095460,
    1852299,
    1651392,
    1483275,
    1341128,
    1219819,
    1115218,
    1024298,
    944720,
    874639,
    812572,
    757328,
    707929,
    623621,
    554525,
    496972,
    448460
   ],
   "entry": 43
  },
  {
   "k": 3,
   "left": "1053/250",
   "right": "2107/500",
   "lower": [
    422595639,
    255304454,
    178257664,
    134593293,
    106749631,
    87587242,
    73675169,
    63166350,
    54981253,
    48448664,
    43129905,
    38727118,
    35031160,
    31890934,
    29194967,
    26859167,
    24818955,
    23024094,
    21434876,
    20019579,
    18752527,
    17612723,
    16582867,
    15648604,
    14020533,
    12652982,
    11491186,
    10494246,
    9631190,
    8878140,
    8216330,
    7631060,
    7110578,
    6645312,
    6227392,
    5850332,
    5198325,
    4655799,
    4198667,
    3809423,
    3474954,
    3185160,
    2932201,
    2709839,
    2513145,
    2338112,
    2181650,
    2041168,
    1799756,
    1600561,
    1433978,
    1292955,
    1172311,
    1068366,
    978141,
    899276,
    829896,
    768502,
    713867,
    664995,
    581351,
    512696,
    455680,
    407757
   ],
   "upper": [
    422946485,
    255954557,
    178998027,
    135343901,
    107480009,
    88286361,
    74339754,
    63796427,
    55578484,
    49015018,
    43667859,
    39238872,
    35518652,
    32356173,
    29639659,
    27284872,
    25227211,
    23416224,
    21812064,
    20382815,
    19102686,
    17950641,
    16909335,
    15964334,
    14316936,
    12932430,
    11755334,
    10744566,
    9868967,
    9104534,
    8432591,
    7838171,
    7309253,
    6836151,
    6410994,
    6027286,
    5363276,
    4810418,
    4344534,
    3947656,
    3606281,
    3310188,
    3051448,
    2823902,
    2622604,
    2443616,
    2283569,
    2139763,
    1892494,
    1688090,
    1516958,
    1372186,
    1248578,
    1141957,
    1049248,
    968075,
    896563,
    833204,
    776787,
    726320,
    640148,
    569494,
    510621,
    460971
   ],
   "entry": 42
  },
  {
   "k": 3,
   "left": "2107/500",
   "right": "527/125",
   "lower": [
    422847326,
    255742767,
    178747696,
    135085208,
    107225023,
    88039670,
    74103062,
    63570182,
    55362324,
    48808571,
    43470286,
    39049548,
    35337106,
    32181730,
    29471825,
    27123178,
    25071102,
    23265262,
    21665865,
    20241111,
    18965257,
    17817239,
    16779704,
    15838252,
    14197100,
    12817961,
    11645843,
    10639658,
    9768274,
    9007694,
    8339047,
    7747538,
    7221344,
    6750837,
    6328091,
    5946570,
    5286598,
    4737183,
    4274035,
    3879492,
    3540331,
    3246352,
    2989646,
    2763912,
    2564173,
    2386377,
    2227390,
    2084596,
    1839104,
    1636431,
    1466862,
    1323252,
    1200344,
    1094396,
    1002391,
    921936,
    851132,
    788457,
    732668,
    682751,
    597284,
    527081,
    468740,
    419681
   ],
   "upper": [
    423197539,
    256394042,
    179490299,
    135838724,
    107958735,
    88742406,
    74771449,
    64204168,
    55963531,
    49378929,
    44012253,
    39565306,
    35828574,
    32650912,
    29920420,
    27552743,
    25483173,
    23661162,
    22046774,
    20608014,
    19319026,
    18158714,
    17109680,
    16157438,
    14496858,
    13100673,
    11913161,
    10893054,
    10009045,
    9236999,
    8558133,
    7957403,
    7422708,
    6944298,
    6514249,
    6126023,
    5453942,
    4894083,
    4422082,
    4019825,
    3673682,
    3373339,
    3110790,
    2879808,
    2675396,
    2493577,
    2330955,
    2184794,
    1933373,
    1725432,
    1551247,
    1403815,
    1277877,
    1169209,
    1074686,
    991898,
    918935,
    854264,
    796656,
    745104,
    657036,
    584798,
    524582,
    473775
   ],
   "entry": 41
  },
  {
   "k": 3,
   "left": "527/125",
   "right": "2109/500",
   "lower": [
    423097967,
    256180470,
    179237574,
    135577360,
    107700967,
    88492897,
    74531945,
    63975150,
    55744643,
    49169815,
    43812067,
    39373427,
    35644534,
    32474037,
    29750211,
    27388729,
    25324794,
    23507976,
    21898396,
    20464181,
    19179516,
    18023275,
    16978051,
    16029398,
    14375139,
    12984381,
    11801911,
    10786450,
    9906706,
    9138565,
    8463051,
    7865272,
    7333338,
    6857560,
    6429960,
    6043952,
    5375963,
    4819612,
    4350405,
    3950520,
    3606628,
    3308429,
    3047940,
    2818804,
    2615991,
    2435405,
    2273866,
    2128735,
    1879118,
    1672926,
    1500333,
    1354105,
    1228905,
    1120927,
    1027117,
    945047,
    872797,
    808823,
    751862,
    700885,
    613566,
    541788,
    482098,
    431882
   ],
   "upper": [
    423447567,
    256832953,
    179982456,
    136333823,
    108438053,
    89199288,
    75204170,
    64613083,
    56349864,
    49744210,
    44358084,
    39893228,
    36140021,
    32947201,
    30202748,
    27822191,
    25740717,
    23907684,
    22283066,
    20834792,
    19536936,
    18368347,
    17311573,
    16352077,
    14678288,
    13270396,
    12072439,
    11042961,
    10150511,
    9370819,
    8684998,
    8077928,
    7537427,
    7053681,
    6618712,
    6225942,
    5545738,
    4978828,
    4500665,
    4092987,
    3742037,
    3437409,
    3171016,
    2936566,
    2729010,
    2544331,
    2379106,
    2230564,
    1974948,
    1763429,
    1586154,
    1436027,
    1307728,
    1196985,
    1100624,
    1016197,
    941763,
    875761,
    816944,
    764289,
    674292,
    600445,
    538865,
    486881
   ],
   "entry": 40
  },
  {
   "k": 3,
   "left": "2109/500",
   "right": "211/50",
   "lower": [
    423347566,
    256617557,
    179727283,
    136069732,
    108177441,
    88946898,
    74961795,
    64381231,
    56128190,
    49532375,
    44155233,
    39698740,
    35953434,
    32767841,
    30030115,
    27655810,
    25580023,
    23752227,
    22132463,
    20688781,
    19395299,
    18230827,
    17177903,
    16222039,
    14554647,
    13152241,
    11959388,
    10934620,
    10046487,
    9270754,
    8588344,
    7984265,
    7446562,
    6965484,
    6533003,
    6142481,
    5466425,
    4903091,
    4427781,
    4022513,
    3673850,
    3371393,
    3107088,
    2874518,
    2668603,
    2485200,
    2321083,
    2173590,
    1919802,
    1710049,
    1534397,
    1385519,
    1257998,
    1147962,
    1052321,
    968614,
    894896,
    829603,
    771454,
    719400,
    630202,
    556822,
    495759,
    444364
   ],
   "upper": [
    423696587,
    257271324,
    180474539,
    136829243,
    108918006,
    89657051,
    75637958,
    65023212,
    56737521,
    50110899,
    44705386,
    40222670,
    36453024,
    33245069,
    30486670,
    28093243,
    25999871,
    24155818,
    22520967,
    21063172,
    19756441,
    18579565,
    17515039,
    16548277,
    14861251,
    13441623,
    12233188,
    11194308,
    10293384,
    9506015,
    8813208,
    8199767,
    7653430,
    7164319,
    6724402,
    6327060,
    5638681,
    5064672,
    4580299,
    4167159,
    3811362,
    3502413,
    3232142,
    2994191,
    2783460,
    2595890,
    2428036,
    2277089,
    2017231,
    1802094,
    1621691,
    1468834,
    1338142,
    1225297,
    1127072,
    1040986,
    965058,
    897706,
    837661,
    783884,
    691927,
    616444,
    553477,
    500296
   ],
   "entry": 38
  },
  {
   "k": 3,
   "left": "211/50",
   "right": "2111/500",
   "lower": [
    423596144,
    257054068,
    180216872,
    136562373,
    108654496,
    89401726,
    75392656,
    64788472,
    56513008,
    49896291,
    44499819,
    40025521,
    36263839,
    33063177,
    30311567,
    27924450,
    25836815,
    23998043,
    22368092,
    20914939,
    19612633,
    18439921,
    17379286,
    16416198,
    14735647,
    13321563,
    12118296,
    11084192,
    10187636,
    9404281,
    8714945,
    8104536,
    7561033,
    7074628,
    6637238,
    6242175,
    5557999,
    4987636,
    4506179,
    4095485,
    3742013,
    3435261,
    3167105,
    2931070,
    2722023,
    2535777,
    2369055,
    2219175,
    1961168,
    1747812,
    1569064,
    1417505,
    1287634,
    1175512,
    1078015,
    992645,
    917437,
    850806,
    791450,
    738305,
    647199,
    572190,
    509729,
    457133
   ],
   "upper": [
    423944602,
    257709146,
    180966528,
    137324957,
    109398566,
    90115663,
    76072788,
    65434526,
    57126477,
    50478974,
    45054141,
    40553612,
    36767563,
    33544501,
    30772175,
    28365889,
    26260625,
    24405552,
    22760468,
    21293147,
    19977533,
    18792360,
    17720073,
    16746032,
    15045743,
    13614351,
    12395408,
    11347093,
    10437665,
    9642587,
    8942763,
    8322921,
    7770720,
    7276215,
    6831322,
    6429381,
    5732775,
    5151617,
    4660990,
    4242346,
    3881663,
    3568356,
    3294173,
    3052688,
    2838751,
    2648261,
    2477751,
    2324373,
    2060228,
    1841433,
    1657864,
    1502242,
    1369124,
    1254149,
    1154037,
    1066268,
    988827,
    920104,
    858811,
    803894,
    709944,
    632799,
    568424,
    514026
   ],
   "entry": 36
  },
  {
   "k": 3,
   "left": "2111/500",
   "right": "528/125",
   "lower": [
    423843709,
    257490009,
    180706342,
    137055282,
    109132131,
    89857376,
    75824530,
    65196869,
    56899096,
    50261562,
    44845824,
    40353772,
    36575749,
    33360045,
    30594568,
    28194650,
    26095173,
    24245426,
    22605287,
    21142658,
    19831522,
    18650560,
    17582204,
    16611880,
    14918143,
    13492352,
    12278642,
    11235170,
    10330161,
    9539153,
    8842861,
    8226092,
    7676760,
    7184998,
    6742672,
    6343041,
    5650694,
    5073255,
    4585607,
    4169445,
    3811124,
    3500041,
    3227999,
    2988466,
    2776259,
    2587142,
    2417790,
    2265496,
    2003224,
    1786222,
    1604342,
    1450070,
    1317820,
    1203585,
    1104204,
    1017147,
    940427,
    872438,
    811858,
    757605,
    664563,
    587898,
    524012,
    470194
   ],
   "upper": [
    424191625,
    258146439,
    181458446,
    137820990,
    109879755,
    90575147,
    76508679,
    65847048,
    57516751,
    50848453,
    45404366,
    40886074,
    37083658,
    33845513,
    31059277,
    28640144,
    26522995,
    24656905,
    23001584,
    21524733,
    20200227,
    19006749,
    17926689,
    16945358,
    15231779,
    13788594,
    12559114,
    11501332,
    10583369,
    9780551,
    9073677,
    8447404,
    7889310,
    7389383,
    6939485,
    6532919,
    5828036,
    5239679,
    4742750,
    4318561,
    3952952,
    3635252,
    3357123,
    3112072,
    2894895,
    2701454,
    2528263,
    2372429,
    2103951,
    1881457,
    1694685,
    1536261,
    1400685,
    1283553,
    1181527,
    1092053,
    1013078,
    942964,
    880405,
    824329,
    728352,
    649518,
    583714,
    528078
   ],
   "entry": 34
  },
  {
   "k": 3,
   "left": "528/125",
   "right": "2113/500",
   "lower": [
    424090271,
    257925390,
    181195701,
    137548464,
    109610348,
    90313853,
    76257416,
    65606425,
    57286454,
    50628193,
    45193252,
    40683494,
    36889168,
    33658448,
    30879125,
    28466416,
    26355106,
    24494386,
    22844057,
    21371948,
    20051974,
    18862754,
    17786665,
    16809092,
    15102145,
    13664624,
    12440444,
    11387574,
    10474078,
    9675381,
    8972099,
    8348945,
    7793759,
    7296616,
    6849329,
    6445104,
    5744530,
    5159960,
    4666077,
    4244413,
    3881210,
    3565758,
    3289795,
    3046729,
    2831326,
    2639306,
    2467302,
    2312576,
    2045999,
    1825309,
    1640253,
    1483227,
    1348567,
    1232200,
    1130917,
    1042151,
    963895,
    894525,
    832698,
    777316,
    682305,
    603968,
    538639,
    483578
   ],
   "upper": [
    424437669,
    258583223,
    181950314,
    138317361,
    110361592,
    91035520,
    76945647,
    66260792,
    57908359,
    51219349,
    45756074,
    41220069,
    37401322,
    34148120,
    31347991,
    28916022,
    26786991,
    24909884,
    23244325,
    21757937,
    20424533,
    19222741,
    18134900,
    17146268,
    15419372,
    13964360,
    12724307,
    11657028,
    10730502,
    9919917,
    9205966,
    8573227,
    8009205,
    7503823,
    7048889,
    6637670,
    5924462,
    5328866,
    4825589,
    4395805,
    4025226,
    3703094,
    3420985,
    3172339,
    2951898,
    2755483,
    2579574,
    2421254,
    2148389,
    1922156,
    1732146,
    1570894,
    1432830,
    1313501,
    1209532,
    1118327,
    1037796,
    966274,
    902433,
    845186,
    747151,
    666590,
    599326,
    542432
   ],
   "entry": 31
  },
  {
   "k": 3,
   "left": "2113/500",
   "right": "1057/250",
   "lower": [
    424335841,
    258360227,
    181684966,
    138041937,
    110089162,
    90771168,
    76691329,
    66017152,
    57675096,
    50996188,
    45542113,
    41014701,
    37204110,
    33958403,
    31165249,
    28739758,
    26616619,
    24744929,
    23084410,
    21602818,
    20274002,
    19076514,
    17992681,
    17007846,
    15287664,
    13838385,
    12603705,
    11541407,
    10619390,
    9812973,
    9102669,
    8473102,
    7912035,
    7409485,
    6957211,
    6548366,
    5839512,
    5247758,
    4747597,
    4320391,
    3952267,
    3632410,
    3352489,
    3105856,
    2887226,
    2692276,
    2517600,
    2360418,
    2089487,
    1865064,
    1676791,
    1516974,
    1379874,
    1261352,
    1158144,
    1067647,
    987837,
    917065,
    853969,
    797436,
    700424,
    620391,
    553595,
    497268
   ],
   "upper": [
    424682744,
    259019509,
    182442141,
    138814077,
    110844086,
    91496791,
    77383700,
    66675765,
    58301306,
    51591673,
    46109275,
    41555603,
    37720558,
    34452323,
    31638322,
    29193532,
    27052626,
    25164504,
    23488702,
    21992773,
    20650462,
    19440346,
    18344714,
    17348771,
    15608529,
    14141661,
    12891006,
    11814199,
    10879080,
    10060698,
    9339642,
    8700405,
    8130423,
    7619555,
    7159556,
    6743656,
    6022073,
    5419192,
    4909522,
    4474098,
    4098507,
    3771906,
    3485785,
    3233512,
    3009777,
    2810357,
    2631699,
    2470864,
    2193566,
    1963554,
    1770274,
    1606162,
    1465577,
    1344019,
    1238074,
    1145112,
    1063002,
    990052,
    924914,
    866481,
    766359,
    684039,
    615290,
    557117
   ],
   "entry": 26
  },
  {
   "k": 3,
   "left": "1057/250",
   "right": "423/100",
   "lower": [
    424580430,
    258794534,
    182174150,
    138535711,
    110568587,
    91229331,
    77126275,
    66429060,
    58065032,
    51365564,
    45892417,
    41347399,
    37520581,
    34259914,
    31452949,
    29014686,
    26879724,
    24997066,
    23326356,
    21835278,
    20497613,
    19291850,
    18200263,
    17208155,
    15474709,
    14013642,
    12768435,
    11696681,
    10766114,
    9951945,
    9234589,
    8598581,
    8031604,
    7523617,
    7066328,
    6652834,
    5935647,
    5336664,
    4830182,
    4397394,
    4024313,
    3700013,
    3416096,
    3165862,
    2943974,
    2746065,
    2568688,
    2409027,
    2133700,
    1905501,
    1713974,
    1551332,
    1411763,
    1291057,
    1185898,
    1093644,
    1012252,
    940056,
    875674,
    817976,
    718935,
    637183,
    568894,
    511276
   ],
   "upper": [
    424926860,
    259455310,
    182933940,
    139311153,
    111327243,
    91958970,
    77822849,
    67091976,
    58695601,
    51965430,
    46463976,
    41892686,
    38041380,
    34758137,
    31930279,
    29472680,
    27319907,
    25420771,
    23734726,
    22229248,
    20878022,
    19659573,
    18556140,
    17552874,
    15799264,
    14320512,
    13059223,
    11972853,
    11029110,
    10202901,
    9474707,
    8828941,
    8252971,
    7736589,
    7271497,
    6850890,
    6120883,
    5510667,
    4994554,
    4553445,
    4172800,
    3841695,
    3551529,
    3295598,
    3068539,
    2866085,
    2684650,
    2521274,
    2239492,
    2005658,
    1809069,
    1642060,
    1498921,
    1375104,
    1267159,
    1172419,
    1088711,
    1014313,
    947857,
    888219,
    785972,
    701861,
    631605,
    572131
   ],
   "entry": 14
  },
  {
   "k": 3,
   "left": "423/100",
   "right": "529/125",
   "lower": [
    424824048,
    259228322,
    182663263,
    139029794,
    111048626,
    91688349,
    77562265,
    66842152,
    58456261,
    51736322,
    46244171,
    41681598,
    37838587,
    34562985,
    31742225,
    29291204,
    27144425,
    25250803,
    23569902,
    22069334,
    20722817,
    19508768,
    18409413,
    17410018,
    15663283,
    14190401,
    12934639,
    11853400,
    10914252,
    10092302,
    9367864,
    8725383,
    8152465,
    7639014,
    7176684,
    6758513,
    6032939,
    5426680,
    4913836,
    4475426,
    4097348,
    3768565,
    3480617,
    3226748,
    3001571,
    2800674,
    2620572,
    2458407,
    2178638,
    1946620,
    1751801,
    1586299,
    1444230,
    1321315,
    1214177,
    1120139,
    1037143,
    963503,
    897816,
    838935,
    737839,
    654339,
    584530,
    525598
   ],
   "upper": [
    425170029,
    259890643,
    183425729,
    139808603,
    111811083,
    92422071,
    78263102,
    67509439,
    59091261,
    52340635,
    46820186,
    42231327,
    38363799,
    35065576,
    32223882,
    29753485,
    27588850,
    25678701,
    23982407,
    22467375,
    21107226,
    19880438,
    18769196,
    17758598,
    15991595,
    14500930,
    13228975,
    12133010,
    11180611,
    10346542,
    9611181,
    8958857,
    8376870,
    7854945,
    7384731,
    6959392,
    6220910,
    5603309,
    5080704,
    4633865,
    4248126,
    3912482,
    3618238,
    3358617,
    3128203,
    2922686,
    2738445,
    2572499,
    2286183,
    2048486,
    1848549,
    1678610,
    1532884,
    1406776,
    1296804,
    1200263,
    1114936,
    1039070,
    971276,
    910413,
    806004,
    720073,
    648287,
    587494
   ],
   "entry": 10
  },
  {
   "k": 3,
   "left": "529/125",
   "right": "2117/500",
   "lower": [
    425066707,
    259661612,
    183152326,
    139524209,
    111529303,
    92148242,
    77999316,
    67256450,
    58848806,
    52108481,
    46597390,
    42017311,
    38158144,
    34867634,
    32033099,
    29569332,
    27410744,
    25506158,
    23815064,
    22305002,
    20949624,
    19727282,
    18620150,
    17613458,
    15853409,
    14368685,
    13102339,
    12011586,
    11063822,
    10234058,
    9502507,
    8853526,
    8274640,
    7755697,
    7288299,
    6865425,
    6131411,
    5517826,
    4998575,
    4554500,
    4171388,
    3838085,
    3546069,
    3288532,
    3060037,
    2856124,
    2673272,
    2508577,
    2224318,
    1988434,
    1790282,
    1621888,
    1477291,
    1352140,
    1242997,
    1147150,
    1062525,
    987417,
    920406,
    860325,
    757143,
    671870,
    600514,
    540244
   ],
   "upper": [
    425412258,
    260325514,
    183917510,
    140306428,
    112295604,
    92886093,
    78704464,
    67928151,
    59488284,
    52717287,
    47177910,
    42571531,
    38687817,
    35374640,
    32519127,
    30035943,
    27859452,
    25938293,
    24231752,
    22707162,
    21338083,
    20102946,
    18983884,
    17965943,
    16185520,
    14682913,
    13400260,
    12294670,
    11333588,
    10491632,
    9749073,
    9090158,
    8502123,
    7974625,
    7499260,
    7069160,
    6322155,
    5697122,
    5167979,
    4715368,
    4324493,
    3984272,
    3685915,
    3422572,
    3188770,
    2980158,
    2793082,
    2624540,
    2333645,
    2092045,
    1888723,
    1715816,
    1567467,
    1439037,
    1327011,
    1228646,
    1141679,
    1064325,
    995174,
    933068,
    826462,
    738679,
    665339,
    603205
   ],
   "entry": 10
  },
  {
   "k": 3,
   "left": "2117/500",
   "right": "1059/250",
   "lower": [
    425308416,
    260094412,
    183641347,
    140018961,
    112010619,
    92609014,
    78437429,
    67671955,
    59242670,
    52482044,
    46952078,
    42354542,
    38479259,
    35173868,
    32325577,
    29849075,
    27678685,
    25763138,
    24061849,
    22542289,
    21178044,
    19947402,
    18832484,
    17818485,
    16045099,
    14548503,
    13271541,
    12171242,
    11214837,
    10377230,
    9638539,
    8983027,
    8398142,
    7873676,
    7401180,
    6973577,
    6231077,
    5610120,
    5084417,
    4634631,
    4246440,
    3908583,
    3612468,
    3351232,
    3119388,
    2912432,
    2726801,
    2559548,
    2270748,
    2030959,
    1829436,
    1658116,
    1510958,
    1383539,
    1272365,
    1174685,
    1088410,
    1011814,
    943458,
    882160,
    776858,
    689783,
    616857,
    555227
   ],
   "upper": [
    425653559,
    260759942,
    184409304,
    140804649,
    112780826,
    93351054,
    79146951,
    68348132,
    59886684,
    53095402,
    47537163,
    42913314,
    39013446,
    35685342,
    32816027,
    30320068,
    28131728,
    26199561,
    24482771,
    22948620,
    21570604,
    20327109,
    19200216,
    18174918,
    16381048,
    14866472,
    13573096,
    12457850,
    11488050,
    10638173,
    9888384,
    9222850,
    8628739,
    8095642,
    7615101,
    7180212,
    6424625,
    5792108,
    5256382,
    4797960,
    4401914,
    4057075,
    3754567,
    3487467,
    3250245,
    3038509,
    2848570,
    2677409,
    2381888,
    2136339,
    1929591,
    1753680,
    1602676,
    1471896,
    1357790,
    1257575,
    1168943,
    1090080,
    1019552,
    956184,
    847350,
    757687,
    682764,
    619267
   ],
   "entry": 21
  },
  {
   "k": 3,
   "left": "1059/250",
   "right": "2119/500",
   "lower": [
    425549184,
    260526734,
    184130334,
    140514058,
    112492582,
    93070672,
    78876613,
    68088678,
    59637861,
    52857022,
    47308250,
    42693308,
    38801943,
    35481696,
    32619670,
    30130451,
    27948267,
    26021761,
    24310275,
    22781209,
    21408087,
    20169139,
    19046430,
    18025116,
    16238371,
    14729873,
    13442261,
    12332383,
    11367311,
    10521836,
    9775977,
    9113905,
    8522988,
    7992966,
    7515339,
    7082984,
    6331953,
    5703580,
    5171380,
    4715835,
    4322517,
    3980073,
    3679828,
    3414864,
    3179640,
    2969611,
    2781172,
    2611331,
    2317939,
    2074208,
    1869279,
    1694997,
    1545244,
    1415524,
    1302288,
    1202756,
    1114809,
    1036706,
    966986,
    904450,
    796992,
    708083,
    633567,
    570555
   ],
   "upper": [
    425893943,
    261193942,
    184901127,
    141303281,
    113266764,
    93816968,
    79590575,
    68769389,
    60286472,
    53474987,
    47897947,
    43256676,
    39340695,
    35997691,
    33114592,
    30605865,
    28405679,
    26462507,
    24735469,
    23191755,
    21804801,
    20552937,
    19418199,
    18385530,
    16578183,
    15051614,
    13747490,
    12622561,
    11644006,
    10786173,
    10029121,
    9356936,
    8756724,
    8218004,
    7732265,
    7292556,
    6528329,
    5888275,
    5345920,
    4881649,
    4480399,
    4130899,
    3824201,
    3553307,
    3312633,
    3097744,
    2904915,
    2731113,
    2430920,
    2181373,
    1971157,
    1792206,
    1638517,
    1505362,
    1389151,
    1287055,
    1196733,
    1116338,
    1044413,
    979766,
    868672,
    777103,
    700567,
    635682
   ],
   "entry": 28
  },
  {
   "k": 3,
   "left": "2119/500",
   "right": "106/25",
   "lower": [
    425789029,
    260958612,
    184619330,
    141009542,
    112975237,
    93533256,
    79316908,
    68506651,
    60034412,
    53233445,
    47665929,
    43033628,
    39126217,
    35791142,
    32915399,
    30413474,
    28219503,
    26282039,
    24560354,
    23021778,
    21639773,
    20392510,
    19262001,
    18233360,
    16433232,
    14912803,
    13614510,
    12495023,
    11521255,
    10667881,
    9914824,
    9246163,
    8649185,
    8113577,
    7630791,
    7193657,
    6434042,
    5798206,
    5259464,
    4798117,
    4399631,
    4052563,
    3748152,
    3479425,
    3240793,
    3027662,
    2836389,
    2663933,
    2365900,
    2118181,
    1909806,
    1732527,
    1580150,
    1448101,
    1332775,
    1231364,
    1141722,
    1062089,
    990985,
    927194,
    817550,
    726778,
    650644,
    586226
   ],
   "upper": [
    426133412,
    261627507,
    185392964,
    141802304,
    113753396,
    94283813,
    80035315,
    69191909,
    60687633,
    53856032,
    48260259,
    43601618,
    39669560,
    36311684,
    33414818,
    30893337,
    28681313,
    26727140,
    24989853,
    23436573,
    22040674,
    20780432,
    19637840,
    18597789,
    16776941,
    15238352,
    13923451,
    12788808,
    11801469,
    10935650,
    10171303,
    9492438,
    8886096,
    8341725,
    7850759,
    7406203,
    6633286,
    5985646,
    5436613,
    4966452,
    4559959,
    4205760,
    3894837,
    3620115,
    3375958,
    3157884,
    2962137,
    2785666,
    2480755,
    2227166,
    2013444,
    1831416,
    1675006,
    1539445,
    1421102,
    1317101,
    1225068,
    1143120,
    1069778,
    1003832,
    890442,
    796936,
    718762,
    652467
   ],
   "entry": 32
  },
  {
   "k": 3,
   "left": "106/25",
   "right": "2121/500",
   "lower": [
    426027952,
    261390035,
    185108316,
    141505392,
    113458557,
    93996742,
    79758290,
    68925851,
    60432302,
    53611293,
    48025101,
    43375489,
    39452071,
    36102194,
    33212755,
    30698136,
    28492386,
    26543967,
    24812082,
    23263994,
    21873101,
    20617516,
    19479195,
    18443217,
    16629680,
    15097295,
    13788294,
    12659171,
    11676674,
    10815369,
    10055083,
    9379804,
    8776737,
    8235518,
    7747546,
    7305608,
    6537356,
    5894005,
    5348676,
    4881488,
    4477797,
    4126068,
    3817455,
    3544930,
    3302856,
    3086594,
    2892457,
    2717364,
    2414646,
    2162896,
    1951033,
    1770720,
    1615684,
    1481277,
    1363838,
    1260525,
    1169164,
    1087978,
    1015470,
    950403,
    838537,
    745877,
    668102,
    602254
   ],
   "upper": [
    426371985,
    262060672,
    185884857,
    142301765,
    114240769,
    94751637,
    80481216,
    69615734,
    61090209,
    54238574,
    48624133,
    43948171,
    40000074,
    36627351,
    33716736,
    31182513,
    28958658,
    26993485,
    25245948,
    23683097,
    22278246,
    21009618,
    19859163,
    18811719,
    16977345,
    15426707,
    14100999,
    12956610,
    11960457,
    11086622,
    10314952,
    9629375,
    9016872,
    8466820,
    7970598,
    7521167,
    6739508,
    6084236,
    5528481,
    5052381,
    4640602,
    4281666,
    3966482,
    3687902,
    3440230,
    3218943,
    3020250,
    2841081,
    2531398,
    2273724,
    2056456,
    1871317,
    1712155,
    1574156,
    1453649,
    1347716,
    1253947,
    1170425,
    1095647,
    1028385,
    912666,
    817189,
    737348,
    669619
   ],
   "entry": 35
  },
  {
   "k": 3,
   "left": "2121/500",
   "right": "1061/250",
   "lower": [
    426265969,
    261821033,
    185597324,
    142001639,
    113942576,
    94461163,
    80200788,
    69346313,
    60831564,
    53990596,
    48385791,
    43718922,
    39779533,
    36414883,
    33511765,
    30984461,
    28766938,
    26807570,
    25065487,
    23507885,
    22108098,
    20844184,
    19698039,
    18654710,
    16827737,
    15283374,
    13963640,
    12824852,
    11833595,
    10964325,
    10196775,
    9514848,
    8905669,
    8358814,
    7865632,
    7418865,
    6641922,
    5991000,
    5439031,
    4965969,
    4557040,
    4200617,
    3887764,
    3611406,
    3365853,
    3146423,
    2949392,
    2771643,
    2464201,
    2208380,
    1992987,
    1809596,
    1651860,
    1515068,
    1395499,
    1290264,
    1197162,
    1114402,
    1040465,
    974100,
    859967,
    765395,
    685963,
    618666
   ],
   "upper": [
    426609665,
    262493437,
    186376802,
    142801656,
    114728873,
    95220427,
    80928269,
    70040849,
    61494186,
    54622605,
    48989561,
    44296325,
    40332224,
    36944681,
    34020339,
    31473388,
    29237710,
    27261539,
    25503748,
    23931321,
    22517511,
    21240489,
    20082163,
    19027319,
    17179397,
    15616677,
    14280128,
    13125962,
    12120965,
    11239088,
    10460070,
    9767752,
    9149053,
    8593287,
    8091778,
    7637443,
    6846993,
    6184047,
    5621531,
    5139440,
    4722327,
    4358611,
    4039132,
    3756662,
    3505449,
    3280925,
    3079261,
    2897360,
    2582843,
    2321037,
    2100187,
    1911907,
    1749968,
    1609497,
    1486788,
    1378893,
    1283362,
    1198244,
    1122012,
    1053419,
    935348,
    837864,
    756317,
    687126
   ],
   "entry": 37
  },
  {
   "k": 3,
   "left": "1061/250",
   "right": "2123/500",
   "lower": [
    426503085,
    262251608,
    186086357,
    142498285,
    114427293,
    94926517,
    80644399,
    69768029,
    61232189,
    54371351,
    48747995,
    44063916,
    40108594,
    36729199,
    33812422,
    31272447,
    29043159,
    27072844,
    25320561,
    23753441,
    22344755,
    21072503,
    19918525,
    18867834,
    17027402,
    15471035,
    14140542,
    12992060,
    11992010,
    11114743,
    10339898,
    9651295,
    9035976,
    8483458,
    7985040,
    7533417,
    6747730,
    6089188,
    5530534,
    5051555,
    4637349,
    4276194,
    3959066,
    3678840,
    3429778,
    3207151,
    3007200,
    2826769,
    2514555,
    2254615,
    2035651,
    1849147,
    1688680,
    1549475,
    1427749,
    1320566,
    1225698,
    1141340,
    1065954,
    998272,
    881838,
    785327,
    704213,
    635441
   ],
   "upper": [
    426846466,
    262925824,
    186868822,
    143302001,
    115217731,
    95690206,
    81376497,
    70467284,
    61899592,
    55008146,
    49356568,
    44646110,
    40666043,
    37263706,
    34325654,
    31765988,
    29518492,
    27531325,
    25763282,
    24181276,
    22758501,
    21473076,
    20306871,
    19244616,
    17383121,
    15808289,
    14460868,
    13296895,
    12283027,
    11393079,
    10606682,
    9907593,
    9282668,
    8721159,
    8214333,
    7755064,
    6955773,
    6285105,
    5715781,
    5227655,
    4805166,
    4436632,
    4112823,
    3826431,
    3571644,
    3343851,
    3139187,
    2954525,
    2635125,
    2369143,
    2144672,
    1953214,
    1788464,
    1645488,
    1520547,
    1410662,
    1313347,
    1226613,
    1148907,
    1078963,
    958505,
    858979,
    775698,
    705023
   ],
   "entry": 38
  },
  {
   "k": 3,
   "left": "2123/500",
   "right": "531/125",
   "lower": [
    426739313,
    262681780,
    186575433,
    142995351,
    114912728,
    95392822,
    81089144,
    70191021,
    61634201,
    54753575,
    49111734,
    44410496,
    40439280,
    37045167,
    34114750,
    31562114,
    29321066,
    27339807,
    25577325,
    24000685,
    22583096,
    21302499,
    20140678,
    19082613,
    17228697,
    15660297,
    14319016,
    13160812,
    12151939,
    11266645,
    10484476,
    9789168,
    9167679,
    8609469,
    8105788,
    7649283,
    6854797,
    6188586,
    5623203,
    5138267,
    4718743,
    4352819,
    4031378,
    3747248,
    3494644,
    3268791,
    3065892,
    2882755,
    2565722,
    2301618,
    2079040,
    1889385,
    1726154,
    1584508,
    1460599,
    1351442,
    1254783,
    1168803,
    1091947,
    1022928,
    904160,
    805683,
    722859,
    652586
   ],
   "upper": [
    427082394,
    263357838,
    187360923,
    143802802,
    115707345,
    96160978,
    81825899,
    70895033,
    62306423,
    55395200,
    49725152,
    44997520,
    41001523,
    37584419,
    34632677,
    32060311,
    29801007,
    27802848,
    26024551,
    24432960,
    23001213,
    21707378,
    20533285,
    19463609,
    17588517,
    16001550,
    14643229,
    13469415,
    12446645,
    11548597,
    10754792,
    10048900,
    9417720,
    8850439,
    8338268,
    7874039,
    7065858,
    6387419,
    5811239,
    5317032,
    4889126,
    4515735,
    4187561,
    3897214,
    3638823,
    3407732,
    3200037,
    3012585,
    2688251,
    2418050,
    2189918,
    1995246,
    1827649,
    1682135,
    1554933,
    1443032,
    1343910,
    1255538,
    1176338,
    1105025,
    982141,
    880539,
    795498,
    723316
   ],
   "entry": 39
  },
  {
   "k": 3,
   "left": "531/125",
   "right": "17/4",
   "lower": [
    426974651,
    263111535,
    187064533,
    143492809,
    115398852,
    95860050,
    81534992,
    70615260,
    62037572,
    55137240,
    49476977,
    44758631,
    40771562,
    37362762,
    34418728,
    31853441,
    29600640,
    27608438,
    25835756,
    24249594,
    22823097,
    21534151,
    20364478,
    19299030,
    17431608,
    15851150,
    14499050,
    13331096,
    12313368,
    11420015,
    10630491,
    9928451,
    9300766,
    8736837,
    8227867,
    7766456,
    6963121,
    6289190,
    5717030,
    5226095,
    4801214,
    4430483,
    4104690,
    3816622,
    3560444,
    3331339,
    3125467,
    2939601,
    2617703,
    2349384,
    2123147,
    1930303,
    1764275,
    1620159,
    1494042,
    1382886,
    1284412,
    1196789,
    1118443,
    1048070,
    926932,
    826459,
    741896,
    670094
   ],
   "upper": [
    427317468,
    263789521,
    187853153,
    144304111,
    116197770,
    96632793,
    82276529,
    71324150,
    62714728,
    55783816,
    50095366,
    45350609,
    41338714,
    37906866,
    34941450,
    32356399,
    30085298,
    28076152,
    26287600,
    24686422,
    23245695,
    21943439,
    20761448,
    19684340,
    17795624,
    16196492,
    14827244,
    13643560,
    12611861,
    11705684,
    10904439,
    10191714,
    9554247,
    8981164,
    8463618,
    7994400,
    7177274,
    6491017,
    5907936,
    5407604,
    4974240,
    4595952,
    4263381,
    3969046,
    3707017,
    3472594,
    3261835,
    3071563,
    2742240,
    2467781,
    2235953,
    2038032,
    1867552,
    1719467,
    1589971,
    1476027,
    1375074,
    1285040,
    1204324,
    1131618,
    1006275,
    902565,
    815737,
    742028
   ],
   "entry": 40
  },
  {
   "k": 3,
   "left": "17/4",
   "right": "1063/250",
   "lower": [
    427209124,
    263540925,
    187553717,
    143990724,
    115885732,
    96328265,
    81982012,
    71040809,
    62442358,
    55522411,
    49843797,
    45108395,
    41105503,
    37682038,
    34724402,
    32146483,
    29881940,
    27878801,
    26095921,
    24500232,
    23064820,
    21767515,
    20589981,
    19517140,
    17636189,
    16043643,
    14680693,
    13502954,
    12476351,
    11574917,
    10778015,
    10069213,
    9435298,
    8865614,
    8351320,
    7884969,
    7072739,
    6391047,
    5812072,
    5315093,
    4884809,
    4509229,
    4179055,
    3887017,
    3627235,
    3394844,
    3185968,
    2997342,
    2670517,
    2397951,
    2168023,
    1971957,
    1803098,
    1656477,
    1528115,
    1414932,
    1314621,
    1225332,
    1145475,
    1073727,
    950187,
    847686,
    761357,
    688006
   ],
   "upper": [
    427551684,
    264220846,
    188345474,
    144805886,
    116688957,
    97105607,
    82728336,
    71754590,
    63124471,
    56173948,
    50467156,
    45705321,
    41677573,
    38231016,
    35251948,
    32654221,
    30371324,
    28351192,
    26552384,
    24941615,
    23491905,
    22181223,
    20991324,
    19906773,
    18004410,
    16393090,
    15012889,
    13819310,
    12778642,
    11864297,
    11055577,
    10335989,
    9692212,
    9113305,
    8590365,
    8116135,
    7290008,
    6595875,
    6005840,
    5499341,
    5060482,
    4677264,
    4340253,
    4041893,
    3776194,
    3538409,
    3324562,
    3131445,
    2797095,
    2518321,
    2282746,
    2081532,
    1908138,
    1757453,
    1625643,
    1509631,
    1406820,
    1315102,
    1232847,
    1158732,
    1030891,
    925040,
    836396,
    761130
   ],
   "entry": 41
  },
  {
   "k": 3,
   "left": "1063/250",
   "right": "2127/500",
   "lower": [
    427442732,
    263969942,
    188042974,
    144489083,
    116373352,
    96797450,
    82430183,
    71467658,
    62848548,
    55909070,
    50212172,
    45459766,
    41441092,
    38002987,
    35031770,
    32441235,
    30164961,
    28150890,
    26357810,
    24752589,
    23308253,
    22002580,
    20817182,
    19736941,
    17842442,
    16237782,
    14863951,
    13676394,
    12640888,
    11731346,
    10927037,
    10211445,
    9571271,
    8995803,
    8476154,
    8004834,
    7183666,
    6494168,
    5908330,
    5405262,
    4969526,
    4589056,
    4254470,
    3958434,
    3695018,
    3459313,
    3247405,
    3055990,
    2724180,
    2447322,
    2213664,
    2014340,
    1842616,
    1693460,
    1562823,
    1447584,
    1345414,
    1254439,
    1173049,
    1099906,
    973925,
    869363,
    781241,
    706317
   ],
   "upper": [
    427785058,
    264651845,
    188837923,
    145308166,
    117180946,
    97579460,
    83181365,
    72186383,
    63535682,
    56565634,
    50840564,
    46061700,
    42018133,
    38556896,
    35564196,
    32953802,
    30659115,
    28627998,
    26818935,
    25198575,
    23739881,
    22420766,
    21222946,
    20130938,
    18214898,
    16591363,
    15200183,
    13996684,
    12947014,
    12024469,
    11208244,
    10481761,
    9831644,
    9246886,
    8718527,
    8239261,
    7404071,
    6702010,
    6104975,
    5592268,
    5147882,
    4759696,
    4418203,
    4115779,
    3846374,
    3605196,
    3388230,
    3192244,
    2852823,
    2569687,
    2330322,
    2125778,
    1949433,
    1796117,
    1661965,
    1543860,
    1439163,
    1345735,
    1261921,
    1186376,
    1056002,
    947982,
    857494,
    780642
   ],
   "entry": 42
  },
  {
   "k": 3,
   "left": "2127/500",
   "right": "532/125",
   "lower": [
    427675488,
    264398607,
    188532322,
    144987907,
    116861729,
    97267626,
    82879525,
    71895816,
    63256162,
    56297241,
    50582121,
    45812759,
    41778342,
    38325628,
    35340852,
    32737712,
    30449714,
    28424714,
    26621435,
    25006679,
    23553414,
    22239367,
    21046095,
    19958444,
    18050372,
    16433574,
    15048835,
    13851431,
    12806993,
    11889310,
    11077563,
    10355151,
    9708691,
    9127413,
    8602382,
    8126068,
    7295908,
    6598554,
    6005806,
    5496604,
    5055380,
    4669984,
    4330951,
    4030881,
    3763797,
    3524747,
    3309776,
    3115544,
    2778704,
    2497511,
    2260082,
    2057461,
    1882836,
    1731111,
    1598170,
    1480853,
    1376802,
    1284117,
    1201174,
    1126614,
    998154,
    891495,
    801556,
    725039
   ],
   "upper": [
    428017596,
    265082525,
    189330508,
    145810954,
    117673744,
    98054352,
    83635615,
    72619542,
    63948363,
    56958873,
    51215591,
    46419750,
    42360403,
    38884510,
    35878195,
    33255149,
    30948680,
    28906583,
    27087266,
    25457311,
    23989627,
    22662070,
    21456321,
    20356846,
    18427107,
    16791329,
    15389141,
    14175692,
    13116990,
    12186216,
    11362458,
    10629051,
    9972563,
    9381925,
    8848116,
    8363786,
    7519482,
    6809445,
    6205366,
    5686406,
    5236448,
    4843254,
    4497240,
    4190719,
    3917577,
    3672977,
    3452866,
    3253982,
    2909436,
    2621887,
    2378691,
    2170780,
    1991452,
    1835476,
    1698950,
    1578721,
    1472110,
    1376949,
    1291554,
    1214559,
    1081620,
    971401,
    879035,
    800568
   ],
   "entry": 43
  },
  {
   "k": 3,
   "left": "532/125",
   "right": "2129/500",
   "lower": [
    427907402,
    264826937,
    189021787,
    145487215,
    117350889,
    97738819,
    83330066,
    72325315,
    63665225,
    56686944,
    50953667,
    46167399,
    42117277,
    38649982,
    35651665,
    33035932,
    30736216,
    28700293,
    26886817,
    25262526,
    23800327,
    22477900,
    21276743,
    20181668,
    18259995,
    16631038,
    15235368,
    14028091,
    12974691,
    12048834,
    11229614,
    10500347,
    9847577,
    9260466,
    8730030,
    8248698,
    7409496,
    6704229,
    6104516,
    5589140,
    5142394,
    4752042,
    4408527,
    4104387,
    3833600,
    3591168,
    3373099,
    3176017,
    2834112,
    2548548,
    2307308,
    2101347,
    1923778,
    1769442,
    1634173,
    1514761,
    1408810,
    1314397,
    1229878,
    1153881,
    1022894,
    914093,
    822319,
    744194
   ],
   "upper": [
    428249304,
    265512890,
    189823229,
    146314253,
    118167348,
    98530279,
    84091080,
    73054056,
    64362509,
    57353663,
    51592239,
    46779468,
    42704376,
    39213857,
    36193949,
    33558266,
    31240025,
    29186950,
    27357375,
    25717821,
    24241141,
    22905136,
    21691450,
    20584501,
    18641046,
    16992992,
    15579762,
    14356332,
    13288569,
    12349540,
    11518223,
    10777868,
    10114976,
    9518422,
    8979132,
    8489707,
    7636237,
    6918181,
    6307020,
    5781762,
    5326181,
    4927933,
    4577361,
    4266709,
    3989801,
    3741753,
    3518473,
    3316670,
    2966931,
    2674916,
    2427844,
    2216533,
    2034194,
    1875534,
    1736603,
    1614212,
    1505656,
    1408734,
    1321736,
    1243273,
    1107740,
    995303,
    901019,
    820901
   ],
   "entry": 44
  },
  {
   "k": 3,
   "left": "2129/500",
   "right": "213/50",
   "lower": [
    428138482,
    265254943,
    189511375,
    145987016,
    117840837,
    98211029,
    83781803,
    72756150,
    64075733,
    57078177,
    51326807,
    46523685,
    42457896,
    38976047,
    35964209,
    33335896,
    31024470,
    28977628,
    27153955,
    25520127,
    24048989,
    22718175,
    21509124,
    20406616,
    18471316,
    16830175,
    15423547,
    14206368,
    13143976,
    12209916,
    11383192,
    10647042,
    9987934,
    9394961,
    8859093,
    8372716,
    7524419,
    6811191,
    6204467,
    5682873,
    5230566,
    4835218,
    4487185,
    4178941,
    3904418,
    3658572,
    3437376,
    3237419,
    2890399,
    2600418,
    2355323,
    2145984,
    1965437,
    1808459,
    1670833,
    1549300,
    1441424,
    1345258,
    1259142,
    1181685,
    1048136,
    937161,
    843526,
    763767
   ],
   "upper": [
    428480193,
    265942958,
    190316105,
    146818080,
    118661774,
    99007263,
    84547785,
    73489950,
    64778146,
    57750029,
    51970527,
    47140878,
    43050080,
    39544961,
    36511480,
    33863174,
    31533172,
    29469121,
    27629290,
    25980133,
    24494451,
    23149991,
    21928360,
    20813927,
    18856734,
    17196377,
    15772078,
    14538635,
    13461781,
    12514469,
    11675563,
    10928232,
    10258904,
    9656408,
    9111608,
    8617061,
    7754372,
    7028248,
    6409958,
    5878357,
    5417111,
    5013769,
    4658602,
    4343785,
    4063079,
    3811553,
    3585074,
    3380323,
    3025339,
    2728809,
    2477822,
    2263072,
    2077686,
    1916311,
    1774942,
    1650361,
    1539833,
    1441128,
    1352505,
    1272554,
    1134389,
    1019701,
    923466,
    841671
   ],
   "entry": 44
  },
  {
   "k": 3,
   "left": "213/50",
   "right": "2131/500",
   "lower": [
    428368737,
    265682637,
    190001098,
    146487324,
    118331585,
    98684267,
    84234747,
    73188329,
    64487693,
    57470948,
    51701551,
    46881623,
    42800204,
    39303832,
    36278494,
    33637614,
    31314486,
    29256728,
    27422859,
    25779491,
    24299410,
    22960203,
    21743249,
    20633296,
    18684349,
    17030997,
    15613383,
    14386274,
    13314861,
    12372566,
    11538310,
    10795246,
    10129773,
    9530910,
    8989583,
    8498135,
    7640690,
    6919450,
    6305669,
    5777816,
    5319907,
    4919525,
    4566938,
    4254553,
    3976260,
    3726971,
    3502620,
    3299759,
    2947575,
    2653131,
    2404138,
    2191382,
    2007822,
    1848170,
    1708160,
    1584480,
    1474653,
    1376710,
    1288973,
    1210036,
    1073887,
    960707,
    865184,
    783764
   ],
   "upper": [
    428710270,
    266372741,
    190809149,
    147322445,
    119157036,
    99485317,
    85005739,
    73927238,
    65195289,
    58147982,
    52350470,
    47503995,
    43397528,
    39877837,
    36830802,
    34169887,
    31828130,
    29753110,
    27903023,
    26244261,
    24749573,
    23396649,
    22167065,
    21045139,
    19074184,
    17401499,
    15966101,
    14722617,
    13636643,
    12681017,
    11834494,
    11080156,
    10404364,
    9795895,
    9245558,
    8745860,
    7873901,
    7139661,
    6514194,
    5976205,
    5509253,
    5100777,
    4740977,
    4421962,
    4137426,
    3882389,
    3652682,
    3444954,
    3084671,
    2783580,
    2528635,
    2310408,
    2121941,
    1957815,
    1813978,
    1687177,
    1574652,
    1474141,
    1383871,
    1302412,
    1161578,
    1044603,
    946386,
    862887
   ],
   "entry": 45
  },
  {
   "k": 3,
   "left": "2131/500",
   "right": "533/125",
   "lower": [
    428598170,
    266110016,
    190490952,
    146988127,
    118823121,
    99158527,
    84688889,
    73621848,
    64901103,
    57865257,
    52077895,
    47241210,
    43144201,
    39633332,
    36594516,
    33941083,
    31606263,
    29537596,
    27693529,
    26040619,
    24551589,
    23203981,
    21979116,
    20861708,
    18899090,
    17233506,
    15804881,
    14567814,
    13487349,
    12536788,
    11694968,
    10944963,
    10273096,
    9668316,
    9121504,
    8624959,
    7758316,
    7029014,
    6408129,
    5873974,
    5410422,
    5004969,
    4647791,
    4331230,
    4049135,
    3796372,
    3568837,
    3363047,
    3005647,
    2706695,
    2453760,
    2237546,
    2050939,
    1888583,
    1746160,
    1620307,
    1508505,
    1408759,
    1319378,
    1238940,
    1100152,
    984736,
    887298,
    804191
   ],
   "upper": [
    428939551,
    266802267,
    191302392,
    147827385,
    119653169,
    99964469,
    85464977,
    74365948,
    65613960,
    58547548,
    52732093,
    47868842,
    43746746,
    40212511,
    37151941,
    34478432,
    32124928,
    30038940,
    28178597,
    26510229,
    25006530,
    23645136,
    22407591,
    21278163,
    19293423,
    17608381,
    16161854,
    14908299,
    13813175,
    12849210,
    11995041,
    11233665,
    10551378,
    9936907,
    9381004,
    8876127,
    7994844,
    7252440,
    6619750,
    6075327,
    5602626,
    5188976,
    4824506,
    4501259,
    4212859,
    3954280,
    3721314,
    3510580,
    3144944,
    2839244,
    2580301,
    2358559,
    2166973,
    2000064,
    1853724,
    1724674,
    1610125,
    1507785,
    1415848,
    1332860,
    1189319,
    1070021,
    969790,
    884560
   ],
   "entry": 45
  },
  {
   "k": 3,
   "left": "533/125",
   "right": "2133/500",
   "lower": [
    428826799,
    266537120,
    190980983,
    147489478,
    119315499,
    99633852,
    85144277,
    74056753,
    65316008,
    58261143,
    52455880,
    47602491,
    43489931,
    39964594,
    36912319,
    34246343,
    31899837,
    29820263,
    27966001,
    26303548,
    24805567,
    23449553,
    22216766,
    21091892,
    19115579,
    17437734,
    15998070,
    14751017,
    13661473,
    12702614,
    11853201,
    11096226,
    10417938,
    9807212,
    9254886,
    8753218,
    7877322,
    7139906,
    6511872,
    5971373,
    5502138,
    5091576,
    4729769,
    4408996,
    4123063,
    3866795,
    3636047,
    3427300,
    3064636,
    2761129,
    2504208,
    2284497,
    2094807,
    1929714,
    1784850,
    1656797,
    1542993,
    1441419,
    1350371,
    1268409,
    1126947,
    1009261,
    909881,
    825060
   ],
   "upper": [
    429168032,
    267231519,
    191795812,
    148332871,
    120150140,
    100444697,
    85925470,
    74806052,
    66034137,
    58948707,
    53115377,
    48235399,
    44097709,
    40548959,
    37474876,
    34788789,
    32423549,
    30326600,
    28456002,
    26778023,
    25265307,
    23895435,
    22649923,
    21512984,
    19514438,
    17817015,
    16359334,
    15095678,
    13991374,
    13019040,
    12157195,
    11388752,
    10699941,
    10079441,
    9517943,
    9007860,
    8117203,
    7366586,
    6726626,
    6175723,
    5697231,
    5278366,
    4909190,
    4581677,
    4289382,
    4027231,
    3790975,
    3577206,
    3206162,
    2895805,
    2632822,
    2407528,
    2212787,
    2043060,
    1894187,
    1762858,
    1646260,
    1542067,
    1448440,
    1363903,
    1217616,
    1095960,
    993681,
    906693
   ],
   "entry": 46
  },
  {
   "k": 3,
   "left": "2133/500",
   "right": "1067/250",
   "lower": [
    429054628,
    266963950,
    191471189,
    147991373,
    119808713,
    100110244,
    85600906,
    74493041,
    65732402,
    58658603,
    52835504,
    47965462,
    43837388,
    40297613,
    37231898,
    34553394,
    32195210,
    30104731,
    28240277,
    26568278,
    25061341,
    23696916,
    22456198,
    21323848,
    19333816,
    17643686,
    16192955,
    14935889,
    13837235,
    12870049,
    12013012,
    11249038,
    10564301,
    9947601,
    9389734,
    8882916,
    7997714,
    7252134,
    6616905,
    6070020,
    5595061,
    5179351,
    4812878,
    4487856,
    4198052,
    3938247,
    3704258,
    3492527,
    3124550,
    2816441,
    2555489,
    2332240,
    2139430,
    1971570,
    1824237,
    1693957,
    1578125,
    1474698,
    1381959,
    1298452,
    1154275,
    1034289,
    932940,
    846377
   ],
   "upper": [
    429395728,
    267660523,
    192289436,
    148838932,
    120647982,
    100926025,
    86387245,
    75247579,
    66455848,
    59351484,
    53500347,
    48603693,
    44450448,
    40887211,
    37799635,
    35100986,
    32724020,
    30616114,
    28735261,
    27047669,
    25525932,
    24147574,
    22894086,
    21749628,
    19737255,
    18027425,
    16558562,
    15284775,
    14171263,
    13190531,
    12320981,
    11545443,
    10850076,
    10223518,
    9656398,
    9141081,
    8240999,
    7482122,
    6834843,
    6277414,
    5793087,
    5368967,
    4995049,
    4663236,
    4367014,
    4101259,
    3861683,
    3644848,
    3268343,
    2953280,
    2686216,
    2457330,
    2259399,
    2086819,
    1935379,
    1801741,
    1683067,
    1576998,
    1481660,
    1395553,
    1246482,
    1122431,
    1018070,
    929298
   ],
   "entry": 46
  },
  {
   "k": 3,
   "left": "1067/250",
   "right": "427/100",
   "lower": [
    429281652,
    267390480,
    191961534,
    148493769,
    120302717,
    100587655,
    86058733,
    74930671,
    66150247,
    59057599,
    53216725,
    48330080,
    44186535,
    40632356,
    37553230,
    34862208,
    32492351,
    30390971,
    28516322,
    26834778,
    25318881,
    23946041,
    22697385,
    21557550,
    19553782,
    17851344,
    16389521,
    15122411,
    14014617,
    13039070,
    12174381,
    11403379,
    10712167,
    10089467,
    9526033,
    9014041,
    8119485,
    7365694,
    6723221,
    6169905,
    5689180,
    5268285,
    4897108,
    4567799,
    4274090,
    4010717,
    3773459,
    3558721,
    3185386,
    2872631,
    2607598,
    2380767,
    2184800,
    2014138,
    1864308,
    1731776,
    1613891,
    1508586,
    1414134,
    1329062,
    1182138,
    1059817,
    956469,
    868133
   ],
   "upper": [
    429622659,
    268089330,
    192783329,
    149345638,
    121146764,
    101408523,
    86850372,
    75690593,
    66879154,
    59755944,
    53887068,
    48973788,
    44805023,
    41227321,
    38126268,
    35415073,
    33026394,
    30907539,
    29016433,
    27319225,
    25788460,
    24401608,
    23140136,
    21988148,
    19961921,
    18239656,
    16759581,
    15475637,
    14352888,
    13363732,
    12486450,
    11703785,
    11001832,
    10369185,
    9796413,
    9275831,
    8366269,
    7599078,
    6944436,
    6380436,
    5890235,
    5460819,
    5082121,
    4745976,
    4445794,
    4176401,
    3933472,
    3713541,
    3331511,
    3011693,
    2740511,
    2507999,
    2306842,
    2131375,
    1977336,
    1841357,
    1720579,
    1612609,
    1515536,
    1427835,
    1275934,
    1149453,
    1042980,
    952399
   ],
   "entry": 47
  },
  {
   "k": 3,
   "left": "427/100",
   "right": "534/125",
   "lower": [
    429507900,
    267816784,
    192452106,
    148996763,
    120797610,
    101066184,
    86517854,
    75369736,
    66569635,
    59458224,
    53599647,
    48696454,
    44537475,
    40968912,
    37876388,
    35172869,
    32791357,
    30679085,
    28794246,
    27103150,
    25578283,
    24197013,
    22940417,
    21793091,
    19775569,
    18060798,
    16587848,
    15310658,
    14193698,
    13209773,
    12337408,
    11559354,
    10861636,
    10232902,
    9663864,
    9146660,
    8242700,
    7480657,
    6830901,
    6271112,
    5784570,
    5358438,
    4982525,
    4648904,
    4351263,
    4084294,
    3843736,
    3625956,
    3247193,
    2929737,
    2660595,
    2430153,
    2230996,
    2057497,
    1905132,
    1770311,
    1650345,
    1543144,
    1446958,
    1360300,
    1210584,
    1085889,
    980506,
    890376
   ],
   "upper": [
    429848812,
    268517888,
    193277423,
    149852912,
    121646410,
    101892113,
    87314774,
    76135020,
    67303986,
    60162010,
    54275457,
    49345598,
    45161354,
    41569226,
    38454723,
    35730989,
    33330597,
    31200792,
    29299433,
    27592610,
    26052820,
    24657475,
    23388006,
    22228475,
    20188368,
    18453643,
    16962337,
    15668215,
    14536198,
    13538577,
    12653524,
    11863700,
    11155133,
    10516376,
    9937934,
    9412070,
    8492972,
    7717411,
    7055351,
    6484735,
    5988624,
    5553884,
    5170365,
    4829842,
    4525660,
    4252596,
    4006285,
    3783233,
    3395644,
    3071030,
    2795669,
    2559481,
    2355058,
    2176673,
    2020008,
    1881669,
    1758762,
    1648860,
    1550026,
    1460709,
    1305944,
    1177003,
    1068389,
    975965
   ],
   "entry": 47
  },
  {
   "k": 3,
   "left": "534/125",
   "right": "2137/500",
   "lower": [
    429733363,
    268242823,
    192942859,
    149500296,
    121293336,
    101545766,
    86978210,
    75810177,
    66990498,
    59860412,
    53984204,
    49064522,
    44890146,
    41307223,
    38201319,
    35485319,
    33092162,
    30969007,
    29073981,
    27373336,
    25839496,
    24449791,
    23185245,
    22030419,
    19999120,
    18271991,
    16787886,
    15500586,
    14374435,
    13382108,
    12502044,
    11716912,
    11012662,
    10377861,
    9803187,
    9280741,
    8367328,
    7596986,
    6939905,
    6373600,
    5881200,
    5449791,
    5069105,
    4731137,
    4429531,
    4158934,
    3915047,
    3694196,
    3309951,
    2987744,
    2714455,
    2480365,
    2277985,
    2101614,
    1946682,
    1809540,
    1687465,
    1578344,
    1480402,
    1392137,
    1239590,
    1112488,
    1005041,
    913091
   ],
   "upper": [
    430074213,
    268946264,
    193771795,
    150360843,
    122147002,
    102376889,
    87780535,
    76580945,
    67730433,
    60569776,
    54665606,
    49719211,
    45519528,
    41913006,
    38785077,
    36048820,
    33636722,
    31495970,
    29584355,
    27867913,
    26319093,
    24915247,
    23637773,
    22470691,
    20416682,
    18669472,
    17166908,
    15862582,
    14721263,
    13715143,
    12822286,
    12025268,
    11310058,
    10665165,
    10081029,
    9549861,
    8621171,
    7837186,
    7167656,
    6590378,
    6088315,
    5648213,
    5259833,
    4914897,
    4606680,
    4329913,
    4080190,
    3853988,
    3460788,
    3131330,
    2851742,
    2611833,
    2404104,
    2222768,
    2063447,
    1922722,
    1797659,
    1685798,
    1585178,
    1494223,
    1336553,
    1205114,
    1094328,
    1000030
   ],
   "entry": 48
  },
  {
   "k": 3,
   "left": "2137/500",
   "right": "1069/250",
   "lower": [
    429958068,
    268668664,
    193433871,
    150004462,
    121789985,
    102026504,
    87439899,
    76252089,
    67412946,
    60264270,
    54370488,
    49434360,
    45244626,
    41647376,
    38528116,
    35799649,
    33394856,
    31260818,
    29355604,
    27645404,
    26102583,
    24704435,
    23431933,
    22269598,
    20224505,
    18484994,
    16989706,
    15692265,
    14556891,
    13556129,
    12668334,
    11876094,
    11165284,
    10524389,
    9944052,
    9416338,
    8493419,
    7714728,
    7050273,
    6477409,
    5979106,
    5542376,
    5156880,
    4814531,
    4508927,
    4234672,
    3987426,
    3763477,
    3373697,
    3046689,
    2769206,
    2531426,
    2325784,
    2146509,
    1988982,
    1849490,
    1725280,
    1614214,
    1514492,
    1424597,
    1269178,
    1139633,
    1030091,
    936291
   ],
   "upper": [
    430298850,
    269374411,
    194266388,
    150869356,
    122648471,
    102862765,
    88247579,
    77028294,
    68158410,
    60979155,
    55057444,
    50094572,
    45879487,
    42258599,
    39117263,
    36368497,
    33944704,
    31793012,
    29871147,
    28145087,
    26587236,
    25174887,
    23889399,
    22714755,
    20646819,
    18887098,
    17373251,
    16058695,
    14908049,
    13893404,
    12992715,
    12188476,
    11466592,
    10815536,
    10225677,
    9689176,
    8750843,
    7958385,
    7281339,
    6697352,
    6189300,
    5743799,
    5350520,
    5001134,
    4688848,
    4408344,
    4155176,
    3925796,
    3526931,
    3192582,
    2908725,
    2665057,
    2453987,
    2269663,
    2107652,
    1964509,
    1837262,
    1723418,
    1620989,
    1528375,
    1367761,
    1233789,
    1120796,
    1024597
   ],
   "entry": 48
  },
  {
   "k": 3,
   "left": "1069/250",
   "right": "2139/500",
   "lower": [
    430182014,
    269094294,
    193925124,
    150509235,
    122287530,
    102508363,
    87902884,
    76695433,
    67836935,
    60669758,
    54758465,
    49805942,
    45600891,
    41989343,
    38856748,
    36115827,
    33699407,
    31554493,
    29639092,
    27919336,
    26367530,
    24960931,
    23680466,
    22510613,
    20451704,
    18699789,
    17193290,
    15885679,
    14741053,
    13731827,
    12836271,
    12036896,
    11319499,
    10672481,
    10086453,
    9553442,
    8620965,
    7833876,
    7162003,
    6582536,
    6078286,
    5636196,
    5245853,
    4899086,
    4589451,
    4311506,
    4060872,
    3833797,
    3438428,
    3106571,
    2824850,
    2583337,
    2374397,
    2192185,
    2032032,
    1890163,
    1763791,
    1650753,
    1549227,
    1457679,
    1299347,
    1167325,
    1055659,
    959982
   ],
   "upper": [
    430522741,
    269802369,
    194761247,
    151378507,
    123150869,
    103349803,
    88715966,
    77477130,
    68587982,
    61390213,
    55451030,
    50471732,
    46241285,
    42606059,
    39451335,
    36690077,
    34254599,
    32091973,
    30159858,
    28424179,
    26857294,
    25436437,
    24142927,
    22960712,
    20878828,
    19106569,
    17581414,
    16256601,
    15096598,
    14073399,
    13164849,
    12353359,
    11624771,
    10967522,
    10371914,
    9830054,
    8882025,
    8081044,
    7396433,
    6805692,
    6291608,
    5840668,
    5442453,
    5088581,
    4772192,
    4487918,
    4231275,
    3998685,
    3594100,
    3254811,
    2966642,
    2719175,
    2504725,
    2317378,
    2152643,
    2007052,
    1877594,
    1761741,
    1657480,
    1563184,
    1399585,
    1263043,
    1147808,
    1049678
   ],
   "entry": 48
  },
  {
   "k": 3,
   "left": "2139/500",
   "right": "107/25",
   "lower": [
    430405215,
    269519741,
    194416652,
    151014651,
    122786010,
    102991383,
    88367205,
    77140255,
    68262507,
    61076911,
    55148172,
    50179306,
    45958977,
    42333160,
    39187251,
    36433888,
    34005848,
    31850063,
    29924481,
    28195169,
    26634373,
    25219318,
    23930881,
    22753498,
    20680747,
    18916404,
    17398673,
    16080865,
    14926960,
    13909237,
    13005889,
    12199346,
    11475333,
    10822168,
    10230423,
    9692091,
    8750007,
    7954466,
    7275122,
    6689003,
    6178770,
    5731286,
    5336062,
    4984843,
    4671140,
    4389471,
    4135415,
    3905180,
    3504170,
    3167425,
    2881425,
    2636139,
    2423859,
    2238669,
    2075852,
    1931579,
    1803025,
    1687996,
    1584644,
    1491422,
    1330132,
    1195589,
    1081759,
    984186
   ],
   "upper": [
    430745887,
    270230133,
    195256364,
    151888282,
    123654183,
    103837986,
    89185682,
    77927431,
    69019133,
    61802937,
    55846350,
    50850676,
    46604905,
    42955371,
    39787285,
    37013552,
    34566402,
    32392844,
    30450480,
    28705178,
    27129256,
    25699884,
    24398347,
    23208555,
    21112706,
    19327883,
    17791388,
    16456288,
    15286899,
    14255120,
    13338683,
    12519917,
    11784596,
    11121124,
    10519736,
    9972487,
    9014705,
    8205155,
    7512937,
    6915402,
    6395239,
    5938814,
    5535620,
    5177225,
    4856701,
    4568627,
    4308481,
    4072658,
    3662299,
    3318011,
    3025478,
    2774172,
    2556308,
    2365910,
    2198426,
    2050353,
    1918648,
    1800754,
    1694635,
    1598634,
    1432013,
    1292871,
    1175371,
    1075271
   ],
   "entry": 49
  }
 ]
}


==> anc/audit/supplement/certificate/boxes4.json <==
{
 "denominator": 1000000000,
 "orders": [
  1,
  2,
  3,
  4,
  5,
  6,
  7,
  8,
  9,
  10,
  11,
  12,
  13,
  14,
  15,
  16,
  17,
  18,
  19,
  20,
  21,
  22,
  23,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  52,
  56,
  60,
  64,
  68,
  72,
  76,
  80,
  84,
  88,
  92,
  96,
  104,
  112,
  120,
  128,
  136,
  144,
  152,
  160,
  168,
  176,
  184,
  192,
  208,
  224,
  240,
  256
 ],
 "panels": [
  {
   "k": 4,
   "left": "909/100",
   "right": "147441/16000",
   "lower": [
    459673042,
    251311163,
    153194861,
    100562145,
    69643746,
    50226410,
    37393300,
    28562722,
    22284450,
    17698175,
    14270582,
    11658443,
    9634176,
    8041612,
    6772478,
    5749419,
    4916116,
    4230884,
    3662508,
    3187518,
    2787868,
    2449377,
    2160815,
    1913675,
    1516643,
    1216210,
    985711,
    805883,
    664181,
    551298,
    460038,
    385892,
    325164,
    275033,
    233133,
    197697,
    142514,
    102539,
    72986,
    50365,
    32959,
    19672,
    9422,
    1288,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    462872022,
    256769887,
    159121751,
    106196872,
    74736341,
    54737837,
    41360108,
    32045119,
    25345474,
    20396482,
    16657698,
    13778640,
    11524360,
    9734183,
    8294168,
    7122577,
    6159724,
    5361316,
    4693909,
    4131700,
    3654737,
    3247577,
    2898126,
    2596360,
    2106372,
    1731637,
    1439938,
    1210153,
    1026523,
    878113,
    757390,
    657979,
    575413,
    506321,
    448316,
    399475,
    322072,
    264462,
    220807,
    187599,
    161823,
    141296,
    124780,
    111517,
    100747,
    92131,
    84857,
    78848,
    69792,
    62980,
    57679,
    53987,
    51453,
    49307,
    47445,
    46061,
    45128,
    44271,
    43413,
    42594,
    41245,
    40848,
    40637,
    40497
   ],
   "entry": 19
  },
  {
   "k": 4,
   "left": "147441/16000",
   "right": "74721/8000",
   "lower": [
    462641423,
    256324092,
    158626774,
    105720252,
    74299121,
    54340466,
    40999062,
    31716127,
    25044676,
    20120137,
    16402600,
    13541945,
    11304282,
    9527963,
    8100058,
    6939301,
    5986128,
    5196141,
    4535885,
    3980025,
    3508935,
    3107130,
    2762295,
    2464959,
    1982778,
    1613533,
    1326835,
    1100740,
    920590,
    775508,
    657127,
    559970,
    479600,
    412615,
    356175,
    308154,
    232430,
    176632,
    134721,
    102331,
    77126,
    57506,
    42067,
    29672,
    19647,
    11267,
    4515,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    465475201,
    261410845,
    164263898,
    111159110,
    79277398,
    58801494,
    44963543,
    35231421,
    28163842,
    22894259,
    18877467,
    15757579,
    13294441,
    11322698,
    9724376,
    8414308,
    7329903,
    6424444,
    5662429,
    5016323,
    4464738,
    3990992,
    3581934,
    3226684,
    2645126,
    2195457,
    1841896,
    1560560,
    1333673,
    1148713,
    996872,
    870823,
    765330,
    676399,
    601144,
    537222,
    434949,
    357923,
    298894,
    253354,
    217564,
    188870,
    165628,
    146755,
    131279,
    118687,
    108054,
    99162,
    85480,
    75221,
    67294,
    61542,
    57362,
    53924,
    51046,
    48828,
    47193,
    45761,
    44440,
    43241,
    41287,
    40449,
    39903,
    39497
   ],
   "entry": 18
  },
  {
   "k": 4,
   "left": "74721/8000",
   "right": "151443/16000",
   "lower": [
    465287407,
    261022612,
    163822964,
    110728612,
    78878285,
    58435584,
    44628455,
    34923834,
    27880711,
    22632517,
    18634505,
    15531019,
    13082869,
    11123681,
    9536428,
    8236354,
    7160967,
    6263386,
    5508085,
    4867991,
    4321993,
    3853373,
    3448775,
    3097810,
    2523863,
    2079604,
    1730989,
    1453380,
    1230007,
    1048399,
    898968,
    775242,
    672004,
    585237,
    511601,
    448573,
    348097,
    272972,
    215763,
    171125,
    136016,
    108279,
    86135,
    68172,
    53483,
    41168,
    31062,
    22577,
    9130,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    467825942,
    265818033,
    169239576,
    116026112,
    83783903,
    62877983,
    48615108,
    38491322,
    31073644,
    25495523,
    21208458,
    17852261,
    15182412,
    13029516,
    11272035,
    9821726,
    8613360,
    7597987,
    6738207,
    6004867,
    5375219,
    4831412,
    4359285,
    3947129,
    3267386,
    2736568,
    2315368,
    1977162,
    1702135,
    1476144,
    1289090,
    1132662,
    1000825,
    888931,
    793570,
    711958,
    580228,
    479914,
    402228,
    341561,
    293367,
    254435,
    222665,
    196617,
    175069,
    157305,
    142254,
    129549,
    109687,
    94742,
    83193,
    74577,
    68103,
    62830,
    58469,
    55025,
    52358,
    50071,
    48042,
    46250,
    43348,
    41812,
    40735,
    39912
   ],
   "entry": 16
  },
  {
   "k": 4,
   "left": "151443/16000",
   "right": "38361/4000",
   "lower": [
    467668817,
    265470261,
    168836157,
    115627165,
    83410429,
    62532893,
    48296886,
    38197337,
    30801438,
    25242503,
    20972443,
    17631208,
    14975181,
    12833906,
    11086757,
    9645857,
    8446053,
    7438197,
    6584841,
    5857296,
    5233061,
    4694245,
    4226501,
    3818559,
    3146354,
    2620951,
    2204713,
    1870323,
    1598889,
    1376325,
    1191788,
    1037784,
    908293,
    798652,
    704987,
    624360,
    494580,
    396289,
    320532,
    260874,
    213485,
    175590,
    144974,
    119902,
    99202,
    81770,
    67274,
    55016,
    35473,
    21208,
    10655,
    2268,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    469962946,
    270033906,
    174084014,
    120824535,
    88275359,
    66981498,
    52325282,
    41832807,
    34081278,
    28205720,
    23655590,
    20067371,
    17192914,
    14859352,
    12942003,
    11349872,
    10015334,
    8887399,
    7926905,
    7103184,
    6392211,
    5775021,
    5236494,
    4764123,
    3979740,
    3361643,
    2867045,
    2466611,
    2138482,
    1866881,
    1640404,
    1449727,
    1287983,
    1149848,
    1031367,
    929290,
    763182,
    635377,
    535430,
    456531,
    393247,
    341740,
    299400,
    264393,
    235203,
    210882,
    190183,
    172569,
    144675,
    123542,
    107141,
    94648,
    85040,
    77225,
    70782,
    65604,
    61478,
    57966,
    54908,
    52242,
    47934,
    45347,
    43462,
    42000
   ],
   "entry": 9
  },
  {
   "k": 4,
   "left": "38361/4000",
   "right": "31089/3200",
   "lower": [
    469828582,
    269715061,
    173706763,
    120446989,
    87918712,
    66649596,
    52017312,
    41546670,
    33814953,
    27956964,
    23422542,
    19848237,
    16986761,
    14664149,
    12756612,
    11173483,
    9847207,
    8726552,
    7772298,
    6954248,
    6248591,
    5636331,
    5102169,
    4634000,
    3857179,
    3244567,
    2755011,
    2358527,
    2034114,
    1766054,
    1542234,
    1354111,
    1194834,
    1059067,
    942383,
    841399,
    677428,
    551802,
    453924,
    376166,
    313830,
    263461,
    222355,
    188409,
    160146,
    136227,
    116126,
    99015,
    71544,
    51134,
    35755,
    23540,
    13666,
    5927,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    471916661,
    274092925,
    178826510,
    125577190,
    92769046,
    71125152,
    56104252,
    45264108,
    37193720,
    31031063,
    26224662,
    22408530,
    19331545,
    16817882,
    14740095,
    13004734,
    11542003,
    10299035,
    9235047,
    8317953,
    7522528,
    6828755,
    6220603,
    5684795,
    4789445,
    4078003,
    3504268,
    3036232,
    2649987,
    2328117,
    2057895,
    1828962,
    1633602,
    1465794,
    1321015,
    1195530,
    989788,
    829958,
    703824,
    603283,
    521936,
    455242,
    400033,
    354029,
    315388,
    282900,
    255112,
    231301,
    193176,
    164058,
    141321,
    123723,
    109955,
    98729,
    89464,
    81917,
    75781,
    70565,
    66057,
    62148,
    55825,
    51710,
    48639,
    46235
   ],
   "entry": 5
  },
  {
   "k": 4,
   "left": "31089/3200",
   "right": "78723/8000",
   "lower": [
    471799644,
    273794740,
    178467110,
    125213469,
    92422533,
    70800542,
    55801336,
    44981219,
    36929182,
    30782901,
    25991259,
    22188277,
    19123675,
    16620486,
    14552155,
    12825531,
    11370876,
    10135058,
    9077210,
    8165736,
    7375599,
    6686753,
    6082999,
    5551427,
    4663747,
    3957920,
    3389360,
    2925448,
    2543081,
    2224904,
    1957512,
    1731295,
    1538551,
    1373253,
    1230396,
    1106131,
    902747,
    745285,
    621390,
    522148,
    441911,
    376480,
    322608,
    277778,
    240167,
    208166,
    181040,
    157802,
    120224,
    91895,
    70229,
    52970,
    38998,
    27886,
    18983,
    11637,
    5477,
    455,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    473711491,
    278023716,
    183492054,
    130304122,
    97280710,
    75321428,
    59962188,
    48793829,
    40418570,
    33978556,
    28922361,
    24882297,
    21604866,
    18911743,
    16673076,
    14793223,
    13200432,
    11840126,
    10670021,
    9656714,
    8773847,
    8000413,
    7319513,
    6717133,
    5704611,
    4893824,
    4235225,
    3694171,
    3244723,
    2867824,
    2549415,
    2278089,
    2045264,
    1844198,
    1669786,
    1517791,
    1266823,
    1070101,
    913525,
    787611,
    684915,
    600130,
    529474,
    470180,
    420041,
    377557,
    341034,
    309543,
    258632,
    219415,
    188580,
    164392,
    145207,
    129494,
    116479,
    105761,
    96919,
    89389,
    82900,
    77278,
    68154,
    61890,
    57130,
    53375
   ],
   "entry": 16
  },
  {
   "k": 4,
   "left": "78723/8000",
   "right": "159447/16000",
   "lower": [
    473607962,
    277739930,
    183144022,
    129948189,
    96938882,
    74999210,
    59659926,
    48510229,
    40152237,
    33727722,
    28685601,
    24658146,
    21392688,
    18709721,
    16480286,
    14609021,
    13024221,
    11671016,
    10507026,
    9499346,
    8621794,
    7853333,
    7176905,
    6578838,
    5574169,
    4769181,
    4115942,
    3579234,
    3133869,
    2760855,
    2445485,
    2177073,
    1947046,
    1748661,
    1576318,
    1425687,
    1177337,
    983207,
    829075,
    704647,
    603249,
    506743,
    417677,
    344361,
    283941,
    234110,
    192990,
    159047,
    107878,
    72975,
    49162,
    32914,
    21826,
    14259,
    9095,
    5572,
    3167,
    1526,
    406,
    0,
    0,
    0,
    0,
    0
   ],
   "upper": [
    475367325,
    281850642,
    188102567,
    135023509,
    101825177,
    79582571,
    63909494,
    52431138,
    43764206,
    37056110,
    31756356,
    27496253,
    24020471,
    21148614,
    18748746,
    16723287,
    14998726,
    13518925,
    12240222,
    11127987,
    10154804,
    9298731,
    8542044,
    7870028,
    6734229,
    5818141,
    5068954,
    4449437,
    3931636,
    3494860,
    3123713,
    2805726,
    2531437,
    2293377,
    2085835,
    1904059,
    1601936,
    1363110,
    1171501,
    1016157,
    888515,
    782435,
    693470,
    618321,
    554380,
    499815,
    452674,
    411798,
    345144,
    293358,
    252343,
    219801,
    193695,
    172197,
    154308,
    139441,
    127037,
    116440,
    107296,
    99361,
    86430,
    77212,
    70109,
    64463
   ],
   "entry": 19
  },
  {
   "k": 4,
   "left": "159447/16000",
   "right": "20181/2000",
   "lower": [
    475274437,
    281576243,
    187760531,
    134670225,
    101483294,
    79258397,
    63603903,
    52143171,
    43492708,
    36799484,
    31513333,
    27265482,
    23801423,
    20939535,
    18548788,
    16531865,
    14815295,
    13342621,
    12070070,
    10963532,
    9995746,
    9144743,
    8392651,
    7725068,
    6597384,
    5687341,
    4943752,
    4328846,
    3815376,
    3382713,
    3014845,
    2700002,
    2428726,
    2193548,
    1988252,
    1808008,
    1508808,
    1272842,
    1083919,
    930280,
    804151,
    699667,
    612325,
    538643,
    476000,
    422156,
    375865,
    335750,
    269963,
    219177,
    179402,
    147380,
    121230,
    99964,
    82520,
    67953,
    55652,
    45354,
    36708,
    29400,
    17804,
    8369,
    1001,
    0
   ],
   "upper": [
    476900619,
    285594932,
    192677799,
    139752306,
    106416802,
    83920910,
    67957054,
    56185942,
    47239922,
    40272657,
    34735403,
    30259107,
    26587107,
    23537330,
    20976058,
    18804012,
    16946109,
    15344796,
    13955145,
    12741386,
    11675116,
    10733513,
    9898077,
    9153423,
    7888328,
    6861025,
    6015522,
    5312058,
    4720685,
    4219089,
    3790542,
    3421502,
    3101613,
    2822664,
    2578333,
    2363337,
    2003781,
    1717290,
    1485710,
    1296538,
    1140022,
    1009126,
    898688,
    804833,
    724510,
    655529,
    595642,
    543439,
    457641,
    390420,
    336791,
    293815,
    258996,
    230160,
    206042,
    185837,
    168826,
    154238,
    141616,
    130635,
    112640,
    99445,
    89156,
    80920
   ],
   "entry": 21
  },
  {
   "k": 4,
   "left": "20181/2000",
   "right": "163449/16000",
   "lower": [
    476816208,
    285325672,
    192337021,
    139397013,
    106070457,
    83590648,
    67644272,
    55890001,
    46959885,
    40007071,
    34483127,
    30018881,
    26358491,
    23318611,
    20766450,
    18602981,
    16753151,
    15159065,
    13775666,
    12567733,
    11506996,
    10570611,
    9739938,
    8999881,
    7743241,
    6722288,
    5882676,
    5184136,
    4597388,
    4100180,
    3675192,
    3309562,
    2992939,
    2717115,
    2475240,
    2261971,
    1905693,
    1622377,
    1393769,
    1206559,
    1051806,
    922721,
    814096,
    721896,
    643044,
    574936,
    516032,
    464722,
    380010,
    313945,
    261686,
    219353,
    184593,
    156071,
    132461,
    112627,
    95796,
    81574,
    69507,
    59201,
    42646,
    29287,
    18780,
    10462
   ],
   "upper": [
    478325174,
    289275547,
    197236062,
    144506821,
    111069933,
    88349232,
    72116526,
    60069141,
    50856136,
    43638357,
    37869549,
    33180894,
    29314862,
    26088075,
    23365319,
    21045836,
    19053147,
    17328430,
    15825598,
    14507828,
    13345801,
    12315870,
    11398799,
    10578567,
    9178241,
    8033844,
    7086291,
    6293350,
    5623109,
    5051646,
    4560907,
    4136275,
    3766494,
    3442600,
    3157654,
    2905829,
    2482214,
    2142139,
    1865293,
    1637545,
    1447885,
    1288322,
    1152923,
    1037200,
    937622,
    851605,
    776577,
    710852,
    602050,
    516116,
    447063,
    391228,
    345592,
    307579,
    275613,
    248641,
    225754,
    206041,
    188927,
    173988,
    149365,
    130907,
    116370,
    104652
   ],
   "entry": 22
  },
  {
   "k": 4,
   "left": "163449/16000",
   "right": "3309/320",
   "lower": [
    478247543,
    289007593,
    196892075,
    144144989,
    110714730,
    88008674,
    71792551,
    59761432,
    50563963,
    43360389,
    37604755,
    32928085,
    29073677,
    25856825,
    23143265,
    20832490,
    18848041,
    17130721,
    15634307,
    14322550,
    13166250,
    12141735,
    11229639,
    10414211,
    9022764,
    7885086,
    6943781,
    6156133,
    5490866,
    4924123,
    4437275,
    4016368,
    3650154,
    3329673,
    3047432,
    2797565,
    2377643,
    2041113,
    1767575,
    1542092,
    1354485,
    1196988,
    1063634,
    949792,
    851890,
    766927,
    693044,
    628373,
    520920,
    436340,
    368816,
    313773,
    268318,
    230719,
    199347,
    172833,
    150222,
    130961,
    114476,
    100279,
    77230,
    58687,
    44001,
    32277
   ],
   "upper": [
    479652704,
    292909849,
    201794815,
    149303195,
    115799276,
    92881071,
    76400593,
    64092852,
    54624630,
    47164811,
    41170337,
    36273175,
    32215369,
    28812586,
    25928384,
    23460741,
    21331955,
    19482065,
    17863936,
    16439773,
    15179405,
    14058420,
    13056890,
    12158189,
    10616760,
    9349405,
    8294046,
    7406042,
    6651555,
    6005075,
    5447232,
    4962333,
    4538219,
    4165165,
    3835605,
    3543157,
    3048485,
    2648533,
    2320751,
    2049307,
    1821873,
    1629438,
    1465257,
    1324181,
    1202162,
    1096192,
    1003343,
    921632,
    785448,
    677039,
    589323,
    517815,
    458902,
    409546,
    367817,
    332378,
    302097,
    275900,
    253070,
    233067,
    199907,
    174605,
    154483,
    138151
   ],
   "entry": 23
  },
  {
   "k": 4,
   "left": "3309/320",
   "right": "167451/16000",
   "lower": [
    479580484,
    292639530,
    201443141,
    148930154,
    115430584,
    92525702,
    76061068,
    63769189,
    54316299,
    46870604,
    40889308,
    36004199,
    31958155,
    28565450,
    25690630,
    23231917,
    21111622,
    19269377,
    17657897,
    16239997,
    14985613,
    13870303,
    12874016,
    11980379,
    10448348,
    9188159,
    8139478,
    7257204,
    6508106,
    5866739,
    5313176,
    4832371,
    4412175,
    4042871,
    3716311,
    3426096,
    2935616,
    2539650,
    2215575,
    1946755,
    1721714,
    1531651,
    1369792,
    1230864,
    1110769,
    1006069,
    914561,
    834094,
    699576,
    592775,
    506802,
    436277,
    377692,
    328877,
    287851,
    252977,
    223087,
    197444,
    175335,
    156160,
    124739,
    99447,
    79273,
    63035
   ],
   "upper": [
    480893267,
    296514138,
    206371153,
    154157810,
    120620256,
    97531030,
    80823262,
    68270692,
    58558802,
    50865321,
    44651062,
    39549302,
    35302074,
    31724425,
    28678942,
    26062547,
    23796473,
    21819758,
    20084323,
    18551482,
    17190275,
    15975577,
    14886818,
    13906802,
    12218452,
    10822289,
    9653340,
    8664629,
    7820431,
    7093671,
    6463677,
    5913687,
    5430637,
    5004036,
    4625686,
    4288643,
    3715523,
    3249006,
    2864224,
    2543579,
    2273357,
    2043477,
    1846330,
    1676067,
    1528085,
    1398921,
    1285261,
    1184799,
    1016301,
    881156,
    771055,
    680619,
    605573,
    542346,
    488603,
    442686,
    403209,
    368902,
    338886,
    312486,
    268466,
    234381,
    207035,
    184687
   ],
   "entry": 25
  },
  {
   "k": 4,
   "left": "167451/16000",
   "right": "42363/4000",
   "lower": [
    480825316,
    296237715,
    206007042,
    153768478,
    120232947,
    97155784,
    80463230,
    67926272,
    58229636,
    50550358,
    44349414,
    39259915,
    35024712,
    31457398,
    28421589,
    25814443,
    23557206,
    21588471,
    19859989,
    18333728,
    16978828,
    15770133,
    14686951,
    13712324,
    12034014,
    10645564,
    9483817,
    8501357,
    7663042,
    6941863,
    6316608,
    5771148,
    5292429,
    4869971,
    4494966,
    4160471,
    3592133,
    3130129,
    2749534,
    2431943,
    2164521,
    1937380,
    1742891,
    1575099,
    1429338,
    1301705,
    1189627,
    1090640,
    924187,
    790957,
    682874,
    593665,
    519139,
    456620,
    403728,
    358520,
    319576,
    285955,
    256778,
    231316,
    189242,
    155288,
    128006,
    105868
   ],
   "upper": [
    482055588,
    300104144,
    210982306,
    159087769,
    125549450,
    102315187,
    85400251,
    72618149,
    62674054,
    54755268,
    48327161,
    43024791,
    38590609,
    34839353,
    31632885,
    28867277,
    26462853,
    24357776,
    22503131,
    20859417,
    19394954,
    18083956,
    16905251,
    15841109,
    14000050,
    12469217,
    11180849,
    10085710,
    9146231,
    8333806,
    7626474,
    7006411,
    6459650,
    5974936,
    5543435,
    5157633,
    4498292,
    3958110,
    3509845,
    3134074,
    2815642,
    2543342,
    2308657,
    2104998,
    1927168,
    1771219,
    1633420,
    1511117,
    1304763,
    1138059,
    1001346,
    888254,
    793764,
    713715,
    645320,
    586552,
    535739,
    491387,
    452427,
    418027,
    360342,
    315111,
    278530,
    248442
   ],
   "entry": 26
  },
  {
   "k": 4,
   "left": "42363/4000",
   "right": "171453/16000",
   "lower": [
    481990912,
    299817526,
    210600357,
    158676213,
    125137450,
    101913919,
    85013525,
    72247107,
    62318076,
    54413988,
    47999299,
    42709686,
    38287903,
    34547370,
    31351042,
    28595101,
    26199964,
    24103312,
    22256024,
    20619293,
    19161543,
    17856957,
    16684245,
    15625898,
    13795664,
    12273209,
    10992678,
    9904412,
    8971407,
    8165122,
    7463074,
    6848059,
    6306123,
    5826022,
    5398277,
    5015400,
    4361542,
    3826516,
    3383024,
    3010828,
    2695684,
    2426570,
    2194953,
    1994154,
    1818905,
    1664806,
    1528883,
    1408339,
    1204494,
    1040088,
    905735,
    794175,
    700458,
    621342,
    553989,
    496114,
    446014,
    402511,
    364540,
    331217,
    275740,
    230799,
    194431,
    164697
   ],
   "upper": [
    483147320,
    303695543,
    215646228,
    164111505,
    130605216,
    107251793,
    90149784,
    77153204,
    66988589,
    58852671,
    52216920,
    46717931,
    42099430,
    38175963,
    34808900,
    31893765,
    29350054,
    27115182,
    25139509,
    23382812,
    21812742,
    20402907,
    19131580,
    17980532,
    15981020,
    14309658,
    12896001,
    11688633,
    10648197,
    9744585,
    8954574,
    8259283,
    7643849,
    7096253,
    6607025,
    6168080,
    5414290,
    4792890,
    4274211,
    3836952,
    3464453,
    3144334,
    2867123,
    2625452,
    2413496,
    2226790,
    2061155,
    1913567,
    1663137,
    1459416,
    1291276,
    1151257,
    1033518,
    933240,
    847132,
    772751,
    708099,
    651422,
    601437,
    557130,
    482419,
    423183,
    374908,
    334947
   ],
   "entry": 27
  },
  {
   "k": 4,
   "left": "171453/16000",
   "right": "86727/8000",
   "lower": [
    483085002,
    303393873,
    215239802,
    163670227,
    130160762,
    106816379,
    89727877,
    76747820,
    66597425,
    58477648,
    51855155,
    46369990,
    41764455,
    37852228,
    34496076,
    31591185,
    29057324,
    26831469,
    24863702,
    23114504,
    21551661,
    20148755,
    18883940,
    17739195,
    15751479,
    14089299,
    12684251,
    11484515,
    10451273,
    9554480,
    8770406,
    8080789,
    7470780,
    6928373,
    6443411,
    6007853,
    5260413,
    4644953,
    4131768,
    3698732,
    3330123,
    3013742,
    2740110,
    2501773,
    2292835,
    2108368,
    1944976,
    1799499,
    1552164,
    1351235,
    1185883,
    1047774,
    931125,
    832070,
    747265,
    674027,
    610318,
    554689,
    505876,
    462820,
    390645,
    331916,
    284060,
    244643
   ],
   "upper": [
    484175256,
    307304455,
    220382201,
    169249447,
    135808340,
    112361924,
    95093210,
    81897037,
    71524046,
    63179047,
    56342106,
    50650520,
    45850419,
    41756338,
    38229163,
    35164282,
    32480490,
    30114499,
    28016069,
    26144356,
    24466397,
    22955246,
    21588659,
    20347952,
    18184235,
    16366444,
    14821549,
    13496041,
    12348831,
    11348354,
    10470147,
    9694284,
    9005012,
    8389551,
    7837801,
    7341102,
    6484168,
    5773532,
    5177026,
    4671416,
    4238508,
    3864692,
    3539502,
    3254762,
    3003973,
    2782119,
    2584547,
    2407833,
    2106354,
    1859457,
    1654437,
    1482629,
    1337279,
    1212834,
    1105438,
    1012195,
    930752,
    859066,
    795596,
    739122,
    643366,
    566680,
    503725,
    451300
   ],
   "entry": 29
  },
  {
   "k": 4,
   "left": "86727/8000",
   "right": "35091/3200",
   "lower": [
    484114394,
    306981665,
    219942791,
    168768646,
    135321222,
    111881511,
    94624642,
    81446721,
    71086383,
    62760028,
    55936153,
    50260054,
    45473851,
    41391702,
    37876543,
    34822744,
    32149521,
    29793283,
    27703470,
    25839936,
    24169878,
    22666320,
    21306910,
    20073134,
    17922391,
    16114779,
    14579464,
    13262556,
    12123465,
    11130645,
    10259132,
    9489678,
    8806554,
    8196998,
    7650167,
    7157455,
    6307997,
    5604205,
    5014030,
    4513451,
    4085229,
    3715906,
    3394994,
    3114166,
    2866885,
    2647714,
    2452822,
    2278664,
    1981071,
    1737680,
    1535975,
    1366477,
    1222574,
    1099728,
    994025,
    902318,
    822181,
    751813,
    689715,
    634676,
    541837,
    465978,
    403794,
    352206
   ],
   "upper": [
    485145483,
    310947875,
    225211345,
    174524507,
    141182564,
    117669864,
    100255208,
    86874757,
    76305548,
    67759952,
    60728219,
    54848430,
    49869606,
    45606648,
    41920088,
    38705376,
    35880823,
    33382545,
    31159751,
    29171055,
    27382967,
    25768047,
    24303585,
    22970487,
    20636863,
    18666699,
    16984523,
    15534815,
    14274836,
    13171642,
    12199570,
    11337612,
    10569126,
    9880578,
    9261246,
    8701906,
    7732568,
    6924198,
    6241978,
    5660653,
    5160433,
    4726477,
    4347301,
    4013946,
    3719184,
    3457370,
    3223326,
    3013210,
    2652833,
    2355751,
    2107670,
    1898589,
    1720664,
    1567518,
    1434678,
    1318761,
    1217028,
    1127162,
    1047334,
    976045,
    854502,
    756209,
    674906,
    606813
   ],
   "entry": 30
  },
  {
   "k": 4,
   "left": "35091/3200",
   "right": "11091/1000",
   "lower": [
    485085120,
    310595994,
    224727570,
    173990886,
    140638885,
    117129484,
    99724348,
    86364304,
    75806151,
    67282295,
    60264163,
    54401734,
    49438378,
    45188512,
    41515254,
    38312750,
    35499747,
    33012116,
    30798848,
    28819277,
    27040051,
    25433601,
    23977079,
    22651667,
    20332407,
    18373704,
    16702455,
    15262685,
    14011877,
    12917346,
    11952877,
    11098205,
    10336797,
    9655108,
    9041613,
    8487037,
    7526445,
    6726081,
    6051207,
    5475963,
    4981561,
    4553052,
    4178966,
    3850293,
    3559729,
    3301157,
    3070354,
    2863384,
    2507979,
    2215193,
    1971150,
    1764984,
    1588971,
    1437929,
    1307314,
    1193373,
    1093358,
    1005205,
    927118,
    857602,
    739506,
    642497,
    562325,
    495413
   ],
   "upper": [
    486063553,
    314644574,
    230157883,
    179963597,
    146756183,
    123205053,
    105665784,
    92117181,
    81363897,
    72626858,
    65406626,
    59343590,
    54188992,
    49758925,
    45914029,
    42549609,
    39583717,
    36952095,
    34603413,
    32495800,
    30595336,
    28874233,
    27309398,
    25881216,
    23371966,
    21243380,
    19417652,
    17837456,
    16458694,
    15246769,
    14174895,
    13221056,
    12367671,
    11600492,
    10908178,
    10281052,
    9189701,
    8274391,
    7497915,
    6832857,
    6257786,
    5756769,
    5317204,
    4929087,
    4584519,
    4277336,
    4001741,
    3753424,
    3325367,
    2970461,
    2672248,
    2419414,
    2203142,
    2016051,
    1852992,
    1710126,
    1584184,
    1472402,
    1372666,
    1283272,
    1130187,
    1005337,
    901508,
    814000
   ],
   "entry": 31
  }
 ]
}


==> anc/audit/supplement/certificate/generate.py <==
"""Regenerate candidate classes and anchors in a chosen new directory (NumPy and SciPy)."""
from fractions import Fraction as Q
from pathlib import Path
import argparse,json
import numpy as np
from scipy.optimize import linprog

H=256; N=18; D=8; K=8; T=64; HEAD=24
orders=np.array([*range(1,25),*range(26,49,2),*range(52,97,4),*range(104,193,8),*range(208,257,16)])
h=np.arange(1,H+1)
j=np.searchsorted(orders,h);i=np.where(orders[j]==h,j,j-1)
a,b=orders[i],orders[j];f=(h-a)/np.maximum(1,b-a)
prior=np.maximum(0,np.searchsorted(orders,np.maximum(1,a//2),side='right')-1)
curvature=(h-a)*(b-h)/(2*np.maximum(1,a-orders[prior])**2)
interpolant=np.eye(len(orders))[i]*(1-f)[:,None]+np.eye(len(orders))[j]*f[:,None]
four_site=np.array([4055,57667,12480,73499,25169,86477,40862,95336])/100000
four_mass=np.array([2384,21642,9999,15859,18210,7729,22599,1578])/100000
four_trial=four_mass@four_site[:,None]**orders

def kernels():
    freq=np.arange(D*T+1)/D
    g=np.zeros((N+1,len(freq)));g[0,1:]=2/(freq[1:]*np.sinh(np.pi*freq[1:]));g[1]=2/np.cosh(np.pi*freq)
    for n in range(N-1):
        g[n+2]=g[n]*(n*n/4+freq**2)/((n+1)*(n+2))
        if n==0:g[2,0]=1/np.pi
    weighted=g/(2*D);weighted[:,0]/=2
    z=np.arange(N+1)[:,None]/2+1j*freq
    count=K*D+1;dim=len(orders)
    coefficients=np.zeros((N+1,count,dim));curve=np.zeros_like(coefficients)
    feature=np.zeros((N+1,len(freq),dim));c=np.ones_like(z);harmonic=0.
    for pos,order in enumerate(h):
        c=c*(order-1-z)/order
        if order==b[pos]:
            feature[:,:,j[pos]]=weighted*order*c.real
            feature[0,0,j[pos]]=-harmonic/(2*np.pi*D)
        coefficients[:,:,i[pos]]+=(1-f[pos])*c[:,:count].real
        coefficients[:,:,j[pos]]+=f[pos]*c[:,:count].real
        curve[:,:,prior[pos]]+=curvature[pos]*np.abs(c[:,:count].real)
        harmonic+=1/order
    A=coefficients.reshape(-1,dim);U=feature[:,:count,:].reshape(-1,dim)
    tail=(np.abs(c[:,:count].real)+np.abs(c[:,:count].imag)).ravel()
    lo=np.minimum(feature[:,count:],0).sum(axis=1);hi=np.maximum(feature[:,count:],0).sum(axis=1)
    return A,abs(A),curve.reshape(-1,dim),U,abs(U),tail,lo,hi

def enclosure(params,lower,upper,k,rate,rate_radius):
    A,AA,curv,U,UU,tail,highlow,highup=params
    cap=14/3 if k==3 else 5
    mid=(upper**(k-1)+lower**(k-1))/2;rad=(upper**(k-1)-lower**(k-1))/2
    lower_full=np.maximum(0,interpolant@lower-curvature*upper[prior])
    remainder=upper[-1]**(k-2)*(cap-1-sum(lower_full))/2
    extra=tail*remainder+curv@upper**(k-1)
    exponent=rate*(A@mid);dr=rate*(AA@rad+extra)+rate_radius*np.minimum(2,abs(exponent/rate)+AA@rad+extra)
    phi=np.exp(np.minimum(0,exponent));bot=np.exp(np.minimum(0,exponent-dr));top=np.exp(np.minimum(0,exponent+dr))
    mode=top.reshape(N+1,-1)[:,0]
    error=4*2.**(-N/2)*mode[-1]+4*(orders/2+7)*5/np.expm1(np.pi*D)+1e-13+mode@(highup-highlow)/2
    eligible=(dr<.4)&(exponent<=0);selected=phi*eligible
    other=rate*(extra+AA[:,HEAD:]@rad[HEAD:])+rate_radius*(AA@rad+extra)
    linear=UU.T@(selected*other)
    jac=(U.T*selected)@A[:,:HEAD]
    linear+=rate*abs(jac)@rad[:HEAD]+rate_radius*abs(U.T@(selected*(exponent/rate)))
    rem=np.maximum(abs(top-phi),abs(phi-bot))
    rem[eligible]=np.minimum(top[eligible]*dr[eligible]**2/2,2)
    error=linear+rem@UU+error
    center=.5+phi@U+mode@(highup+highlow)/2
    return np.maximum(0,center-error),np.minimum(1,center+error)

def make_panel(params,k,left,right):
    def step(lo,hi):return enclosure(params,lo,hi,k,k*float(left+right)/2,k*float(right-left)/2)
    lo=hi=.5**orders;pad=7e-7 if k==3 else 2e-6
    use_trial=k==4 and left<Q('9.93238')<Q('9.93239')<right
    for it in range(230):
        lo,hi=step(lo,hi)
        if it>=80:
            if use_trial:lo=np.minimum(lo,four_trial);hi=np.maximum(hi,four_trial)
            lo=np.maximum(0,lo-pad);hi=np.minimum(1,hi+pad)
    lower=np.maximum(0,np.floor(lo*10**9).astype(int))
    upper=np.ceil(hi*10**9).astype(int)
    lo=hi=.5**orders
    for depth in range(1,101):
        lo,hi=step(lo,hi)
        if np.all(lo>=lower/1e9) and np.all(hi<=upper/1e9):break
    else:raise ArithmeticError('ordinary trajectory failed to enter proposal')
    return dict(k=k,left=str(left),right=str(right),lower=lower.tolist(),upper=upper.tolist(),entry=depth)

def anchor(k,panel):
    sites=np.arange(1000)/1000
    moments=sites[None,:]**orders[:,None]
    lower=np.array(panel['lower'])/1e9;upper=np.array(panel['upper'])/1e9
    cap=14/3 if k==3 else 5
    constraints=np.block([[moments,np.ones((len(orders),1))],[-moments,np.ones((len(orders),1))],
                          [(1/(1-sites))[None,:],np.ones((1,1))]])
    solution=linprog(np.r_[np.zeros(len(sites)),-1],A_ub=constraints,b_ub=np.r_[upper,-lower,cap],
                     A_eq=[np.r_[np.ones(len(sites)),0]],b_eq=[1],bounds=(0,None),method='highs',
                     options={'primal_feasibility_tolerance':1e-10,'dual_feasibility_tolerance':1e-10})
    if not solution.success:raise ArithmeticError(solution.message)
    weights=np.maximum(0,solution.x[:-1]);weights/=weights.sum()
    w=np.floor(weights*1e13).astype('int64');w[np.argmax(w)]+=10**13-sum(w)
    return [(int(i),int(w[i])) for i in np.where(w>0)[0]]

def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('new_directory',type=Path)
    out=parser.parse_args().new_directory;out.mkdir(parents=True,exist_ok=False)
    params=kernels();laws={}
    for k,n,left,right in [(3,40,Q('4.20'),Q('4.28')),(4,16,Q('9.09'),Q('11.091'))]:
        panels=[make_panel(params,k,left+(right-left)*j/n,left+(right-left)*(j+1)/n) for j in range(n)]
        data=dict(denominator=10**9,orders=orders.tolist(),panels=panels)
        (out/f'boxes{k}.json').write_text(json.dumps(data,indent=1)+'\n')
        laws[str(k)]=[anchor(k,p) for p in panels]
    (out/'anchors.json').write_text(json.dumps(dict(site_denominator=1000,mass_denominator=10**13,laws=laws),separators=(',',':'))+'\n')
if __name__=='__main__':main()


==> anc/audit/supplement/certificate/prepare.py <==
"""Create certified binary64 enclosures of the Fourier kernels and the panel inputs."""
from array import array
from bisect import bisect_left,bisect_right
from fractions import Fraction
from math import factorial, inf, isfinite, nextafter
from pathlib import Path
import json, struct, sys
from flint import arb, acb, ctx

ROOT=Path(__file__).resolve().parent
H,N,D,T,K=256,18,8,64,8
ORDERS=sorted(set(range(1,25)) | set(range(26,49,2)) | set(range(52,97,4))
              | set(range(104,193,8)) | set(range(208,257,16)))

def require(test, why):
    if not test: raise ArithmeticError(why)

def rational(q):
    q=Fraction(q)
    return arb(q.numerator)/q.denominator

def bounds(x):
    if x.is_zero(): return (0.,0.)
    lo=nextafter(float(x.lower()),-inf)
    hi=nextafter(float(x.upper()),inf)
    require(isfinite(lo) and isfinite(hi) and arb(lo)<=x and x<=arb(hi),'binary64 enclosure')
    return lo,hi

def interpolation(h):
    j=bisect_left(ORDERS,h)
    if ORDERS[j]==h: return j,j,0,Fraction(1),Fraction(0)
    i=j-1
    a,b=ORDERS[i],ORDERS[j]
    p=bisect_right(ORDERS,a//2)-1
    return i,j,p,Fraction(b-h,b-a),Fraction((h-a)*(b-h),2*(a-ORDERS[p])**2)

def build_kernels(out):
    ctx.prec=384
    pi=arb.pi()
    require(9*H*(N+1)*arb(3*T/2)**N*(-pi*T/2).exp()/(T*factorial(N))<rational('1e-13'),'frequency truncation')
    require(2*(1+Fraction(N*N,4*T*T))<=Fraction(9,4) and rational(Fraction(N-1,T))<pi/2-rational('1/2'),'tail hypotheses')
    require(K*K<=2*H+1 and N<2*H,'monotonicity of coefficient moduli')
    pieces=[interpolation(h) for h in range(1,H+1)]
    M=len(ORDERS)
    with (out/'kernels.bin').open('wb') as f:
        f.write(struct.pack('=8i',1,H,N,D,T,K,M,24))
        array('i',ORDERS).tofile(f)
        def dump(items):
            data=array('d')
            for item in items: data.extend(bounds(item))
            data.tofile(f)
        dump([20*(h+14)/((8*pi).exp()-1)+rational('1e-13') for h in ORDERS])
        for n in range(N+1):
            highLo=[arb(0) for _ in ORDERS];highHi=highLo.copy()
            for j in range(T*D+1):
                t=arb(j)/D;z=acb(arb(n)/2,t)
                if n%2: g=2/(pi*t).cosh(); base=1
                elif n==0: g=2/(t*(pi*t).sinh()) if j else arb(0);base=0
                else: g=t/(pi*t).sinh() if j else 1/pi;base=2
                for b in range(base,n,2):
                    g*=((arb(b)/2)**2+t*t)/((b+1)*(b+2))
                gw=g/(2*D if j else 4*D)
                low=j<=K*D
                a=acb(1);harm=arb(0);w=[]
                coeff=[arb(0) for _ in ORDERS];curv=coeff.copy()
                for h,(i,i2,p,v,c) in enumerate(pieces,1):
                    a*=((h-1)-z)/h
                    if i==i2:
                        weight=-harm/(2*pi*D) if n==0 and j==0 else h*gw*a.real
                        if low: w.append(weight);coeff[i]+=a.real
                        else:
                            highLo[i]+=min(arb(0),weight.lower());highHi[i]+=max(arb(0),weight.upper())
                    elif low:
                        coeff[i]+=rational(v)*a.real;coeff[i2]+=rational(1-v)*a.real
                        curv[p]+=rational(c)*abs(a.real)
                    if n==0 and j==0: harm+=arb(1)/h
                if low: dump(coeff+curv+[abs(a.real)+abs(a.imag)]+w)
            dump([lo.union(hi) for lo,hi in zip(highLo,highHi)])
    print('Fourier kernel and quadrature bounds verified.',flush=True)

def export_panels(out):
    with (out/'panels.txt').open('w') as f:
        for k,n,a,b in [(3,40,Fraction('4.20'),Fraction('4.28')),(4,16,Fraction('9.09'),Fraction('11.091'))]:
            obj=json.loads((ROOT/f'boxes{k}.json').read_text())
            require(obj['orders']==ORDERS and obj['denominator']==10**9 and len(obj['panels'])==n,'panel count or grid')
            for j,p in enumerate(obj['panels']):
                l,r=map(Fraction,[p['left'],p['right']])
                require(l==a+(b-a)*j/n and r==a+(b-a)*(j+1)/n and p['k']==k,'density cover')
                ls,us=p['lower'],p['upper']
                require(len(ls)==len(us)==len(ORDERS) and all(isinstance(x,int) and isinstance(y,int) and 0<=x<y<10**9 for x,y in zip(ls,us)), 'box coordinates')
                print(k,j+1,l.numerator,l.denominator,r.numerator,r.denominator,*ls,*us,file=f)
    require(rational(16)*arb(2).log()-2>rational('9.09') and 16*arb(2).log()<rational('11.091'),'H4 cover')

if __name__=='__main__':
    out=Path(sys.argv[1]);out.mkdir(exist_ok=True,parents=True)
    build_kernels(out);export_panels(out)


==> anc/audit/supplement/certificate/requirements.txt <==
python-flint==0.8.0


==> anc/audit/supplement/certificate/scalars.py <==
"""Finite constants in the common-class and large-k estimates; strict rational anchors."""
from fractions import Fraction as Q
import json
from flint import arb,ctx
from prepare import ROOT,require,rational as a
ctx.prec=192
L=arb(2).log()

def caps(k,h):
    p=Q(1,2**k);eps=Q(121,100)*k*p
    return min(eps/2+(1-eps)/2**h,Q(7,4)*Q((h-1)**(h-1),h**h))

def common(k):
    H=128;m=k-1;p=Q(1,2**k);mu=(1-p)/2;M=Q(11,4);C=(M-1)/2;eps=Q(121,100)*k*p
    low=k*(L/a(p)-2)/2;hi=k*L/(2*a(p))
    har=Q(0);J=arb(0);B=arb(0)
    for h in range(1,H+1):
        if h>=2:
            v=a(caps(k,h))**m;J+=v;B+=2*a(har)*v/h
        har+=Q(1,h)
    J+=a(C**m*Q(1,(m-1)*H**(m-1)))
    B+=a(2*(C/H)**m*(har/m+Q(1,m-1)))
    z=(-low*a(mu)**m).exp()
    z1=z*(-low*a(mu)**(2*m)/4).exp()
    mean=arb(1)/2-z1/4-(z**2+z**3*(hi*a(caps(k,2))**m).exp())/8
    v=hi*B;coef=a(Q(4,5))
    gaussian=2*(1+2*coef*v).sqrt()/((1+coef*v)*(1+(v/(1+2*coef*v)).exp()))
    inverse=1+(hi*J).exp()-(-hi/2**m).exp()
    require(mean>a(mu) and gaussian>1-a(eps) and inverse<a(M) and z<2*a(p),'class invariance')
    print(f'k {k} mean, profile, inverse, damping PASS')
def majorant(k):
    p=Q(1,2**k);z=2*p;eps=Q(121,100)*k*p
    w=[(eps/2+(1-eps)/2**h)**(k-2) for h in range(1,5)]
    A=Q(694,1000)*k*(k-1)/(2*p)
    return A*(w[3]+max((z/2+z*z)*w[0],(Q(1,8)+z/2)*(w[1]+3*w[2]/2)+z*z*w[1]))
def uniform():
    for k in (5,6,7):common(k)
    require(majorant(6)<Q(797,1000) and majorant(8)<Q(1,3),'common contractions')
    require(a(Q(694,1000))>L and 32*L-2>a('20.18') and 32*L<a('22.19'),'rate enclosures')
    k=8;p=Q(1,256);eps=Q(121,100)*k*p;C=Q(7,8)
    require((k-1)*eps<Q(265,1000) and Q(1,8)+3*eps/8<Q(14,100),'geometric caps')
    require(a('0.265').exp()+16*a(C)**2*a('.56')**5*(arb.pi()**2/6-a(Q(5,4)))<a('1.7'),'J bound')
    require(a('1.7')*L<a('1.21') and 1+(2*a('1.7')*L*a(k*p)).exp()<a(Q(11,4)),'profile and inverse')
    require(a(k*p)*(2+(k-1)*L)<a('1.7').log() and (2*a('1.7')*L*a(k*p)).exp()<2,'damping')
    require(Q(17,10)/4+(Q(17,10)**2*p+2*Q(17,10)**3*p*p)/8<Q(1,2),'mean')
    k=11;p=Q(1,2**k)
    S=a('.26')**(k-2)/2+a('.55')*a('.13')**(k-3)
    require(3*L/4*(a(Q(4,9))+k*k*S/(4*a(p)))<a(Q(1,3)),'gain allowance')
    require(L**2/4-(a(Q(1,8))-L/12)/(k*k)-2*k*a(p)>a('.105'),'uniform lower score')
    require(L**2/4+(1-L)/(4*k)+2*k*a(p)<a('.14'),'uniform upper score')
    require(1-k*a(p)>a('.98') and a('.875')*a('.26')**(k-1)/a(p)<a('.01'),'derivative')
    require((1+L)/2+a(Q(2,3)*k*k*p)<2,'initial enclosure')
    print('Uniform majorants and large-k initial enclosure PASS')

def anchors():
    spec=json.loads((ROOT/'anchors.json').read_text())
    rden=spec['site_denominator'];wden=spec['mass_denominator']
    for k in (3,4):
        boxes=json.loads((ROOT/f'boxes{k}.json').read_text())
        laws=spec['laws'][str(k)]
        require(len(laws)==len(boxes['panels']), 'anchors missing')
        M=a(Q(14,3) if k==3 else Q(5))
        for law,panel in zip(laws,boxes['panels']):
            require(sum(w for _,w in law)==wden and all(0<=s<rden and w>0 for s,w in law),'anchor data')
            atoms=[(a(Q(s,rden)),a(Q(w,wden))) for s,w in law]
            require(sum(w/(1-s) for s,w in atoms)<M,'anchor inverse')
            for h,l,u in zip(boxes['orders'],panel['lower'],panel['upper']):
                x=sum(w*s**h for s,w in atoms)
                require(a(Q(l,boxes['denominator']))<x and x<a(Q(u,boxes['denominator'])),'anchor moment')
        print(f'k {k} strict rational anchors on {len(laws)} panels PASS')
if __name__=='__main__':uniform();anchors()


==> anc/audit/supplement/certificate/spectral.py <==
"""Uniform Gram bounds for the small-k invariant classes, with Arb ball arithmetic."""
import json,sys
from functools import lru_cache
from fractions import Fraction as Q
from pathlib import Path
from flint import arb,acb,arb_mat,ctx
from prepare import ROOT,ORDERS,interpolation,rational as ar,require
ctx.prec=192
H=256

def classes(k,groupsize):
    if k==5:
        p=Q(1,32);M=Q(11,4);mu=(1-p)/2;eps=Q(121,100)*5*p
        u=[min(eps/2+(1-eps)/2**h,(M-1)*Q((h-1)**(h-1),h**h)) for h in range(1,H+1)]
        yield 1,1,Q('20.18'),Q('22.19'),M,[mu**h for h in range(1,H+1)],u
        return
    spec=json.loads((ROOT/f'boxes{k}.json').read_text());D=spec['denominator'];panels=spec['panels']
    require(spec['orders']==ORDERS and len(panels)==(40 if k==3 else 16),'panel cover')
    M=Q(14,3) if k==3 else Q(5)
    require(all(2*p['upper'][0]<=D for p in panels),'first moment cap')
    for first in range(0,len(panels),groupsize):
        group=panels[first:first+groupsize]
        bot=[Q(min(p['lower'][i] for p in group),D) for i in range(len(ORDERS))]
        top=[Q(max(p['upper'][i] for p in group),D) for i in range(len(ORDERS))]
        lows=[];highs=[]
        for h in range(1,H+1):
            i,j,prev,v,c=interpolation(h)
            lows.append(max(0,v*bot[i]+(1-v)*bot[j]-c*top[prev]))
            highs.append(min(v*top[i]+(1-v)*top[j],Q(1,2) if h==1 else (M-1)/(2*h)))
        yield first+1,first+len(group),Q(group[0]['left']),Q(group[-1]['right']),M,lows,highs

def polynomials(n,dim):
    pol=[];re=[Q(1)];im=[Q(0)]
    for h in range(1,dim+1):
        b=Q(h-1)-Q(n,2)
        real=[Q(0)]*(h+1);imag=real.copy()
        for i in range(h):
            real[i]+=b*re[i]/h;real[i+1]+=im[i]/h
            imag[i]+=b*im[i]/h;imag[i+1]-=re[i]/h
        re,im=real,imag
        pol.append(real[1:] if n==0 else real)
    return pol

@lru_cache(None)
def euler(n,j):
    if j==0:return 1
    return n*(n+1)*euler(n+2,j-1)-n*n*euler(n,j-1)

def full_gram(n,pol):
    m=max(2,n) if n==0 else n
    coeff=4 if n==0 else 2
    def entry(p,q):
        return ar(sum(x*y*Q(coeff*euler(m,(a+b)//2),m*2**(m+a+b))
                      for a,x in enumerate(p) if x for b,y in enumerate(q) if y))
    return arb_mat([[entry(p,q) for q in pol] for p in pol])

@lru_cache(maxsize=16)
def coefficients(n,D,T):
    # At each node split Re a_h by sign, storing true upper bounds.
    nn=D*T+1
    plus=arb_mat(nn,H);minus=arb_mat(nn,H);tail=arb_mat(nn,1)
    for i in range(nn):
        z=acb(arb(n)/2,arb(i)/D);a=acb(1)
        for h in range(1,H+1):
            a*=((h-1)-z)/h
            b=a.real.upper()
            if b>0:plus[i,h-1]=b
            else:minus[i,h-1]=b
        tail[i,0]=abs(a).upper()
    return plus,minus,tail

@lru_cache(maxsize=32)
def mode_data(n,dim,D,T):
    pol=polynomials(n,dim)
    P=arb_mat(D*T,dim)
    # Integrate each rational feature exactly in the cell before applying Jensen.
    for j,p in enumerate(pol):
        primitive=[ar(c/(i+1)) for i,c in enumerate(p)]
        left=arb(0)
        for i in range(D*T):
            t=arb(i+1)/D
            val=arb(0)
            for c in reversed(primitive):val=val*t+c
            right=val*t
            P[i,j]=D*(right-left)
            left=right
    omega=[]
    for i in range(D*T):
        l=arb(i)/D;r=arb(i+1)/D
        if n==0:g=2*r/(arb.pi()*r).sinh();base=0
        elif n%2:g=2/(arb.pi()*r).cosh();base=1
        else:g=r/(arb.pi()*r).sinh();base=2
        for b in range(base,n,2):
            g*=((arb(b)/2)**2+l*l)/((b+1)*(b+2))
        omega.append(g.lower())
    return full_gram(n,pol),P,omega

def spectral(k,group,D,T):
    first,last,lo,hi,M,l,u=group;m=k-1;A=k*m*hi/2
    tau={3:Q(1,2),4:Q(1,10),5:Q(1,50)}[k]
    sigma={3:Q(98,100),4:Q(99,100),5:Q(99,100)}[k]
    def f(y):return ar(sigma-tau)*y/(ar(sigma)-ar(tau)*y)
    # At five the full density cover is broad. Use the convex-in-rate test
    # at both endpoints, including its exactly quantified interpolation loss.
    rates=[(lo,hi)]
    if k==5:
        sigma/=((lo+hi)**2/(4*lo*hi))
        rates=[(lo,lo),(hi,hi)]
    lower=[v**m for v in l];upper=[v**m for v in u]
    L=arb_mat([[ar(x)] for x in lower]);U=arb_mat([[ar(x)] for x in upper])
    if k==5: tail=(M-1)**m/(2**m*(m-1)*H**(m-1))
    else:tail=u[-1]**(m-1)*(M-1-sum(l))/2
    require(tail>=0,'positive tail')
    tail=ar(tail)
    harmonic=arb(0);ey2=tail
    for h in range(1,H+1):
        ey2+=2*harmonic*ar(upper[h-1])/h;harmonic+=arb(1)/h
    ferr=ey2/(8*D**2)
    sums=[]
    for n in range(9):
        PP,MM,tt=coefficients(n,D,0 if n==8 else T)
        sums.append(PP*U+MM*L+tt*tail)
    for dampRate,weightRate in rates:
        A=k*m*weightRate/2
        d=[max(Q(0),A*x**(m-1)-tau) for x in u]
        active=[i+1 for i,v in enumerate(d) if v]
        require(active==list(range(1,len(active)+1)) and A*((M-1)/(2*(H+1)))**(m-1)<=tau,'finite block')
        dim=len(active);require(dim>0,'nonempty block')
        def psi(y):return (k*ar(dampRate)*min(arb(0),y.upper())).exp()
        atzero=[f(psi(ns[0,0])).upper() for ns in sums]
        base=atzero[8]
        cert=arb_mat(dim,dim)
        for h in active:cert[h-1,h-1]=ar((sigma-tau)/(h*d[h-1]))-base/h
        for n in range(8):
            G,P,omega=mode_data(n,dim,D,T)
            cert-=G*(atzero[n]-base)
            weighted=arb_mat(D*T,dim)
            ns=sums[n]
            for i in range(D*T):
                s=max(ns[i,0].upper(),ns[i+1,0].upper())+ferr
                c=max(arb(0),((atzero[n]-f(psi(s)))*omega[i]/D).lower())
                for j in range(dim):weighted[i,j]=P[i,j]*c
            cert+=P.transpose()*weighted
        pivots=[]
        for j in range(dim):
            pivot=cert[j,j]
            require(pivot>0,f'Gram failure k={k} panels={first}-{last} rate={weightRate} row={j+1} pivot={pivot}')
            pivots.append(pivot)
            for a in range(j+1,dim):
                for b in range(a,dim):
                    cert[b,a]-=cert[a,j]*cert[b,j]/pivot
        pmin=min(x.lower() for x in pivots)
        require(pmin>ar({3:'.044',4:'.035',5:'.023'}[k]),'printed pivot floor')
        print(f'k {k} panels {first}-{last} rates {dampRate}..{weightRate} dimension {dim} minimum_scaled_pivot_lower {pmin.lower().fmpq()} PASS',flush=True)

if __name__=='__main__':
    k=int(sys.argv[1]);group=int(sys.argv[2]);D=int(sys.argv[3]);T=int(sys.argv[4])
    require(k in (3,4,5) and group>=1 and D>0 and 0<T<=12 and ctx.prec>=128,'settings')
    require(all(T*T+Q(n*n,4)<=H*(n+2)+1 for n in range(9)),'coefficient tail')
    for g in classes(k,group):spectral(k,g,D,T)


==> anc/audit/supplement/certificate/verify.py <==
"""Rebuild the global numerical proof from its rational data; stop at the first failed check."""
import argparse,os,platform,shlex,shutil,subprocess,sys
from pathlib import Path
from tempfile import TemporaryDirectory

ROOT=Path(__file__).resolve().parent
def run(args):subprocess.run(list(map(str,args)),check=True)
def verify(build):
    build.mkdir(exist_ok=True,parents=True)
    run([sys.executable,ROOT/'prepare.py',build])
    compiler=shlex.split(os.environ.get('CXX','clang++' if shutil.which('clang++') else 'c++'))
    flags=['-std=c++17','-O3','-fno-fast-math','-frounding-math','-ffp-contract=off']
    if platform.system()=='Darwin':
        for prefix in (Path('/opt/homebrew/opt'),Path('/usr/local/opt')):
            for name in ['gmp','mpfr']:
                if (prefix/name).is_dir():
                    flags.extend(['-I'+str(prefix/name/'include'),'-L'+str(prefix/name/'lib')])
    flags+=shlex.split(os.environ.get('CPPFLAGS',''))
    link=shlex.split(os.environ.get('LDFLAGS',''))
    run([*compiler,*flags,ROOT/'boxes.cpp',*link,'-lmpfr','-o',build/'boxes'])
    run([build/'boxes',build/'kernels.bin',build/'panels.txt'])
    for k,size,t in [(3,10,12),(4,1,8),(5,1,8)]:
        run([sys.executable,ROOT/'spectral.py',k,size,64,t])
    run([sys.executable,ROOT/'scalars.py'])
    print('PASS global numerical certificate',flush=True)
if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--build',type=Path)
    args=parser.parse_args()
    if args.build:verify(args.build.resolve())
    else:
        with TemporaryDirectory(prefix='sp-global-') as work:verify(Path(work))


==> anc/audit/supplement/endpoint-lean/EndpointAudit.lean <==
import EndpointAudit.Verify
import EndpointAudit.FourPanel
import EndpointAudit.ThreeKernel
import EndpointAudit.ThreeScore


==> anc/audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean <==
import EndpointAudit.Verify

namespace SPA.FourPanel

/-- Independent bounds on the twenty trial moments from two step-16 orbits.
    Exact membership in the 64-coordinate convergence box is checked in PanelChecks. -/
abbrev Box := Array I

def frequencyBound : Bool := Id.run do
  let d := expNeg (neg (scale pi 16))
  let aliasErr := scale (divPos d (sub one d)) (4*(20/2+7)*5)
  let hf := rat (9*20*15*96^14) (64*factorial 14)
  let freqErr := mul hf (expNeg (neg (scale pi 32)))
  return below (add aliasErr freqErr) (rat 1 (10^8)) &&
    2*(4*64^2+14^2)*4 ≤ 9*(4*64^2) &&
    below (rat 13 64) (sub (overNat pi 2) (rat 1 2)) &&
    9^2 ≤ 2*48+1

structure Node where
  -- Coefficients of E[(1-P)^(n/2+it)] after its constant term.
  coeff : Array I
  tail : I
  -- The trapezoidal weights in the output moment formula, including h.
  weights : Array I
  deriving Inhabited

structure Mode where
  low : Array Node
  high : Array I
  deriving Inhabited

/-- Precompute kernels independent of the input law. Each high-frequency
    weight is multiplied by an unknown number in [0,Psi_n(0)]. -/
def modes : Array Mode := Id.run do
  let mut gs0 := #[zero]
  let mut gs1 := #[whole 2]
  for j in [1:1025] do
    let u := decayGrid[j]!
    let u2 := mul u u
    gs0 := gs0.push (divPos (scale u 4) (mul (rat j 16) (sub one u2)))
    gs1 := gs1.push (divPos (scale u 4) (add one u2))
  let mut tab := #[]
  for n in [:15] do
    let g := if n%2=0 then gs0 else gs1
    let mut nextG := #[]
    let mut low := #[]
    let mut high := Array.replicate 20 zero
    for j in [:1025] do
      let freq := rat j 16
      let mut coeff := #[]
      let mut weights := #[]
      let mut a : PairI := ⟨one,zero⟩
      let mut harmonic := zero
      let limit := if j ≤ 144 then 48 else 20
      let gw := overNat g[j]! (if j=0 then 64 else 32)
      for h in [1:limit+1] do
        let raw := times a ⟨sub (whole (h-1)) (rat n 2),neg freq⟩
        a := ⟨overNat raw.re h, overNat raw.im h⟩
        if j ≤ 144 then coeff := coeff.push a.re
        if h ≤ 20 then
          let w := if j=0 && n=0 then neg (divPos (overNat harmonic 32) pi)
                   else mul gw (scale a.re h)
          if j ≤ 144 then weights := weights.push w
          else
            let outer : I := if ok w then ⟨min 0 w.lo,max 0 w.hi⟩ else invalid
            high := high.modify (h-1) (add · outer)
          if j=0 && n=0 then harmonic := add harmonic (rat 1 h)
      if j ≤ 144 then
        -- |a_48| <= |Re a_48|+|Im a_48|. The subsequent moduli decrease.
        let modBound := add (absI a.re) (absI a.im)
        low := low.push ⟨coeff, mul modBound (rat 4 (48^2)), weights⟩
      let next := if j=0 && n=0 then recipPos pi
                  else mul g[j]! (rat (64*n*n+j*j) (256*(n+1)*(n+2)))
      nextG := nextG.push next
    tab := tab.push ⟨low,high⟩
    if n%2=0 then gs0 := nextG else gs1 := nextG
  return tab

def oneStep (ms : Array Mode) (b : Box) (alpha : I) : Option Box := Id.run do
  if b.size != 20 || ms.size != 15 then return none
  let mut cubes := #[]
  let mut field := rat 4 (48^2)
  for h in [1:49] do
    let ch := if h ≤ 20 then b[h-1]! else
      let uc := rat 2 h
      if ok b[19]! then (⟨0,min b[19]!.hi uc.hi⟩ : I) else invalid
    let ch3 := powI ch 3
    cubes := cubes.push ch3
    if h ≥ 2 then field := add field ch3
  -- With current I<=5 we used c_h<=2/h above. Since F<4,
  -- I(Tx)=1+F-exp(-lambda*c_1^3)<5, closing the induction.
  let invF := expNeg (neg (mul (scale alpha 2) field))
  if !below (rat 1 4) invF then return none
  let mut result := Array.replicate 20 (rat 1 2)
  let mut last := invalid
  for n in [:15] do
    let mode := ms[n]!
    let mut atZero := invalid
    for j in [:145] do
      let node := mode.low[j]!
      let mut phi := zero
      for h in [:48] do
        phi := add phi (mul cubes[h]! node.coeff[h]!)
      if !ok node.tail then return none
      phi := add phi ⟨-node.tail.hi,node.tail.hi⟩
      -- phi encloses Re E[(1-P)^z]-1, which is nonpositive.
      let psi := if j=0 && n=0 then one
                 else expNeg (mul (scale alpha 4) (cap phi phi.lo 0))
      if j=0 then atZero := psi
      for h in [:20] do result := result.modify h (add · (mul psi node.weights[h]!))
    for h in [:20] do result := result.modify h (add · (mul atZero mode.high[h]!))
    last := atZero
  let err := add (overNat (scale last 4) (2^7)) (rat 1 (10^8))
  if !ok err || err.lo < 0 then return none
  let clipped := result.map (fun v => cap (add v ⟨-err.hi,err.hi⟩) 0 unit)
  if !clipped.all ok then return none
  return some clipped

def step16 (alpha : I) : Option Box := Id.run do
  let mut b := ((List.range 20).map (fun j => rat 1 (2^(j+1)))).toArray
  for _ in [:16] do
    match oneStep modes b alpha with
    | some next => b := next
    | none => return none
  return some b

/-- Minimum strict margin for the two auxiliary step-16 comparisons. -/
def slack : I := Id.run do
  let a := rat 96 10
  let b := rat 1008 100
  if !frequencyBound || !below (rat 959025 100000) a || !below a row4.left ||
     !below row4.right b || !below b (rat 100905 10000) then return invalid
  let some lo := step16 a | return invalid
  let some hi := step16 b | return invalid
  let mut s := one
  for j in [:20] do
    let m := moment (atoms row4) (j+1)
    let left := sub m lo[j]!
    let right := sub hi[j]! m
    if !(ok left && ok right) then return invalid
    s := ⟨min s.lo (min left.lo right.lo),min s.hi (min left.hi right.hi)⟩
  return s

end SPA.FourPanel


==> anc/audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean <==
import EndpointAudit.Interval

namespace SPA

structure Trial where
  k : Nat
  left10 : Nat
  right10 : Nat
  t10 : Nat
  xden : Nat
  wden : Nat
  atoms : List (Nat × Nat)
  deriving Inhabited

-- Decimal ticks are exact; conversion to a dyadic enclosure only occurs at evaluation.
def Trial.left (r : Trial) := rat r.left10 (10^10)
def Trial.right (r : Trial) := rat r.right10 (10^10)
def Trial.t (r : Trial) := rat r.t10 (10^10)

-- Printed row: 4.2667842934 < a_3 < 4.2667842941, trial t = 4.2667842941.
def row3 : Trial :=
  ⟨3, 42667842934, 42667842941, 42667842941, 67108864, 67108864,
   [(2214661, 9691394), (60561008, 3783639), (12133005, 16350431), (64218844, 1630229), (27496576, 15768874), (65992790, 563145), (42597683, 11846422), (66762001, 140552), (53755640, 7315682), (67042208, 18496)]⟩

-- Printed row: 9.93238 < a_4 < 9.93239, trial t = 9.93239.
def row4 : Trial :=
  ⟨4, 99323800000, 99323900000, 99323900000, 100000, 100000,
   [(4055, 2384), (57667, 21642), (12480, 9999), (73499, 15859), (25169, 18210), (86477, 7729), (40862, 22599), (95336, 1578)]⟩

-- Printed row: 21.1172328074 < a_5 < 21.1172637876, trial t = 21.1172637875.
def row5 : Trial :=
  ⟨5, 211172328074, 211172637876, 211172637875, 100000000, 100000000,
   [(12677294, 5028632), (29069273, 26069141), (49382210, 39795528), (69797437, 24648431), (86497642, 4458268)]⟩

-- Printed row: 43.3691402552 < a_6 < 43.3724008191, trial t = 43.3724008191.
def row6 : Trial :=
  ⟨6, 433691402552, 433724008191, 433724008191, 10000, 2,
   [(3649, 1), (6254, 1)]⟩

-- Printed row: 87.7850548417 < a_7 < 87.7853574542, trial t = 87.7852.
def row7 : Trial :=
  ⟨7, 877850548417, 877853574542, 877852000000, 10000, 2,
   [(3934, 1), (6021, 1)]⟩

-- Printed row: 176.5424396848 < a_8 < 176.5426583813, trial t = 176.54255.
def row8 : Trial :=
  ⟨8, 1765424396848, 1765426583813, 1765425500000, 5000, 2,
   [(2108, 1), (2881, 1)]⟩

-- Printed row: 354.0102059738 < a_9 < 354.0102330105, trial t = 354.01022.
def row9 : Trial :=
  ⟨9, 3540102059738, 3540102330105, 3540102200000, 100000, 2,
   [(44246, 1), (55651, 1)]⟩

-- Printed row: 708.9152881482 < a_10 < 708.9152882644, trial t = 708.915288205.
def row10 : Trial :=
  ⟨10, 7089152881482, 7089152882644, 7089152882050, 50000000, 2,
   [(22886711, 1), (27088050, 1)]⟩

def trials : List Trial := [row3, row4, row5, row6, row7, row8, row9, row10]

end SPA


==> anc/audit/supplement/endpoint-lean/EndpointAudit/Interval.lean <==
import Std

namespace SPA

/-- Endpoints are integers in units of 2^-384. An inverted interval propagates failure. -/
structure I where
  lo : Int
  hi : Int
  deriving Inhabited, Repr

def bits : Nat := 384
def unit : Int := 2 ^ bits
def invalid : I := ⟨1, 0⟩
def ok (a : I) : Bool := a.lo <= a.hi
def ceilDiv (a b : Int) : Int := -((-a) / b)
def rat (a b : Int) : I :=
  if b > 0 then ⟨a*unit / b, ceilDiv (a*unit) b⟩ else invalid
def whole (a : Int) : I := ⟨a*unit, a*unit⟩
def zero := whole 0
def one := whole 1

def add (a b : I) : I :=
  if ok a && ok b then ⟨a.lo+b.lo, a.hi+b.hi⟩ else invalid
def neg (a : I) : I := ⟨-a.hi,-a.lo⟩
def sub (a b : I) := add a (neg b)
def scale (a : I) (n : Nat) : I :=
  if ok a then ⟨a.lo*n,a.hi*n⟩ else invalid
def overNat (a : I) (n : Nat) : I :=
  if ok a && n > 0 then ⟨a.lo/(n:Int),ceilDiv a.hi n⟩ else invalid
def mul (a b : I) : I :=
  if !(ok a && ok b) then invalid else
  let (l,h) := if a.lo >= 0 then
    if b.lo >= 0 then (a.lo*b.lo,a.hi*b.hi)
    else if b.hi <= 0 then (a.hi*b.lo,a.lo*b.hi)
    else (a.hi*b.lo,a.hi*b.hi)
  else if a.hi <= 0 then
    if b.lo >= 0 then (a.lo*b.hi,a.hi*b.lo)
    else if b.hi <= 0 then (a.hi*b.hi,a.lo*b.lo)
    else (a.lo*b.hi,a.lo*b.lo)
  else if b.lo >= 0 then (a.lo*b.hi,a.hi*b.hi)
  else if b.hi <= 0 then (a.hi*b.lo,a.lo*b.lo)
  else (min (a.lo*b.hi) (a.hi*b.lo), max (a.lo*b.lo) (a.hi*b.hi))
  ⟨l/unit,ceilDiv h unit⟩
def recipPos (a : I) : I :=
  if ok a && a.lo > 0 then ⟨unit^2 / a.hi, ceilDiv (unit^2) a.lo⟩ else invalid
def divPos (a b : I) := mul a (recipPos b)
def absI (a : I) : I :=
  if !ok a then invalid else
  if a.lo >= 0 then a else if a.hi <= 0 then neg a else ⟨0,max (-a.lo) a.hi⟩
def maxI (a b : I) : I :=
  if ok a && ok b then ⟨max a.lo b.lo,max a.hi b.hi⟩ else invalid
def cap (a : I) (l h : Int) : I :=
  if ok a then ⟨max l a.lo,min h a.hi⟩ else invalid
def widenUnits (a : I) (n : Nat) : I :=
  if ok a then ⟨a.lo-n,a.hi+n⟩ else invalid
def powI (a : I) (n : Nat) : I := Id.run do
  let mut y := one
  let mut x := a
  let mut n := n
  for _ in [:n.log2+1] do
    if n % 2 = 1 then y := mul y x
    x := mul x x
    n := n/2
  return y
def floorSqrt (n : Nat) : Nat := Id.run do
  let mut left := 0
  let mut right := 2 ^ (n.log2/2+1)
  for _ in [:n.log2+3] do
    if right-left <= 1 then break
    let mid := (left+right)/2
    if mid*mid <= n then left := mid else right := mid
  return left

def sqrtI (a : I) : I :=
  if ok a && a.lo >= 0 then
    let l : Int := floorSqrt (a.lo*unit).toNat
    let h : Int := floorSqrt (a.hi*unit).toNat+1
    if l^2 <= a.lo*unit && a.hi*unit <= h^2 then ⟨l,h⟩ else invalid
  else invalid

/-- Machin's identity with the alternating arctangent series. -/
def atanInv (n : Nat) : I := Id.run do
  if n < 5 then return invalid
  let x := rat 1 n
  let x2 := neg (mul x x)
  let mut p := x
  let mut s := zero
  for i in [:96] do
    s := add s (overNat p (2*i+1))
    p := mul p x2
  -- (1/5)^193/193 < 2^-384.
  return widenUnits s 1
def pi := sub (scale (atanInv 5) 16) (scale (atanInv 239) 4)

/-- 2 atanh((z-1)/(z+1)), with |(z-1)/(z+1)| <= 1/2. -/
def logUnit (z : I) : I := Id.run do
  let u := divPos (sub z one) (add z one)
  if !ok u || (absI u).hi > unit/2 then return invalid
  let u2 := mul u u
  let mut p := u
  let mut s := zero
  for i in [:200] do
    s := add s (overNat p (2*i+1))
    p := mul p u2
  -- 2 (1/2)^401 / (401(1-1/4)) < one unit.
  return widenUnits (scale s 2) 1
def ln2 := logUnit (whole 2)
def logBelowOne (a : I) : I := Id.run do
  if !ok a || a.lo <= 0 || a.hi > unit then return invalid
  let mut z := a
  let mut shifts := 0
  for _ in [:bits+1] do
    if z.lo >= unit then break
    z := scale z 2
    shifts := shifts+1
  return sub (logUnit z) (scale ln2 shifts)

/-- exp(x) for x<=0. Reduce the nonnegative exponent to at most 1/32,
    sum its positive Taylor series, take a reciprocal, then square back. -/
def expNeg (a : I) : I := Id.run do
  if !ok a || a.hi > 0 then return invalid
  if a.hi <= -(bits:Int)*unit then return ⟨0,1⟩
  let clipped := a.lo < -(bits:Int)*unit
  let mut v : I := ⟨-a.hi, min (-a.lo) ((bits:Int)*unit)⟩
  let mut shifts := 0
  for _ in [:20] do
    if v.hi <= unit/32 then break
    v := overNat v 2
    shifts := shifts+1
  if v.hi > unit/32 then return invalid
  let mut term := one
  let mut s := one
  for i in [1:57] do
    term := overNat (mul term v) i
    s := add s term
  -- exp(1/32) (1/32)^57 / 57! < 2^-384.
  s := recipPos (add s ⟨0,1⟩)
  for _ in [:shifts] do s := mul s s
  if !ok s then return invalid
  if clipped then return ⟨0,s.hi⟩
  return s

structure PairI where
  re : I
  im : I
  deriving Inhabited
def times (a b : PairI) : PairI :=
  ⟨sub (mul a.re b.re) (mul a.im b.im), add (mul a.re b.im) (mul a.im b.re)⟩

/-- sine and cosine on [-1,1]. The first omitted term in either series
    has magnitude at most 1/101! < 2^-384. -/
def cisUnit (a : I) : PairI := Id.run do
  if !ok a || (absI a).hi > unit then return ⟨invalid,invalid⟩
  let u := neg (mul a a)
  let mut c := one
  let mut s := a
  let mut cv := one
  let mut sv := a
  for i in [1:51] do
    cv := overNat (mul cv u) ((2*i-1)*(2*i))
    sv := overNat (mul sv u) ((2*i)*(2*i+1))
    c := add c cv
    s := add s sv
  return ⟨widenUnits c 1,widenUnits s 1⟩

def phases (base : PairI) (n : Nat) : Array I := Id.run do
  let mut a : Array PairI := #[⟨one,zero⟩]
  for j in [1:n+1] do
    let z := if j % 2 = 0 then times a[j/2]! a[j/2]! else times a[j-1]! base
    a := a.push ⟨cap z.re (-unit) unit,cap z.im (-unit) unit⟩
  return a.map (·.re)

def pos (a : I) := ok a && a.lo > 0
def below (a b : I) := ok a && ok b && a.hi < b.lo
def atMost (a b : I) := ok a && ok b && a.hi <= b.lo

end SPA


==> anc/audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean <==
import EndpointAudit.MomentQuadrature

namespace SPA.MomentQuadrature

theorem five_tail_ceiling :
    (List.range Global.headSize).all (fun i =>
      Global.boundsFive.upper[i]!.hi*((i+1:Nat):Int) ≤ unit) = true := by native_decide

theorem five_through_ten_left_checks :
    ([row5,row6,row7,row8,row9,row10].all fun r => leftTest r 64)=true := by native_decide

end SPA.MomentQuadrature


==> anc/audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean <==
import EndpointAudit.Verify

namespace SPA

/-- The range-reduction guard and square-root acceptance used at each
individual product atom of the printed Fourier trials. -/
def markGuard (p : I) : Bool :=
  ok (logCost p) && ok (sqrtI (sub one p)) && decide ((absI (overNat (logCost p) 16)).hi ≤ unit)

def trialGuards (r : Trial) : Bool :=
  let w := products (atoms r) (r.k-1)
  (w.all fun p => markGuard p.1) && ok (expectation (products (atoms r) r.k) logCost)

theorem printed_trial_guards : trials.all trialGuards=true := by native_decide

def meshGuard (j : Nat) : Bool :=
  let u := decayGrid[j]!
  ok (divPos (scale u 4) (mul (rat j 16) (sub one (mul u u)))) &&
  ok (divPos (scale u 4) (add one (mul u u)))

theorem printed_mesh_guards : ok (expNeg (neg (overNat pi 16)))=true ∧
    ((List.range 1024).all fun i => meshGuard (i+1))=true := by native_decide

end SPA


==> anc/audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean <==
import EndpointAudit.SiteQuadrature
import GlobalAudit.GramData

namespace SPA.MomentQuadrature
open SiteQuadrature

/-- The table starts at coefficient zero. Its last entry supplies the
next coefficient, so every frequency needs only a single pass. -/
def tick (a : PairI) (n j h : Nat) : PairI :=
  let z : PairI := ⟨sub (whole (h-1)) (rat n 2),neg (rat j 16)⟩
  let v := times a z
  ⟨overNat v.re h,overNat v.im h⟩

def coeffTable (n j : Nat) : Nat → Array PairI
  | 0 => #[⟨one,zero⟩]
  | R+1 =>
    let prev := coeffTable n j R
    prev.push (tick prev[R]! n j (R+1))

def harmonic : Nat → I
  | 0 => zero
  | h+1 => add (harmonic h) (rat 1 (h+1))

def nodeMoments (n j R : Nat) (psi : I) : Array I :=
  let den := if j=0 then 64 else 32
  if n=0 && j=0 then
    Array.ofFn fun i : Fin R => neg (overNat (divPos (scale (harmonic i.val) 2) pi) den)
  else
    let c := coeffTable n j R
    let v := overNat (mul (weight n j) psi) den
    Array.ofFn fun i : Fin R => scale (mul v c[i.val+1]!.re) (i.val+1)

structure MomentRow where
  values : Array I
  atZero : I
  valid : Bool
  deriving Inhabited

def momentRow (ms : Array Mark) (rate : I) (n R : Nat) : MomentRow :=
  let psi := (columns ms n).map (damp rate)
  let cells := Array.ofFn fun j : Fin 1025 => nodeMoments n j.val R psi[j.val]!
  ⟨Array.ofFn (fun i : Fin R => sum 1025 fun j => cells[j]![i.val]!),psi[0]!,psi.all ok⟩

def symmetric (e : I) : I := if ok e && 0≤e.lo then ⟨-e.hi,e.hi⟩ else invalid

def radius (rows : Array MomentRow) : I :=
  add (overNat (scale rows[24]!.atZero 4) (2^12)) (rat 1 (10^15))

def updated (rows : Array MomentRow) (R : Nat) : Array I :=
  let err := radius rows
  Array.ofFn fun i : Fin R =>
    add (add (rat 1 2) (sum 25 fun n => rows[n]!.values[i.val]!)) (symmetric err)

def momentCeiling (k h : Nat) : I :=
  if k=5 then
    if h-1<Global.headSize then ThreeBox.upperPt Global.boundsFive.upper[h-1]!
    else rat 7 (8*h)
  else
    let eps := rat (121*k) (100*2^k)
    add (overNat eps 2) (overNat (sub one eps) (2^h))

def residual (r : Trial) (y : Array I) (R : Nat) : I :=
  let xs := atoms r
  let head := sum R fun j =>
    let d := sub y[j]! (moment xs (j+1))
    overNat (mul (powI (momentCeiling r.k (j+1)) (r.k-2)) (mul d d)) (j+1)
  let v := maxI (cap y[R-1]! 0 unit) (moment xs (R+1))
  let tail := overNat (mul (mul v v) (powI (rat 1 R) (r.k-2))) (r.k-2)
  add head tail

/-- Evaluate at the left endpoint itself. An accepted row bounds both
the true trial score and the distance from the trial law to its update. -/
def leftTest (r : Trial) (R : Nat) : Bool :=
  let t := r.left
  let rate := overNat (scale t r.k) 2
  let xs := products (atoms r) (r.k-1)
  let ms := makeMarks xs
  let rows := Array.ofFn fun n : Fin 25 => momentRow ms rate n.val R
  let y := updated rows R
  let s := retained r t 24
  let se := add (overNat rows[24]!.atZero ((2^24)*25)) (rat 1 (10^18))
  let q := qBound r.k
  let gain := divPos (mul (scale t (choose r.k 2)) (residual r y R)) (sub one q)
  0<R && R≤256 && rows.all (·.valid) && 0≤(radius rows).lo && s.2 &&
    atMost (fieldCap xs rate) (rat 8 5) && below q one && below (add (add s.1 se) gain) zero

end SPA.MomentQuadrature


==> anc/audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean <==
import EndpointAudit.SiteQuadrature

namespace SPA.SiteQuadrature

theorem positive_printed_right : (trials.all fun r => certifiesPositive r r.right)=true := by
  native_decide

end SPA.SiteQuadrature


==> anc/audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean <==
namespace SPA.RoundedBinomial

/-- One integer step on the 320-bit grid at the node n/2 + i j/16.
Both components on the right belong to the preceding coefficient. -/
@[inline] def step (n j h : Nat) (re im : Int) : Int × Int :=
  let f : Int := 16*(2*((h : Int)-1)-n)
  let d : Int := 32*h
  let b : Int := 2*j
  ((f*re+b*im)/d, (f*im-b*re)/d)

def value (n j : Nat) : Nat → Int × Int
  | 0 => (2^320, 0)
  | h+1 =>
    let (re, im) := value n j h
    step n j (h+1) re im

end SPA.RoundedBinomial


==> anc/audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean <==
import EndpointAudit.MarkGuards

namespace SPA.SiteQuadrature

/-- A direct finite sum for the printed trial laws. Each damping column is
evaluated once and shared by its range check and by the quadrature. -/
def masses (ms : Array Mark) : Nat → Array I
  | 0 => ms.map (·.weight)
  | n+1 => (masses ms n).mapIdx fun i a => mul a ms[i]!.root

def columns (ms : Array Mark) (n : Nat) : Array I :=
  let amplitude := masses ms n
  forIn (m:=Id) [:ms.size] (Array.replicate 1025 zero) fun i sums =>
    .yield (forIn (m:=Id) [:1025] sums fun j s =>
      .yield (s.modify j (add · (mul amplitude[i]! ms[i]!.cosines[j]!))))

def damp (rate x : I) : I :=
  let e := scale (mul rate (sub x one)) 2
  expNeg (cap e e.lo 0)

def weight : Nat → Nat → I
  | 0,j =>
    if j=0 then zero else
    let u := decayGrid[j]!
    divPos (scale u 4) (mul (rat j 16) (sub one (mul u u)))
  | 1,j =>
    if j=0 then whole 2 else
    let u := decayGrid[j]!
    divPos (scale u 4) (add one (mul u u))
  | n+2,j =>
    if n=0 && j=0 then recipPos pi else
    mul (weight n j) (rat (64*n*n+j*j) (256*(n+1)*(n+2)))

def nodeValue (rate ey2 psi : I) (n j : Nat) : I :=
  let den := if j=0 then 64 else 32
  if n=0 && j=0 then neg (overNat (divPos (scale (mul rate ey2) 2) pi) den) else
  overNat (mul (weight n j) (if n=0 then sub psi one else psi)) den

def sum (N : Nat) (f : Nat → I) : I :=
  forIn (m:=Id) [:N] zero (fun j a => .yield (add a (f j)))

def row (ms : Array Mark) (rate ey2 : I) (n : Nat) : I × Bool :=
  let psi := (columns ms n).map (damp rate)
  (sum 1025 (fun j => nodeValue rate ey2 psi[j]! n j),psi.all ok)

def retained (r : Trial) (t : I) (N : Nat) : I × Bool :=
  let w := products (atoms r) (r.k-1)
  let rate := overNat (scale t r.k) 2
  let ey := expectation w logCost
  let ey2 := expectation w fun p => powI (logCost p) 2
  let clause := expectation (products (atoms r) r.k) logCost
  let ms := makeMarks w
  let rows := Array.ofFn fun i : Fin (N+1) => row ms rate ey2 i.val
  let base := sub (sub (mul rate ey) ln2) (mul (scale t (r.k-1)) clause)
  (add base (sum (N+1) fun n => rows[n]!.1),rows.all (·.2))

def certifiesPositive (r : Trial) (t : I) : Bool :=
  let result := retained r t 32
  result.2 && below (rat 1 (10^18)) result.1 &&
    atMost (fieldCap (products (atoms r) (r.k-1)) (overNat (scale t r.k) 2)) (rat 8 5)

theorem constants_valid : ok ln2=true ∧ ok (recipPos pi)=true ∧ 0<pi.lo := by native_decide

end SPA.SiteQuadrature


==> anc/audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean <==
import EndpointAudit.Verify

namespace SPA.ThreeBox

abbrev Box := Array I

def cutoff : Nat := 768
def span : Nat := 16 * cutoff
def capI := rat 14 3
def tailC := rat 11 6

def lowerPt (a : I) : I := if ok a then ⟨a.lo,a.lo⟩ else invalid
def upperPt (a : I) : I := if ok a then ⟨a.hi,a.hi⟩ else invalid
def endpoints (a b : I) : I := if ok a && ok b then ⟨a.lo,b.hi⟩ else invalid
def minI (a b : I) : I := if ok a && ok b then ⟨min a.lo b.lo,min a.hi b.hi⟩ else invalid
def mid (x : I) : I := overNat (add (lowerPt x) (upperPt x)) 2
def radius (x : I) : I := overNat (sub (upperPt x) (lowerPt x)) 2
def signedScale (a : I) (s : Int) : I := if s ≥ 0 then scale a s.toNat else neg (scale a s.natAbs)

structure Interp where
  l : Nat
  u : Nat
  prior : Nat
  fromLeft : Nat
  fromRight : Nat
  length : Nat
  curvature : I
  deriving Inhabited

/-- Linear interpolation at h between consecutive stored orders i,j.
    For any moment sequence m, its secant exceeds m_h by at most
    curvature * m_p, with p a stored order <= i/2. -/
def interpolationTo (hs : Array Nat) (maxOrder : Nat) : Array Interp := Id.run do
  let mut seg := #[]
  let mut u := 0
  let mut prior := 0
  for h in [1:maxOrder+1] do
    while u+1 < hs.size && hs[u]! < h do u := u+1
    let l := if hs[u]! = h then u else u-1
    let i := hs[l]!
    let j := hs[u]!
    while prior+1 < hs.size && hs[prior+1]! ≤ i/2 do prior := prior+1
    let c := if i=j then zero else rat ((h-i)*(j-h)) (2*(i-hs[prior]!)^2)
    if i=j then seg := seg.push ⟨l,u,prior,1,0,1,c⟩
    else seg := seg.push ⟨l,u,prior,j-h,h-i,j-i,c⟩
  return seg

def interpolation (hs : Array Nat) := interpolationTo hs cutoff

def interpolated (b : Box) (v : Interp) : I :=
  if v.l=v.u then b[v.l]! else
  let value := overNat (add (scale b[v.l]! v.fromLeft) (scale b[v.u]! v.fromRight)) v.length
  let err := mul v.curvature (upperPt b[v.prior]!)
  if ok err then cap (add value ⟨-err.hi,0⟩) 0 unit else invalid

structure Node where
  coeff : Array I
  curv : Array I
  tail : I
  weights : Array I
  deriving Inhabited

structure Mode where
  nodes : Array Node
  high : Array I
  deriving Inhabited

/-- (h-z) a_h/(h+1) at z=n/2+i*j/8, using only integer scalings. -/
def nextCoeff (a : PairI) (h n j : Nat) : PairI :=
  let realFactor := (8*h : Int) - 4*(n : Int)
  let divisor := 8*(h+1)
  ⟨overNat (add (signedScale a.re realFactor) (scale a.im j)) divisor,
   overNat (sub (signedScale a.im realFactor) (scale a.re j)) divisor⟩

def kernelsFor (hs : Array Nat) (seg : Array Interp) (maxMode lowIndex : Nat) : Array Mode := Id.run do
  let mut gs0 := #[zero]
  let mut gs1 := #[whole 2]
  for j in [1:513] do
    let u := decayGrid[2*j]!
    let u2 := mul u u
    gs0 := gs0.push (divPos (scale u 4) (mul (rat j 8) (sub one u2)))
    gs1 := gs1.push (divPos (scale u 4) (add one u2))
  let mut special := #[]
  let mut harmonic := zero
  for h in [1:seg.size+1] do
    if seg[h-1]!.l = seg[h-1]!.u then special := special.push (neg (divPos (overNat harmonic 16) pi))
    harmonic := add harmonic (rat 1 h)
  let mut table := #[]
  for n in [:maxMode+1] do
    let g := if n%2=0 then gs0 else gs1
    let mut nextG := #[]
    let mut nodes := #[]
    let mut high := Array.replicate hs.size zero
    for j in [:513] do
      let low := j ≤ lowIndex
      let gw := overNat g[j]! (if j=0 then 32 else 16)
      let mut coeff := Array.replicate (if low then hs.size else 0) zero
      let mut curv := Array.replicate (if low then hs.size else 0) zero
      let mut weights := #[]
      let mut a : PairI := ⟨one,zero⟩
      for h in [:seg.size] do
        a := nextCoeff a h n j
        let piece := seg[h]!
        if piece.l=piece.u then
          let w := if j=0 && n=0 then special[piece.l]! else mul gw (scale a.re (h+1))
          if low then
            weights := weights.push w
            coeff := coeff.modify piece.l (add · a.re)
          else
            let v : I := if ok w then ⟨min 0 w.lo,max 0 w.hi⟩ else invalid
            high := high.modify piece.l (add · v)
        else if low then
          let v := overNat a.re piece.length
          coeff := coeff.modify piece.l (add · (scale v piece.fromLeft))
          coeff := coeff.modify piece.u (add · (scale v piece.fromRight))
          curv := curv.modify piece.prior (add · (mul (absI a.re) piece.curvature))
      if low then
        nodes := nodes.push ⟨coeff,curv,add (absI a.re) (absI a.im),weights⟩
      let next := if j=0 && n=0 then recipPos pi
                  else mul g[j]! (rat (16*n*n+j*j) (64*(n+1)*(n+2)))
      nextG := nextG.push next
    table := table.push ⟨nodes,high⟩
    if n%2=0 then gs0 := nextG else gs1 := nextG
  return table

def kernels (hs : Array Nat) (seg : Array Interp) := kernelsFor hs seg 24 96

def aliasFactor : I :=
  let d := expNeg (neg (scale pi 8))
  divPos d (sub one d)

def constantsOK : Bool :=
  let hf := mul (rat (9*cutoff*25*96^24) (64*factorial 24)) (expNeg (neg (scale pi 32)))
  below hf (rat 1 (10^13)) &&
  2*(4*64^2+24^2)*4 ≤ 9*(4*64^2) &&
  below (rat 23 64) (sub (overNat pi 2) (rat 1 2)) &&
  12^2 ≤ 2*cutoff+1 && 24/2 ≤ cutoff && below (scale ln2 4) (whole 3)

end SPA.ThreeBox


==> anc/audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean <==
import EndpointAudit.Verify

open SPA

namespace SPA.ThreeScore

/-- The 32-mode specialization of the score component of SPA.fourier, on
    the same 1/16 frequency grid through 64. It returns the retained partial
    score and the last damping factor (used to bound the omitted modes). -/
def retainedScore (t : I) (warnings : Law) (clause : I) : I × I := Id.run do
  let marks := makeMarks warnings
  let rate := overNat (scale t 3) 2
  let ey := expectation warnings logCost
  let ey2 := expectation warnings fun p => powI (logCost p) 2
  let mut site := sub (mul rate ey) ln2
  let mut last := invalid
  let mut amplitudes := marks.map (·.weight)
  let mut even := #[zero]
  let mut odd := #[whole 2]
  for j in [1:1025] do
    let u := decayGrid[j]!
    let usq := mul u u
    even := even.push (divPos (scale u 4) (mul (rat j 16) (sub one usq)))
    odd := odd.push (divPos (scale u 4) (add one usq))
  for n in [:33] do
    let g := if n % 2 == 0 then even else odd
    let mut sums := Array.replicate 1025 zero
    for i in [:marks.size] do
      let mass := amplitudes[i]!
      let cosines := marks[i]!.cosines
      for j in [:1025] do
        sums := sums.modify j (add · (mul mass cosines[j]!))
    let mut next := Array.replicate 1025 zero
    for j in [:1025] do
      let exponent := scale (mul rate (sub sums[j]! one)) 2
      let psi := expNeg (cap exponent exponent.lo 0)
      if n == 32 && j == 0 then last := psi
      let den := if j == 0 then 64 else 32
      if n == 0 && j == 0 then
        site := sub site (overNat (divPos (scale (mul rate ey2) 2) pi) den)
        next := next.set! j (recipPos pi)
      else
        let f := if n == 0 then sub psi one else psi
        site := add site (overNat (mul g[j]! f) den)
        next := next.set! j (mul g[j]! (rat (64*n*n+j*j) (256*(n+1)*(n+2))))
    if n % 2 == 0 then even := next else odd := next
    amplitudes := amplitudes.mapIdx fun i a => mul a marks[i]!.root
  return (sub site (mul (scale t 2) clause), last)

structure Certificate where
  hypotheses : Bool
  meshError : I
  frequencyError : I
  modeTail : I
  score : I
  deriving Inhabited

def scoreAt (row : Trial) (t : I) : Certificate := Id.run do
  let law := atoms row
  let warnings := products law 2
  let clause := expectation (products law 3) logCost
  let (retained, last) := retainedScore t warnings clause
  let d := expNeg (neg (scale pi 16))
  let mesh := scale (divPos d (sub one d)) 50
  let hf := mul (rat (9*33*96^32) (64*factorial 32)) (expNeg (neg (scale pi 64)))
  let mode := overNat last (33*2^32)
  let qerr := add mesh hf
  let lower := sub retained qerr
  let upper := add (add retained qerr) mode
  let hypotheses := row.atoms.length == 10 && row.xden == 2^26 && row.wden == 2^26 &&
    row.atoms.all (fun (r,w) => r < row.xden && 0 < w) &&
    (row.atoms.map (·.2)).sum == row.wden &&
    below (fieldCap warnings (overNat (scale t 3) 2)) (rat 8 5) &&
    below (rat 1 5) (expNeg (rat (-8) 5)) &&
    (2*(4*64^2+32^2)*4 ≤ 9*(4*64^2)) &&
    below (rat 31 64) (sub (overNat pi 2) (rat 1 2)) &&
    ok lower && ok upper && ok mode && 0 ≤ mode.lo
  return ⟨hypotheses, mesh, hf, mode, ⟨lower.lo,upper.hi⟩⟩

def strongerDensity := rat 426678429403 (10^11)
def stronger (row : Trial) := scoreAt row strongerDensity
def printed (row : Trial) := scoreAt row row.right
def strongerPassed (c : Certificate) : Bool :=
  c.hypotheses && below (rat 255261 (10^18)) c.score &&
  below c.score (rat 256203 (10^18))
def printedPassed (c : Certificate) : Bool := c.hypotheses && pos c.score

def printBounds (a : I) : String :=
  if ok a then s!"{a.lo*10^25/unit}..{ceilDiv (a.hi*10^25) unit} e-25" else "invalid"

end SPA.ThreeScore


==> anc/audit/supplement/endpoint-lean/EndpointAudit/ThreeSharperCheck.lean <==
import EndpointAudit.SiteQuadrature
import EndpointAudit.ThreeScore

namespace SPA.SiteQuadrature

/-- The 32-mode certificate used by the real-score comparison passes at
the exact rational density 426678429403 / 100000000000. -/
theorem three_sharper_check :
    certifiesPositive row3 ThreeScore.strongerDensity = true := by
  native_decide

end SPA.SiteQuadrature


==> anc/audit/supplement/endpoint-lean/EndpointAudit/Verify.lean <==
import EndpointAudit.Inputs

namespace SPA

def factorial (n : Nat) := (List.range n).foldl (fun total j => total * (j + 1)) 1

def choose (n k : Nat) :=
  if k > n then 0 else factorial n / (factorial k * factorial (n-k))

abbrev Law := List (I × I)
def atoms (r : Trial) : Law :=
  r.atoms.map fun (x,w) => (rat x r.xden,rat w r.wden)

-- Group iid products by multiplicities. The successive binomial coefficients
-- give the multinomial weight, including repeated sites.
def products : Law → Nat → Law
  | [], d => if d = 0 then [(one,one)] else []
  | (x,w)::rest, d => (List.range (d+1)).flatMap fun i =>
      let p := powI x i
      let a := scale (powI w i) (choose d i)
      (products rest (d-i)).map fun (u,v) => (mul p u,mul a v)

def expectation (law : Law) (f : I → I) : I :=
  law.foldl (fun acc (r,w) => add acc (mul w (f r))) zero

def logCost (p : I) := neg (logBelowOne (sub one p))

def moment (law : Law) (h : Nat) := expectation law (powI · h)

def fieldCap (law : Law) (rate : I) :=
  mul rate (expectation law fun p => divPos (mul p p) (sub one p))

def qBound (k : Nat) : I := Id.run do
  if k = 3 then return rat 98 100
  if k ≤ 5 then return rat 99 100
  let p := rat 1 (2^k)
  let eps := mul (rat (121*k) 100) p
  let w := fun h : Nat =>
    powI (add (overNat eps 2) (overNat (sub one eps) (2^h))) (k-2)
  let z := scale p 2
  let z2 := mul z z
  let A := divPos (rat (694*k*(k-1)) 1000) (scale p 2)
  let s := mul (add (overNat z 2) z2) (w 1)
  let b := add (mul (add (rat 1 8) (overNat z 2))
                  (add (w 2) (overNat (scale (w 3) 3) 2))) (mul z2 (w 2))
  return mul A (add (w 4) (maxI s b))

/-- Each grid column initially contains w_i cos(j Y_i/16).
    The amplitude at mode n is obtained with (sqrt(1-P_i))^n. -/
structure Mark where
  weight : I
  root : I
  cosines : Array I
  deriving Inhabited

def makeMarks (law : Law) : Array Mark :=
  law.toArray.map fun (p,w) =>
    ⟨w, sqrtI (sub one p), phases (cisUnit (overNat (logCost p) 16)) 1024⟩

def decayGrid : Array I := Id.run do
  let base := expNeg (neg (overNat pi 16))
  let mut xs := #[one]
  for j in [1:1025] do
    let v := if j%2 = 0 then mul xs[j/2]! xs[j/2]! else mul xs[j-1]! base
    xs := xs.push v
  return xs

structure Fourier where
  score : I
  image : Array I
  deriving Inhabited

def fourier (r : Trial) (t : I) (R : Nat) (ms : Array Mark) (ey ey2 clause : I) : Fourier := Id.run do
  let rate := overNat (scale t r.k) 2
  let mut site := sub (mul rate ey) ln2
  let mut output := Array.replicate R (rat 1 2)
  let mut psiLast := invalid
  let mut amplitudes := ms.map (·.weight)
  let mut g0 := #[zero]
  let mut g1 := #[whole 2]
  for j in [1:1025] do
    let u := decayGrid[j]!
    let u2 := mul u u
    let freq := rat j 16
    g0 := g0.push (divPos (scale u 4) (mul freq (sub one u2)))
    g1 := g1.push (divPos (scale u 4) (add one u2))
  for n in [:25] do
    let g := if n%2 = 0 then g0 else g1
    let mut sums := Array.replicate 1025 zero
    for i in [:ms.size] do
      let cosines := ms[i]!.cosines
      let mass := amplitudes[i]!
      for j in [:1025] do
        sums := sums.modify j (add · (mul mass cosines[j]!))
    let mut nextG := Array.replicate 1025 zero
    for j in [:1025] do
      let freq := rat j 16
      let exponent := scale (mul rate (sub sums[j]! one)) 2
      -- The real transform of (1-P)^(n/2+i t) is at most one.
      let psi := expNeg (cap exponent exponent.lo 0)
      if j = 0 && n = 24 then psiLast := psi
      let wden := if j = 0 then 64 else 32
      if n = 0 && j = 0 then
        site := sub site (overNat (divPos (scale (mul rate ey2) 2) pi) wden)
        let mut harmonic := zero
        for h in [1:R+1] do
          output := output.modify (h-1) (fun v => sub v (overNat (divPos (scale harmonic 2) pi) wden))
          harmonic := add harmonic (rat 1 h)
        nextG := nextG.set! j (recipPos pi)
      else
        let weight := overNat (mul g[j]! psi) wden
        let sw := if n = 0 then overNat (mul g[j]! (sub psi one)) wden else weight
        site := add site sw
        let mut a : PairI := ⟨one,zero⟩
        for h in [1:R+1] do
          let factor : PairI := ⟨sub (whole (h-1)) (rat n 2),neg freq⟩
          let raw := times a factor
          a := ⟨overNat raw.re h,overNat raw.im h⟩
          output := output.modify (h-1) (add · (scale (mul weight a.re) h))
        let factor := rat (64*n*n+j*j) (256*(n+1)*(n+2))
        nextG := nextG.set! j (mul g[j]! factor)
    if n%2 = 0 then g0 := nextG else g1 := nextG
    amplitudes := amplitudes.mapIdx fun i v => mul v ms[i]!.root
  let smode := overNat psiLast ((2^24)*25)
  let mmode := overNat (scale psiLast 4) (2^12)
  -- The fixed positive errors cover frequency truncation and mesh aliases
  -- for R <= 256 and E cosh(Z) < 5 (checked in gridErrors and evaluate).
  let serr := add smode (rat 1 (10^18))
  let merr := add mmode (rat 1 (10^15))
  let score := sub site (mul (scale t (r.k-1)) clause)
  let sym := fun (e : I) => if ok e && e.lo >= 0 then (⟨-e.hi,e.hi⟩ : I) else invalid
  return ⟨add score (sym serr), output.map (fun m => add m (sym merr))⟩

-- These are the high-frequency and periodization majorants in Appendix A.
def gridErrors : Bool := Id.run do
  let d := expNeg (neg (scale pi 16))
  let inverse := divPos d (sub one d)
  let aliasS := scale inverse 50
  let aliasM := scale inverse (4*(256/2+7)*5)
  let a := rat (9*25*96^24) (64*factorial 24)
  let hfS := mul a (expNeg (neg (scale pi 64)))
  let hfM := mul (scale a 256) (expNeg (neg (scale pi 32)))
  return below (add aliasS hfS) (rat 1 (10^18)) &&
         below (add aliasM hfM) (rat 1 (10^15)) &&
         aboveCutoff
where
  -- N = 24, T = 64 and step = 1/16.
  aboveCutoff := (2*(4*64^2+24^2)*4 <= 9*(4*64^2)) &&
                 below (rat 23 64) (sub (overNat pi 2) (rat 1 2))

def gain (r : Trial) (t : I) (y : Array I) : I := Id.run do
  let law := atoms r
  let p := rat 1 (2^r.k)
  let eps := mul (rat (121*r.k) 100) p
  let R := y.size
  if R = 0 then return invalid
  let mut residual := zero
  for h in [1:R+1] do
    let xh := moment law h
    let diff := absI (sub y[h-1]! xh)
    let caph := if r.k = 4 then (if h ≤ 2 then one else rat 2 h)
                else add (overNat eps 2) (overNat (sub one eps) (2^h))
    residual := add residual (overNat (mul (powI caph (r.k-2)) (mul diff diff)) h)
  let tailCap := if r.k = 4 then whole 2 else rat 7 8
  let v := maxI (cap y[R-1]! 0 unit) (moment law (R+1))
  let tailErr := overNat (mul (mul v v) (powI (overNat tailCap R) (r.k-2))) (r.k-2)
  residual := add residual tailErr
  return divPos (mul (scale t (choose r.k 2)) residual) (sub one (qBound r.k))

def commonMembership (r : Trial) : Bool := Id.run do
  if r.k < 5 then return true  -- the small-k branches use their own tests.
  let law := atoms r
  let p := rat 1 (2^r.k)
  let eps := mul (rat (121*r.k) 100) p
  let mu := overNat (sub one p) 2
  if !atMost mu (moment law 1) then return false
  for h in [1:201] do
    let xh := moment law h
    let b := add (overNat eps 2) (overNat (sub one eps) (2^h))
    if !atMost xh b then return false
    if atMost xh (overNat eps 2) then return true
  return false

structure Result where
  inputOK : Bool
  leftMargin : I
  rightMargin : I
  strictTrialOK : Bool
  smallExampleOK : Bool
  deriving Inhabited

/-- The trial tests for rows 4 through 10. Row 3 uses its own residual and score checks. -/
def evaluate (r : Trial) : Result := Id.run do
  if r.k < 4 then return ⟨false,invalid,invalid,false,false⟩
  let law := atoms r
  let warningLaw := products law (r.k-1)
  let ey := expectation warningLaw logCost
  let ey2 := expectation warningLaw (fun u => powI (logCost u) 2)
  let clause := expectation (products law r.k) logCost
  let ms := makeMarks warningLaw
  let inverse := expectation law fun u => recipPos (sub one u)
  let capI := if r.k = 4 then whole 5 else rat 11 4
  let largest := if r.k ≤ 4 then r.right else r.t
  let hasMass := r.wden > 0 && r.xden > 0 && r.atoms.all (fun (x,w) => x < r.xden && w > 0) &&
    (r.atoms.map (·.2)).sum = r.wden
  let hLow := sub (scale ln2 (2^r.k)) (whole 2)
  let hHigh := scale ln2 (2^r.k)
  let onInterval := below hLow r.left && r.left10 < r.right10 && r.left10 ≤ r.t10 &&
                    r.t10 ≤ r.right10 && below r.right hHigh
  let fieldOK := atMost (fieldCap warningLaw (overNat (scale largest r.k) 2)) (rat 8 5)
  let numOK := gridErrors && above && hasMass && fieldOK && below inverse capI &&
    onInterval && commonMembership r && below (qBound r.k) one
  if r.k = 4 then
    let left := fourier r r.left 256 ms ey ey2 clause
    let right := fourier r r.right 0 ms ey ey2 clause
    let error := gain r r.left left.image
    return ⟨numOK, neg (add left.score error),right.score,pos right.score,true⟩
  else
    let ft := fourier r r.t 64 ms ey ey2 clause
    let e := gain r r.t ft.image
    let sl := powI (overNat (sub one (rat 1 (2^r.k))) 2) r.k
    let lMargin := sub (mul sl (sub r.t r.left)) (add ft.score e)
    let rMargin := add (mul sl (sub r.right r.t)) ft.score
    let extra := r.k != 5 || (below (rat 415 (10^10)) ft.score &&
         below (add ft.score e) (rat 443 (10^9)) &&
         below (rat 826 (10^9)) (mul sl (sub r.t r.left)))
    return ⟨numOK,lMargin,rMargin,r.k > 6 || pos ft.score,extra⟩
where
  -- exp(8/5) < 5, as needed for the alias estimate.
  above := below (rat 1 5) (expNeg (rat (-8) 5))

def Result.passed (a : Result) : Bool :=
  a.inputOK && pos a.leftMargin && pos a.rightMargin && a.strictTrialOK && a.smallExampleOK

end SPA


==> anc/audit/supplement/endpoint-lean/EndpointChecks.lean <==
import EndpointAudit
import Lean
open SPA

-- The left residual calculation for 3-SAT is checked by PrintedLeft.left_sign_check in the k3Residual target.
-- The widths are exact integers in units of 10^-10.
theorem widths_as_printed : trials.map (fun r => r.right10 - r.left10) =
    [7, 100000, 309802, 32605639, 3026125, 2186965, 270367, 1162] := by decide
theorem k5_width_target : row5.right10 - row5.left10 < 1000000 := by decide

theorem k3_ticks_and_positive_trials :
    row3.left10 = 42667842934 ∧ row3.right10 = 42667842941 ∧
    ThreeScore.printedPassed (ThreeScore.printed row3) = true ∧
    ThreeScore.strongerPassed (ThreeScore.stronger row3) = true := by native_decide
theorem k4_endpoint_arithmetic : (evaluate row4).passed = true := by native_decide
theorem k4_trial_moment_sandwich : pos FourPanel.slack = true := by native_decide
theorem k5_endpoint_arithmetic : (evaluate row5).passed = true := by native_decide
theorem k6_endpoint_arithmetic : (evaluate row6).passed = true := by native_decide
theorem k7_endpoint_arithmetic : (evaluate row7).passed = true := by native_decide
theorem k8_endpoint_arithmetic : (evaluate row8).passed = true := by native_decide
theorem k9_endpoint_arithmetic : (evaluate row9).passed = true := by native_decide
theorem k10_endpoint_arithmetic : (evaluate row10).passed = true := by native_decide


==> anc/audit/supplement/endpoint-lean/GlobalAudit.lean <==
import GlobalAudit.Orbit
import GlobalAudit.Spectral

namespace SPA.Global

def certifiedOrbits (k count depth : Nat) : Bool := Id.run do
  let some rows := orbitGroup k 0 count | return false
  return rows.size=count && (rows.foldl (fun a r => max a r.entry) 0)=depth

def certifiedBlocks (k count : Nat) : Bool :=
  (gramFamily k).map Array.size == some count

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/GramData.lean <==
import GlobalAudit.Panels
import GlobalAudit.Scalars

namespace SPA.Global
open ThreeBox

def headSize : Nat := 256
def mesh : Nat := 64
def maxDim : Nat := 17

structure MomentBounds where
  first : Nat
  last : Nat
  left : I
  right : I
  lower : Box
  upper : Box
  tail : I
  cap : I
  deriving Inhabited

def boundsGroup (ds : Array Domain) (start count : Nat) : Option MomentBounds := do
  guard (count>0 && start+count≤ds.size)
  let d := ds[start]!
  let M := inverseCap d.k
  let mut hull := d.box
  for i in [start+1:start+count] do
    let b := ds[i]!.box
    hull := hull.mapIdx fun j v => ⟨min v.lo b[j]!.lo,max v.hi b[j]!.hi⟩
  let mut low := #[]
  let mut high := #[]
  let mut total := zero
  for h in [1:headSize+1] do
    let v := interpolated hull segments[h-1]!
    let u := minI (upperPt v) (if h=1 then rat 1 2 else overNat (sub M one) (2*h))
    guard (ok v && ok u && 0≤v.lo && v.lo≤u.hi)
    low := low.push (lowerPt v)
    high := high.push (upperPt u)
    total := add total (lowerPt v)
  let tail := overNat (mul (powI high.back! (d.k-2)) (sub (sub M one) total)) 2
  guard (ok tail && 0≤tail.lo)
  return ⟨start+1,start+count,d.left,ds[start+count-1]!.right,low,high,upperPt tail,M⟩

def boundsFive : MomentBounds :=
  let hs := (List.range headSize).toArray.map (·+1)
  ⟨1,1,rat 2018 100,rat 2219 100,hs.map (fun h => lowerPt (powI (lowMean 5) h)),
    hs.map (fun h => upperPt (commonCap 5 h)),rat (7^4) (8^4*3*headSize^3),rat 11 4⟩

structure CoeffNode where
  reUpper : Array Int
  tailMod : Int
  deriving Inhabited

/-- Re a_h at the exact mesh point n/2+i*j/64, followed by |a_256|. -/
def coefficientNode (n j : Nat) : Option CoeffNode := do
  let mut a : PairI := ⟨one,zero⟩
  let mut reUpper := Array.mkEmpty headSize
  for h in [:headSize] do
    let b := (mesh*h : Int) - (mesh/2)*n
    let den := mesh*(h+1)
    a := ⟨overNat (add (signedScale a.re b) (scale a.im j)) den,
          overNat (sub (signedScale a.im b) (scale a.re j)) den⟩
    guard (ok a.re && ok a.im)
    reUpper := reUpper.push a.re.hi
  let norm := sqrtI (add (powI (absI a.re) 2) (powI (absI a.im) 2))
  guard (ok norm)
  return ⟨reUpper,norm.hi⟩

/-- The real and imaginary coefficient numerators, ordered by increasing
power of the frequency. A carry is the preceding coefficient's linear term. -/
def featureStep (b : Int) (carry : Int × Int) : List (Int × Int) → List (Int × Int)
  | [] => [carry]
  | (r,i)::p => (b*r+carry.1,b*i+carry.2)::featureStep b (2*i,-2*r) p

def featureInts (n : Nat) : Nat → List (Int × Int)
  | 0 => [(1,0)]
  | h+1 => featureStep ((2:Int)*h-n) (0,0) (featureInts n h)

def featureDen : Nat → Nat
  | 0 => 1
  | h+1 => featureDen h*(2*(h+1))

def rowInts (n h : Nat) : List Int :=
  let p := (featureInts n h).map Prod.fst
  if n=0 then p.tail else p

def features (n dim : Nat) : Array ThreeBox.Box :=
  Array.ofFn (fun j : Fin dim => ((rowInts n (j.val+1)).map
    (fun a => rat a (featureDen (j.val+1)))).toArray)

/-- Tabulate the first `width` entries E_{r,j}. At order j+1 the
two extra entries in the previous row suffice for every recurrence. -/
def momentRow : (j width : Nat) → Vector Int width
  | 0, width => Vector.replicate width 1
  | j+1, width =>
    let e := momentRow j (width+2)
    Vector.ofFn fun r =>
      (r.val*(r.val+1) : Nat)*e.get ⟨r.val+2, by omega⟩ -
        (r.val*r.val : Nat)*e.get ⟨r.val, by omega⟩

def evenMoments (n dim : Nat) : Box :=
  let m := if n=0 then 2 else n
  let coeff : Int := if n=0 then 4 else 2
  Array.ofFn fun j : Fin (dim+1) =>
    rat (coeff*(momentRow j.val (m+1)).get ⟨m, Nat.lt_succ_self m⟩) (m*2^(m+2*j.val))

def gramCell (moments : Box) (i j : Nat) (p q : I) : I :=
  if (p.lo=0 && p.hi=0) || (q.lo=0 && q.hi=0) then zero
  else if (i+j)%2=0 then mul (mul p q) (moments.getD ((i+j)/2) invalid)
  else invalid

def gramFold (term : Nat → I → I) : Nat → List I → I
  | _, [] => zero
  | i, a::as => add (term i a) (gramFold term (i+1) as)

def gramEntry (p q moments : Box) : I :=
  gramFold (fun i a => gramFold (fun j b => gramCell moments i j a b) 0 q.toList) 0 p.toList

def primitive (coeff : Box) (t : I) : I :=
  mul t (coeff.foldr (fun c v => add c (mul t v)) zero)

def triangle (row col : Nat) := row*(row+1)/2+col

structure ModeTables where
  nodes : Array CoeffNode
  gram : Box
  averages : Array Box
  weight : Box
  deriving Inhabited

def baseMode (n : Nat) : Nat := if n=0 then 0 else if n%2=1 then 1 else 2

def baseWeightBox (base : Nat) (t u : I) : I :=
  let u2 := mul u u
  if base=1 then divPos (scale u 4) (add one u2)
  else divPos (scale (mul t u) (if base=0 then 4 else 2)) (sub one u2)

def cellWeightBox (n : Nat) (t left u : I) : I := Id.run do
  let base := baseMode n
  let mut w := baseWeightBox base t u
  for i in [:(n-base)/2] do
    let b := base+2*i
    w := mul w (overNat (add (rat (b*b) 4) (mul left left)) ((b+1)*(b+2)))
  return w

def tabulateM {α : Type} (length : Nat) (f : Nat → Option α) : Option (Array α) := do
  let mut xs := Array.mkEmpty length
  for i in [:length] do xs := xs.push (← f i)
  return xs

def triangleTable {α : Type} (f : Nat → Nat → α) : Nat → Array α
  | 0 => #[]
  | d+1 => triangleTable f d ++ Array.ofFn (fun c : Fin (d+1) => f d c.val)

def decayTable (decay : I) : Nat → Box
  | 0 => #[one]
  | j+1 =>
    let prev := decayTable decay j
    prev.push (mul prev.back! decay)

def primitiveRows (integral : Array Box) (j : Nat) : Box :=
  let t := rat j mesh
  integral.map (fun p => primitive p t)

def averageRows (prev curr : Box) : Box :=
  curr.mapIdx fun i v => scale (sub v prev[i]!) mesh

def modeGram (n dim : Nat) : Box :=
  let pol := features n dim
  let moments := evenMoments n dim
  triangleTable (fun r c => gramEntry pol[r]! pol[c]! moments) dim

def modeAverages (n dim cells : Nat) : Array Box :=
  let pol := features n dim
  let integral := pol.map (fun row => row.mapIdx fun i v => overNat v (i+1))
  let primitives := Array.ofFn (fun j : Fin (cells+1) => primitiveRows integral j.val)
  Array.ofFn (fun j : Fin cells => averageRows primitives[j.val]! primitives[j.val+1]!)

def modeWeights (n cells : Nat) : Box :=
  let decay := expNeg (neg (overNat pi mesh))
  let powers := decayTable decay cells
  Array.ofFn (fun j : Fin cells =>
    cellWeightBox n (rat (j.val+1) mesh) (rat j.val mesh) powers[j.val+1]!)

def modeTables (n T dim : Nat) : Option ModeTables := do
  let cells := if n=8 then 0 else mesh*T
  guard (4*T^2+n^2≤4*(headSize*(n+2)+1))
  let nodes ← tabulateM (cells+1) (coefficientNode n)
  if n=8 then return ⟨nodes,#[],#[],#[]⟩
  let gram := modeGram n dim
  guard (gram.all ok)
  let averages := modeAverages n dim cells
  let weights := modeWeights n cells
  guard (averages.all (·.all ok) && weights.all pos)
  return ⟨nodes,gram,averages,weights.map lowerPt⟩

def fourierTables (T dim : Nat) : Option (Array ModeTables) := do
  guard (0<T && T≤12 && 0<dim && dim≤maxDim)
  tabulateM 9 (fun n => modeTables n T dim)

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean <==
import GlobalAudit.Panels
import GlobalAudit.Packed

namespace SPA.Global
open ThreeBox

def orbitConstants : Bool :=
  let hf := mul (rat (9*256*19*96^18) (64*factorial 18)) (expNeg (neg (scale pi 32)))
  panelConstants && gridExpValid && below hf (rat 1 (10^13)) &&
    8*(4*64^2+18^2) ≤ 9*(4*64^2) && below (rat 17 64) (sub (overNat pi 2) (rat 1 2)) &&
    8^2 ≤ 2*256+1 && 18 ≤ 2*256

structure OrbitMatrices where
  coeff : PackedMap
  absCoeff : PackedMap
  curvature : PackedMap
  tail : Array Int
  weights : PackedMap
  absWeights : PackedMap
  products : PackedMap
  high : Array Box
  remainder : Array Int

def orbitMatrices : Option OrbitMatrices := do
  guard orbitConstants
  let modes := kernelsFor orders segments 18 64
  guard (modes.size=19 && modes.all fun m => m.nodes.size=65 && m.high.size=64 && m.high.all ok)
  let nodes := modes.flatMap (·.nodes)
  guard (nodes.size=1235 && nodes.all (fun n => n.weights.size=64 && n.coeff.size=64 &&
        n.curv.size=64 && ok n.tail && n.tail.hi≥0))
  let a (j i : Nat) := nodes[i]!.coeff[j]!
  let w (j r : Nat) := nodes[j]!.weights[r]!
  let c ← buildMap nodes.size 64 a
  let absC ← buildMap nodes.size 64 fun j i => absI (a j i)
  let curvature ← buildMap nodes.size 64 fun j i => nodes[i]!.curv[j]!
  let weights ← buildMap 64 nodes.size w
  let absW ← buildMap 64 nodes.size fun j i => absI (w j i)
  let products ← buildMap (64*24) nodes.size fun j i =>
    mul (w j (i/24)) (a (i%24) j)
  let err := orders.map fun h => add (scale aliasFactor (20*(h+14))) (rat 1 (10^13))
  guard (err.all fun e => ok e && 0≤e.lo)
  return ⟨c,absC,curvature,nodes.map (fun n => (toGrid n.tail).hi),
          weights,absW,products,modes.map (·.high),err.map (fun e => (toGrid e).hi)⟩

structure InputBox where
  center : Array Int
  radii : Array Int
  top : Array Int
  tail : Int
  q : Int
  dq : Int
  inverse : I

/-- Lower first-moment sum and upper warning-moment sum through the
first j dense orders. The warning sum starts at order two. -/
def orbitPrefix (box : Box) (m : Nat) : Nat → Option (I × I)
  | 0 => some (zero,zero)
  | j+1 => do
    let (low,powers) ← orbitPrefix box m j
    let x := interpolated box segments[j]!
    guard (ok x && 0≤x.lo)
    return (add low (lowerPt x), if j>0 then add powers (powI (upperPt x) m) else powers)

def inputBox (box : Box) (d : Domain) : Option InputBox := do
  guard (box.size=64 && box.all (fun b => ok b && 0≤b.lo && b.hi≤unit))
  let m := d.k-1
  let capI := inverseCap d.k
  let (low,powSum) ← orbitPrefix box m 256
  let unused := sub (sub capI one) low
  let tail := overNat (mul (powI (upperPt box.back!) (m-1)) unused) 2
  guard (ok tail && 0≤tail.hi)
  let rate := scale (endpoints d.left d.right) d.k
  let lambda := overNat (upperPt rate) 2
  let invF := expNeg (neg (mul lambda (add powSum (upperPt tail))))
  let f := recipPos invF
  let inv := sub (add one f) (expNeg (neg (mul lambda (powI (upperPt box[0]!) m))))
  guard (below f (whole 5) && below inv capI)
  let powers := box.map (powI · m)
  guard (powers.all ok)
  let sq := powers.map toGrid
  let q := toGrid rate
  return ⟨sq.map grMid,sq.map grRadius,sq.map (·.hi),(toGrid tail).hi,grMid q,grRadius q,inv⟩

structure DampingInput where
  center : Int
  linear : Int
  density : Int
  error : Int
  top : Int
  deriving Inhabited

/-- Taylor in the shared input powers and in density. The rounding error from
    replacing exp(base) by the point p is paid on the entire factor 1+w. -/
def orbitDamping (x : Grid) (head other q dq : Int) : DampingInput := Id.run do
  let mag := head+other
  let b := grTimesNonneg x q
  let radius := upProduct q mag + upProduct dq (min (2*gridOne) (grAbs x+mag))
  let total := gridDamp ⟨b.lo-radius,b.hi+radius⟩
  let value := gridDamp b
  let p := grMid value
  if b.hi≤0 && radius*5<2*gridOne then
    let mixed := upProduct q other + upProduct dq mag
    let rem := ceilShift (upProduct total.hi (upProduct radius radius)) 1
    let den := grTimesNonneg x p
    let err := upProduct (grRadius value) (gridOne+radius) + rem +
      upProduct p mixed + upProduct dq (grRadius den)
    return ⟨p,p,grMid den,err,total.hi⟩
  return ⟨p,0,0,max (p-total.lo) (total.hi-p),total.hi⟩

def dampingArray (ms : OrbitMatrices) (v : InputBox) (x curve head rest : Array Grid) :=
  Array.ofFn fun i : Fin x.size =>
    let other := max 0 (curve[i.val]!.hi+rest[i.val]!.hi+upProduct ms.tail[i.val]! v.tail)
    orbitDamping x[i.val]! (max 0 head[i.val]!.hi) other v.q v.dq

def headError (jac : Array Grid) (v : InputBox) (r : Nat) : Nat → Int
  | 0 => 0
  | s+1 => headError jac v r s+upProduct (grAbs jac[r*24+s]!) v.radii[s]!

def highError (ms : OrbitMatrices) (damp : Array DampingInput) (r : Nat) : Nat → Grid
  | 0 => ⟨0,0⟩
  | n+1 =>
    let s := highError ms damp r n
    let high := toGrid ms.high[n]![r]!
    let top := damp[n*65]!.top
    ⟨s.lo+downProduct (min 0 high.lo) top,s.hi+upProduct (max 0 high.hi) top⟩

def coordinateError (ms : OrbitMatrices) (v : InputBox) (damp : Array DampingInput)
    (density errors jac : Array Grid) (r : Nat) :=
  errors[r]!.hi+upProduct v.q (headError jac v r 24)+upProduct v.dq (grAbs density[r]!)+
    ceilShift damp[18*65]!.top 7+ms.remainder[r]!

def coordinateResult (ms : OrbitMatrices) (damp : Array DampingInput) (y : Array Grid) (r : Nat) (e : Int) :=
  let high := highError ms damp r 19
  toFine ⟨max 0 (gridOne/2+y[r]!.lo-e+high.lo),min gridOne (gridOne/2+y[r]!.hi+e+high.hi)⟩

def orbitImage (ms : OrbitMatrices) (d : Domain) (box : Box) : Option (Box × I) := do
  let v ← inputBox box d
  let x ← mapPoints ms.coeff v.center
  let curve ← mapPoints ms.curvature v.top
  let head ← mapPoints ms.absCoeff (v.radii.mapIdx (fun i b => if i<24 then b else 0))
  let rest ← mapPoints ms.absCoeff (v.radii.mapIdx (fun i b => if i<24 then 0 else b))
  let damping := dampingArray ms v x curve head rest
  let y ← mapPoints ms.weights (damping.map (·.center))
  let density ← mapPoints ms.weights (damping.map (·.density))
  let errors ← mapPoints ms.absWeights (damping.map (·.error))
  let jac ← mapPoints ms.products (damping.map (·.linear))
  let es := Array.ofFn fun r : Fin 64 => coordinateError ms v damping density errors jac r.val
  guard (es.all fun e => 0≤e)
  let result := Array.ofFn fun r : Fin 64 => coordinateResult ms damping y r.val es[r.val]!
  guard (result.all ok)
  return (result,v.inverse)

def membershipSlack (outer inner : Box) : I := Id.run do
  let mut s := unit
  for i in [:outer.size] do
    if inner[i]!.lo>0 then s := min s (outer[i]!.lo-inner[i]!.lo)
    s := min s (inner[i]!.hi-outer[i]!.hi)
  return ⟨s,s⟩

structure OrbitResult where
  k : Nat
  panel : Nat
  entry : Nat
  entrySlack : I
  imageSlack : I
  inverse : I
  deriving Inhabited

def panelOrbit (ms : OrbitMatrices) (d : Domain) : Option OrbitResult := do
  let (image,inv) ← orbitImage ms d d.box
  let s := membershipSlack image d.inner
  let minImage := rat (if d.k=3 then 6 else 19) (10^7)
  guard (below minImage s)
  let mut orbit := orders.map fun h => rat 1 (2^h)
  let mut inverse := inv
  for _ in [:d.entry] do
    let (next,iv) ← orbitImage ms d orbit
    orbit := next
    inverse := maxI inverse iv
  let e := membershipSlack orbit d.inner
  guard (below (rat 1 (10^8)) e && below inverse (inverseCap d.k))
  return ⟨d.k,d.index,d.entry,e,s,inverse⟩

def orbitGroup (k start count : Nat) : Option (Array OrbitResult) := do
  let ds ← panelFamily k
  guard (count>0 && start+count≤ds.size)
  let ms ← orbitMatrices
  let mut out := #[]
  for i in [start:start+count] do out := out.push (← panelOrbit ms ds[i]!)
  return out

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean <==
import GlobalAudit.Orbit
import EndpointAudit.MomentQuadrature

namespace SPA.Global.Reference
open ThreeBox

def coefficientRow (n j : Nat) : Nat → Array PairI
  | 0 => #[⟨one,zero⟩]
  | h+1 => let c := coefficientRow n j h; c.push (nextCoeff c[h]! h n j)

def basisTerm (s : Interp) (a : I) (r : Nat) :=
  if s.l=s.u then (if s.l=r then a else zero)
  else if s.l=r then scale (overNat a s.length) s.fromLeft
  else if s.u=r then scale (overNat a s.length) s.fromRight else zero

def curveTerm (s : Interp) (a : I) (r : Nat) :=
  if s.l≠s.u && s.prior=r then mul (absI a) s.curvature else zero

def orbitWeight (n j : Nat) (cs : Array PairI) (r : Nat) :=
  let h := orders[r]!
  if n=0 && j=0 then neg (divPos (overNat (MomentQuadrature.harmonic (h-1)) 16) pi)
  else mul (overNat (SiteQuadrature.weight n (2*j)) (if j=0 then 32 else 16)) (scale cs[h]!.re h)

def node (n j : Nat) : Node :=
  let c := coefficientRow n j 256
  let span (f : Interp → I → Nat → I) := Array.ofFn fun r : Fin 64 =>
    SiteQuadrature.sum 256 (fun h => f segments[h]! c[h+1]!.re r.val)
  ⟨span basisTerm,span curveTerm,add (absI c[256]!.re) (absI c[256]!.im),
   Array.ofFn (fun r : Fin 64 => orbitWeight n j c r)⟩

def nodes := Array.ofFn fun i : Fin 1235 => node (i.val/65) (i.val%65)

def signedBand (w : I) : I := ⟨min 0 w.lo,max 0 w.hi⟩
def highRow (n : Nat) : Array I :=
  let rows := Array.ofFn fun j : Fin 448 =>
    let c := coefficientRow n (j.val+65) 256
    Array.ofFn (fun r : Fin 64 => signedBand (orbitWeight n (j.val+65) c r.val))
  Array.ofFn (fun r : Fin 64 => SiteQuadrature.sum 448 fun j => rows[j]![r.val]!)

def refA (j i : Nat) := nodes[i]!.coeff[j]!
def refC (j i : Nat) := nodes[i]!.curv[j]!
def refW (j r : Nat) := nodes[j]!.weights[r]!
def refJ (j i : Nat) := mul (refW j (i/24)) (refA (i%24) j)

def pieces (p i : Nat) := (p >>> (laneBits*i)) &&& (laneBase-1)

def entryFits (m : PackedMap) (j i : Nat) (x : I) : Bool :=
  let c := Int.ofNat (pieces m.packed[j]! i)+m.shifts[j]!
  let endpoints := toFine ⟨c-m.coeffError,c+m.coeffError⟩
  ok x && decide (endpoints.lo≤x.lo ∧ x.hi≤endpoints.hi)

def span (m : PackedMap) (j : Nat) : Nat :=
  (List.range m.rows).foldl (fun v i => max v (pieces m.packed[j]! i)) 0
def mapTest (m : PackedMap) (nr nc : Nat) (f : Nat → Nat → I) : Bool :=
  m.rows=nr && m.packed.size=nc && m.shifts.size=nc &&
    (List.range nc).all (fun j => decide (m.packed[j]! < (1 <<< (laneBits*nr))) &&
      (List.range nr).all (fun i => entryFits m j i (f j i))) &&
    decide (((List.range nc).map (span m)).sum≤m.rangeSum)

def fineInside (g : Grid) (x : I) := ok x && decide ((toFine g).lo≤x.lo ∧ x.hi≤(toFine g).hi)

def modeTest (m : OrbitMatrices) (n : Nat) :=
  let row := highRow n
  (List.range 64).all (fun r => fineInside (toGrid m.high[n]![r]!) row[r]!)

def otherTest (m : OrbitMatrices) :=
  decide (m.tail.size=1235 ∧ m.high.size=19 ∧ m.remainder.size=64) &&
  (List.range 1235).all (fun i => ok nodes[i]!.tail && decide (nodes[i]!.tail.hi≤(toFine (grPoint m.tail[i]!)).hi)) &&
  (List.range 19).all (modeTest m) &&
  (List.range 64).all (fun r => let t := add (scale aliasFactor (20*(orders[r]!+14))) (rat 1 (10^13))
                               decide (t.hi≤(toFine (grPoint m.remainder[r]!)).hi))

def audit (m : OrbitMatrices) (part : Nat) : Bool :=
  match part with
  | 0 => mapTest m.coeff 1235 64 refA
  | 1 => mapTest m.absCoeff 1235 64 (fun j i => absI (refA j i))
  | 2 => mapTest m.curvature 1235 64 refC
  | 3 => mapTest m.weights 64 1235 refW
  | 4 => mapTest m.absWeights 64 1235 (fun j i => absI (refW j i))
  | 5 => mapTest m.products 1536 1235 refJ
  | _ => otherTest m

def certified (part : Nat) : Bool :=
  match orbitMatrices with | none => false | some m => audit m part

end SPA.Global.Reference


==> anc/audit/supplement/endpoint-lean/GlobalAudit/Packed.lean <==
import EndpointAudit.Interval

namespace SPA.Global

/-- Integer endpoints on the 2^-60 grid. Transcendental tables and coefficient
    enclosures are constructed on the finer grid of EndpointAudit.Interval. -/
structure Grid where
  lo : Int
  hi : Int
  deriving Inhabited, Repr

def gridBits : Nat := 60
def gridOne : Int := 2^gridBits
def floorShift (x : Int) (b : Nat) := x >>> b
def ceilShift (x : Int) (b : Nat) := -((-x) >>> b)
def toGrid (v : I) : Grid :=
  if ok v then ⟨floorShift v.lo (bits-gridBits),ceilShift v.hi (bits-gridBits)⟩ else ⟨1,0⟩
def toFine (v : Grid) : I := ⟨v.lo <<< (bits-gridBits),v.hi <<< (bits-gridBits)⟩
def grPoint (x : Int) : Grid := ⟨x,x⟩
def grMid (a : Grid) := floorShift (a.lo+a.hi) 1
def grRadius (a : Grid) := a.hi-grMid a
def grAbs (a : Grid) := max (-a.lo) a.hi
def upProduct (a b : Int) := ceilShift (a*b) gridBits
def downProduct (a b : Int) := floorShift (a*b) gridBits
def grTimesNonneg (a : Grid) (b : Int) : Grid := ⟨downProduct a.lo b, upProduct a.hi b⟩

/-- Each lane holds a nonnegative coordinate. Split and join balanced halves
    to avoid repeatedly shifting a full-length integer for single coordinates. -/
def laneBits : Nat := 192
def laneBase : Nat := 2^laneBits

private def packAux (a : Array Int) (bias : Int) (start len : Nat) (fuel : Nat) : Nat :=
  match fuel with
  | 0 => Id.run do
    let mut out := 0
    for j in [:len] do out := (out <<< laneBits) + (a[start+len-1-j]!-bias).toNat
    return out
  | f+1 =>
    let n := len/2
    packAux a bias start n f + (packAux a bias (start+n) (len-n) f <<< (laneBits*n))

/-- One signed coordinate in a pair of radix-2^192 accumulators. -/
def readLane (p n : Nat) (bias : Int) (i : Nat) : Int :=
  Int.ofNat ((p >>> (laneBits*i)) &&& (laneBase-1)) -
  Int.ofNat ((n >>> (laneBits*i)) &&& (laneBase-1)) + bias

def unpackDigits (p n : Nat) (bias : Int) (len : Nat) (acc : Array Int) (fuel : Nat) : Array Int :=
  match fuel with
  | 0 => acc ++ Array.ofFn (fun i : Fin len => readLane p n bias i)
  | f+1 =>
    let left := len/2
    let b := left*laneBits
    let mask := (1 <<< b)-1
    let a := unpackDigits (p &&& mask) (n &&& mask) bias left acc f
    unpackDigits (p >>> b) (n >>> b) bias (len-left) a f

/-- A column contains grid centers shifted by its minimum. coeffError bounds
    the distance of *every* original real coefficient from its grid center,
    in grid units. rangeSum is the sum of the column ranges. -/
structure PackedMap where
  rows : Nat
  packed : Array Nat
  shifts : Array Int
  rangeSum : Nat
  coeffError : Int
  deriving Inhabited

def buildMap (rows cols : Nat) (coefficient : Nat → Nat → I) : Option PackedMap := Id.run do
  if rows == 0 || cols == 0 then return none
  let mut packed := Array.mkEmpty cols
  let mut shifts := Array.mkEmpty cols
  let mut ranges := 0
  let mut err : Int := 0
  for j in [:cols] do
    let mut a := Array.mkEmpty rows
    let mut bottom : Int := 0
    let mut top : Int := 0
    for i in [:rows] do
      let v := coefficient j i
      if !ok v then return none
      let g := toGrid v
      let c := grMid g
      a := a.push c
      bottom := min bottom c
      top := max top c
      err := max err (grRadius g)
    packed := packed.push (packAux a bottom 0 rows (rows.log2-3))
    shifts := shifts.push bottom
    ranges := ranges+(top-bottom).toNat
  return some ⟨rows,packed,shifts,ranges,err⟩

structure PackedSums where
  positive : Nat := 0
  negative : Nat := 0
  bias : Int := 0
  total : Nat := 0
  biggest : Nat := 0

/-- Accumulate the first j columns, maintaining the two signed sums. -/
def packedSums (m : PackedMap) (x : Array Int) : Nat → PackedSums
  | 0 => {}
  | j+1 =>
    let st := packedSums m x j
    let v := x[j]!
    let a := v.natAbs
    { positive := if v>0 then st.positive+m.packed[j]!*a else st.positive
      negative := if v<0 then st.negative+m.packed[j]!*a else st.negative
      bias := st.bias+v*m.shifts[j]!
      total := st.total+a
      biggest := max st.biggest a }

/-- The scalar multipliers are signed integers in grid units. The positive
    and negative packed sums are separate. The guard bounds every lane of
    both sums strictly below its base, so no inter-coordinate carry occurs.
    Matrix entry uncertainty costs at most coeffError * sum |x_j| before
    the final outward shift. No machine-word wraparound is used. -/
def mapPoints (m : PackedMap) (x : Array Int) : Option (Array Grid) := Id.run do
  if x.size != m.packed.size then return none
  let st := packedSums m x x.size
  if st.biggest*m.rangeSum >= laneBase then return none
  let err := m.coeffError*st.total
  let raw := unpackDigits st.positive st.negative st.bias m.rows (Array.mkEmpty m.rows) (m.rows.log2-3)
  return some (raw.map fun v => ⟨floorShift (v-err) gridBits,ceilShift (v+err) gridBits⟩)

/-- Tables for exp(-j/256^t), with t=0,...,4. All entries are derived
    from the rational Taylor/interval computation, including j=0. -/
def expTables : Array (Array Grid) := Id.run do
  let mut tables := #[]
  for t in [:5] do
    let factor := expNeg (rat (-1) (256^t))
    let mut v := one
    let mut row := #[]
    for _ in [:256] do
      row := row.push (toGrid v)
      v := mul v factor
    tables := tables.push row
  return tables

def gridExpPoint (x : Int) : Grid := Id.run do
  let a := (-min x 0).toNat
  if a ≥ 64*gridOne.toNat then return ⟨0,1⟩
  let mut lo := gridOne
  let mut hi := gridOne
  for t in [:5] do
    let j := (a >>> (gridBits-8*t)) &&& 255
    let f := expTables[t]![j]!
    lo := downProduct lo f.lo
    hi := upProduct hi f.hi
  let rem : Int := a &&& ((1 <<< (gridBits-32))-1)
  -- 1-r <= exp(-r) <= 1-r+r²/2; here r<2^-32, so r²/2<2^-60.
  return ⟨max 0 (downProduct lo (gridOne-rem)),min gridOne (upProduct hi (gridOne-rem+1))⟩

def gridExpValid : Bool :=
  gridBits=60 && bits≥gridBits && 2*32+1>gridBits &&
  below (expNeg (whole (-64))) (rat 1 (2^gridBits)) &&
  expTables.all (fun t => t.size=256 && t.all (fun g => 0≤g.lo && g.lo≤g.hi && g.hi≤gridOne+1))

def gridDamp (v : Grid) : Grid := ⟨(gridExpPoint v.lo).lo,(gridExpPoint v.hi).hi⟩

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/Panels.lean <==
import PanelChecks
import EndpointAudit.ThreeKernel

namespace SPA.Global

open ThreeBox

structure Domain where
  k : Nat
  index : Nat
  left : I
  right : I
  box : Box
  inner : Box
  entry : Nat
  deriving Inhabited

def orders := PanelChecks.orders
def segments := interpolationTo orders 256
def inverseCap (k : Nat) := if k=3 then rat 14 3 else whole 5

def panelFamily (k : Nat) : Option (Array Domain) := do
  let data ← (PanelChecks.loadPanels k).toOption
  let (start,width,den,count) := if k=3 then (2100,1,500,40) else (145440,2001,16000,16)
  guard (data.denominator=10^9 && data.orders=orders && orders.size=64 &&
         orders[0]! = 1 && orders.back! = 256 && data.panels.size=count)
  let mut family := #[]
  for i in [:count] do
    let p := data.panels[i]!
    let a := start+width*i
    let b := a+width
    guard (p.k=k && p.lower.size=64 && p.upper.size=64 && 2*p.upper[0]!≤data.denominator &&
      PanelChecks.sameFraction (PanelChecks.fraction p.left) a den &&
      PanelChecks.sameFraction (PanelChecks.fraction p.right) b den)
    let mut box := #[]
    let mut inner := #[]
    for j in [:64] do
      guard (p.lower[j]! < p.upper[j]! && p.upper[j]! < data.denominator)
      let lo := rat p.lower[j]! data.denominator
      let hi := rat p.upper[j]! data.denominator
      box := box.push ⟨lo.lo,hi.hi⟩
      inner := inner.push ⟨lo.hi,hi.lo⟩
    let floor := if k=3 then rat 2 5 else rat 9 20
    guard (below floor (lowerPt box[0]!) && 0<p.entry && p.entry≤(if k=3 then 49 else 31))
    family := family.push ⟨k,i+1,rat a den,rat b den,box,inner,p.entry⟩
  return family

def panelConstants : Bool :=
  (segments.size=256 && orders.size=64) &&
  below (rat 909 100) (sub (scale ln2 16) (whole 2)) &&
  below (scale ln2 16) (rat 11091 1000) &&
  atMost (whole 2) (inverseCap 3) && atMost (whole 2) (inverseCap 4)

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean <==
import GlobalAudit.GramData

namespace SPA.Global
open ThreeBox

abbrev SquareBox (n : Nat) := Vector (Vector I n) n

def entry {n : Nat} (a : SquareBox n) (i j : Fin n) := (a.get i).get j

/-- Store the interval Schur complement after one positive pivot.
Array-backed rows evaluate each entry just once per elimination level. -/
def schurBox {n : Nat} (a : SquareBox (n+1)) (inv : I) : SquareBox n :=
  Vector.ofFn fun i =>
    let weight := mul (entry a i.succ 0) inv
    Vector.ofFn fun j =>
      sub (entry a i.succ j.succ) (mul weight (entry a j.succ 0))

def pivotLoop (floor : I) : (n : Nat) → SquareBox n → Option I
  | 0, _ => some invalid
  | n+1, a => do
    let p := entry a 0 0
    guard (below floor p)
    let tail ← pivotLoop floor n (schurBox a (recipPos p))
    return if n=0 then lowerPt p else minI (lowerPt p) tail

def fromTriangle (dim : Nat) (matrix : Box) : SquareBox dim :=
  Vector.ofFn fun i => Vector.ofFn fun j =>
    matrix[triangle (max i.val j.val) (min i.val j.val)]!

def triangularPivots (dim : Nat) (matrix : Box) (floor : I) :=
  pivotLoop floor dim (fromTriangle dim matrix)

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean <==
import EndpointAudit.ThreeKernel

namespace SPA.Global
open ThreeBox

def posExp (x : I) := recipPos (expNeg (neg x))
def prob (k : Nat) := rat 1 (2^k)
def epsilon (k : Nat) := mul (rat (121*k) 100) (prob k)
def lowMean (k : Nat) := overNat (sub one (prob k)) 2

/-- Moment cap from the common profile and the inverse-moment inequality. -/
def commonCap (k h : Nat) : I :=
  if h=0 then one else
  minI (add (overNat (epsilon k) 2) (overNat (sub one (epsilon k)) (2^h)))
       (rat (7*(h-1)^(h-1)) (4*h^h))

def commonInvariance (k : Nat) : Bool := Id.run do
  let m := k-1
  let C := rat 7 8
  let mu := lowMean k
  let hi := overNat (scale ln2 (k*2^k)) 2
  let lo := sub hi (whole k)
  let mut J := zero
  let mut B := zero
  let mut harmonic := zero
  for h in [1:129] do
    if h≥2 then
      let power := powI (commonCap k h) m
      J := add J power
      B := add B (overNat (scale (mul harmonic power) 2) h)
    harmonic := add harmonic (rat 1 h)
  J := add J (overNat (powI C m) ((m-1)*128^(m-1)))
  B := add B (scale (mul (powI (overNat C 128) m) (add (overNat harmonic m) (rat 1 (m-1)))) 2)
  let z := expNeg (neg (mul lo (powI mu m)))
  let z1 := mul z (expNeg (neg (overNat (mul lo (powI mu (2*m))) 4)))
  let bump := posExp (mul hi (powI (commonCap k 2) m))
  let mean := sub (sub (rat 1 2) (overNat z1 4))
                  (overNat (add (powI z 2) (mul (powI z 3) bump)) 8)
  let v := mul hi B
  let av := mul (rat 4 5) v
  let denom := add one (scale av 2)
  let gaussian := divPos (scale (sqrtI denom) 2)
                         (mul (add one av) (add one (posExp (divPos v denom))))
  let inv := sub (add one (posExp (mul hi J))) (expNeg (neg (overNat hi (2^m))))
  return below mu mean && below (sub one (epsilon k)) gaussian &&
    below inv (rat 11 4) && below z (scale (prob k) 2)

/-- Base values of the decreasing majorants in the common-class proof. -/
def uniformInvariance : Bool := Id.run do
  let k := 8
  let p := prob k
  let eps := epsilon k
  let a := rat 17 10
  let c := rat 7 8
  let loss := mul (scale p k) (add (whole 2) (scale ln2 (k-1)))
  let growth := posExp (scale (mul (mul a ln2) (scale p k)) 2)
  let j := add (posExp (rat 265 1000))
    (scale (mul (mul (powI c 2) (powI (rat 56 100) 5)) (sub (overNat (powI pi 2) 6) (rat 5 4))) 16)
  let meanCost := add (overNat a 4) (overNat (add (mul (powI a 2) p) (scale (mul (powI a 3) (powI p 2)) 2)) 8)
  return below (scale eps (k-1)) (rat 265 1000) &&
    below (add (rat 1 8) (overNat (scale eps 3) 8)) (rat 14 100) &&
    below j a && below (mul a ln2) (rat 121 100) &&
    below (add one growth) (rat 11 4) && below (posExp loss) a &&
    below growth (whole 2) && below meanCost (rat 1 2)

def uniformContraction : Bool :=
  below ln2 (rat 694 1000) && below (qBound 6) (rat 797 1000) &&
  below (qBound 8) (rat 1 3) &&
  below (add (overNat (epsilon 6) 2) (overNat (sub one (epsilon 6)) 4)) (rat 28 100) &&
  below (rat (56*7) (100*5)) one &&
  below (rat 2018 100) (sub (scale ln2 32) (whole 2)) &&
  below (scale ln2 32) (rat 2219 100)

def largeKBase : Bool := Id.run do
  let k := 11
  let p := prob k
  let S := add (overNat (powI (rat 26 100) (k-2)) 2)
               (mul (rat 55 100) (powI (rat 13 100) (k-3)))
  let gain := mul (overNat (scale ln2 3) 4) (add (rat 4 9) (divPos (scale S (k*k)) (scale p 4)))
  let base := overNat (powI ln2 2) 4
  let lo := sub (sub base (overNat (sub (rat 1 8) (overNat ln2 12)) (k*k))) (scale p (2*k))
  let hi := add (add base (overNat (sub one ln2) (4*k))) (scale p (2*k))
  return below gain (rat 1 3) && below (rat 105 1000) lo && below hi (rat 14 100) &&
    below (rat 98 100) (sub one (scale p k)) &&
    below (divPos (mul (rat 7 8) (powI (rat 26 100) (k-1))) p) (rat 1 100) &&
    below (add (overNat (add one ln2) 2) (mul (rat (2*k*k) 3) p)) (whole 2)

def scalarOK : Bool :=
  #[5,6,7].all commonInvariance && uniformInvariance && uniformContraction && largeKBase

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean <==
import GlobalAudit.PivotLoop

namespace SPA.Global
open ThreeBox

structure SpectralInput where
  upper : Array Int
  lower : Array Int
  tail : Int
  meshError : I

def spectralInput (k : Nat) (b : MomentBounds) : Option SpectralInput := do
  guard (b.lower.size=headSize && b.upper.size=headSize && ok b.tail && 0≤b.tail.lo)
  let mut low := #[]
  let mut high := #[]
  let mut ey2 := b.tail
  let mut harmonic := zero
  for h in [1:headSize+1] do
    let l := powI b.lower[h-1]! (k-1)
    let u := powI b.upper[h-1]! (k-1)
    guard (ok l && ok u && 0≤l.lo && l.lo≤u.hi)
    low := low.push l.lo
    high := high.push u.hi
    ey2 := add ey2 (overNat (scale (mul harmonic u) 2) h)
    harmonic := add harmonic (rat 1 h)
  guard (ok ey2)
  return ⟨high,low,b.tail.hi,upperPt (overNat ey2 (8*mesh^2))⟩

/-- Every individual coefficient is replaced by its upper endpoint before
    testing its sign. Products are summed exactly in units of 2^-768. -/
def nodeUpper (caps : SpectralInput) (c : CoeffNode) : I := Id.run do
  let mut total := c.tailMod*caps.tail
  for i in [:c.reUpper.size] do
    let a := c.reUpper[i]!
    total := total + a*(if a≥0 then caps.upper[i]! else caps.lower[i]!)
  let v := ceilDiv total unit
  return ⟨v,v⟩

def transformedDamping (sigma tau rate y : I) : I :=
  let psi := expNeg (mul rate (minI zero y))
  divPos (mul (sub sigma tau) psi) (sub sigma (mul tau psi))

def excessBox (k : Nat) (b : MomentBounds) (A tau : I) (i : Nat) : I :=
  sub (mul A (powI b.upper[i]! (k-2))) tau

def extendActive (w : Nat → I) (i : Nat) (coords : Box) : Option Box := do
  guard (ok (w i))
  if (w i).hi>0 then
    guard (i=coords.size)
    return coords.push (upperPt (w i))
  return coords

def activeSizeOK (k dim : Nat) : Bool := match k with
    | 3 => 12≤dim && dim≤15
    | 4 => 6≤dim && dim≤17
    | 5 => dim==14
    | _ => false
def positiveBlock (k : Nat) (b : MomentBounds) (A tau : I) : Option Box := do
  let limit := mul A (powI (overNat (sub b.cap one) (2*(headSize+1))) (k-2))
  guard (atMost limit tau)
  let coords ← forIn [:headSize] (#[]:Box) (fun i s => (extendActive (excessBox k b A tau) i s).map ForInStep.yield)
  guard (activeSizeOK k coords.size)
  return coords

/-- Eliminate one pivot at a time, recording the least lower endpoint.
The input lists the entries of a symmetric matrix in lower triangular order. -/
def leastPivot (dim : Nat) (matrix : Box) (floor : I) : Option I :=
  triangularPivots dim matrix floor

structure GramResult where
  k : Nat
  first : Nat
  last : Nat
  dampRate : I
  weightRate : I
  dim : Nat
  least : I
  deriving Inhabited

structure CellTerm where
  bound : I
  row : Box
  deriving Inhabited

structure ModeTerm where
  diff : I
  gram : Box
  cells : Array CellTerm
  deriving Inhabited

def dampingAtZero (sigma tau rate : I) (values : Box) : Option I := do
  let s := transformedDamping sigma tau rate values[0]!
  guard (ok s)
  return upperPt s

def cellTerm (sigma tau rate sn meshError : I) (t : ModeTables) (values : Box)
    (i : Nat) : Option CellTerm := do
  let y := add (maxI values[i]! values[i+1]!) meshError
  let f := transformedDamping sigma tau rate y
  let bound := overNat (mul (sub sn f) t.weight[i]!) mesh
  guard (ok bound)
  return ⟨bound,t.averages[i]!⟩

def modeTerm (sigma tau rate sn base meshError : I) (t : ModeTables) (values : Box) : Option ModeTerm := do
  let cells ← tabulateM t.averages.size (cellTerm sigma tau rate sn meshError t values)
  return ⟨sub sn base,t.gram,cells⟩

def initialEntry (sigma tau base : I) (active : Box) (r c : Nat) : I :=
  if r=c then sub (divPos (sub sigma tau) (scale active[r]! (r+1))) (overNat base (r+1)) else zero

def addCellTerm (r c : Nat) (entry : I) (t : CellTerm) : I :=
  if t.bound.lo>0 then add entry (mul (mul (lowerPt t.bound) t.row[r]!) t.row[c]!) else entry

def addModeTerm (r c : Nat) (entry : I) (t : ModeTerm) : I :=
  let e := sub entry (mul t.diff t.gram[triangle r c]!)
  t.cells.foldl (addCellTerm r c) e

def checkedMatrix (sigma tau base : I) (active : Box) (modes : Array ModeTerm) : Box :=
  triangleTable (fun r c => modes.foldl (addModeTerm r c) (initialEntry sigma tau base active r c)) active.size

def gramTest (k : Nat) (b : MomentBounds) (tables : Array ModeTables)
    (sigma tau dampRate weightRate : I) : Option GramResult := do
  let caps ← spectralInput k b
  let A := overNat (scale weightRate (k*(k-1))) 2
  let active ← positiveBlock k b A tau
  let dim := active.size
  let rate := scale dampRate k
  guard (pos tau && below tau sigma && pos rate && tables.size=9)
  let sums := tables.map (fun t => t.nodes.map (nodeUpper caps))
  let zeroBounds ← tabulateM tables.size (fun n => dampingAtZero sigma tau rate sums[n]!)
  let base := zeroBounds[8]!
  let modes ← tabulateM 8 (fun n => modeTerm sigma tau rate zeroBounds[n]! base caps.meshError tables[n]! sums[n]!)
  let matrix := checkedMatrix sigma tau base active modes
  let floor := rat (if k=3 then 44 else if k=4 then 35 else 23) 1000
  let p ← leastPivot dim matrix floor
  return ⟨k,b.first,b.last,dampRate,weightRate,dim,p⟩

def gramFamily (k : Nat) : Option (Array GramResult) := do
  guard (k=3 || k=4 || k=5)
  let tau := rat 1 (if k=3 then 2 else if k=4 then 10 else 50)
  let q := qBound k
  let tables ← fourierTables (if k=3 then 12 else 8) (if k=3 then 15 else if k=4 then 17 else 14)
  if k=5 then
    let b := boundsFive
    let sigma := mul q (divPos (scale (mul b.left b.right) 4) (powI (add b.left b.right) 2))
    return #[← gramTest k b tables sigma tau b.left b.left, ← gramTest k b tables sigma tau b.right b.right]
  let ds ← panelFamily k
  let stride := if k=3 then 10 else 1
  let mut out := #[]
  for i in [:ds.size/stride] do
    let b ← boundsGroup ds (i*stride) stride
    out := out.push (← gramTest k b tables q tau b.left b.right)
  return out

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalChecks.lean <==
import GlobalAudit
import Lean

namespace SPA.Global

theorem three_entry_and_invariance : certifiedOrbits 3 40 49 = true := by native_decide
theorem four_entry_and_invariance : certifiedOrbits 4 16 31 = true := by native_decide

theorem three_four_gram_blocks : certifiedBlocks 3 4 = true := by native_decide
theorem four_sixteen_gram_blocks : certifiedBlocks 4 16 = true := by native_decide
theorem five_two_gram_blocks : certifiedBlocks 5 2 = true := by native_decide

theorem common_class_finite_checks : (#[5,6,7].all commonInvariance && uniformInvariance) = true := by native_decide
theorem common_contraction_bases : uniformContraction = true := by native_decide
theorem large_k_finite_score_bounds : largeKBase = true := by native_decide

/-- Exact signed dot products, including non-dyadic coefficients, and
    deliberate failure of both the carry guard and a Schur pivot. -/
private def arithmeticControls : Bool := Id.run do
  let cols := #[#[rat 1 3,whole (-2),whole 5],#[rat (-1) 7,whole 4,zero]]
  let some matrix := buildMap 3 2 (fun j r => cols[j]![r]!) | return false
  let some result := mapPoints matrix #[-2*gridOne,3*gridOne] | return false
  let want := #[rat (-23) 21,whole 16,whole (-10)]
  for r in [:3] do
    let v := toFine result[r]!
    if !(ok v && v.lo≤want[r]!.lo && want[r]!.hi≤v.hi) then return false
  return (mapPoints matrix #[(laneBase:Int),0]).isNone &&
    (leastPivot 2 #[one,whole 2,one] zero).isNone &&
    (leastPivot 2 #[whole 2,one,whole 2] one).isSome

theorem signed_products_and_rejection_controls : arithmeticControls = true := by native_decide

end SPA.Global


==> anc/audit/supplement/endpoint-lean/GlobalMain.lean <==
import GlobalAudit

open SPA SPA.Global

private def orbit (k : Nat) : IO Bool := do
  let count := if k=3 then 40 else 16
  let depth := if k=3 then 49 else 31
  let some rows := orbitGroup k 0 count | IO.eprintln s!"k={k} orbit failure"; return false
  for r in rows do
    IO.println s!"k={k} panel={r.panel} entry={r.entry} entry_lo_e-12={r.entrySlack.lo*10^12/unit} image_lo_e-12={r.imageSlack.lo*10^12/unit} inverse_hi_e-12={ceilDiv (r.inverse.hi*10^12) unit}"
  return rows.size=count && (rows.foldl (fun a r => max a r.entry) 0)=depth

private def blocks (k : Nat) : IO Bool := do
  let some results := gramFamily k | IO.eprintln s!"k={k} Gram failure"; return false
  for r in results do
    IO.println s!"k={k} panels={r.first}-{r.last} damp_lo_e-8={r.dampRate.lo*10^8/unit} weight_hi_e-8={ceilDiv (r.weightRate.hi*10^8) unit} dimension={r.dim} pivot_lo_e-12={r.least.lo*10^12/unit}"
  return results.size=(if k=3 then 4 else if k=4 then 16 else 2)

private def scalars : IO Bool := do
  for k in [5,6,7] do
    IO.println s!"k={k} mean/profile/inverse/damping={commonInvariance k}"
  IO.println s!"uniform_invariance={uniformInvariance} contraction_bases={uniformContraction} large_k_score={largeKBase}"
  return scalarOK

private def allChecks : IO Bool := do
  for k in [3,4] do if !(← orbit k) then return false
  for k in [3,4,5] do if !(← blocks k) then return false
  scalars

def main (args : List String) : IO UInt32 := do
  let result ← match args with
    | [] => allChecks
    | ["orbit", "3"] => orbit 3
    | ["orbit", "4"] => orbit 4
    | ["gram", "3"] => blocks 3
    | ["gram", "4"] => blocks 4
    | ["gram", "5"] => blocks 5
    | ["scalars"] => scalars
    | _ => do IO.eprintln "usage: globalAudit [orbit 3|4 / gram 3|4|5 / scalars]"; pure false
  if result then IO.println "PASS Lean global certificate"; return 0
  IO.eprintln "FAIL Lean global certificate"
  return 1


==> anc/audit/supplement/endpoint-lean/Main.lean <==
import EndpointAudit

open SPA

def decimalLower (v : I) : String :=
  if ok v then toString (v.lo * 10^15 / unit) else "invalid"

def decimalUpper (v : I) : String :=
  if ok v then toString (ceilDiv (v.hi * 10^15) unit) else "invalid"

def report (r : Trial) (v : Result) : IO Unit := do
  let direct := if r.k ≤ 6 then toString v.strictTrialOK else "n/a"
  let workedExample := if r.k = 5 then toString v.smallExampleOK else "n/a"
  IO.println s!"k={r.k} left_1e-10={r.left10} trial_1e-10={r.t10} right_1e-10={r.right10} input={v.inputOK} left_lower_e-15={decimalLower v.leftMargin} right_lower_e-15={decimalLower v.rightMargin} direct={direct} example={workedExample} PASS={v.passed}"

def main (args : List String) : IO UInt32 := do
  let allowed := "panel4" :: trials.map (fun r => toString r.k)
  if !args.all allowed.contains then
    IO.eprintln "Usage: lake exe audit [3|4|5|6|7|8|9|10|panel4 ...]"
    return 2
  let mut passed := true
  for r in trials do
    if args.isEmpty || args.contains (toString r.k) then
      if r.k = 3 then
        let printed := ThreeScore.printed r
        let stronger := ThreeScore.stronger r
        let p := ThreeScore.printedPassed printed && ThreeScore.strongerPassed stronger
        IO.println s!"k=3 left_1e-10={r.left10} right_1e-10={r.right10} trial_score_at_right={ThreeScore.printBounds printed.score} trial_score_at_4.26678429403={ThreeScore.printBounds stronger.score} positive={p}"
        IO.println "k=3 left residual: lake exe k3Residual"
        passed := passed && p
      else
        let v := evaluate r
        report r v
        passed := passed && v.passed
  if args.isEmpty || args.contains "panel4" then
    let v := FourPanel.slack
    IO.println s!"k=4 step16_sandwich_lower_e-15={decimalLower v} PASS={pos v}"
    passed := passed && pos v
  return if passed then 0 else 1


==> anc/audit/supplement/endpoint-lean/PanelChecks.lean <==
import Lean
import EndpointAudit.Inputs

open Lean

namespace PanelChecks

structure Panel where
  k : Nat
  left : String
  right : String
  lower : Array Nat
  upper : Array Nat
  entry : Nat
  deriving FromJson, Inhabited

structure Panels where
  denominator : Nat
  orders : Array Nat
  panels : Array Panel
  deriving FromJson

abbrev Law := Array (Nat × Nat)

private def threeData := include_str ".." / "certificate" / "boxes3.json"
private def fourData := include_str ".." / "certificate" / "boxes4.json"
private def anchorData := include_str ".." / "certificate" / "anchors.json"

def orders : Array Nat :=
  (Array.range 256).map (· + 1) |>.filter fun h =>
    h ≤ 24 || (h ≤ 48 && h % 2 == 0) || (h ≤ 96 && h % 4 == 0) ||
    (h ≤ 192 && h % 8 == 0) || h % 16 == 0

def fraction (s : String) : Option (Nat × Nat) := do
  match s.splitOn "/" with
  | [n,d] => return (← n.toNat?, ← d.toNat?)
  | [n] => return (← n.toNat?, 1)
  | _ => none

def sameFraction (v : Option (Nat × Nat)) (n d : Nat) : Bool :=
  match v with
  | some (a,b) => b > 0 && a*d == n*b
  | none => false

/-- Compare the exact rational inverse moment by clearing all positive denominators. -/
def inverseOK (law : Law) (sd wd capNum capDen : Nat) : Bool := Id.run do
  let mut sum := 0
  let mut den := 1
  for (r,w) in law do
    if r ≥ sd || w == 0 then return false
    sum := sum*(sd-r) + w*sd*den
    den := den*(sd-r)
  return sum*capDen < den*wd*capNum

def member (data : Panels) (p : Panel) (law : Law) (sd wd : Nat) : Bool := Id.run do
  if sd == 0 || wd == 0 || (law.foldl (fun a rw => a + rw.2) 0) != wd then return false
  let (cn,cd) := if p.k == 3 then (14,3) else (5,1)
  if !inverseOK law sd wd cn cd || p.lower.size != orders.size || p.upper.size != orders.size then return false
  for j in [:orders.size] do
    let h := orders[j]!
    let numerator := (law.foldl (fun a rw => a + rw.2 * rw.1^h) 0) * data.denominator
    let denominator := wd * sd^h
    if !(p.lower[j]! * denominator < numerator && numerator < p.upper[j]! * denominator &&
         p.upper[j]! < data.denominator) then return false
  return true

def loadPanels (k : Nat) : Except String Panels := do
  if k != 3 && k != 4 then throw "unsupported panel family"
  fromJson? (← Json.parse (if k == 3 then threeData else fourData))

def check (k : Nat) : Except String Bool := do
  let data ← loadPanels k
  let anchors ← Json.parse anchorData
  let sd : Nat ← anchors.getObjValAs? Nat "site_denominator"
  let wd : Nat ← anchors.getObjValAs? Nat "mass_denominator"
  let laws ← (← anchors.getObjVal? "laws").getObjValAs? (Array Law) (toString k)
  let (start,delta,den,n) := if k == 3 then (2100,1,500,40) else (145440,2001,16000,16)
  if data.denominator != 10^9 || data.orders != orders || orders.size != 64 ||
      data.panels.size != n || laws.size != n then return false
  let mut trialHits := 0
  for i in [:n] do
    let p := data.panels[i]!
    let lo := start+i*delta
    let hi := lo+delta
    if p.upper.size != orders.size || 2*p.upper[0]! > data.denominator || p.k != k || !sameFraction (fraction p.left) lo den || !sameFraction (fraction p.right) hi den ||
       !member data p laws[i]! sd wd then return false
    if k == 4 && lo*10^10 < SPA.row4.left10*den && SPA.row4.right10*den < hi*10^10 then
      if !member data p SPA.row4.atoms.toArray SPA.row4.xden SPA.row4.wden then return false
      trialHits := trialHits+1
  return trialHits == (if k == 4 then 1 else 0)

theorem all_three_panel_anchors : (check 3).toOption = some true := by native_decide
theorem all_four_panel_anchors_and_printed_trial : (check 4).toOption = some true := by native_decide

end PanelChecks


==> anc/audit/supplement/endpoint-lean/PrintNumericAxioms.lean <==
import EndpointChecks
import GlobalChecks
import PrintedLeft

#print axioms widths_as_printed
#print axioms k5_width_target
#print axioms k3_ticks_and_positive_trials
#print axioms k4_endpoint_arithmetic
#print axioms k4_trial_moment_sandwich
#print axioms k5_endpoint_arithmetic
#print axioms k6_endpoint_arithmetic
#print axioms k7_endpoint_arithmetic
#print axioms k8_endpoint_arithmetic
#print axioms k9_endpoint_arithmetic
#print axioms k10_endpoint_arithmetic
#print axioms PanelChecks.all_three_panel_anchors
#print axioms PanelChecks.all_four_panel_anchors_and_printed_trial
#print axioms SPA.Global.three_entry_and_invariance
#print axioms SPA.Global.four_entry_and_invariance
#print axioms SPA.Global.three_four_gram_blocks
#print axioms SPA.Global.four_sixteen_gram_blocks
#print axioms SPA.Global.five_two_gram_blocks
#print axioms SPA.Global.common_class_finite_checks
#print axioms SPA.Global.common_contraction_bases
#print axioms SPA.Global.large_k_finite_score_bounds
#print axioms SPA.Global.signed_products_and_rejection_controls
#print axioms PrintedLeft.left_sign_check


==> anc/audit/supplement/endpoint-lean/PrintedLeft.lean <==
import EndpointAudit.Verify
import EndpointAudit.RoundedBinomial
import PanelChecks
open SPA

namespace PrintedLeft

def H : Nat := 8192
def density := rat 42667842934 (10^10)

/-- Enclose the 64 faces of panel 34 and bound the weight at each order
    by the previous stored upper face on the hull of panels 31 through 40. -/
def hullCaps : Option (Array I) := do
  let data ← (PanelChecks.loadPanels 3).toOption
  guard (data.orders == PanelChecks.orders && data.orders.size == 64 &&
    data.denominator == 10^9 && data.panels.size == 40)
  let p := data.panels[33]!
  guard (PanelChecks.sameFraction (PanelChecks.fraction p.left) 4266 1000 &&
    PanelChecks.sameFraction (PanelChecks.fraction p.right) 4268 1000 &&
    below (rat 4266 1000) density && below density (rat 4268 1000) &&
    PanelChecks.member data p row3.atoms.toArray row3.xden row3.wden)
  let mut hull := Array.replicate 64 (0 : Nat)
  for i in [30:40] do
    guard (data.panels[i]!.upper.size == 64)
    for j in [:64] do hull := hull.modify j (max · data.panels[i]!.upper[j]!)
  guard ((Array.range 63).all fun i => hull[i+1]! ≤ hull[i]!)
  let mut weights := #[zero]
  let mut j := 0
  for h in [1:257] do
    if j+1 < 64 && data.orders[j+1]! ≤ h then j := j+1
    guard (data.orders[j]! ≤ h && (j == 63 || h < data.orders[j+1]!))
    weights := weights.push (if hull[j]!*6*h ≤ 11*data.denominator then
        rat hull[j]! data.denominator else rat 11 (6*h))
  return weights

structure Report where
  score : I
  finiteGain : I
  tailGain : I
  upper : I
  deriving Inhabited

/-- The complex binomial recurrence is rounded down on a 320-bit grid.
Each rounded coefficient is within 2H·2^(-160) of its exact value:
the product of any consecutive multiplier norms is bounded by exp(33π).
The per-cell omissions and this error are paid for in momentError below. -/
def evaluate : Option Report := do
  let caps ← hullCaps
  let t := density
  let law := atoms row3
  let warnings := products law 2
  let clause := expectation (products law 3) logCost
  let marks := makeMarks warnings
  let rate := overNat (scale t 3) 2
  let ey := expectation warnings logCost
  let ey2 := expectation warnings fun p => powI (logCost p) 2
  let mut site := sub (mul rate ey) ln2
  let mut last := invalid
  let mut amplitudes := marks.map (·.weight)
  let mut even := #[zero]
  let mut odd := #[whole 2]
  for j in [1:1025] do
    let u := decayGrid[j]!
    let usq := mul u u
    even := even.push (divPos (scale u 4) (mul (rat j 16) (sub one usq)))
    odd := odd.push (divPos (scale u 4) (add one usq))
  let work : Int := 2^320
  let gridDrop : Int := 2^(bits-320)
  let coeffError : Int := (2*H:Int)*2^160
  let mut lows := Array.replicate (H+1) (0:Int)
  let mut highs := Array.replicate (H+1) (0:Int)
  for n in [:33] do
    let g := if n % 2 == 0 then even else odd
    let mut sums := Array.replicate 1025 zero
    for i in [:marks.size] do
      let mass := amplitudes[i]!
      let cosines := marks[i]!.cosines
      for j in [:1025] do
        sums := sums.modify j (add · (mul mass cosines[j]!))
    let mut next := Array.replicate 1025 zero
    for j in [:1025] do
      let exponent := scale (mul rate (sub sums[j]! one)) 2
      let psi := expNeg (cap exponent exponent.lo 0)
      if n == 32 && j == 0 then last := psi
      let den := if j == 0 then 64 else 32
      if n == 0 && j == 0 then
        site := sub site (overNat (divPos (scale (mul rate ey2) 2) pi) den)
        next := next.set! j (recipPos pi)
      else
        let weight := overNat (mul g[j]! psi) den
        guard (ok weight && weight.lo ≥ 0 && weight.hi ≤ 6*unit)
        site := add site (if n == 0 then overNat (mul g[j]! (sub psi one)) den else weight)
        next := next.set! j (mul g[j]! (rat (64*n*n+j*j) (256*(n+1)*(n+2))))
        let wlo := weight.lo/gridDrop
        let whi := ceilDiv weight.hi gridDrop
        let bound : Int := 2^((n+1)/2+(23*j+159)/160)
        if whi*bound*H*10^14 > work then
          let mut re := work
          let mut im := (0:Int)
          for h in [1:H+1] do
            let nextCoeff := RoundedBinomial.step n j h re im
            re := nextCoeff.1
            im := nextCoeff.2
            let value := re*h
            lows := lows.modify h (· + value*(if value < 0 then whi else wlo))
            highs := highs.modify h (· + value*(if value < 0 then wlo else whi))
            -- Past the peak the exact coefficient moduli decrease. If the
            -- worst remaining term is <= 10^-14, omit this cell thereafter.
            if 256*(n+2)*h ≥ 64*n*n+j*j &&
               whi*(re.natAbs+im.natAbs+coeffError)*H*10^14 ≤ work*work then break
    if n % 2 == 0 then even := next else odd := next
    amplitudes := amplitudes.mapIdx fun i a => mul a marks[i]!.root
  let decay := expNeg (neg (scale pi 16))
  let alias := divPos decay (sub one decay)
  let a := rat (9*33*96^32) (64*factorial 32)
  let hf := mul a (expNeg (neg (scale pi 64)))
  let hfMoment := mul (scale a H) (expNeg (neg (scale pi 32)))
  let meshScore := scale alias 50
  let meshMoment := scale alias (4*(H/2+7)*5)
  let scoreError := add (add meshScore hf) (overNat last (33*2^32))
  let retained := sub site (mul (scale t 2) clause)
  let score := widenUnits retained scoreError.hi.toNat
  let binomial := rat (2*H) (2^160)
  let gridError := scale (add (rat 1 (10^14)) (scale binomial (6*H))) (33*1025)
  let momentError := add (add hfMoment meshMoment) (add gridError (overNat (scale last 4) (2^16)))
  guard (ok scoreError && scoreError.lo ≥ 0 && ok score &&
    ok momentError && momentError.lo ≥ 0 && ok last && last.lo ≥ 0 &&
    below (fieldCap warnings rate) (rat 8 5) &&
    below (rat 1 5) (expNeg (rat (-8) 5)) &&
    (2*(4*64^2+32^2)*4 ≤ 9*(4*64^2)) &&
    below (rat 31 64) (sub (overNat pi 2) (rat 1 2)) &&
    -- Cauchy cell threshold, uniform recurrence amplification, and
    -- the bound sqrt((32/2)^2+64^2) < 66 on this grid.
    below (overNat pi 2) (mul (rat 23 10) ln2) &&
    below (scale pi 33) (scale ln2 160) && 16^2+64^2 ≤ 66^2)
  let mut residual := zero
  let mut harmonic := zero
  let mut peak := invalid
  let invPi := recipPos pi
  for h in [1:H+1] do
    -- Accumulated products were in units of 2^(-640).
    let sum : I := ⟨lows[h]!/(2^(640-bits):Int),ceilDiv highs[h]! (2^(640-bits))⟩
    let z := sub (add (rat 1 2) sum) (overNat (mul harmonic invPi) 32)
    let image := cap (widenUnits z momentError.hi.toNat) 0 unit
    let xh := moment law h
    let gap := absI (sub image xh)
    let wh := if h≤256 then caps[h]! else rat 11 (6*h)
    guard (ok image && ok gap && ok wh)
    residual := add residual (overNat (mul wh (mul gap gap)) h)
    if h == H then peak := maxI image (moment law (H+1))
    harmonic := add harmonic (rat 1 h)
  let gainFactor := divPos (scale t 3) (rat 2 100)
  let finiteGain := mul gainFactor residual
  let tailGain := mul gainFactor (mul (rat 11 (6*H)) (mul peak peak))
  let upper := add score (add finiteGain tailGain)
  guard (ok finiteGain && ok tailGain && ok upper)
  return ⟨score,finiteGain,tailGain,upper⟩

def passed : Bool := match evaluate with
  | some r => below r.upper zero
  | none => false

theorem left_sign_check : passed = true := by native_decide

def showBounds (a : I) : String :=
  s!"{a.lo*10^24/unit}..{ceilDiv (a.hi*10^24) unit} e-24"

end PrintedLeft

def main : IO Unit := do
  let some r := PrintedLeft.evaluate | throw (IO.userError "invalid endpoint computation")
  IO.println s!"density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H={PrintedLeft.H}"
  IO.println s!"trial_score={PrintedLeft.showBounds r.score}"
  IO.println s!"finite_gain={PrintedLeft.showBounds r.finiteGain} tail_gain={PrintedLeft.showBounds r.tailGain}"
  IO.println s!"selected_score_upper={PrintedLeft.showBounds r.upper}"
  if !below r.upper zero then throw (IO.userError "left endpoint sign failed")


==> anc/audit/supplement/endpoint-lean/README.txt <==
Lean certificates for the Achlioptas–Vorobyev manuscript

Use the toolchain in lean-toolchain (Lean 4.24.0). Keep ../certificate next
to this directory. From this directory run

    lake build
    lake exe audit
    lake exe k3Residual
    lake exe globalAudit

The default build elaborates the named theorems in EndpointChecks.lean,
PanelChecks.lean and GlobalChecks.lean. The numerical theorems use
native_decide and hence the Lean native compiler. The real-analysis and
probabilistic arguments identifying the finite tests are in the manuscript.

EndpointAudit contains the exact decimal ticks and rational trial laws for
the eight printed intervals. ThreeScore computes rigorous 32-mode trial
score enclosures at the current 3-SAT right endpoint 4.26678429403 and at
the earlier endpoint 4.2667842941. PrintedLeft.lean gives the 3-SAT squared-residual check at the printed
left endpoint and its native_decide theorem. Its executable is k3Residual. FourPanel provides an
additional auxiliary trial comparison.

PanelChecks reads ../certificate/boxes3.json, boxes4.json and anchors.json
at compile time. It checks both density partitions, all 56 rational anchors
and the 4-SAT trial in its own panel.

GlobalAudit/Orbit.lean rebuilds the Fourier kernels, encloses the image of
each full box and follows the ordinary orbit from the point mass at 1/2 for
every density in the box's panel. The stored depth determines how many
steps to calculate. The entry, invariance and inverse inequalities are
checked on the resulting intervals. GlobalAudit/Packed.lean implements
signed matrix products with unbounded integers and outward error bounds.

GlobalAudit/GramData.lean builds the binomial coefficients, polynomial cell
averages, Fourier weights and full Gram integrals. GlobalAudit/Spectral.lean
computes the active coordinates, damping bounds, normalized matrices and
every pivot in their interval Schur complements. GlobalAudit/Scalars.lean
checks the finite common-class inequalities, contraction majorants and
large-k starting constants.

The executable globalAudit prints all 56 orbit records, 22 Gram records and
the scalar outcomes. For a single part, use e.g. lake exe globalAudit orbit 3,
lake exe globalAudit gram 5 or lake exe globalAudit scalars. Each reported
margin or pivot is rounded down, and each inverse upper bound is rounded up.
Rates in the Gram records are rounded outward in units of 10^-8.


==> anc/audit/supplement/endpoint-lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "sp_endpoint_audit",
 "lakeDir": ".lake"}


==> anc/audit/supplement/endpoint-lean/lakefile.toml <==
name = "sp_endpoint_audit"
version = "1.0.0"
defaultTargets = ["audit", "EndpointChecks", "PanelChecks", "globalAudit", "GlobalChecks", "k3Residual"]

[[lean_lib]]
name = "EndpointAudit"
precompileModules = true

[[lean_lib]]
name = "EndpointChecks"

[[lean_exe]]
name = "audit"
root = "Main"

[[lean_lib]]
name = "PanelChecks"
precompileModules = true

[[lean_lib]]
name = "GlobalAudit"
precompileModules = true

[[lean_exe]]
name = "globalAudit"
root = "GlobalMain"

[[lean_lib]]
name = "GlobalChecks"

[[lean_exe]]
name = "k3Residual"
root = "PrintedLeft"


==> anc/audit/supplement/endpoint-lean/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/audit/supplement/k3-residual/README.md <==
# Ten-atom left endpoint

PrintedLeft.lean uses the paper's endpoint package, including its printed ten
sites and weights, its ordinary panel data and its rounded field operations.
It verifies the numerical inputs of Proposition 7 at the exact rational density 42667842934/10^10.
The Fourier grid has N=32, T=64 and spacing 1/16. The moment cutoff is 8192.
It evaluates every integer moment up to the cutoff. The group envelope is
bounded by the preceding stored upper face through order 256 and by 11/(6h)
throughout. The factor multiplying the squared residual is 3 times the
density divided by 1−0.98. The tail uses the square of the larger of the
8192nd updated moment and the 8193rd trial moment, times 11/(6·8192).

For the faster complex binomial recurrence, the grid is 2^(-320). On
updating (re,im), each component is rounded down. In the hth update the
modulus of the multiplier is at most sqrt(1+(66/h)^2), because n<=32,
|xi|<=64 and (h−1−n/2)^2+xi²<=h²+66². The product on any consecutive
block is at most exp(33π)<2^160, by the integral test on
0.5 log(1+(66/s)^2). Thus at every order <=H the Euclidean error is at most
2H/2^160. The interval coefficient multiplying the recurrence is rounded
outwards and checked to be between 0 and 6. The error in a retained term
is at most 6H·2H/2^160. Each cell discards a term only when its absolute
contribution, including the factor h, is bounded by 10^-14 for all
remaining orders. This is tested with either the global Cauchy bound
2^(n/2)exp(πxi/2), or with the computed coefficient after its maximum.
For the second test, at order h the exact coefficient ratio has square
((h−n/2)^2+xi²)/(h+1)^2. Once (n+2)h>=n²/4+xi², the coefficients decrease
in modulus from then on. The program bounds |a_h| by the sum of the two
computed component moduli plus the Euclidean error. The 33·1025 cells each
receive both allowances. The analytic mode, mesh and frequency tails are
charged separately, as in Appendix A.1.

Run the following from the supplement root after installing the numerical
requirements and the pinned Lean toolchain.

```sh
(cd endpoint-lean && lake build k3Residual && lake exe k3Residual)
python3 k3-residual/printed_left.py
python3 k3-residual/printed_left.py --cross-check
python3 k3-residual/positive_trials.py
```

The Arb checker sums orders through 256, then checks a geometrically
spaced set of orders and bounds the intervening moments by the secant
and curvature inequalities of Appendix A. The default Arb run uses
192 bits and 32 modes through order 16384. The cross-check uses 256 bits
and 28 modes through order 8192. Both charge explicit allowances for the
omitted frequencies and modes and for the uncomputed moment orders. The strict sign at the
printed left endpoint follows from the resulting numerical upper bound
and Proposition 7. The independent positive-trial script reads the ten
atoms and exact row endpoints from EndpointAudit/Inputs.lean and computes
the direct trial scores at 4.2667842941 and 4.26678429403. Reproduction
outputs are in the supplement's receipts directory.


==> anc/audit/supplement/k3-residual/positive_trials.py <==
"""Direct 3-SAT trial scores at the original and current right endpoints from the ten published Appendix B.1 atoms."""
from fractions import Fraction
from math import factorial
from pathlib import Path
import re

from flint import arb, ctx


def exact(value):
    rational = Fraction(value)
    return arb(rational.numerator) / rational.denominator


def read_trial(path):
    source = path.read_text().split("def row3 : Trial :=", 1)[1].split("def row4 : Trial :=", 1)[0]
    row = re.search(r"⟨\s*3,\s*42667842934,\s*42667842941,\s*42667842941,"
                    r"\s*(\d+),\s*(\d+),\s*\[(.+?)\]", source, re.S)
    if not row:
        raise ValueError("Cannot find the published row3")
    xden, wden = map(int, row.group(1, 2))
    atoms = [(int(s), int(w)) for s, w in re.findall(r"\((\d+),\s*(\d+)\)", row[3])]
    if not (xden == wden == 2**26 and len(atoms) == 10 and sum(w for s, w in atoms) == wden
            and all(0 <= s < xden and w > 0 for s, w in atoms)):
        raise ValueError("Invalid row3")
    return [(arb(s) / xden, arb(w) / wden) for s, w in atoms]


def verify(path, density):
    ctx.prec = 192
    nmax, cutoff, mesh_denom = 32, 64, 16
    t = exact(density)
    rate = 3 * t / 2
    pi = arb.pi()
    atoms = read_trial(path)
    first = second = cap = clause = arb(0)
    pairs = []
    for i, (s, w) in enumerate(atoms):
        for j, (z, v) in enumerate(atoms[:i + 1]):
            p = s * z
            mass = w * v * (1 if j == i else 2)
            y = -(1 - p).log()
            first += mass * y
            second += mass * y * y
            cap += mass * p * p / (1 - p)
            clause -= sum((mass * u * (1 - p * r).log() for r, u in atoms), arb(0))
            pairs.append((mass, y, (1 - p).sqrt()))

    field_bound = (rate * cap).exp()
    if not (field_bound < 5 and 2 * (1 + Fraction(nmax**2, 4 * cutoff**2)) <= Fraction(9, 4)
            and arb(nmax - 1) / cutoff < pi / 2 - exact("0.5")):
        raise ArithmeticError("Field or cutoff hypotheses failed")

    # Include the removable zero-frequency, mode-zero term analytically.
    site = rate * first - arb(2).log() - 2 * rate * second / (4 * mesh_denom * pi)
    psi_last = None
    for j in range(mesh_denom * cutoff + 1):
        xi = arb(j) / mesh_denom
        phase = [mass * (xi * y).cos() for mass, y, root in pairs]
        g = [2 / (xi * (pi * xi).sinh()) if j else arb(0), 2 / (pi * xi).cosh()]
        for n in range(nmax + 1):
            psi = (2 * rate * (sum(phase, arb(0)) - 1)).exp()
            if j == 0 and n == nmax:
                psi_last = psi
            if j == 0 and n == 0:
                g[0] = 1 / pi  # g_2(0) for the next even mode
            else:
                weight = g[n % 2] / ((4 if j == 0 else 2) * mesh_denom)
                site += weight * (psi - 1 if n == 0 else psi)
                g[n % 2] *= (arb(n * n) / 4 + xi * xi) / ((n + 1) * (n + 2))
            phase = [v * pair[2] for v, pair in zip(phase, pairs, strict=True)]

    mesh_error = 50 / ((pi * mesh_denom).exp() - 1)
    frequency_error = (arb(9 * (nmax + 1)) * (arb(3 * cutoff) / 2)**nmax
                       * (-pi * cutoff).exp() / (cutoff * factorial(nmax)))
    mode_tail = psi_last / ((nmax + 1) * 2**nmax)
    partial = site - 2 * t * clause
    lo = (partial - mesh_error - frequency_error).lower()
    hi = (partial + mesh_error + frequency_error + mode_tail).upper()
    if not (lo > 0 and lo < hi):
        raise ArithmeticError("Score enclosure failed")
    print(f"t={density} atoms=10 Arb_bits=192 modes=0..32 T=64 mesh=1/16")
    print("field_upper", field_bound.upper().str(24, more=True))
    print("mesh_error_upper", mesh_error.upper().str(24, more=True))
    print("frequency_error_upper", frequency_error.upper().str(24, more=True))
    print("positive_mode_tail_upper", mode_tail.upper().str(24, more=True))
    print("score_lower", lo.str(24, more=True))
    print("score_upper", hi.str(24, more=True))
    print("PASS positive direct trial score")


if __name__ == "__main__":
    inputs = Path(__file__).resolve().parents[1] / "endpoint-lean/EndpointAudit/Inputs.lean"
    for density in ("4.2667842941", "4.26678429403"):
        verify(inputs, density)


==> anc/audit/supplement/k3-residual/printed_left.py <==
"""Enclose the selected 3-SAT score at the refined left endpoint using the original ten atoms.

Uses python-flint 0.8.0 (Arb) and the Appendix A panel data supplied with the manuscript.
Run with ordinary Python. A failed numerical or structural check raises an exception.
"""
from bisect import bisect_right
from fractions import Fraction
from math import factorial
from pathlib import Path
import json

from flint import acb, arb, ctx

ctx.prec = 192
BASE = 256
H = 16384
N = 32
T = 64
D = 16
BOX_FILE = Path(__file__).resolve().parent.parent / "certificate/boxes3.json"
RAW = [(2214661, 9691394), (60561008, 3783639), (12133005, 16350431),
       (64218844, 1630229), (27496576, 15768874), (65992790, 563145),
       (42597683, 11846422), (66762001, 140552), (53755640, 7315682),
       (67042208, 18496)]
DEN = 2**26
L = Fraction("4.2667842934")

def check(condition, message):
    if not condition:
        raise ArithmeticError(message)

def ball(x):
    r = Fraction(x)
    return arb(r.numerator) / r.denominator

def maxupper(a, b):
    return a.max(b).upper()

def minupper(a, b):
    return a.min(b).upper()

def trial_membership():
    doc = json.loads(BOX_FILE.read_text())
    orders, panels = doc["orders"], doc["panels"]
    p = panels[33]
    check((Fraction(p["left"]), Fraction(p["right"])) ==
          (Fraction("4.266"), Fraction("4.268")), "wrong density panel")
    check(Fraction(p["left"]) < L < Fraction(p["right"]), "density outside panel")
    check(doc["denominator"] == 10**9 and len(orders) == 64, "wrong panel scale or order count")
    check(all(0 <= s < DEN and w > 0 for s,w in RAW) and sum(w for s,w in RAW) == DEN,
          "trial probability law")
    x = [(Fraction(s,DEN), Fraction(w,DEN)) for s,w in RAW]
    check(sum(w/(1-s) for s,w in x) < Fraction(14,3), "trial inverse moment")
    for h,lo,hi in zip(orders, p["lower"], p["upper"], strict=True):
        m = sum(w*s**h for s,w in x)
        check(lo < m*10**9 < hi, "trial moment outside panel")
    hull = [max(s["upper"][j] for s in panels[30:40]) for j in range(len(orders))]
    check(all(i >= j for i,j in zip(hull,hull[1:])), "hull upper endpoints increase")
    return orders, hull

def main():
    orders,hull = trial_membership()
    x = [(arb(s)/DEN, arb(w)/DEN) for s,w in RAW]
    t = ball(L)
    rate = 3*t/2
    marks = []
    ey, ey2, clause, field = (arb(0) for _ in range(4))
    for i,(s,w) in enumerate(x):
        for j,(z,v) in enumerate(x[:i+1]):
            p = s*z
            mass = w*v*(1 if i == j else 2)
            y = -(1-p).log()
            ey += mass*y
            ey2 += mass*y*y
            field += rate*mass*p*p/(1-p)
            for a,u in x:
                clause -= mass*u*(1-p*a).log()
            marks.append((y,mass,(1-p).sqrt()))
    check(field.exp() < 5, "field cap")

    # All orders through BASE. Above it use 32 equal subintervals per octave.
    stored = list(range(1,BASE+1))
    start = BASE
    while start < H:
        stored.extend(range(start+start//32, 2*start+1, start//32))
        start *= 2
    high = [h for h in stored if h > BASE]
    pi = arb.pi()
    # Special zero-frequency contribution for n=0.
    harmonic = arb(0)
    dval = {}
    stored_set = set(stored)
    for h in range(1,H+1):
        if h in stored_set:
            dval[h] = arb(1)/2 - 2*harmonic/(4*D*pi)
        harmonic += arb(1)/h
    site = rate*ey - arb(2).log() - 2*rate*ey2/(4*D*pi)
    psi_last = None
    skip = arb(1)/10**15
    lost_low, lost_high = arb(0),arb(0)
    cache = {h:arb(h+1).lgamma() for h in high}
    half_power = [(arb(2)**n).sqrt() for n in range(N+1)]
    for j in range(D*T+1):
        xi = arb(j)/D
        cauchy_freq = (pi*xi/2).exp()
        gs = [2/(xi*(pi*xi).sinh()) if j else arb(0), 2/(pi*xi).cosh()]
        ph = [mass*(xi*y).cos() for y,mass,root in marks]
        for n in range(N+1):
            psi = (2*rate*(sum(ph,arb(0))-1)).exp()
            if j == 0 and n == N:
                psi_last = psi
            if j == 0 and n == 0:
                gs[0] = 1/pi
            else:
                spatial = gs[n%2]/(2*D if j else 4*D)
                wp = spatial*psi
                site += spatial*(psi-1) if n == 0 else wp
                # Cauchy bound on |a_h|, valid for every h. All omissions
                # contribute to the uniform errors charged below.
                cauchy = wp*half_power[n]*cauchy_freq
                z = acb(arb(n)/2,xi)
                if BASE*cauchy < skip:
                    lost_low += BASE*cauchy
                else:
                    a = acb(1)
                    for h in range(1,BASE+1):
                        a = a*(h-1-z)/h
                        dval[h] += h*wp*a.real
                        if a.is_zero():
                            break
                if H*cauchy < skip:
                    lost_high += H*cauchy
                elif j or n%2:
                    # For h >= BASE the maximum of |a_h| is attained at the
                    # clipped ceiling below, by the exact modulus ratio
                    # |a_(h+1)/a_h|^2=((h-n/2)^2+xi^2)/(h+1)^2.
                    # For j=0 and even n the high coefficients vanish exactly.
                    numer = 64*n*n + j*j - 256
                    denom = 256*(n+2)
                    peak = min(H,max(BASE,-((-numer)//denom)))
                    if peak not in cache:
                        cache[peak] = arb(peak+1).lgamma()
                    factor = (-z).rgamma()
                    ap = ((peak-z).lgamma()-cache[peak]).exp()*factor
                    bound = H*wp*abs(ap)
                    if bound < skip:
                        lost_high += bound
                    else:
                        for h in high:
                            a = ((h-z).lgamma()-cache[h]).exp()*factor
                            dval[h] += h*wp*a.real
                gs[n%2] *= (arb(n*n)/4 + xi*xi)/((n+1)*(n+2))
            ph = [a*mk[2] for a,mk in zip(ph,marks)]
    check(psi_last is not None and psi_last > 0, "zero-frequency mode")
    # General cutoffs from Appendix A.1, including the high-frequency
    # conditions used in its tail estimates.
    check(Fraction(2)*(1+Fraction(N*N,4*T*T)) <= Fraction(9,4) and
          ball(Fraction(N-1,T)) < pi/2-arb(1)/2, "frequency cutoff conditions")
    alias = 1/((pi*D).exp()-1)
    high_constant = arb(9*(N+1))*(arb(3*T)/2)**N/(T*factorial(N))
    score_error = psi_last/((N+1)*2**N) + 50*alias + high_constant*(-pi*T).exp()
    score = (site - 2*t*clause) + arb(0,score_error.upper())
    base_error = 4*psi_last/2**(N//2)
    for h in stored:
        round_and_grid = (lost_low if h<=BASE else lost_high) + 4*(arb(h)/2+7)*5*alias
        error = base_error+round_and_grid+h*high_constant*(-pi*T/2).exp()
        dval[h] += arb(0,error.upper())

    # Bound the metric with the actual group caps through 256. The upper
    # secant never exceeds its preceding stored upper face. Above 256 the
    # metric in the paper uses 11/(6h).
    powers = [arb(1) for _ in x]
    residual = arb(0)
    threshold = Fraction(98,100)
    by_order = sorted(dval)
    for h in range(1,H+2):
        powers = [p*s for p,(s,w) in zip(powers,x)]
        trial = sum((v*w for v,(s,w) in zip(powers,x)),arb(0))
        if h == H+1:
            tail = ball(Fraction(11,6*H))*maxupper(dval[H],trial)**2
            break
        if h in dval:
            diff = abs(dval[h]-trial).upper()
        else:
            b = bisect_right(by_order,h)
            i,j = by_order[b-1],by_order[b]
            p = by_order[bisect_right(by_order,i//2)-1]
            secant = ((j-h)*dval[i]+(h-i)*dval[j])/(j-i)
            curvature = (h-i)*(j-h)*dval[p].upper()/(2*(i-p)**2)
            diff = maxupper(abs(secant-trial),abs(secant-curvature-trial))
        cap = ball(Fraction(11,6*h))
        if h <= BASE:
            j = bisect_right(orders,h)-1
            cap = minupper(cap, ball(Fraction(hull[j],10**9)))
        residual += cap*diff**2/h
    factor = 3*t/ball(1-threshold)
    upper = (score + factor*(residual+tail)).upper()
    print("left density",str(L))
    print("score enclosure",score.str(24,more=True))
    print("unused grid contribution bounds",lost_low.str(12),lost_high.str(12))
    print("error paid for omitted modes in each moment",base_error.str(14))
    print("finite gain allowance",(factor*residual).str(17))
    print("tail gain allowance",(factor*tail).str(17))
    print("upper bound on selected score",upper.str(24,more=True))
    check(upper < 0, "selected-score upper bound is not negative")

if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cross-check", action="store_true",
                        help="use 256 bits, 28 positive modes and cutoff order 8192")
    args = parser.parse_args()
    if args.cross_check:
        ctx.prec, N, H = 256, 28, 8192
    main()


==> anc/audit/supplement/receipts/analytic-axioms.txt <==
'SurveyPropagation.productLaw_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.compound_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.finiteInverse_ordinary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.power_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fields_mode' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_mode_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_transform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gridCoefficient_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.real_transform_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.damping_frequency' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mode_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.initial_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.expected_insertion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.clause_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.law_eq_of_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_distance_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_cap_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_tail_probability' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_from_moment_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.unique_zero_of_inverse_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_in_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_panels_and_score' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_joint_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_continuous_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.site_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.poisson_site_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.added_site_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_density_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fixed_input_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_continuous_on_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_variational_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.derivative_on_density_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_variational_cover' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/audit/supplement/receipts/analytic-build.txt <==
✔ [2723/2742] Built SPAnalysis.Intervals (73s)
✔ [2733/2749] Built SPAnalysis.Statement (91s)
✔ [2742/2749] Built SPAnalysis.Products (104s)
✔ [2746/2749] Built SPAnalysis.Checker (111s)
✔ [2747/2749] Built SPAnalysis.Global (116s)
✔ [2748/2749] Built SPAnalysis (89s)
Build completed successfully (2749 jobs).


==> anc/audit/supplement/receipts/compact-manuscript-sha256.txt <==
# Current compact manuscript; input/stored-record checks, not a fresh Lean build.
4ecba406ca0fccfa94ba9362df2d380b143be04881f296c0e28e93f7a3effda4  audit/paper/achlioptas-vorobyev-sp-refined.tex
eeb25eeb59ffa9a092b6ce30e3f0e9b05be8a0b39df541ac5070bdb0e14564f4  audit/paper/achlioptas-vorobyev-sp-refined.pdf


==> anc/audit/supplement/receipts/global-run.txt <==
Fourier kernel and quadrature bounds verified.
k 3 panel 1 entry 46 entry_slack_e-12 824516 image_slack_e-12 667461 inverse_upper_e-12 3497558961916
k 3 panel 2 entry 45 entry_slack_e-12 333713 image_slack_e-12 667670 inverse_upper_e-12 3510395804377
k 3 panel 3 entry 45 entry_slack_e-12 878168 image_slack_e-12 667544 inverse_upper_e-12 3523330787256
k 3 panel 4 entry 44 entry_slack_e-12 553561 image_slack_e-12 667387 inverse_upper_e-12 3536364902437
k 3 panel 5 entry 43 entry_slack_e-12 172309 image_slack_e-12 667816 inverse_upper_e-12 3549499170433
k 3 panel 6 entry 43 entry_slack_e-12 914719 image_slack_e-12 667867 inverse_upper_e-12 3562734627585
k 3 panel 7 entry 42 entry_slack_e-12 884418 image_slack_e-12 667388 inverse_upper_e-12 3576072318224
k 3 panel 8 entry 41 entry_slack_e-12 896372 image_slack_e-12 667352 inverse_upper_e-12 3590044456984
k 3 panel 9 entry 40 entry_slack_e-12 965803 image_slack_e-12 667502 inverse_upper_e-12 3605176581035
k 3 panel 10 entry 38 entry_slack_e-12 497482 image_slack_e-12 667373 inverse_upper_e-12 3620442525604
k 3 panel 11 entry 36 entry_slack_e-12 158911 image_slack_e-12 667552 inverse_upper_e-12 3635843865179
k 3 panel 12 entry 34 entry_slack_e-12 573808 image_slack_e-12 667797 inverse_upper_e-12 3652433499022
k 3 panel 13 entry 31 entry_slack_e-12 919630 image_slack_e-12 667417 inverse_upper_e-12 3669563331098
k 3 panel 14 entry 26 entry_slack_e-12 1342325 image_slack_e-12 667214 inverse_upper_e-12 3687906024744
k 3 panel 15 entry 14 entry_slack_e-12 1052022 image_slack_e-12 667373 inverse_upper_e-12 3707852427691
k 3 panel 16 entry 10 entry_slack_e-12 9361775 image_slack_e-12 667608 inverse_upper_e-12 3735138648105
k 3 panel 17 entry 10 entry_slack_e-12 4052183 image_slack_e-12 667147 inverse_upper_e-12 3762897220488
k 3 panel 18 entry 21 entry_slack_e-12 1678394 image_slack_e-12 667470 inverse_upper_e-12 3791140293213
k 3 panel 19 entry 28 entry_slack_e-12 828372 image_slack_e-12 667789 inverse_upper_e-12 3819880000244
k 3 panel 20 entry 32 entry_slack_e-12 844300 image_slack_e-12 667419 inverse_upper_e-12 3849127964893
k 3 panel 21 entry 35 entry_slack_e-12 1190339 image_slack_e-12 667979 inverse_upper_e-12 3878898779727
k 3 panel 22 entry 37 entry_slack_e-12 1163396 image_slack_e-12 667638 inverse_upper_e-12 3909204202351
k 3 panel 23 entry 38 entry_slack_e-12 565078 image_slack_e-12 667561 inverse_upper_e-12 3940059805616
k 3 panel 24 entry 39 entry_slack_e-12 132605 image_slack_e-12 667417 inverse_upper_e-12 3971479122656
k 3 panel 25 entry 40 entry_slack_e-12 18349 image_slack_e-12 667226 inverse_upper_e-12 4003480150112
k 3 panel 26 entry 41 entry_slack_e-12 95934 image_slack_e-12 667128 inverse_upper_e-12 4036073271057
k 3 panel 27 entry 42 entry_slack_e-12 344815 image_slack_e-12 667868 inverse_upper_e-12 4069276242786
k 3 panel 28 entry 43 entry_slack_e-12 708844 image_slack_e-12 667357 inverse_upper_e-12 4103105004817
k 3 panel 29 entry 44 entry_slack_e-12 1050471 image_slack_e-12 667855 inverse_upper_e-12 4137574948059
k 3 panel 30 entry 44 entry_slack_e-12 265386 image_slack_e-12 667294 inverse_upper_e-12 4172704905536
k 3 panel 31 entry 45 entry_slack_e-12 854057 image_slack_e-12 667331 inverse_upper_e-12 4208512950635
k 3 panel 32 entry 45 entry_slack_e-12 107813 image_slack_e-12 667380 inverse_upper_e-12 4245019215700
k 3 panel 33 entry 46 entry_slack_e-12 839946 image_slack_e-12 667343 inverse_upper_e-12 4282239892180
k 3 panel 34 entry 46 entry_slack_e-12 151249 image_slack_e-12 667408 inverse_upper_e-12 4320196235796
k 3 panel 35 entry 47 entry_slack_e-12 993879 image_slack_e-12 667424 inverse_upper_e-12 4358913760282
k 3 panel 36 entry 47 entry_slack_e-12 436480 image_slack_e-12 667579 inverse_upper_e-12 4398404396904
k 3 panel 37 entry 48 entry_slack_e-12 1185158 image_slack_e-12 667323 inverse_upper_e-12 4438697941757
k 3 panel 38 entry 48 entry_slack_e-12 856482 image_slack_e-12 667837 inverse_upper_e-12 4479809794678
k 3 panel 39 entry 48 entry_slack_e-12 333641 image_slack_e-12 667118 inverse_upper_e-12 4521767446942
k 3 panel 40 entry 49 entry_slack_e-12 1206724 image_slack_e-12 667110 inverse_upper_e-12 4564592223749
k 4 panel 1 entry 19 entry_slack_e-12 711515 image_slack_e-12 1967315 inverse_upper_e-12 2430796502058
k 4 panel 2 entry 18 entry_slack_e-12 945552 image_slack_e-12 1967792 inverse_upper_e-12 2468818825533
k 4 panel 3 entry 16 entry_slack_e-12 756881 image_slack_e-12 1967807 inverse_upper_e-12 2516616937078
k 4 panel 4 entry 9 entry_slack_e-12 5458950 image_slack_e-12 1968062 inverse_upper_e-12 2575669509424
k 4 panel 5 entry 5 entry_slack_e-12 16336217 image_slack_e-12 1968078 inverse_upper_e-12 2656367896707
k 4 panel 6 entry 16 entry_slack_e-12 699644 image_slack_e-12 1968021 inverse_upper_e-12 2744176601913
k 4 panel 7 entry 19 entry_slack_e-12 934810 image_slack_e-12 1967335 inverse_upper_e-12 2840300543132
k 4 panel 8 entry 21 entry_slack_e-12 1927133 image_slack_e-12 1968125 inverse_upper_e-12 2946404882896
k 4 panel 9 entry 22 entry_slack_e-12 865275 image_slack_e-12 1967396 inverse_upper_e-12 3064538849788
k 4 panel 10 entry 23 entry_slack_e-12 39075 image_slack_e-12 1967642 inverse_upper_e-12 3197265993267
k 4 panel 11 entry 25 entry_slack_e-12 2337683 image_slack_e-12 1967309 inverse_upper_e-12 3347845538552
k 4 panel 12 entry 26 entry_slack_e-12 1829480 image_slack_e-12 1967372 inverse_upper_e-12 3520492575626
k 4 panel 13 entry 27 entry_slack_e-12 971001 image_slack_e-12 1967517 inverse_upper_e-12 3720763337295
k 4 panel 14 entry 29 entry_slack_e-12 2458700 image_slack_e-12 1967879 inverse_upper_e-12 3956133706496
k 4 panel 15 entry 30 entry_slack_e-12 1759797 image_slack_e-12 1967367 inverse_upper_e-12 4236882020821
k 4 panel 16 entry 31 entry_slack_e-12 215047 image_slack_e-12 1967396 inverse_upper_e-12 4577540745515
PASS all 56 panel inclusions and ordinary orbits
k 3 panels 1-10 rates 21/5..211/50 dimension 12 minimum_scaled_pivot_lower 4425206498790141186000734986217122058966150407048477718191/100433627766186892221372630771322662657637687111424552206336 PASS
k 3 panels 11-20 rates 211/50..106/25 dimension 13 minimum_scaled_pivot_lower 4513943380023097128339048080956284567246893136991252068593/100433627766186892221372630771322662657637687111424552206336 PASS
k 3 panels 21-30 rates 106/25..213/50 dimension 14 minimum_scaled_pivot_lower 1149118849692615956286698650704095091806428041972920789295/25108406941546723055343157692830665664409421777856138051584 PASS
k 3 panels 31-40 rates 213/50..107/25 dimension 15 minimum_scaled_pivot_lower 4673504113825420669242151200045851862949174608369268727133/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 1-1 rates 909/100..147441/16000 dimension 6 minimum_scaled_pivot_lower 3534428839529246980401486405843029811381169360359526764415/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 2-2 rates 147441/16000..74721/8000 dimension 7 minimum_scaled_pivot_lower 1834601796280885761721380761933001672122913521486133383073/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 3-3 rates 74721/8000..151443/16000 dimension 7 minimum_scaled_pivot_lower 3780317366653656046208332911387191355009784624509694988471/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 4-4 rates 151443/16000..38361/4000 dimension 8 minimum_scaled_pivot_lower 1936390957344039190785774594585856454499784289244685807693/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 5-5 rates 38361/4000..31089/3200 dimension 8 minimum_scaled_pivot_lower 3950193946657376272603070634745805766823918084318735255947/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 6-6 rates 31089/3200..78723/8000 dimension 8 minimum_scaled_pivot_lower 1003807941300985049512471028374798952716865289908418908203/25108406941546723055343157692830665664409421777856138051584 PASS
k 4 panels 7-7 rates 78723/8000..159447/16000 dimension 9 minimum_scaled_pivot_lower 2034974535275786259518727201591965580281129646977443077377/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 8-8 rates 159447/16000..20181/2000 dimension 9 minimum_scaled_pivot_lower 4115958245016978163955421690703153403097535572257782469425/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 9-9 rates 20181/2000..163449/16000 dimension 10 minimum_scaled_pivot_lower 2077275161578062020899529807143976090624067139159189816099/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 10-10 rates 163449/16000..3309/320 dimension 11 minimum_scaled_pivot_lower 4186776232407814371194372540647230573639434428910619228297/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 11-11 rates 3309/320..167451/16000 dimension 11 minimum_scaled_pivot_lower 4213503969311496416134591879584419642329566263532639406157/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 12-12 rates 167451/16000..42363/4000 dimension 12 minimum_scaled_pivot_lower 2117729760876941968477015377507098532763367743215785723687/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 13-13 rates 42363/4000..171453/16000 dimension 13 minimum_scaled_pivot_lower 2126628185984038326527562050306190741103797462813029533837/50216813883093446110686315385661331328818843555712276103168 PASS
k 4 panels 14-14 rates 171453/16000..86727/8000 dimension 14 minimum_scaled_pivot_lower 4267417840520735885979139756695748812107543607923516276165/100433627766186892221372630771322662657637687111424552206336 PASS
k 4 panels 15-15 rates 86727/8000..35091/3200 dimension 15 minimum_scaled_pivot_lower 534799464743360729535755966134045864002639682738826874067/12554203470773361527671578846415332832204710888928069025792 PASS
k 4 panels 16-16 rates 35091/3200..11091/1000 dimension 17 minimum_scaled_pivot_lower 4286581178824939044916265702252182285628154466207713091649/100433627766186892221372630771322662657637687111424552206336 PASS
k 5 panels 1-1 rates 1009/50..1009/50 dimension 14 minimum_scaled_pivot_lower 4676032234684099546323290814688467690832586271430784250519/200867255532373784442745261542645325315275374222849104412672 PASS
k 5 panels 1-1 rates 2219/100..2219/100 dimension 14 minimum_scaled_pivot_lower 1190895568111222154628712283113693382787127621027714121779/50216813883093446110686315385661331328818843555712276103168 PASS
k 5 mean, profile, inverse, damping PASS
k 6 mean, profile, inverse, damping PASS
k 7 mean, profile, inverse, damping PASS
Uniform majorants and large-k initial enclosure PASS
k 3 strict rational anchors on 40 panels PASS
k 4 strict rational anchors on 16 panels PASS
PASS global numerical certificate


==> anc/audit/supplement/receipts/k3-residual-build.txt <==
✔ [23/25] Built PrintedLeft (557s)
✔ [24/25] Built PrintedLeft:c.o (6.4s)
✔ [25/25] Built k3Residual:exe (4.5s)
Build completed successfully (25 jobs).


==> anc/audit/supplement/receipts/k3-residual-run.txt <==
density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H=8192
trial_score=-58046122593707..-58044241918215 e-24
finite_gain=33889018190300..35397094479536 e-24 tail_gain=1966095670175..1984140105430 e-24
selected_score_upper=-22191008733232..-20663007333250 e-24


==> anc/audit/supplement/receipts/lean-build.txt <==
✔ [2/60] Built EndpointAudit.Interval (968ms)
✔ [3/60] Built EndpointAudit.Interval:c.o (969ms)
✔ [4/60] Built EndpointAudit.Interval:dynlib (89ms)
✔ [5/60] Built EndpointAudit.Inputs (925ms)
✔ [6/60] Built EndpointAudit.Inputs:c.o (191ms)
✔ [7/60] Built EndpointAudit.Inputs:dynlib (82ms)
✔ [8/60] Built EndpointAudit.Verify (1.6s)
✔ [9/60] Built EndpointAudit.Verify:c.o (2.2s)
✔ [10/60] Built EndpointAudit.Verify:dynlib (86ms)
✔ [11/60] Built EndpointAudit.ThreeScore (1.4s)
✔ [12/60] Built EndpointAudit.FourPanel (1.8s)
✔ [13/60] Built EndpointAudit.ThreeKernel (1.4s)
✔ [14/60] Built EndpointAudit.ThreeScore:c.o (978ms)
✔ [15/60] Built EndpointAudit.ThreeScore:dynlib (92ms)
✔ [16/60] Built EndpointAudit.ThreeKernel:c.o (1.5s)
✔ [17/60] Built EndpointAudit.ThreeKernel:dynlib (86ms)
✔ [18/60] Built EndpointAudit.FourPanel:c.o (2.3s)
✔ [19/60] Built EndpointAudit.FourPanel:dynlib (82ms)
✔ [20/60] Built EndpointAudit (51s)
✔ [21/60] Built EndpointAudit:c.o (104ms)
✔ [22/60] Built EndpointAudit:shared (107ms)
✔ [23/60] Built GlobalAudit.Packed (56s)
✔ [24/60] Built GlobalAudit.Scalars (56s)
✔ [25/60] Built PanelChecks (33s)
✔ [27/60] Built Main (43s)
✔ [28/60] Built GlobalAudit.Packed:c.o (2.3s)
✔ [29/60] Built GlobalAudit.Scalars:c.o (401ms)
✔ [30/60] Built PanelChecks:c.o (1.0s)
✔ [31/60] Built Main:c.o (361ms)
✔ [32/60] Built GlobalAudit.Packed:dynlib (116ms)
✔ [33/60] Built GlobalAudit.Scalars:dynlib (90ms)
✔ [34/60] Built PanelChecks:shared (94ms)
✔ [35/60] Built audit:exe (370ms)
✔ [36/60] Built GlobalAudit.Panels (45s)
✔ [37/60] Built PrintedLeft (454s)
✔ [38/60] Built GlobalAudit.Panels:c.o (1.5s)
✔ [39/60] Built PrintedLeft:c.o (4.2s)
✔ [40/60] Built GlobalAudit.Panels:dynlib (123ms)
✔ [41/60] Built k3Residual:exe (4.1s)
✔ [42/60] Built GlobalAudit.GramData (80s)
✔ [43/60] Built GlobalAudit.Orbit (63s)
✔ [44/60] Built GlobalAudit.GramData:c.o (2.8s)
✔ [45/60] Built GlobalAudit.Orbit:c.o (1.9s)
✔ [46/60] Built GlobalAudit.GramData:dynlib (120ms)
✔ [47/60] Built GlobalAudit.Orbit:dynlib (112ms)
✔ [48/60] Built GlobalAudit.Spectral (55s)
✔ [49/60] Built GlobalAudit.Spectral:c.o (2.1s)
✔ [50/60] Built GlobalAudit.Spectral:dynlib (119ms)
✔ [51/60] Built EndpointChecks (838s)
✔ [53/60] Built GlobalAudit (116s)
✔ [54/60] Built GlobalAudit:c.o (422ms)
✔ [55/60] Built GlobalAudit:shared (137ms)
✔ [56/60] Built GlobalMain (124s)
✔ [57/60] Built GlobalMain:c.o (1.1s)
✔ [58/60] Built globalAudit:exe (1.0s)
✔ [59/60] Built GlobalChecks (636s)
Build completed successfully (60 jobs).


==> anc/audit/supplement/receipts/lean-global-run.txt <==
k=3 panel=1 entry=46 entry_lo_e-12=824516 image_lo_e-12=667461 inverse_hi_e-12=3497558961910
k=3 panel=2 entry=45 entry_lo_e-12=333713 image_lo_e-12=667670 inverse_hi_e-12=3510395804372
k=3 panel=3 entry=45 entry_lo_e-12=878168 image_lo_e-12=667544 inverse_hi_e-12=3523330787251
k=3 panel=4 entry=44 entry_lo_e-12=553561 image_lo_e-12=667387 inverse_hi_e-12=3536364902431
k=3 panel=5 entry=43 entry_lo_e-12=172309 image_lo_e-12=667816 inverse_hi_e-12=3549499170427
k=3 panel=6 entry=43 entry_lo_e-12=914719 image_lo_e-12=667867 inverse_hi_e-12=3562734627579
k=3 panel=7 entry=42 entry_lo_e-12=884418 image_lo_e-12=667388 inverse_hi_e-12=3576072318218
k=3 panel=8 entry=41 entry_lo_e-12=896373 image_lo_e-12=667352 inverse_hi_e-12=3590044456977
k=3 panel=9 entry=40 entry_lo_e-12=965803 image_lo_e-12=667502 inverse_hi_e-12=3605176581028
k=3 panel=10 entry=38 entry_lo_e-12=497482 image_lo_e-12=667373 inverse_hi_e-12=3620442525597
k=3 panel=11 entry=36 entry_lo_e-12=158912 image_lo_e-12=667552 inverse_hi_e-12=3635843865172
k=3 panel=12 entry=34 entry_lo_e-12=573808 image_lo_e-12=667797 inverse_hi_e-12=3652433499014
k=3 panel=13 entry=31 entry_lo_e-12=919630 image_lo_e-12=667417 inverse_hi_e-12=3669563331090
k=3 panel=14 entry=26 entry_lo_e-12=1342325 image_lo_e-12=667214 inverse_hi_e-12=3687906024735
k=3 panel=15 entry=14 entry_lo_e-12=1052022 image_lo_e-12=667373 inverse_hi_e-12=3707852427691
k=3 panel=16 entry=10 entry_lo_e-12=9361775 image_lo_e-12=667608 inverse_hi_e-12=3735138648105
k=3 panel=17 entry=10 entry_lo_e-12=4052183 image_lo_e-12=667147 inverse_hi_e-12=3762897220488
k=3 panel=18 entry=21 entry_lo_e-12=1678394 image_lo_e-12=667470 inverse_hi_e-12=3791140293213
k=3 panel=19 entry=28 entry_lo_e-12=828373 image_lo_e-12=667789 inverse_hi_e-12=3819880000244
k=3 panel=20 entry=32 entry_lo_e-12=844300 image_lo_e-12=667419 inverse_hi_e-12=3849127964893
k=3 panel=21 entry=35 entry_lo_e-12=1190339 image_lo_e-12=667979 inverse_hi_e-12=3878898779727
k=3 panel=22 entry=37 entry_lo_e-12=1163396 image_lo_e-12=667638 inverse_hi_e-12=3909204202351
k=3 panel=23 entry=38 entry_lo_e-12=565078 image_lo_e-12=667561 inverse_hi_e-12=3940059805616
k=3 panel=24 entry=39 entry_lo_e-12=132605 image_lo_e-12=667417 inverse_hi_e-12=3971479122655
k=3 panel=25 entry=40 entry_lo_e-12=18349 image_lo_e-12=667226 inverse_hi_e-12=4003480150112
k=3 panel=26 entry=41 entry_lo_e-12=95935 image_lo_e-12=667128 inverse_hi_e-12=4036073271057
k=3 panel=27 entry=42 entry_lo_e-12=344815 image_lo_e-12=667868 inverse_hi_e-12=4069276242785
k=3 panel=28 entry=43 entry_lo_e-12=708844 image_lo_e-12=667357 inverse_hi_e-12=4103105004817
k=3 panel=29 entry=44 entry_lo_e-12=1050471 image_lo_e-12=667855 inverse_hi_e-12=4137574948059
k=3 panel=30 entry=44 entry_lo_e-12=265386 image_lo_e-12=667294 inverse_hi_e-12=4172704905536
k=3 panel=31 entry=45 entry_lo_e-12=854057 image_lo_e-12=667331 inverse_hi_e-12=4208512950635
k=3 panel=32 entry=45 entry_lo_e-12=107813 image_lo_e-12=667380 inverse_hi_e-12=4245019215700
k=3 panel=33 entry=46 entry_lo_e-12=839946 image_lo_e-12=667343 inverse_hi_e-12=4282239892180
k=3 panel=34 entry=46 entry_lo_e-12=151249 image_lo_e-12=667408 inverse_hi_e-12=4320196235796
k=3 panel=35 entry=47 entry_lo_e-12=993879 image_lo_e-12=667424 inverse_hi_e-12=4358913760281
k=3 panel=36 entry=47 entry_lo_e-12=436480 image_lo_e-12=667579 inverse_hi_e-12=4398404396904
k=3 panel=37 entry=48 entry_lo_e-12=1185158 image_lo_e-12=667323 inverse_hi_e-12=4438697941757
k=3 panel=38 entry=48 entry_lo_e-12=856483 image_lo_e-12=667837 inverse_hi_e-12=4479809794678
k=3 panel=39 entry=48 entry_lo_e-12=333642 image_lo_e-12=667118 inverse_hi_e-12=4521767446942
k=3 panel=40 entry=49 entry_lo_e-12=1206725 image_lo_e-12=667110 inverse_hi_e-12=4564592223749
k=4 panel=1 entry=19 entry_lo_e-12=711515 image_lo_e-12=1967315 inverse_hi_e-12=2430796502057
k=4 panel=2 entry=18 entry_lo_e-12=945552 image_lo_e-12=1967792 inverse_hi_e-12=2468818825532
k=4 panel=3 entry=16 entry_lo_e-12=756881 image_lo_e-12=1967807 inverse_hi_e-12=2516616937077
k=4 panel=4 entry=9 entry_lo_e-12=5458950 image_lo_e-12=1968062 inverse_hi_e-12=2575669509423
k=4 panel=5 entry=5 entry_lo_e-12=16336217 image_lo_e-12=1968078 inverse_hi_e-12=2656367896707
k=4 panel=6 entry=16 entry_lo_e-12=699644 image_lo_e-12=1968021 inverse_hi_e-12=2744176601913
k=4 panel=7 entry=19 entry_lo_e-12=934810 image_lo_e-12=1967335 inverse_hi_e-12=2840300543132
k=4 panel=8 entry=21 entry_lo_e-12=1927133 image_lo_e-12=1968125 inverse_hi_e-12=2946404882896
k=4 panel=9 entry=22 entry_lo_e-12=865275 image_lo_e-12=1967396 inverse_hi_e-12=3064538849788
k=4 panel=10 entry=23 entry_lo_e-12=39075 image_lo_e-12=1967642 inverse_hi_e-12=3197265993267
k=4 panel=11 entry=25 entry_lo_e-12=2337683 image_lo_e-12=1967309 inverse_hi_e-12=3347845538552
k=4 panel=12 entry=26 entry_lo_e-12=1829480 image_lo_e-12=1967372 inverse_hi_e-12=3520492575626
k=4 panel=13 entry=27 entry_lo_e-12=971002 image_lo_e-12=1967517 inverse_hi_e-12=3720763337295
k=4 panel=14 entry=29 entry_lo_e-12=2458700 image_lo_e-12=1967879 inverse_hi_e-12=3956133706496
k=4 panel=15 entry=30 entry_lo_e-12=1759798 image_lo_e-12=1967367 inverse_hi_e-12=4236882020821
k=4 panel=16 entry=31 entry_lo_e-12=215047 image_lo_e-12=1967396 inverse_hi_e-12=4577540745515
k=3 panels=1-10 damp_lo_e-8=419999999 weight_hi_e-8=422000001 dimension=12 pivot_lo_e-12=44061004239
k=3 panels=11-20 damp_lo_e-8=421999999 weight_hi_e-8=424000001 dimension=13 pivot_lo_e-12=44944541787
k=3 panels=21-30 damp_lo_e-8=423999999 weight_hi_e-8=426000001 dimension=14 pivot_lo_e-12=45766298609
k=3 panels=31-40 damp_lo_e-8=425999999 weight_hi_e-8=428000001 dimension=15 pivot_lo_e-12=46533260002
k=4 panels=1-1 damp_lo_e-8=908999999 weight_hi_e-8=921506251 dimension=6 pivot_lo_e-12=35191687467
k=4 panels=2-2 damp_lo_e-8=921506249 weight_hi_e-8=934012501 dimension=7 pivot_lo_e-12=36533616022
k=4 panels=3-3 damp_lo_e-8=934012499 weight_hi_e-8=946518751 dimension=7 pivot_lo_e-12=37639956364
k=4 panels=4-4 damp_lo_e-8=946518749 weight_hi_e-8=959025001 dimension=8 pivot_lo_e-12=38560609636
k=4 panels=5-5 damp_lo_e-8=959024999 weight_hi_e-8=971531251 dimension=8 pivot_lo_e-12=39331387648
k=4 panels=6-6 damp_lo_e-8=971531249 weight_hi_e-8=984037501 dimension=8 pivot_lo_e-12=39978957790
k=4 panels=7-7 damp_lo_e-8=984037499 weight_hi_e-8=996543751 dimension=9 pivot_lo_e-12=40523768393
k=4 panels=8-8 damp_lo_e-8=996543749 weight_hi_e-8=1009050001 dimension=9 pivot_lo_e-12=40981873666
k=4 panels=9-9 damp_lo_e-8=1009049999 weight_hi_e-8=1021556251 dimension=10 pivot_lo_e-12=41366128213
k=4 panels=10-10 damp_lo_e-8=1021556249 weight_hi_e-8=1034062501 dimension=11 pivot_lo_e-12=41686995934
k=4 panels=11-11 damp_lo_e-8=1034062499 weight_hi_e-8=1046568751 dimension=11 pivot_lo_e-12=41953119318
k=4 panels=12-12 damp_lo_e-8=1046568749 weight_hi_e-8=1059075001 dimension=12 pivot_lo_e-12=42171726900
k=4 panels=13-13 damp_lo_e-8=1059074999 weight_hi_e-8=1071581251 dimension=13 pivot_lo_e-12=42348927013
k=4 panels=14-14 damp_lo_e-8=1071581249 weight_hi_e-8=1084087501 dimension=14 pivot_lo_e-12=42489930269
k=4 panels=15-15 damp_lo_e-8=1084087499 weight_hi_e-8=1096593751 dimension=15 pivot_lo_e-12=42599235068
k=4 panels=16-16 damp_lo_e-8=1096593749 weight_hi_e-8=1109100001 dimension=17 pivot_lo_e-12=42680736264
k=5 panels=1-1 damp_lo_e-8=2017999999 weight_hi_e-8=2018000001 dimension=14 pivot_lo_e-12=23279216028
k=5 panels=1-1 damp_lo_e-8=2218999999 weight_hi_e-8=2219000001 dimension=14 pivot_lo_e-12=23715076207
k=5 mean/profile/inverse/damping=true
k=6 mean/profile/inverse/damping=true
k=7 mean/profile/inverse/damping=true
uniform_invariance=true contraction_bases=true large_k_score=true
PASS Lean global certificate


==> anc/audit/supplement/receipts/lean-run.txt <==
k=3 left_1e-10=42667842934 right_1e-10=42667842941 trial_score_at_right=67330890697105..67340294148500 e-25 trial_score_at_4.26678429403=2552619359513..2562022810910 e-25 positive=true
k=3 left residual: lake exe k3Residual
k=4 left_1e-10=99323800000 trial_1e-10=99323900000 right_1e-10=99323900000 input=true left_lower_e-15=368765023 right_lower_e-15=51612723 direct=true example=n/a PASS=true
k=5 left_1e-10=211172328074 trial_1e-10=211172637875 right_1e-10=211172637876 input=true left_lower_e-15=383161809 right_lower_e-15=41593608 direct=true example=true PASS=true
k=6 left_1e-10=433691402552 trial_1e-10=433724008191 right_1e-10=433724008191 input=true left_lower_e-15=9537884850 right_lower_e-15=1207897277 direct=true example=n/a PASS=true
k=7 left_1e-10=877850548417 trial_1e-10=877852000000 right_1e-10=877853574542 input=true left_lower_e-15=1806018633 right_lower_e-15=425835690 direct=n/a example=n/a PASS=true
k=8 left_1e-10=1765424396848 trial_1e-10=1765425500000 right_1e-10=1765426583813 input=true left_lower_e-15=516584432 right_lower_e-15=202244433 direct=n/a example=n/a PASS=true
k=9 left_1e-10=3540102059738 trial_1e-10=3540102200000 right_1e-10=3540102330105 input=true left_lower_e-15=38655205 right_lower_e-15=13186575 direct=n/a example=n/a PASS=true
k=10 left_1e-10=7089152881482 trial_1e-10=7089152882050 right_1e-10=7089152882644 input=true left_lower_e-15=39338 right_lower_e-15=73032 direct=n/a example=n/a PASS=true
k=4 step16_sandwich_lower_e-15=666580804232 PASS=true


==> anc/audit/supplement/receipts/manuscript-checks.txt <==
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
TeX global data agree with the three JSON witnesses. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks


==> anc/audit/supplement/receipts/manuscript-sha256.txt <==
39610f455d82bca35ca7c68fa82e7893f0570a68eb287f4e6512587fc51d30da  achlioptas-vorobyev-sp-refined.pdf
3777bf53b36b3685c5457b86ead83aae53dd9e71754957e3a5ac98c202290f2a  achlioptas-vorobyev-sp-refined.tex


==> anc/audit/supplement/receipts/numerical-axioms.txt <==
'widths_as_printed' does not depend on any axioms
'k5_width_target' does not depend on any axioms
'k3_ticks_and_positive_trials' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_trial_moment_sandwich' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k5_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k6_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k7_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k8_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k9_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k10_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'PanelChecks.all_three_panel_anchors' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PanelChecks.all_four_panel_anchors_and_printed_trial' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_four_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_sixteen_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.five_two_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.common_class_finite_checks' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.common_contraction_bases' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.large_k_finite_score_bounds' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.signed_products_and_rejection_controls' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PrintedLeft.left_sign_check' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/audit/supplement/receipts/positive_trials_arb.txt <==
t=4.2667842941 atoms=10 Arb_bits=192 modes=0..32 T=64 mesh=1/16
field_upper [3.58463770596270345497614 +/- 2.87e-24]
mesh_error_upper [7.39517307980892826271122e-21 +/- 1.50e-45]
frequency_error_upper [2.28558585507391531165654e-59 +/- 2.06e-83]
positive_mode_tail_upper [9.40330349122435255687488e-16 +/- 4.75e-40]
score_lower [6.73308906971050717542386e-12 +/- 4.36e-36]
score_upper [6.73402941484997577029741e-12 +/- 1.64e-36]
PASS positive direct trial score
t=4.26678429403 atoms=10 Arb_bits=192 modes=0..32 T=64 mesh=1/16
field_upper [3.58463770588762471221828 +/- 4.05e-24]
mesh_error_upper [7.39517307980892826271122e-21 +/- 1.50e-45]
frequency_error_upper [2.28558585507391531165654e-59 +/- 2.06e-83]
positive_mode_tail_upper [9.40330349260090493892039e-16 +/- 2.64e-40]
score_lower [2.55261935951325906659738e-13 +/- 4.52e-37]
score_upper [2.56202281090932156771486e-13 +/- 1.14e-37]
PASS positive direct trial score


==> anc/audit/supplement/receipts/printed_left_crosscheck.txt <==
left density 21333921467/5000000000
score enclosure [-5.80627760629795661719256e-11 +/- 2.28e-14]
unused grid contribution bounds [3.72403087055e-13 +/- 4.85e-25] [5.94751888990e-13 +/- 3.27e-25]
error paid for omitted modes in each moment [4.3144515505357e-8 +/- 8.73e-23]
finite gain allowance [4.0582836954608090e-11 +/- 3.05e-28]
tail gain allowance [2.0212706581530883e-12 +/- 6.52e-30]
upper bound on selected score [-1.54359673027081554241976e-11 +/- 2.84e-35]


==> anc/audit/supplement/receipts/printed_left_receipt.txt <==
left density 21333921467/5000000000
score enclosure [-5.80451822559609374031069e-11 +/- 9.41e-16]
unused grid contribution bounds [4.35284926365e-13 +/- 2.18e-25] [6.75144243207e-13 +/- 1.84e-25]
error paid for omitted modes in each moment [8.1345646602398e-9 +/- 1.84e-23]
finite gain allowance [3.6947677639493314e-11 +/- 1.73e-28]
tail gain allowance [9.5721586326918298e-14 +/- 1.59e-31]
upper bound on selected score [-2.10008426923916427431030e-11 +/- 6.17e-36]


==> anc/audit/supplement/receipts/reorganized-manuscript-sha256.txt <==
# Current reorganized manuscript; source/record comparison, not a Lean build receipt.
f4fd82b4bdcd237bd7f97101090ae8836f92cf44a09973c7db91b8554e2a3a24  audit/paper/achlioptas-vorobyev-sp-refined.tex
893a1fe153eff1b886d924708f056528ebb37ac12b5f46ff0d3ec2d8a57fe382  audit/paper/achlioptas-vorobyev-sp-refined.pdf


==> anc/audit/supplement/receipts/verified-sources-sha256.txt <==
c2bb57ff5d703633b793f312fb8430a5d380b60c3e5bbb1e61b6bc7b9cec64e4  README.txt
80c161c2a878c84e9cc257b5d3993bae68da63abef34c65eac460288790e9760  analysis-lean/PrintAxioms.lean
ac79b98bd868f6dd114513eb1b803aa32dbece32eb39b5594d3513d863adad9a  analysis-lean/SPAnalysis.lean
fb01d2250b954bb108ac78a56ebffbdeb8b15e34a628d0b653a8c009b6d3b640  analysis-lean/SPAnalysis/Binomial.lean
2756e57a8f1fa7786dc8c0a54e3ac15c43417941fbb5a7f9fce3f0b930e298fe  analysis-lean/SPAnalysis/Caps.lean
15076f95c6e7cefb789d37e3597d38543497e0f9571754f7d77de70018a2e665  analysis-lean/SPAnalysis/Checker.lean
83d58299233b0d424106824b0fd33a54c730b8c7f9f93b9bd9a8fad5ee7701cf  analysis-lean/SPAnalysis/Common.lean
73fdf80abb24c8a3e5e58eaf5509df3e446c9f6775352ad6735ed6fff9132e12  analysis-lean/SPAnalysis/Compound.lean
df8204e657d2fc9addf839969459a2943bfe9c1d50e8819209aece23275f205f  analysis-lean/SPAnalysis/Continuity.lean
7cac0206cb6c562e4e1dc127567c340113c776e87e915a6ff0b59bd1ab0f110e  analysis-lean/SPAnalysis/DensityDerivative.lean
4ec8cfeb66d2d91650fe07bdcc86c204734e55c966b578cfdb77bc0e7a518bb4  analysis-lean/SPAnalysis/Envelope.lean
b13371910ced166339001fe6abbeb85737325278c22873571350ed9bd308e692  analysis-lean/SPAnalysis/Fields.lean
3bb052b1c8fd2de3b4d9cb2ce8d54e774541458e00d5dfb782eb212353fa1b79  analysis-lean/SPAnalysis/Global.lean
6f4e5c15e853a0f67d5906c0343b0dda79d3f2e627b3f7b3ffef3e210c547369  analysis-lean/SPAnalysis/Intervals.lean
34d579fdd365a442d37f115dfdb3a2bffba22d044ba23018793833112a70384d  analysis-lean/SPAnalysis/Inverse.lean
e1fceb615a453757c6ba881ba700368c942199b71eccb269e55ba71f8863baef  analysis-lean/SPAnalysis/Kernels.lean
df72f57201b9afd6eb58c5abb7900739d9c6b28015be679afd771795df7a6ea7  analysis-lean/SPAnalysis/Limits.lean
4be17dfadbb05891cd79a6c03e0a65d2a1556d9e9a641efbe2229143677c9077  analysis-lean/SPAnalysis/Metric.lean
6491faa0a70c16c5042c80ba8b3b7f58b763ddb05f0ae7151269f69bca8d265f  analysis-lean/SPAnalysis/Moments.lean
c59bded1c16deaa25f7d9e8990bdc3c6b0dffb96e5e425cd39450980cc9d1f32  analysis-lean/SPAnalysis/Products.lean
ab483ca7ad4d77bbcf737e7cb2d6b000e04ce215af9e2396f2d578693db7c752  analysis-lean/SPAnalysis/Score.lean
01f75f09bea1db03ac84a7d99cc543b5c732cb177095623dc97cddb861da698a  analysis-lean/SPAnalysis/Secant.lean
99cda8a974840e9297102ba2f582049dd1c626c854ae7c0118bcfaa4b9e20773  analysis-lean/SPAnalysis/Selection.lean
1cc06394bbd3f610ffeb14a5c185012b97c4242b703d6fafb127531706938dba  analysis-lean/SPAnalysis/SiteSeries.lean
a598c65be9e8e1b9ed7bafafe77adb19a5ca871fbc330c66cbe0b2c2630750ca  analysis-lean/SPAnalysis/SiteTail.lean
0f649760679d3c63a13d35dc6c78b281c9b07a445aa08642e94bda1ab7af41d6  analysis-lean/SPAnalysis/SiteVariation.lean
b5f5c7e4c211c5c5fd4ac0b7d3cdad49a534c9b734696717cc5a0ee17f47167e  analysis-lean/SPAnalysis/Spatial.lean
f2a62bf57b8749f06c012f49518d4fe7b4727919141441f8e0dbcc9b1a5c7883  analysis-lean/SPAnalysis/Spectral.lean
d02d7eb3ccfa0fa2d17260a2462dacf0e53d1a48c385946a7054bf6be2b1ee4c  analysis-lean/SPAnalysis/Statement.lean
6e2d4dbcc5f05a69b3b625b1ae7f4d4a277d509fc83f0bd3198ec4792ae4f82c  analysis-lean/SPAnalysis/Update.lean
126051e470904b84d8a740ef39441a6f1989365a3b3b433f4d012472cc5dbbbd  analysis-lean/SPAnalysis/VariationalPanel.lean
d6dbd5ba7d10bb9eb1b4ade5c5e6f63d45bd7e33c7080d98f06aba13f3b8fd9c  analysis-lean/lake-manifest.json
a1fa71dc03c0a3dfb3beae598f2da8dab9c5e27c572d703079329c2b2dc80c28  analysis-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  analysis-lean/lean-toolchain
5b912df8f25799d9e9f47efa42420f769de2b16ae687da28d29d4ca5e8eea591  certificate/anchors.json
ad840905a2f082ba894723cfff857fd2128f606d6351b24681768d09a15d2435  certificate/boxes.cpp
978579e9a1fd9e1adbbf9523efbbda7ef7bf2aca04dee24037116c3039f6a236  certificate/boxes3.json
4a1dfc666b6841213d3df1213169bfd04f4158ec454bcaf46dbe458fe15c3386  certificate/boxes4.json
7133586ca0d43dd0637b03eccef5d6d5478f0791ada51bf717d984cabdda9ac4  certificate/generate.py
344c62074867f0a884ad1cd23791b490b111d20cb2e66fde43948144d592161c  certificate/prepare.py
a98869ee84ec316349fde0f110b1c02f2479d81073de3e0e758f9d88417566f3  certificate/requirements.txt
57e3d89160015dc0b36acecb72269071abf4a05125aa21fffc0cb7b23d0aed90  certificate/scalars.py
178feffad932c5cd3ac9a1b3742c279efef2044e654768a120b47a393e03a685  certificate/spectral.py
a88926667be03527cc6fc46716140637f910c5669ca2df4126b7031e39367803  certificate/verify.py
ec60ba03dce850d3d043ba55c654b761b8abcb0322ab50355ad881d6245e7d11  endpoint-lean/EndpointAudit.lean
3bcfe1b827c0a89d308d17ae02badca79a03ad52a5ea52c83dd0fa0c0e73009e  endpoint-lean/EndpointAudit/FourPanel.lean
2be09e1fa7a3409680fa6069d95aa159f7274a7b789ebd0f7da18570ad4bfc49  endpoint-lean/EndpointAudit/Inputs.lean
39cf88c440b68e5e725ff839deddef2647fdd49809dfd4c43311999bcfe45585  endpoint-lean/EndpointAudit/Interval.lean
e494034e76455eb0240b1d54d0a3745e9c51d0122d51ce6f497e73dece4ac9fe  endpoint-lean/EndpointAudit/ThreeKernel.lean
7c07f351b37cb3e72f4272a9fbc55498d798efee9c5644d19c883337164779ce  endpoint-lean/EndpointAudit/ThreeScore.lean
daec44cad0e53d31bb54764ac216dd277c1be5a29bcd6e223239f8e797a5e0f5  endpoint-lean/EndpointAudit/Verify.lean
fe6bccbd5bf55b49985474fdf33ebd826c0c0ee8900ef667973ca5144c8c3a64  endpoint-lean/EndpointChecks.lean
3aae4a6a1b2dcfa1016d4c077d4d8ffa5d9a3a051ea9dededc2312fcaeb87440  endpoint-lean/GlobalAudit.lean
36b1ffba905bec48bb1a40535d443e52a3761af4d9312aedb3a640e3becd51e7  endpoint-lean/GlobalAudit/GramData.lean
aff5a928a9e10cc535828cdba6897e9f51455c7c12753eb35b937d03ac28dcee  endpoint-lean/GlobalAudit/Orbit.lean
be14a1871003bbb70a4822d3b845932276e8463a14f0546147a5fd22d94e5c03  endpoint-lean/GlobalAudit/Packed.lean
4547c6eeb47858b838f8c01af403bbe28de947591165999da6db61cf90bb10da  endpoint-lean/GlobalAudit/Panels.lean
2acbd5149f48c0c98961c6e3ed8fe1e85fc59318712ffabf6d29b278c85c1f63  endpoint-lean/GlobalAudit/Scalars.lean
0d6e1b5b348ecad7740c86228f6d94803ab4cea4b6a5a8648232a704b0f029dc  endpoint-lean/GlobalAudit/Spectral.lean
157d280ce865f4ae6419d0c76d0fca4f07c08fdf2de1c26824b0f0141201a5e4  endpoint-lean/GlobalChecks.lean
55793a461b1b36c0acd9753fec5d43582762c9beacbfe54498e18bde18180047  endpoint-lean/GlobalMain.lean
1e8533e97641f3c89338e63d4dec676f372e137263e18bfdd455b9245cca78a6  endpoint-lean/Main.lean
c6e701c4888a4b45f4f8363b5417e90dcf8ebc54f534e2a8a5d8fa5908dc8ca4  endpoint-lean/PanelChecks.lean
1299109dd94c06b1c111f6498f6a07d03c0e956b45b9c759c888d8d42f3bf4b3  endpoint-lean/PrintNumericAxioms.lean
0965e6676b4dc5e157e287c3e7046b2e3f83f41301a0d0fe39acf3f85f60eacd  endpoint-lean/PrintedLeft.lean
f229111652e27db3793dd3e86933991a6a5b4e9ee18fd3a8ebe35728779f68f6  endpoint-lean/README.txt
68bae4ff6bde0e55aab3f0dc0f3cd45d039a2beba90452c3d784a3fee22b9121  endpoint-lean/lake-manifest.json
0b5e09cdba9c1e9d2fb69a54956fd04f7180f049df0e18bae55668f64d116d70  endpoint-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  endpoint-lean/lean-toolchain
88a5d95555647e00841c0a6713f777e1c1639a894ba269bb63cc48e3bc16a214  k3-residual/README.md
6839734986536cb35433708a4790af02f4a28a7c896e5071ee4029f35a3356e1  k3-residual/positive_trials.py
96c98e0cf9fc4a6bb9a1c11df7d2ae0da5ef0ba5faf8b32e7537fe14a9319af5  k3-residual/printed_left.py


==> anc/audit/supplement/receipts/witness-regeneration.txt <==
anchors.json 5b912df8f25799d9e9f47efa42420f769de2b16ae687da28d29d4ca5e8eea591 byte-for-byte match with freshly regenerated data
boxes3.json 978579e9a1fd9e1adbbf9523efbbda7ef7bf2aca04dee24037116c3039f6a236 byte-for-byte match with freshly regenerated data
boxes4.json 4a1dfc666b6841213d3df1213169bfd04f4158ec454bcaf46dbe458fe15c3386 byte-for-byte match with freshly regenerated data


==> anc/check_all.py <==
"""Check stored build/executable records against exact manuscript PDF/TeX values.

This command reads existing logs and receipts. It does not rebuild Lean or
rerun the certificate executables. Fresh replay is a separate reproduce.py task.
"""
import argparse
import contextlib
import io
from decimal import Decimal
from fractions import Fraction
from pathlib import Path
import hashlib
import json
import re
import subprocess
import sys

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument("--verification", type=Path, default=Path(__file__).resolve().parent,
                    help="Directory containing audit/ and the stored logs/")
parser.add_argument("--paper", type=Path,
                    help="Complete manuscript TeX source; defaults to the embedded paper")
parser.add_argument("--pdf", type=Path,
                    help="Rendered manuscript PDF; defaults to the TeX basename with .pdf")
parser.add_argument("--output-json", type=Path,
                    help="Output for checked intervals; defaults to logs/intervals.json")
args = parser.parse_args()
root = args.verification.resolve()
logs = root / "logs"
package = root / "audit"
supplement = package / "supplement"
receipt = supplement / "receipts"
paper = args.paper.resolve() if args.paper else package / "paper/achlioptas-vorobyev-sp-refined.tex"
pdf_path = args.pdf.resolve() if args.pdf else paper.with_suffix(".pdf")
output_json = args.output_json.resolve() if args.output_json else logs / "intervals.json"
print("Checking stored records against", paper, "and", pdf_path)
print("This command does not rebuild Lean or rerun certificate executables.")
sys.path.insert(0, str(package / "audit"))
from check_inputs import paper_rows, three_sat_theorem_interval
from check_margins import verify as check_k3

def require(condition, detail):
    if not condition:
        raise ValueError(detail)

def data(name):
    return (logs / (name + ".log")).read_text()

def interval(text, label):
    match = re.search(r"\b" + re.escape(label) + r"=(-?\d+)\.\.(-?\d+) e-(\d+)", text)
    require(match, label)
    lo, hi, digits = map(int, match.groups())
    require(lo <= hi, (label, lo, hi))
    return Decimal(lo).scaleb(-digits), Decimal(hi).scaleb(-digits)

def source_declarations(text):
    return set(re.findall(r"^#print axioms (\S+)", text, flags=re.M))

def dependencies(text):
    result = {name: sorted(s.strip() for s in ax.split(",")) for name, ax in
              re.findall(r"'([^']+)' depends on axioms:\s*\[([^\]]*)\]", text)}
    result.update({name: [] for name in re.findall(r"'([^']+)' does not depend on any axioms", text)})
    return result

for stage in ("numerical-build", "analytic-build", "audit", "k3Residual", "globalAudit",
              "analytic-axioms", "numerical-axioms", "k3-manuscript-margins"):
    info = json.loads((logs / (stage + ".json")).read_text())
    require(info.get("exit_code") == 0, stage)
    require(info["sha256"] == hashlib.sha256((logs / (stage + ".log")).read_bytes()).hexdigest(), stage)
for build in ("numerical-build", "analytic-build"):
    require("Build completed successfully" in data(build), build)
for kind, project, name in (("analytic","analysis-lean","PrintAxioms.lean"),("numerical","endpoint-lean","PrintNumericAxioms.lean")):
    actual = dependencies(data(kind+"-axioms"))
    expected = source_declarations((supplement/project/name).read_text())
    require(actual.keys() == expected, "Missing or extra declaration in "+kind)
    require("sorryAx" not in data(kind+"-axioms"),"Placeholder in "+kind)
    if kind == "analytic":
        allowed={"propext","Classical.choice","Quot.sound"}
        require(all(set(a) <= allowed for a in actual.values()),"Unexpected analytic axiom")
    agrees = actual == dependencies((receipt/(kind+"-axioms.txt")).read_text())
    print(f"{kind}: {len(actual)} named declarations, axiom lists agree with packaged receipt: {agrees}")
    require(agrees, kind+" axiom lists differ")

tex = paper_rows(paper.read_text())
pdf = subprocess.check_output(["pdftotext", "-layout", str(pdf_path),"-"], text=True)
rows = {}
for m in re.finditer(r"^[ \t]*(\d+)\s+(\d+\.\d+)\s+(\d+\.\d+)[ \t]+(\d+)\s+(\d+\.\d+)\s+(\d+\.\d+)[ \t]*$", pdf, re.M):
    first, lo, hi, second, lo2, hi2 = m.groups()
    if (int(first),int(second)) in [(3,7),(4,8),(5,9),(6,10)]:
        require(int(first) not in rows and int(second) not in rows,"duplicate PDF row")
        rows[int(first)] = (lo,hi)
        rows[int(second)] = (lo2,hi2)
require(set(rows)==set(range(3,11)),"PDF eight rows")
require({k:tuple(map(Fraction,x)) for k,x in rows.items()} == tex,"TeX and PDF disagree")
out = {}
audit = data("audit")
left3 = data("k3Residual")
# Preserve the original numerical assertions; update only their obsolete
# printed section reference, since the endpoint proof is now in the main text.
margin_output = io.StringIO()
with contextlib.redirect_stdout(margin_output):
    check_k3(left3,audit)
print(margin_output.getvalue().replace("numerical bounds in B.1", "endpoint numerical bounds"), end="")
sharper = data("three-sharper-axioms")
require(three_sat_theorem_interval(sharper) == tex[3], "Lean theorem and printed 3-SAT interval disagree")
require("SurveyPropagation.three_sharper_bracket" in dependencies(sharper) and "sorryAx" not in sharper,
        "missing or incomplete sharper 3-SAT proof")
for k,(left,right) in sorted(rows.items()):
    lines = [line for line in audit.splitlines() if line.startswith(f"k={k} left_1e-10=")]
    require(len(lines)==1, f"row {k}")
    line=lines[0]
    left_entry = re.search(r"left_1e-10=(\d+)",line)
    require(left_entry and Fraction(int(left_entry[1]),10**10)==Fraction(left),(k,"left"))
    if k==3:
        require("positive=true" in line and f"density={left} " in left3,"k=3 inputs")
        lower_left=-interval(left3,"selected_score_upper")[1]
        lower_right=interval(line,"trial_score_at_"+right)[0]
    else:
        right_entry = re.search(r"right_1e-10=(\d+)",line)
        require(right_entry and Fraction(int(right_entry[1]),10**10)==Fraction(right),(k,"right"))
        require("input=true" in line and "PASS=true" in line,f'k={k} input and sign checks')
        lower_left=Decimal(re.search(r"left_lower_e-15=(-?\d+)",line)[1]).scaleb(-15)
        lower_right=Decimal(re.search(r"right_lower_e-15=(-?\d+)",line)[1]).scaleb(-15)
    require(lower_left>0 and lower_right>0,f'k={k} two strict margins')
    out[k]={"left":left,"right":right,"left_margin":str(lower_left),"right_margin":str(lower_right)}
    print(k,left,right,lower_left,lower_right,"PASS")
global_log=data("globalAudit")
orbits=re.findall(r"^k=(\d+) panel=(\d+) entry=(\d+) entry_lo_e-12=(-?\d+) image_lo_e-12=(-?\d+) inverse_hi_e-12=(\d+)",global_log,re.M)
require(len(orbits)==56 and "PASS Lean global certificate" in global_log,"56 orbit reports and global success")
for k,count,max_steps,cap in [(3,40,49,Fraction(14,3)),(4,16,31,Fraction(5))]:
    selected=[(int(p),int(e),int(fl),int(fi),int(inv)) for ks,p,e,fl,fi,inv in orbits if int(ks)==k]
    require(sorted(p for p,*_ in selected)==list(range(1,count+1)),f'k={k} all panels')
    require(all(e<=max_steps and fl>0 and fi>0 and Fraction(inv,10**12)<cap for p,e,fl,fi,inv in selected),f'k={k} orbit bounds')
blocks=re.findall(r"^k=(\d+) panels=\S+ .*?dimension=(\d+) pivot_lo_e-12=(-?\d+)",global_log,re.M)
for k,count in [(3,4),(4,16),(5,2)]:
    selected=[int(p) for ks,d,p in blocks if int(ks)==k]
    require(len(selected)==count and min(selected)>0,f'k={k} spectral tests')
for k in [5,6,7]:
    require(f'k={k} mean/profile/inverse/damping=true' in global_log,f'k={k} scalar checks')
require('uniform_invariance=true contraction_bases=true large_k_score=true' in global_log,'uniform bases')
print('56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS')
for stage,archived in [('audit','lean-run.txt'),('k3Residual','k3-residual-run.txt'),('globalAudit','lean-global-run.txt')]:
    # Lake itself can add a build-status line before the executable's output.
    observed='\n'.join(line for line in data(stage).splitlines() if not line.startswith(('✔','Build completed successfully')))
    reference=(receipt/archived).read_text().strip()
    require(observed.strip()==reference, f'{stage}: comparison with archived executable output')
    print(stage+': stored executable output matches archived receipt')
output_json.write_text(json.dumps(out,indent=2)+'\n')
print("PASS stored-record consistency; no new Lean replay is claimed.")


==> anc/checks/check_current_tables.py <==
"""Check current tables against unchanged certificates and exact refinements.

This is a source/receipt correspondence check, not a Lean replay. The original
certificate densities now reside in Table 2; Table 1 is derived from those
densities, recorded direct endpoint margins, and newly computed slope bounds.
"""
from pathlib import Path
from fractions import Fraction as Q
import argparse
import importlib.util
import json
import re
import subprocess
import sys

HERE = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument("--verification-dir", type=Path, required=True,
                    help="Extracted original verification.zip directory containing audit/ and logs/.")
parser.add_argument("--paper", type=Path, required=True,
                    help="Current manuscript TeX source.")
parser.add_argument("--output-dir", type=Path, required=True,
                    help="Directory for newly computed results and refinement log.")
parser.add_argument("--baseline-paper", type=Path,
                    help="Earlier manuscript; defaults to the original embedded TeX source.")
parser.add_argument("--direct-margins", type=Path,
                    help="Fresh or archived DirectMargins.lean output, in units of 10^-20.")
args = parser.parse_args()
if not __debug__:
    parser.error("Run without -O: these checks use Python assertions.")
PACKAGE = args.verification_dir.resolve()
PAPER = args.paper.resolve()
ORIGINAL = (args.baseline_paper.resolve() if args.baseline_paper else
            PACKAGE / "audit/paper/achlioptas-vorobyev-sp-refined.tex")
OUTPUT = args.output_dir.resolve()
DIRECT_MARGINS = (args.direct_margins.resolve() if args.direct_margins else
                  PACKAGE / "logs/direct-endpoint-margins.log")
for path in (PAPER, ORIGINAL, DIRECT_MARGINS, PACKAGE / "audit/audit/check_inputs.py"):
    if not path.is_file():
        parser.error(f"Required input file not found: {path}")
OUTPUT.mkdir(parents=True, exist_ok=True)
# Loading the supplied checker must not write a __pycache__ into the package.
sys.dont_write_bytecode = True

def load_module(path, name):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module

checker = load_module(PACKAGE / "audit/audit/check_inputs.py", "original_input_checker")
original_table_parser = checker.paper_rows
original_trial_parser = checker.paper_trials

def certificate_table(tex):
    body = checker.between(tex, r"\label{tab:endpoint-margins}", r"\end{tabular}")
    rows = {}
    for line in body.splitlines():
        if not re.match(r"\d+&", line):
            continue
        cells = line.removesuffix(r"\\").split("&")
        assert len(cells) == 6
        k, left, right, am, ap, slope = cells
        def scientific(text):
            match = re.fullmatch(r"\$(\d+\.\d+)\\cdot10\^\{(-?\d+)\}\$", text)
            assert match is not None
            return Q(match[1]) * Q(10) ** int(match[2])
        rows[int(k)] = dict(left=Q(left), right=Q(right),
                            am=scientific(am), ap=scientific(ap), slope=Q(slope))
    assert set(rows) == set(range(3, 11))
    return rows

tex = PAPER.read_text()
current = certificate_table(tex)
original = original_table_parser(ORIGINAL.read_text())
assert {k: (v["left"], v["right"]) for k, v in current.items()} == original
print("Original certificate densities: all 8 rows unchanged from supplied manuscript.")

# Change only where the existing checker reads the original certificate rows.
# All its assertions comparing atoms, rational densities, theorem statements,
# source inputs, witness margins and recorded certificate hashes are retained.
checker.paper_rows = lambda text: {k: (v["left"], v["right"])
                                  for k, v in certificate_table(text).items()}
def unchanged_trial_tables(text):
    old = ORIGINAL.read_text()
    for label in ("tab:small-atom-laws", "tab:five-atom-law", "tab:two-atom-laws"):
        start = r"\label{" + label + "}"
        assert checker.between(text, start, r"\end{tabular}") == checker.between(old, start, r"\end{tabular}")
    # The current paper omits the obsolete separate k=5 test-density claim.
    # Its atomic table is unchanged, and the legacy checker still validates
    # that older independent test density against its own Lean source input.
    return original_trial_parser(old)
checker.paper_trials = unchanged_trial_tables
checker.main(PAPER)

recorded = {}
for line in DIRECT_MARGINS.read_text().splitlines():
    k, minus, plus = map(int, line.split())
    recorded[k] = (Q(minus, 10**20), Q(plus, 10**20))
assert set(recorded) == set(current)
for k, v in current.items():
    assert 0 < v["am"] < recorded[k][0]
    assert 0 < v["ap"] < recorded[k][1]
print("Printed direct score margins: all 16 strictly below supplied 10^-20 lower bounds.")

refinement = subprocess.run([sys.executable, str(HERE / "refine_enclosures.py"),
                            "--output-dir", str(OUTPUT)],
                            check=True, text=True, capture_output=True)
(OUTPUT / "refinement_recheck.log").write_text(refinement.stdout + refinement.stderr)
derived = json.loads((OUTPUT / "final_results.json").read_text())
new_brackets = original_table_parser(tex)
for row in derived:
    k = row["k"]
    assert current[k]["slope"] == Q(row["M"])
    assert new_brackets[k] == (Q(row["lower"]), Q(row["upper"]))
    assert current[k]["am"] == Q(row["A_minus"])
    assert current[k]["ap"] == Q(row["A_plus"])
print("New exact-rational slope/refinement calculation: all 8 rows match current Tables 1–2.")
print("PASS current manuscript-to-certificate correspondence and changed rational arithmetic.")
print("No Lean compiler or certificate executable was run by this check.")


==> anc/checks/check_uniform10_scalars.py <==
"""Exact-rational checks of the changed uniform k>=10 scalar error budgets.

This verifies consequences of the analytic Taylor and moment estimates stated
in the manuscript. It does not replay their proofs or claim a Lean theorem.
Monotonicity bounds below extend the checked bases to all k in the stated range.
"""
from fractions import Fraction as Q
from pathlib import Path
import argparse
import json

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output-dir', type=Path, required=True,
                    help='Directory for the uniform scalar-check results.')
args = parser.parse_args()
if not __debug__:
    parser.error('Run without -O: these checks use Python assertions.')
OUTPUT = args.output_dir.resolve()
OUTPUT.mkdir(parents=True, exist_ok=True)

# ln(2)=2*atanh(1/3). An exact geometric remainder bounds the omitted terms.
n = 80
lo = 2 * sum((Q(1, 3)**(2*j+1) / (2*j+1) for j in range(n)), Q(0))
tail = 2 * Q(1, 3)**(2*n+1) / ((2*n+1)*(1-Q(1,9)))
hi = lo + tail
assert Q('0.693147180559945309417232121458176568') < lo < hi
assert hi < Q('0.693147180559945309417232121458176569')

def coefficient(log2, k):
    return (-Q(1,8)+log2/12)/(k*k)+(1-log2)/(4*k)+log2**2/4

# The coefficient increases with log2 on the interval used here.
assert lo/2-Q(1,40)>0
checks = {}
for k in (10,11):
    lower=coefficient(lo,k)-Q(2*k,2**k)
    assert lower>Q('0.105')
    checks[f'trial_lower_base_{k}']=str(float(lower))

# For k>=12, drop the positive (1-ln2)/(4k) term. Both A/k² and
# 2k*2^-k decrease, where A=1/8-ln2/12>0.
lower_tail=lo**2/4-(Q(1,8)-lo/12)/144-Q(24,4096)
assert lower_tail>Q('0.105')
checks['trial_lower_for_k_ge_12']=str(float(lower_tail))

# For k>=10, drop the negative -A/k² term and use the k=10 bases
# for the other positive decreasing terms.
upper=hi**2/4+(1-lo)/40+Q(20,1024)
assert upper<Q('0.15')
checks['trial_upper_for_k_ge_10']=str(float(upper))

k=10
rho=Q(1,2**k)
stail=Q('0.26')**(k-2)/2+Q('0.55')*Q('0.13')**(k-3)
gain=3*hi/4*(Q(4,9)+k*k*stail/(4*rho))
assert gain<Q('0.4')
# Each k²*2^k*a^k term decreases since its consecutive ratio is
# at most (11/10)²*2a for k>=10.
assert Q(11,10)**2*2*Q('0.26')<1
assert Q(11,10)**2*2*Q('0.13')<1
checks['gain_upper_base_10']=str(float(gain))

slope_lower=1-Q(10,1024)
slope_upper=1+Q('0.875')*Q('0.26')**9*1024
assert slope_lower>Q('0.98')
assert slope_upper<Q('1.01')
# k*2^-k decreases, and the upper excess has ratio 2*.26<1.
assert Q(11,20)<1 and 2*Q('0.26')<1
checks['derivative_lower_ratio_base_10']=str(float(slope_lower))
checks['derivative_upper_ratio_base_10']=str(float(slope_upper))

assert Q('0.105')>Q('0.1')*Q('1.01')
assert Q('0.15')+Q('0.4')<Q(2,3)*Q('0.98')
# k²*2^-k decreases from 10; thus the entire uniform bracket lies in H_k.
assert (1+hi)/2+Q(2,3)*Q(100,1024)<2
assert Q(11,10)**2/2<1

# Existing k=10 formal bracket is strictly inside the new uniform bracket.
tlo=(1024-Q(1,2))*lo-Q(1,2)
thi=(1024-Q(1,2))*hi-Q(1,2)
left_uniform_upper=thi-Q(2,3)*Q(100,1024)
right_uniform_lower=tlo-Q(1,10)*Q(100,1024)
assert left_uniform_upper<Q('708.9152881482')
assert Q('708.9152882644')<right_uniform_lower
checks['uniform_k10_left_approx']=str(float(left_uniform_upper))
checks['uniform_k10_right_approx']=str(float(right_uniform_lower))
checks['archived_k10_bracket_strictly_contained']=True

for key,val in checks.items(): print(key,val)
print('PASS changed uniform k>=10 scalar budgets and archived k=10 bracket containment.')
print('This arithmetic check uses the manuscript Taylor/moment estimates; it does not prove them.')
(OUTPUT/'uniform10_scalar_results.json').write_text(json.dumps(checks,indent=2)+'\n')


==> anc/checks/records/current_tables.log <==
Original certificate densities: all 8 rows unchanged from supplied manuscript.
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
k=3 panel 34: minimum of 129 exact margins = 16584196596758512443351997720819773288571037585570951799818494749116793972781165523191/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (upper face h=26) > 2^-15: PASS
k=4 panel 7: minimum of 129 exact margins = 322314998099603/10000000000000000000 (lower face h=2) > 2^-15: PASS
All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks
Printed direct score margins: all 16 strictly below supplied 10^-20 lower bounds.
New exact-rational slope/refinement calculation: all 8 rows match current Tables 1–2.
PASS current manuscript-to-certificate correspondence and changed rational arithmetic.
No Lean compiler or certificate executable was run by this check.


==> anc/checks/records/final_results.json <==
[
  {
    "k": 3,
    "r_minus": "4.2667842934",
    "r_plus": "4.26678429403",
    "A_minus": "2.0e-11",
    "A_plus": "2.5e-13",
    "inverse_cap": {
      "numerator": "14",
      "denominator": "3"
    },
    "mean_lower": {
      "numerator": "2",
      "denominator": "5"
    },
    "M": "0.20281673048863",
    "lower": "4.2667842934986",
    "upper": "4.2667842940288",
    "raw_lower": {
      "numerator": "432687620053813695642021",
      "denominator": "101408365244315000000000"
    },
    "raw_upper": {
      "numerator": "8653752402151519314918789",
      "denominator": "2028167304886300000000000"
    },
    "width": "5.302E-10",
    "old_width": "6.3E-10",
    "width_improvement_factor": "1.188230856280649",
    "head_upper": {
      "numerator": "27494826557572935316484582811045943996493368969711011247188883486728422750977544945631469944865973910464279467478638435764374192939646099949901383130828802600253",
      "denominator": "135564965909722298143569176843710450002197760235037819918337021882429994926260430369037939550235838092192000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "1331",
      "denominator": "10871635968"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 4,
    "r_minus": "9.93238",
    "r_plus": "9.93239",
    "A_minus": "4.9e-7",
    "A_plus": "5.1e-8",
    "inverse_cap": {
      "numerator": "5",
      "denominator": "1"
    },
    "mean_lower": {
      "numerator": "9",
      "denominator": "20"
    },
    "M": "0.09476443926736",
    "lower": "9.932385170",
    "upper": "9.932389462",
    "raw_lower": {
      "numerator": "294136534778231599",
      "denominator": "29613887271050000"
    },
    "raw_upper": {
      "numerator": "588273323709208619",
      "denominator": "59227774542100000"
    },
    "width": "0.000004292",
    "old_width": "0.00001",
    "width_improvement_factor": "2.329916123019571",
    "head_upper": {
      "numerator": "263358125975793762111575264787593448204822475969395370988250279835675682409528606537757744811241219950747188927076896860515239372767180886727838162984829291326991230549213091991707",
      "denominator": "2779081801149307111943168125296064225045054084818275308325908948589814895988338822565277760779834680889936000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "1",
      "denominator": "1073741824"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 5,
    "r_minus": "21.1172328074",
    "r_plus": "21.1172637876",
    "A_minus": "8.4e-7",
    "A_plus": "4.1e-8",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "31",
      "denominator": "64"
    },
    "M": "0.03253168788971",
    "lower": "21.1172586283",
    "upper": "21.1172625273",
    "raw_lower": {
      "numerator": "343490033392340642435927",
      "denominator": "16265843944855000000000"
    },
    "raw_upper": {
      "numerator": "171745048405719611416399",
      "denominator": "8132921972427500000000"
    },
    "width": "0.000003899",
    "old_width": "0.0000309802",
    "width_improvement_factor": "7.945678379071557",
    "head_upper": {
      "numerator": "27156412047469238117985880199120282782693236631734110440883584297320670420175588745676821773096241734873937546020859642251548888431061906065702189270009870522357382622324714920006554259076839361",
      "denominator": "834768000345223663161902816108955461840817247004237889860097806835488829833793889130997074577171869103360000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "16807",
      "denominator": "180143985094819840"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 6,
    "r_minus": "43.3691402552",
    "r_plus": "43.3724008191",
    "A_minus": "1.1e-5",
    "A_plus": "1.2e-6",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "63",
      "denominator": "128"
    },
    "M": "0.01586558125752",
    "lower": "43.3698335799",
    "upper": "43.3723251837",
    "raw_lower": {
      "numerator": "10751369043557144839361",
      "denominator": "247899707148750000000"
    },
    "raw_upper": {
      "numerator": "28671964563714919001443",
      "denominator": "661065885730000000000"
    },
    "width": "0.0024916038",
    "old_width": "0.0032605639",
    "width_improvement_factor": "1.308620535897401",
    "head_upper": {
      "numerator": "264550488824521449143420081465658377772788085371060215479365221324795245639816331584550329947888289060512339128927509462774005353369861443722360664201814649850624575105869298554589196778156296420429452535713215073989",
      "denominator": "16674490806895842671659008751776385350270324508909651849955453691538889375930032935391666564679008085339616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "117649",
      "denominator": "442721857769029238784"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 7,
    "r_minus": "87.7850548417",
    "r_plus": "87.7853574542",
    "A_minus": "1.8e-6",
    "A_plus": "4.5e-7",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "127",
      "denominator": "256"
    },
    "M": "0.00786086926362",
    "lower": "87.7852838240",
    "upper": "87.7853002087",
    "raw_lower": {
      "numerator": "38337146633906421926053",
      "denominator": "436714959090000000000"
    },
    "raw_upper": {
      "numerator": "19168576894655989774339",
      "denominator": "218357479545000000000"
    },
    "width": "0.0000163847",
    "old_width": "0.0003026125",
    "width_improvement_factor": "18.46921213082937",
    "head_upper": {
      "numerator": "131075992270309193319515358668443290477360856494182072960944617788582567042623801350721332379540269894155204388862021390727563377905513694712185634563622523735779076216088618233149781933981687984056871258790031034591495512420626164159",
      "denominator": "16674490806895842671659008751776385350270324508909651849955453691538889375930032935391666564679008085339616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "117649",
      "denominator": "151115727451828646838272"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 8,
    "r_minus": "176.5424396848",
    "r_plus": "176.5426583813",
    "A_minus": "5.2e-7",
    "A_plus": "2.0e-7",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "255",
      "denominator": "512"
    },
    "M": "0.00391656426708",
    "lower": "176.5425724542",
    "upper": "176.5426073162",
    "raw_lower": {
      "numerator": "10803755170197090909631",
      "denominator": "61196316673125000000"
    },
    "raw_upper": {
      "numerator": "172860116857877763419401",
      "denominator": "979141066770000000000"
    },
    "width": "0.000034862",
    "old_width": "0.0002186965",
    "width_improvement_factor": "6.273205782800757",
    "head_upper": {
      "numerator": "65306714865970145856044672893699313505568416449787808008655664703758427551532837397891886441532785721546550267852046336881981112136122728338049225688835332542595859775604264315390797082042614193482855907123619463417489438280718564150437902117079643697",
      "denominator": "16674490806895842671659008751776385350270324508909651849955453691538889375930032935391666564679008085339616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "5764801",
      "denominator": "2475880078570760549798248448"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 9,
    "r_minus": "354.0102059738",
    "r_plus": "354.0102330105",
    "A_minus": "3.8e-8",
    "A_plus": "1.3e-8",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "511",
      "denominator": "1024"
    },
    "M": "0.00195543446586",
    "lower": "354.0102254068",
    "upper": "354.0102263624",
    "raw_lower": {
      "numerator": "173060949006841546038617",
      "denominator": "488858616465000000000"
    },
    "raw_upper": {
      "numerator": "69224379789586120727153",
      "denominator": "195543446586000000000"
    },
    "width": "9.556E-7",
    "old_width": "0.0000270367",
    "width_improvement_factor": "28.29290498116367",
    "head_upper": {
      "numerator": "128369582773012228486335696280378732402947195212782038001368236745733644999981278734866226211033556024411709661193946615169271561112811184723574599323422368456851180191510253252278240986852173463010274713988827444634413796331653774205139808187969810880429464115618529",
      "denominator": "65647601601952136502594522644788918701851671294919889173052967289523186519409578485793962853066960965904000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "40353607",
      "denominator": "5704427701027032306735164424192"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  },
  {
    "k": 10,
    "r_minus": "708.9152881482",
    "r_plus": "708.9152882644",
    "A_minus": "3.9e-11",
    "A_plus": "7.3e-11",
    "inverse_cap": {
      "numerator": "11",
      "denominator": "4"
    },
    "mean_lower": {
      "numerator": "1023",
      "denominator": "2048"
    },
    "M": "0.00097709921496",
    "lower": "708.9152881881140",
    "upper": "708.9152881896891",
    "raw_lower": {
      "numerator": "14430845240869758586189",
      "denominator": "20356233645000000000"
    },
    "raw_upper": {
      "numerator": "21646267861352729403607",
      "denominator": "30534350467500000000"
    },
    "width": "1.5751E-9",
    "old_width": "1.162E-7",
    "width_improvement_factor": "73.77309377182401",
    "head_upper": {
      "numerator": "22311063592343908585675629982229148455463759197836926683805570385187701530130912056070835909206381344138819840363604387915532746701743636516422496227935197882046169001094311964554087504312027696786277959873327168839864038442501201693162082566861092428270369764928204331524022916519",
      "denominator": "22833979652003416193187541169897371102555874104462521482337468030136144487606327342306071716194076384000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "tail_upper": {
      "numerator": "282475249",
      "denominator": "12980742146337069071326240823050240"
    },
    "cap_grid_exponent": 18,
    "slope_grid_exponent": 14
  }
]

==> anc/checks/records/refinement_recheck.log <==
3 0.20281673048863 4.2667842934986 4.2667842940288 1.188230856280649
4 0.09476443926736 9.932385170 9.932389462 2.329916123019571
5 0.03253168788971 21.1172586283 21.1172625273 7.945678379071557
6 0.01586558125752 43.3698335799 43.3723251837 1.308620535897401
7 0.00786086926362 87.7852838240 87.7853002087 18.46921213082937
8 0.00391656426708 176.5425724542 176.5426073162 6.273205782800757
9 0.00195543446586 354.0102254068 354.0102263624 28.29290498116367
10 0.00097709921496 708.9152881881140 708.9152881896891 73.77309377182401


==> anc/checks/records/uniform10_scalar_results.json <==
{
  "trial_lower_base_10": "0.10758094661601834",
  "trial_lower_base_11": "0.11578930993415211",
  "trial_lower_for_k_ge_12": "0.11378694976459662",
  "trial_upper_for_k_ge_10": "0.14731582396555173",
  "gain_upper_base_10": "0.3745999975077807",
  "derivative_lower_ratio_base_10": "0.990234375",
  "derivative_upper_ratio_base_10": "1.0048648352963625",
  "uniform_k10_left_approx": "708.8710351364374",
  "uniform_k10_right_approx": "708.926373678104",
  "archived_k10_bracket_strictly_contained": true
}


==> anc/checks/records/uniform_scalars.log <==
trial_lower_base_10 0.10758094661601834
trial_lower_base_11 0.11578930993415211
trial_lower_for_k_ge_12 0.11378694976459662
trial_upper_for_k_ge_10 0.14731582396555173
gain_upper_base_10 0.3745999975077807
derivative_lower_ratio_base_10 0.990234375
derivative_upper_ratio_base_10 1.0048648352963625
uniform_k10_left_approx 708.8710351364374
uniform_k10_right_approx 708.926373678104
archived_k10_bracket_strictly_contained True
PASS changed uniform k>=10 scalar budgets and archived k=10 bracket containment.
This arithmetic check uses the manuscript Taylor/moment estimates; it does not prove them.


==> anc/checks/refine_enclosures.py <==
"""Exact-rational refinement from the manuscript's printed certificates.

No numerical SP iteration or Lean execution is used. Decimal strings are
converted exactly to Fraction; every intermediate cap and displayed slope is
rounded upwards, and both final root endpoints are rounded outwards.
"""
from fractions import Fraction as F
from pathlib import Path
from decimal import Decimal, localcontext
import argparse
import json

ROWS = {
3: ('4.2667842934','4.26678429403','2.0e-11','2.5e-13'),
4: ('9.93238','9.93239','4.9e-7','5.1e-8'),
5: ('21.1172328074','21.1172637876','8.4e-7','4.1e-8'),
6: ('43.3691402552','43.3724008191','1.1e-5','1.2e-6'),
7: ('87.7850548417','87.7853574542','1.8e-6','4.5e-7'),
8: ('176.5424396848','176.5426583813','5.2e-7','2.0e-7'),
9: ('354.0102059738','354.0102330105','3.8e-8','1.3e-8'),
10: ('708.9152881482','708.9152882644','3.9e-11','7.3e-11'),
}
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output-dir',type=Path,required=True,
                    help='Directory for exact-rational results and generated table rows.')
args=parser.parse_args()
if not __debug__:
    parser.error('Run without -O: these checks use Python assertions.')
ROOT=args.output_dir.resolve()
ROOT.mkdir(parents=True,exist_ok=True)
H=256

def up(q, places=18):
    n=10**places
    return F(-((-q.numerator*n)//q.denominator),n)
def down(q, places):
    n=10**places
    return F((q.numerator*n)//q.denominator,n)
def dec(q, places):
    n=q*10**places
    assert n.denominator==1
    n=int(n)
    return str(n//10**places)+'.'+str(n%10**places).zfill(places)
def approx(q, precision=16):
    with localcontext() as c:
        c.prec=precision
        return str(Decimal(q.numerator)/Decimal(q.denominator))
def rational(q):
    return {'numerator':str(q.numerator),'denominator':str(q.denominator)}

records=[]
for k, strings in ROWS.items():
    rminus,rplus,Aminus,Aplus=map(F,strings)
    B=F(14,3) if k==3 else F(5) if k==4 else F(11,4)
    mu=F(2,5) if k==3 else F(9,20) if k==4 else (1-F(1,2**k))/2
    eps=F(121*k,100*2**k)
    caps=[F(1,2)]
    for h in range(2,H+1):
        inverse_cap=(B-1)*F((h-1)**(h-1),h**h)
        base_cap=inverse_cap
        if k>=5:
            base_cap=min(base_cap,eps/2+(1-eps)*F(1,2**h))
        D=B-(1-mu**(h-1))/(1-mu)
        previous=caps[-1]
        assert D>=2*previous  # monotonicity needed in the induction
        new=up(min(base_cap,previous-previous**2/D))
        assert 0<new<=previous
        caps.append(new)
    head=sum(c**k/F(h) for h,c in enumerate(caps,1))
    tail=((B-1)/2)**k/F(k*H**k)
    M=up(head+tail,14)
    # Table 2's one-sided score bounds and g'<=M put the zero in
    # [rminus+Aminus/M, rplus-Aplus/M].
    rawL=rminus+Aminus/M
    rawU=rplus-Aplus/M
    places=13 if k in (3,10) else 9 if k==4 else 10
    L=down(rawL,places)
    U=up(rawU,places)
    assert M>=head+tail
    assert rminus<L<rawL<rawU<U<rplus
    assert M*(L-rminus)<Aminus
    assert M*(rplus-U)<Aplus
    records.append({
        'k':k,'r_minus':strings[0],'r_plus':strings[1],
        'A_minus':strings[2],'A_plus':strings[3],
        'inverse_cap':rational(B),'mean_lower':rational(mu),
        'M':dec(M,14),'lower':dec(L,places),'upper':dec(U,places),
        'raw_lower':rational(rawL),'raw_upper':rational(rawU),
        'width':approx(U-L),'old_width':approx(rplus-rminus),
        'width_improvement_factor':approx((rplus-rminus)/(U-L)),
        'head_upper':rational(head),'tail_upper':rational(tail),
        'cap_grid_exponent':18,'slope_grid_exponent':14,
    })
(ROOT/'final_results.json').write_text(json.dumps(records,indent=2))
(ROOT/'table1_rows.tex').write_text('\n'.join(
    f"{r['k']}&{r['lower']}&{r['upper']}\\\\" for r in records)+'\n')
# Explicit TeX exponential formatter avoids an ambiguous minus/exponent rewrite.
def sci(s):
    mantissa,exponent=s.split('e')
    return mantissa+r'\cdot10^{'+str(int(exponent))+'}'
(ROOT/'table2_rows.tex').write_text('\n'.join(
    f"{r['k']}&{r['r_minus']}&{r['r_plus']}&${sci(r['A_minus'])}$&${sci(r['A_plus'])}$&{r['M']}\\\\"
    for r in records)+'\n')
for r in records:
    print(r['k'],r['M'],r['lower'],r['upper'],r['width_improvement_factor'])


==> anc/evidence/OrbitReceipt.patch <==
--- original/SPAnalysis/OrbitReceipt.lean
+++ replay/SPAnalysis/OrbitReceipt.lean
@@ -53,6 +53,21 @@
     (h : (a >>= g)=some v) : ∃ z,a=some z ∧ g z=some v := by
   cases a with | none => contradiction | some z => exact ⟨z,rfl,h⟩
 
+/-- Specialize the partial-fold invariant to a range starting at zero. -/
+private theorem accepted_list_range {S : Type} (Q : ℕ → S → Prop)
+    (step : ℕ → S → Option S)
+    (advance : ∀ i s t, Q i s → step i s = some t → Q (i+1) t)
+    (n : ℕ) (s out : S) (base : Q 0 s)
+    (ok : forIn (m:=Option)
+      (List.range' ([:n] : Std.Range).start ([:n] : Std.Range).size ([:n] : Std.Range).step)
+      s (fun i t => (step i t).map ForInStep.yield) = some out) : Q n out := by
+  have size_eq : ([:n] : Std.Range).size = n := by
+    change (n - 0 + 1 - 1) / 1 = n
+    rw [Nat.sub_zero, Nat.add_sub_cancel, Nat.div_one]
+  rw [size_eq] at ok
+  have result : Q (0+n) out := accepted_range Q step advance 0 n s out base ok
+  exact (Nat.zero_add n) ▸ result
+
 /-- Sound propagation of one-step enclosures lifts to the exact number of
 ordinary iterates in the numerical trace. The two successful slack tests
 refer to the full box image and to the last ordinary iterate respectively. -/
@@ -93,8 +108,12 @@
       rcases p with ⟨o,v'⟩
       have hst : MProd.mk (maxI s.fst v') o=t := by simpa [step,e] using hs
       exact hst ▸ oneStep j s.snd o v' prev e
-  have base : Q 0 (MProd.mk iv startBox) := start
-  have last := accepted_range Q step advance 0 d.entry (MProd.mk iv startBox) pair base (by simpa [Std.Range.size] using way)
+  have base : Q 0 (MProd.mk iv startBox) := by
+    dsimp only [Q]
+    exact start
+  clear accept after afterLoop afterFinal g loop
+  have last : Q d.entry pair :=
+    @accepted_list_range (MProd I Box) Q step advance d.entry (MProd.mk iv startBox) pair base way
   have gfinal : below (rat 1 (10^8)) (membershipSlack pair.snd d.inner)=true := by
     by_contra h
     simp [guard] at g2
@@ -106,7 +125,7 @@
     · simpa only [v,if_pos h] using (show 0≤(rat 6 (10^7)).hi by native_decide)
     · simpa only [v,if_neg h] using (show 0≤(rat 19 (10^7)).hi by native_decide)
   refine ⟨full,iv,pair.snd,first,low v _ vp g1,?_,low (rat 1 (10^8)) _ (by native_decide) gfinal⟩
-  simpa [Q] using last
+  exact last
 
 end
 end SPA.Global


==> anc/evidence/final-source-identity.log <==
audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67 db61ffc85771936d0c9c113c2592ae5b955161517673e3b2a9853df6bb21d5bd
359 of 360 tracked replay files are byte-identical to the verified release.
The orbit_trace theorem statement is byte-identical. The dated patch changes only its proof and adds a private lemma.


==> anc/evidence/lean-source-hashes.log <==
910219f9d5ebd2dbcef36d7f3b8e436abbb1425162fd55d9467fd5ead27553d1 audit/audit/DirectMargins.lean later-source
61d2868c6e6eb3dfe330216113f0d6028291ba13ad75b22756df0391ea44a44b audit/supplement/analysis-lean/AllKAxioms.lean historical-match
826adb5f33cb2d72c958ec5e6100f9aa7d1797d5380d24563ac119a5f870bb04 audit/supplement/analysis-lean/LinkedAxioms.lean historical-match
80c161c2a878c84e9cc257b5d3993bae68da63abef34c65eac460288790e9760 audit/supplement/analysis-lean/PrintAxioms.lean historical-match
63c58c81a86c44957804be8e74dd4ccb27e4dc6baf4466fa67b045054a2b3745 audit/supplement/analysis-lean/SPAnalysis.lean historical-match
80d8faf1c9e06d03a865d7cb3afb97332b31e3421b84332acf296342c93243ac audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean historical-match
3c72451a8386ef4888728cd7b1d304fa1f1a1271ecf42a3941593b7bbd290c4c audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean historical-match
2beebf0d218c2607378afeffa5e3e56d09f9edac039a2c8bb35a47f6083987f4 audit/supplement/analysis-lean/SPAnalysis/AllK.lean historical-match
073d87087d7f5b05cdb47791555a3d2e52bbb00099d9898d9b2c029cfddb54a9 audit/supplement/analysis-lean/SPAnalysis/Binomial.lean historical-match
2756e57a8f1fa7786dc8c0a54e3ac15c43417941fbb5a7f9fce3f0b930e298fe audit/supplement/analysis-lean/SPAnalysis/Caps.lean historical-match
ca967583ad0816210e6c52416b6c4a57126282123a43c96a3e759efadd15b263 audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean historical-match
74d7f91fe2c73eb30b8069f8300022c8a51c268f098dab47968dd8cd9251eec2 audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean historical-match
10e2155ba30b86146e7792273be5aa48721ab57f00a3ad386274e6027be7f591 audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean historical-match
5c60a1f972322d495c5bd5cc9d5cb6a9aba5c302aa67ef3594ca0d7ab9dd8a7e audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean historical-match
06964dd479957dbc3f15490c0908ce02c172a05a006b877f6e284eaab2478b52 audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean historical-match
7ce0cb54341d486bf48bc98f3d70f12cca0fbfefa6c1da47d82bc86fdf86ce1d audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean historical-match
280bcb00c62f4eae2ed6eddc242f2940189eb0175c827dbc76ccc22be6cd193c audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean historical-match
47053226108b6ae39d37f4ba84ad69ac68830b7bf008870ca0404f19abeb02f0 audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean historical-match
055a56f38287413fc400a99793502b08f04ac9c1aa85a6ad89f0ca2f55211ac4 audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean historical-match
f90fb4a7f57425ff50481d61458e6933a1dbeda0fc671218b8d5cf1ac2a96c1a audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean historical-match
85764429bf369e8b53d4ca43da846cdd77bf760b83d16e14759e079441f66351 audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean historical-match
0097610800588a43e99641a36a61d6ac9f5bc13ad18045ba82137ad7f88f5ae1 audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean historical-match
0da3ab4c8f1eebd147c2318658c88b2ab434b18ca0bc0078c13f42e3c7868c8e audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean historical-match
15076f95c6e7cefb789d37e3597d38543497e0f9571754f7d77de70018a2e665 audit/supplement/analysis-lean/SPAnalysis/Checker.lean historical-match
cbec499450b41dbb6559d0a4a0065ba63b7392c94ba20261727966b3857e9a8b audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean historical-match
1069b12e9e4259c27d8933d3033eecbd6c5e2e290a823849d74e2be79c1e09d5 audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean historical-match
a183c98eea203f7b7b2e510505aae0f502419f9be7e39a2ea5f2a5e3b9681c36 audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean historical-match
45ab79a12d0a8a01299df368ea220cf500a512af3952a0ee0bb89d4f4355f596 audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean historical-match
83d58299233b0d424106824b0fd33a54c730b8c7f9f93b9bd9a8fad5ee7701cf audit/supplement/analysis-lean/SPAnalysis/Common.lean historical-match
4d9d3363aaa2f10eb90c06086106d88dba57d40b8ac2e208dfc45fa32bd044bc audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean historical-match
0cd051712ecf3c80b3a201ea929aa08d3befb7f492b6bde4e2c54c756e8f302b audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean historical-match
918ce27690820418599cc92f594e7ef5324c4081bd10ea0d8358dfa2cfd728a8 audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean historical-match
5c9d0a8d216c8906199461becc080889bdfe41ca0d6931a369dbbdf9aaaa1cc7 audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean historical-match
87eed3b221f0d9e9e98d9d77746bd48d5ca6efd0af0d7703e9db937885f5e3ba audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean historical-match
9253c8e1ae4bdd3bc302e7099aec214a81228ba04dad2940a8182f63ba8c9e84 audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean historical-match
21b954a8c9562fdaa0b1113c7ba9ccb694f0db170bdda3fbbb6e079dfde88d59 audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean historical-match
73fdf80abb24c8a3e5e58eaf5509df3e446c9f6775352ad6735ed6fff9132e12 audit/supplement/analysis-lean/SPAnalysis/Compound.lean historical-match
df8204e657d2fc9addf839969459a2943bfe9c1d50e8819209aece23275f205f audit/supplement/analysis-lean/SPAnalysis/Continuity.lean historical-match
53ac328f7f0304b906a43c62b73fa432e80595003acbb8b26fab51cf3523553c audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean historical-match
4b6a73a32f571a828fd3e019f7eaae182e2569eaa6859ab933f391147aa119ba audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean historical-match
d6d1c76b74b37267f4c5481717972b29a6885b206ac273e68a3040913da2ce45 audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean historical-match
7cac0206cb6c562e4e1dc127567c340113c776e87e915a6ff0b59bd1ab0f110e audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean historical-match
d6a77e06a39579e5b36aa61d521301faf09f92ba4aad2ef778b6083d0f95e882 audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean historical-match
294c51ae99eb4784ee342e9da59830a291e353152a6ebfc2aa77af76701f998c audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean historical-match
4899f7c9c1463eec20bc6d227385185ab17e51f1b19f63f381bf59f94dafcbd1 audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean historical-match
564b8ec3546783497f7f4dfa2ba6fb5738cab2aa7fe3b0d8a02b0568c2ff88c9 audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean historical-match
4ec8cfeb66d2d91650fe07bdcc86c204734e55c966b578cfdb77bc0e7a518bb4 audit/supplement/analysis-lean/SPAnalysis/Envelope.lean historical-match
5abf11dc5edaf1453a37e632f7f114dfd67beae0ae911d284b33477a0fb543f7 audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean historical-match
2b94d31da5fd8b5d0d87f6a5f09b14cda53b699b3136aed0172e368036c5b23e audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean historical-match
271a0c6a4ba1315a705b74d1e410b4e5000eb642715c56df1c92f6a408afa720 audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean historical-match
178f47dc05c71ec5bb3be50b62d278260823e240b23d3241f2a0e23c7f01dacf audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean historical-match
5ed237fa464f15be0e30c5fcba5603f0b642a3bac67dd2d98f9f64d7f9d0b0c3 audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean historical-match
f5fafa0dc769794a02cb179c1a37f196f407169aafc6467324a72c59209a4823 audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean historical-match
0042bf27be6d1e4d4c29252ee9e41d1d563da35540a82dabf5e077262eb17ff6 audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean historical-match
dc2175419db22329d9a930d96b37fc9ca9d368cc3878caa6ef5869edafdebcde audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean historical-match
2b17c05ae01750ff3f29088eb91945c0f37d102b87891429b518b98ff6004aa7 audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean historical-match
446fcc46e6a841f21f54857e0fb14aaca58e651a9613cb6091b216fad51435f2 audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean historical-match
c46b3c281e22b1be0858b3dfa8e25fe67452850622feeebfb7f4828e6ec858af audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean historical-match
7907d7568f74312646fca19b8aec93888091c25a084390c43f9573d4a1de7695 audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean historical-match
8e12d3d5fa3e347672b650ff9d60cdc11c57490c9261ae191b0cef1ccf17c41d audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean historical-match
b13371910ced166339001fe6abbeb85737325278c22873571350ed9bd308e692 audit/supplement/analysis-lean/SPAnalysis/Fields.lean historical-match
164ca39664f286c7c38e35d7762a1da13703f67cb09c09ae4dd1793e3e413c0e audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean historical-match
2f6a416b73b089b48af17dd1044096de67cd4491403109f28ce2ed718b205efa audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean historical-match
c282dbf8cb2361b852da61495b385397c6716119829cc34ddd8253f3852bdc4c audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean historical-match
54406a291c180e1a7ea030a41af1fab4d404600e5ace071ca30f8a55673923c8 audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean historical-match
864abcc269f93cfd09ca5c783009ce7a910c4c292986be08ebd4eb8025af74b7 audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean historical-match
5da5f9f640ed1b291e94662fbbb5bfa172aa3f786f3df6699ac39eb18cb47355 audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean historical-match
04dc6257621dab26a4384efe8e940c3b32080019880b3d981a70331230b21a9b audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean historical-match
8663fcdea1455873a30a23ebb36a4a234f42e8dab0244504e7e34299065c253d audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean historical-match
df45c5c64c520a36af21ad268cca463b195172b346dcf0cffd2bc9d83f4e9d97 audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean historical-match
775b20be6bc2eeb466d118c6a0513369635579807f07279657c08e60ba68ce12 audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean historical-match
8b323f5086e2aa21052a99c2af55353eebff2485431856ad59269d399fa9d214 audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean historical-match
85bda2a50f07b33e608f4d0d7673fa086460fceabf6e7fed52cda6408e0d6199 audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean historical-match
bc9234fedeeb772d52ade7f95f4ccf145ebb491b3e15371bf3f378a34f8d2f82 audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean historical-match
3eb9a6c4cddd6b722e3e5df5244133e278d1dac217058cbc2bd62275fbf3db8e audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean historical-match
3ad49e8b1e09f4bcee1b0ed923d2bcb1512d40ed6227849ae2b0347e9f8c6a71 audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean historical-match
66e6fdf22db9935b7ba5299d9188d82664e3bfd4eaa31281664b467682dbece7 audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean historical-match
e796f714885aa78044f394ca8a54279312882891c14439d9d6f9996cf2e77588 audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean historical-match
0e52953212cfb58106ab29a7504acdbb4b915297b196978b5e754ba12046aac4 audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean historical-match
bbb7dbd422f2080e4281bc904b2b21be4ff2e94bb7090901c80b7d253872087d audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean historical-match
fa1609bc8e2ec4744f4424d0fb45680038b8feb7541c5e6d5c6969f56f6b2850 audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean historical-match
d443b0d9e0c7159ade05c5c5c8b47b40e26763c2b06924bd8ac1905403d6178d audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean historical-match
31e48f608e6c446bfbc70f44459251e283d2ef64772636fd8d383293a6ca764e audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean historical-match
1834b161c77937eb1a952e4b52a4b5bd814781937ddfc24d899f97f17dae0362 audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean historical-match
3bb052b1c8fd2de3b4d9cb2ce8d54e774541458e00d5dfb782eb212353fa1b79 audit/supplement/analysis-lean/SPAnalysis/Global.lean historical-match
8ad9295d193e49a569e8197fcb8f3a662c2835fef8072081f6a723cd74d2b9aa audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean historical-match
fea69ce343f33535738ad6ed48373cc25e16cbab916541488a22585666a5378a audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean historical-match
17fcfe1ae41e3183d6292280008b1456aa67cb0c961cdbb5c66a1fa79e580d24 audit/supplement/analysis-lean/SPAnalysis/GramBound.lean historical-match
45b200540d5d12d97dc4d083052d25fd7a7b987e8dfb6d9e623abc6f03a29bcf audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean historical-match
0282e755b7f250b1c1f3041df1bde64f70c4c3ce31ddb9b49827f3f13086a345 audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean historical-match
70015d04ebb9e1e249ac64dccde9ade602e567ee68ac6af5d6bc092035ea851c audit/supplement/analysis-lean/SPAnalysis/GramChange.lean historical-match
9b0ef9a1282fbdcade73222bb38809dd46d13ff6edc54559ed1fbadc26010ea8 audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean historical-match
ae3af5d3230f9341de924c51a18d016f7c4c23f34ab844e5b38e51af0ada0973 audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean historical-match
1c007c7e3343f0c1c703b57a152031d7f6b95c61f5a665f7b213339a0ed9ca40 audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean historical-match
4fc3bc805d7e3481b51f4b9a73d2bf9070ec87bb1b2e2098b791d57a022ede96 audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean historical-match
f28f02c95bb07aeb239b8728e9ab15621a420b206839fb7896d075c598b7def1 audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean historical-match
3591451f20038787fc6e4aeffec05947f9f7110dfad85c6bef51fdab05d9bc1d audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean historical-match
51c3e85ce9c3b45e1a8a7b5c10a01ff699b580bb24f9a3d1f70957e6b3504378 audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean historical-match
1211919dfc5d9298339462c385af40e908325382223141705d233f1b9a8fb601 audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean historical-match
6f4e5c15e853a0f67d5906c0343b0dda79d3f2e627b3f7b3ffef3e210c547369 audit/supplement/analysis-lean/SPAnalysis/Intervals.lean historical-match
34d579fdd365a442d37f115dfdb3a2bffba22d044ba23018793833112a70384d audit/supplement/analysis-lean/SPAnalysis/Inverse.lean historical-match
699ed58a49808d68a04850b8b770984d77a4beaf65dd50856e6ca833e8bd1eb9 audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean historical-match
8d1b72a19f3f3c858a2e9605ff9b1da7881de5c01287defdcbecf031b011784a audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean historical-match
e1fceb615a453757c6ba881ba700368c942199b71eccb269e55ba71f8863baef audit/supplement/analysis-lean/SPAnalysis/Kernels.lean historical-match
05edd228fecabd8e6f75767f1e656af0fa29b1b4907f37dc9677379e0adb0151 audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean historical-match
510ebc3ecad991f00321d4bedc36885a921a2afcb8792c9da588abe50f6a3e5d audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean historical-match
e4b029d6216c48fbc9224d31037e18229cc37d22de8c2cd6295e67095eedcdd0 audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean historical-match
847f3748cb9809301032e1e3ece0788b7416088d5e1ef6ae1f1d1d0d840fd54f audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean historical-match
d6b85786d29797cf4859c75ba64c5f1fec4f58d2dd13444a6d247c170a59be70 audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean historical-match
ea6fb47b83b46fd2af0e233cb3f4059f452b1a6b785abd1fd84dc12075b42b2d audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean historical-match
9a0b20337c41c60adefdf8258b1e6f43e77fef2edca894ed166e1977ab77f093 audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean historical-match
810c73a65d4897b54049cf9bfdb4bf41033a34bb4ce71f99e2ba26a4de00768e audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean historical-match
df72f57201b9afd6eb58c5abb7900739d9c6b28015be679afd771795df7a6ea7 audit/supplement/analysis-lean/SPAnalysis/Limits.lean historical-match
e737af4fa56dc0210126023b3bae0f67020fbfabd3dc2a7f38f788df450edf75 audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean historical-match
b4c153976639816f07695e16aa6379b22cbcfe63a8f31780c6e13f9af3aa32eb audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean historical-match
d924ef13387be6c15ec8487bf6fe8e446d90a26fea518c72e884ca9795e39a54 audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean historical-match
b035f083c8c79f63438ae847162e3be4095706497d44f53ef0a3619e6e92ca20 audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean historical-match
4be17dfadbb05891cd79a6c03e0a65d2a1556d9e9a641efbe2229143677c9077 audit/supplement/analysis-lean/SPAnalysis/Metric.lean historical-match
bb3620c4975ea0b1b80421fd918397b92f30442c70041c84caed4d8da535e3cd audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean historical-match
aa41062a7aa317894b23e513156497f5fb2bbb99945f279a12e70cf30db48eb5 audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean historical-match
a3134ae0fe1cb7d078230ea2c6c1983ef269763dc0126d88279e9930e5e5fedc audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean historical-match
f4c180fecfe9924922cfc65a88e8360788e98c908ba923d7cf6698d58b2fdb29 audit/supplement/analysis-lean/SPAnalysis/ModeData.lean historical-match
20d473105daa6b32bb781f2245328cb899c492a730e966a1f858d9773f38cb94 audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean historical-match
530babb15658938e8943652cda61fcd2471f67f2f8be7a193731daacb64341c4 audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean historical-match
c42b31a62f09c86edd9987e2025fbfe6a07613c460ff2a8d9b5c97cafd2d5d3b audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean historical-match
3e48a16925db460d668ca7291fb59f5056b35ba8c31c72690b6512bd267a5653 audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean historical-match
72872ae1dedf89458fa25c1b1be5ab7072ce464438db1958c3d9f1496ca8d200 audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean historical-match
78b6a6ae61d45d691e46e86a186b9c3235e8c8a0730818b114ac9b5d2a432709 audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean historical-match
3189cb68c9dbb21dfda636f7a2b09c3d8855d974d0c657add6785d8b03a2f44d audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean historical-match
cccab33ae99bf33c3defb1c6076829100524acfc6b37700f9fc6413bd5d2b069 audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean historical-match
6491faa0a70c16c5042c80ba8b3b7f58b763ddb05f0ae7151269f69bca8d265f audit/supplement/analysis-lean/SPAnalysis/Moments.lean historical-match
3d0e044ee1cedb382ba2a8e438d50b510fdf4d41fcc18b260d674e82f129a7c1 audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean historical-match
4652725fc7e23593005cb391a83e66d9f5b8e27c1da1e85dacd1e794348578d6 audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean historical-match
3a1d0e4f571b58f28710423be26ba4b397b5ecd9f9a13b2e09bdc3e9af8092c4 audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean historical-match
85347ce71f96ab538061fd1356620b2c3544e7840bb162daa01c11005ca6b981 audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean historical-match
3391f18fb816004ddd47a4245ac469c3dc0b132ed4987d3c40aee16c8f78821d audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean historical-match
42e0501901e2990c63c91660a90d482c77fc845c962699e98763625d78557e07 audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean historical-match
cf67a9cbd4fff3d0fac27c099cf60de86580dd04901270eadd999ce7de580998 audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean historical-match
9f790ce517f957e0b3b5bd0a976bc887b7726a8ecdcbf00df94bf5319e268041 audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean historical-match
011903b5ba0044ad3c885a6742ebdb90e5f675000767837eded674f7ba7e393a audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean historical-match
b86b7824116a4ce8d8fceb99b46f9630e753668ba5df6f15b3b72eeebff0ead8 audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean historical-match
9d0795d88bed8f80abe48615b646580109bb9f1eb39aefe6c457b537a5ff501d audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean historical-match
3ec9b82d83d285d271ce1a6fc503b26443d148e89bd25e16e48f690315578364 audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean historical-match
6fdfb2049b683c84e02508cf237ad510862f9694d2e55ebe9398724e7c557c17 audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean historical-match
bff01242a2972d317f82f14589cff22fa0f9fe66b73dc2f136c691b5f3610f58 audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean historical-match
d33064c13246c241ed49f3df5611f372203effb2ae0ec8491202535c83302fc7 audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean historical-match
4fe20774892e6f338c6040fd67c258adb1fa4e619834c24f0b2ac63a4db34370 audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean historical-match
0328166718471b569486eec51ab4bd87da91e0b83a24480662fbfde26ad94783 audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean historical-match
013238bec328329133695f988d6a2d2f64816628d043e49cfbd5f595f689f86b audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean historical-match
f4efec1d7e3a9c42a855357f4a0042a87e0e0b4572e42e50044428ee7689e991 audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean historical-match
bd73af821157250b2cdcc20239d89505f373c18cfd478a6d4b69253fde18d845 audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean historical-match
59c9971c8eb2e62228c8e9b8090712dfe901427aae4f08e8b4aae0926d2fa79f audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean historical-match
20dc737265514124765a8497fda256dc05c4b17ce192a957f5116395a8988cc6 audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean historical-match
b32abe500bcb780e6b722f5de39a38c11fa7ad0af0829de9706979ad7fd44db9 audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean historical-match
6424ce783f445c8a62e00a0fa6767eff806cc0130d091bce529d64091d16f42d audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean historical-match
28cd59067a31077e9f93cdd3ca0242f8f065983f0232766e5bb9d45aac2c99ac audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean historical-match
9c4ce6c9d6406c188a479e3e07713c76cd1f481538d321e2620342903c0899e7 audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean historical-match
29fb1ada95b9af88dfff655376f63150856d0c7202c10d2f96c8efe0d13565e0 audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean historical-match
6831b68526dd269ae4de8d63ad991d2aec8c8d12f41c81f1b3f6fa7ac3e7d9ef audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean historical-match
d5aaf6a4de25b986813107b0da1840278f46490333296d6a93c646610dcec0e0 audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean historical-match
a8e6985ea9a3b10d696644c3dc16a841576ccbd11f53e3fd28a8937c5e5a6a86 audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean historical-match
487d58d892b97b410d175b198c0ac1db0a49f4e4eac72f0a142867a21208503d audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean historical-match
f5e6d21095bee4e9ab2cf0cd0995ad06d87afa2fa6cef42b5e0980e233d626e0 audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean historical-match
a04a03e9e27ee7bc418fdf06fd45886bce6d5198e83d4f73d1791f46a10f7d84 audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean historical-match
dc385ae54fd0adb083e5a1827bf30a7121a7f44b6e3d8a5bb915a310569a3efa audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean historical-match
bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67 audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean historical-match
5182e1d949c2734ea5a45c1e270dfe0c6ea079c69397c09595492379cc40e57a audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean historical-match
a69e4f1dcea14a9b0757f90fda6229976b0da6f39256f2c1b0cad3ad0d5c8547 audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean historical-match
0683c94c41661e872b738ab978f2021657d65ff1fa136421dde194c64e76b37d audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean historical-match
bd96a368d9e5cb47f46a8125fa3e59b64002fe96fea24dbb795f028f11fe843d audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean historical-match
37125fa3b41ef2fcb094b4da053e69c4636d5b991ac68c39146cf2040259bbbd audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean historical-match
015051920a650ad4e4ba9b8a4efe3932b60bd17cc3c6af434441046ecb779cd4 audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean historical-match
065a1a72116789968cfdba8374abca6d0ba3ffbdc18c7d65e9d62bfaeade9b0f audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean historical-match
46190b2ea4d8a943529c3c434dddb00bc07238883fdd3a71636a1767bf6d2393 audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean historical-match
5247fc70dd10b92d1fffda1912cb52c01979e41d325c45770bfd6b5d11bd6855 audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean historical-match
1b871ada903b54f20f613e7ff1f82be9953be8747b2c93d6ffaf4a179c714cb9 audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean historical-match
aaaa031d041fafd8bf6779170fad3a867fcf3f2ee52e4471997c09dcc810aab1 audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean historical-match
4d527b1c68d72206662fe5cf20cb96d564fa525baf503f677dcf1d92651a943d audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean historical-match
ddb07c52b1fc2240faf1eb27f9cea8d553f98c729b28dfb2529289192b44627b audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean historical-match
17807f2e996e64d32cd8bca3ab6b7a26293281dc852369ce4de33fb24968aed3 audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean historical-match
f7660ab390630f2eb5115ba8df0b99d33547406932b5893cd5e80ccd91dfc363 audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean historical-match
df4b5f3a1266a84f8917d6e83588c3c306a7ccb3360898cccdc8ae9eff570123 audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean historical-match
b28d22259ee9213ca2c0ab9cec813455780c015562659f7d97a347a486b1e43b audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean historical-match
74f864ffa98d1fd0b2d2895d58cacb1f3495ec48a40a55c3323a9049e624529d audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean historical-match
8ce4a5b36684ca0bd9d98ef4f564afe0e301ae3a1506ce9e2ea59c5f3a392bf2 audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean historical-match
5593a60ea540a61fc4126c4ee58567645a7f619a29ffa8fd9b6968cb5dea1d38 audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean historical-match
dfa73401c00bb9b7f9b908d57711f8b4cb22f83afe4c9c80fd4c7ff849560f1e audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean historical-match
0a0261b8cdaa13acd66653406a009ae8cd636320962d90a5463ce40dca3438ba audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean historical-match
0cc865b7ca2013aaf2dafa28dd95ef9831b0239cbc4ef844629d32ce113375b7 audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean historical-match
b2e9295f1b37e45a268fb88c438192e02a5b6bec982621b1b73cb408962f768d audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean historical-match
c59bded1c16deaa25f7d9e8990bdc3c6b0dffb96e5e425cd39450980cc9d1f32 audit/supplement/analysis-lean/SPAnalysis/Products.lean historical-match
c64aa5dd13aa8127b021f724b235cfdb46fc99f4ae8737f1b189ed79a39fe12e audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean historical-match
c51c37125cf4ebeb906c94ce499f9082374805f5f2e12f0ad1418ddc028f0d2f audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean historical-match
151de25c042efc491a079cda5da87fb9d2c68fb5fc703964f1f093bc904a5000 audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean historical-match
67cca540c8e3173fd4eff4d7fe7fb34bf4967e921db2c11bf40f683d45c1cda0 audit/supplement/analysis-lean/SPAnalysis/RateSections.lean historical-match
d830f373268db165515d1826d0e53b1773a941b6275a24116c49672f6678120a audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean historical-match
3210e3f51b6e31e8ae43430e7b0f963ae3f0ee99b44b94fe532b36f3f8c2a495 audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean historical-match
debefad6500e6d511b87d3a99f3216ef398063bf074907d7d8dc855dc5065d72 audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean historical-match
0da1fe6a30a6054e5348d9c132d04290a04d69a9227dc6381b630d6e86204376 audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean historical-match
3cfe7c79c860c1175d3e35d0c21ef5a87cad4cb930be4f1561bef7a155e37299 audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean historical-match
cbeada5cebf313d18e2a29a2cb79b4722677a43028c02256a5e4d1058f724382 audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean historical-match
31679b00b8c71f330156bee710259ada01df8139b3a11ebd4477763870b638bb audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean historical-match
499191046a72f08fe17f95bff82ec55bf0974faaf88642c720ce98243757d9df audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean historical-match
ceb45137997cfbd4cd0a989e1d0bba32d9d6e39b3d6a3ba80ae84dfb959632ce audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean historical-match
220e06cc6c7e9f217da9a3dec7df6b0f8cba1bb8188655911906883553958822 audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean historical-match
e8b3b6debc4553215a8c0e90efdf7e25c8365d5182efa652563b1cab44ba24e5 audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean historical-match
a53baa9a9cebd03aa6f2d7e0804f81564b68c9eba9836b730b3792681b6b8979 audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean historical-match
be38d8796109c9089f98133f68b80967cab149902dafd6d38b939b4dd61fe3f5 audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean historical-match
b28d0328ac45ec1807f516a7d20134d558b134e7a59d21c920907c53a11c1c2c audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean historical-match
3a924fbef274fc0bb081c67a58ea2fbdf49d53883271000491f6dc73b7f36748 audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean historical-match
df599d948793bf3cfae462f3468fef44f3feac2994a0226e512609ad473d29e3 audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean historical-match
e047f6e6697522e51273bb170519efe17a2d90ef02fb260cc6c487786544452d audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean historical-match
455842c84aeddda7e2e95bdcef975d5010acbc1f8ebc35f5425a8d2154eb7460 audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean historical-match
ab483ca7ad4d77bbcf737e7cb2d6b000e04ce215af9e2396f2d578693db7c752 audit/supplement/analysis-lean/SPAnalysis/Score.lean historical-match
7e2479208f851c6ddc34a6936583c0d9c7c5cbcbba37c94167c7da9d4813636f audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean historical-match
01f75f09bea1db03ac84a7d99cc543b5c732cb177095623dc97cddb861da698a audit/supplement/analysis-lean/SPAnalysis/Secant.lean historical-match
e0ef9001ff78189498a012dca9e354daa59bb9863bed129670edc5464c4d4bf6 audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean historical-match
114a53d5209ca891b7065fe33c2a811d59d2b7446c6db69f79a10ba69ad479c4 audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean historical-match
99cda8a974840e9297102ba2f582049dd1c626c854ae7c0118bcfaa4b9e20773 audit/supplement/analysis-lean/SPAnalysis/Selection.lean historical-match
b97500d00bbd767e7688e681581e104ac21c46a95ebb759103c8f747d81ff3ad audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean historical-match
da38f4eb2680bc1585d0a211ad3b35a16df86ae9909c4ac1f6b395372b11e720 audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean historical-match
4f1afacc04718432003d378ed9ac90253ae5f2eb5a7868a448610366c48cc52f audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean historical-match
714df38337c778b89013f908d09ce2ec0c0a8664a82238334d4c5e91d8055007 audit/supplement/analysis-lean/SPAnalysis/SignLog.lean historical-match
6754e704f4f66bc326a9a61f6ea7a4626a900907f17c95102d39ef3cd04a9ac1 audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean historical-match
b5774bebf5da9570f66c94fd9c8c8e959f1c816b71a5b49f05c0c6e4f4bf55b5 audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean historical-match
b854a179dd863bc6012b19890b090dcb317be0009a8a2f1df4130991de91a19c audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean historical-match
a310893be5c85a3f41c6ecee31266a9babdee92b72994673c4c7a3835e9e4d42 audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean historical-match
7b37ef6c2587c296a795f6f897cfbc1ccbe9ad1629b19a224e5bba5712406121 audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean historical-match
900af3d0c56aad36c5468993bf1383b7075900525c555b0d4f8a8161c937b017 audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean historical-match
0c9495a71fc2772f19fa12b0afb934aa6ec21e2f5d3083d183280d2c6186f547 audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean historical-match
aa941b9e95e3bccec7f2b4c043a9d2df5d30c8e60281e8ad2fe3eff487ff421c audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean historical-match
9447a5f58e4efca04f06b87abba908ccb6dfc11f5e2d50a9b4b9874ec1d1da3c audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean historical-match
1cc06394bbd3f610ffeb14a5c185012b97c4242b703d6fafb127531706938dba audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean historical-match
a598c65be9e8e1b9ed7bafafe77adb19a5ca871fbc330c66cbe0b2c2630750ca audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean historical-match
a0152e3ee2546ca2341107eee862f12f24c65b7a7a2c500a57d965e6216c5d2b audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean historical-match
0f649760679d3c63a13d35dc6c78b281c9b07a445aa08642e94bda1ab7af41d6 audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean historical-match
0e4be6757989692bcf181cfb2f1430a785d4238f81286efa088bf2ec6dba81dd audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean historical-match
f884bec4acd22b691d49468167f5316f81d803fb0de4ff07a845943b8ab42188 audit/supplement/analysis-lean/SPAnalysis/SixCover.lean historical-match
9048eca6d0fb0fc916367690347ab55502ae4421deefdb392073a84c1cf3f020 audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean historical-match
77888642919e7d8836d296a0a294f94c740d002c57232bec5e67d311c5e3eab4 audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean historical-match
730e60cab0b0deddbdd11b5de82aba9fe70a63d903e36cf0e157e1188ed345df audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean historical-match
6b9dddc7db44c956534932eae17cbec7db797fa3639db4d61f33e6cb12b4ebba audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean historical-match
8433e9242fca211270627ba3cc0dd4259b4412d400b6a76043a5ba7a8b40ee5d audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean historical-match
efe09af2d3731c953f76f54a4bfdbcc85c59ba0470af1423bd0b6627332023ed audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean historical-match
2d5d0fe433ee760f2b5e0127027b7759a16a05b521080a44bb18c1866559a6ff audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean historical-match
7eb154e6cb918700a83f7c8dac10b8943ac473574629e4893e08eff08a2712b0 audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean historical-match
b5dccf51d7efd3f50e0610150f62425fa5f2b8c7d13fd5d09c0836fcef19e83f audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean historical-match
56ad8a3f2a296827f67a6dc3c05a22a78cde730b4341623d78f57cabd62c161f audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean historical-match
8e21410a02686ad088e0a9ac051e6b8825e10d50340886abd0477c2dee7960ba audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean historical-match
06dd723967857e69a53e31583e1d540b14fad1f5245cc11327be555427e6aca8 audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean historical-match
6a395a0dc28d0abcca044e394877ab018c447609bd17b617b6cfca71954babfa audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean historical-match
b5f5c7e4c211c5c5fd4ac0b7d3cdad49a534c9b734696717cc5a0ee17f47167e audit/supplement/analysis-lean/SPAnalysis/Spatial.lean historical-match
d297ca7782e87f9ec80bb49151ae5486e744d2f32052a976ab5a5fd501056e9d audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean historical-match
a0102594ff5af4ce167a85fcaf9b1a98185539b38f74d3f950f46321284167cf audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean historical-match
f2a62bf57b8749f06c012f49518d4fe7b4727919141441f8e0dbcc9b1a5c7883 audit/supplement/analysis-lean/SPAnalysis/Spectral.lean historical-match
fcde0822b5ed9b0f42d24b4b2895eaf66200d35d236d16daa89051e98c1f6e79 audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean historical-match
1daa1aa3c1794295c83bd8d898146e183b80c274af6dd9b7a29024757b0cb8d1 audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean historical-match
d02d7eb3ccfa0fa2d17260a2462dacf0e53d1a48c385946a7054bf6be2b1ee4c audit/supplement/analysis-lean/SPAnalysis/Statement.lean historical-match
c631457938c8dad99464ecd93ed09aab4db1b17aced991c292fa5bde001924c0 audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean historical-match
9ce4a689f13625422ecac6620130e06b647656a822093b0837bdaec1e65e75e8 audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean historical-match
da2b0f314d66cbfd6b02f4613b8759489e1023e9262128b9654921f6e25b1e1d audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean historical-match
827b81dcda326834e47caa31bf7d597031a95ae6771a67a84a060d33c9fdcfe0 audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean historical-match
035276b3db38bebc53abaea078a2f51c7e9d588623155937903353af550294ca audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean historical-match
cfaaf11ea13a5b9adb4af51b1e8d69ae483cdb68313b047dd239ed0f058c0118 audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean historical-match
9428f0cdc1e18416198f9aead4d5a2483703c76543d34d3b95e305bcf1f41afb audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean historical-match
fb820334da36b497894ff58f6227a110a19ce0c0e2315c3ae8b805639c320915 audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean historical-match
c4e21e5510f10df50dea952d2d07b425484c7c142ba92453df9a63ca928ec38f audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean historical-match
183b3c5e5c6e74c7c359712a5d5e8db521b953d39decdfdb8109a138b11cabf5 audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean historical-match
0b5dc34d83d483abdcf2d79826a71a33c427aa1754b56f2748d0672520f17b6f audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean historical-match
63a46004adeeb133e41a26518a823905fd5de2152d1a8b5dc0fbfbcea98238ca audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean historical-match
89d8fbd9db851c1dac9b81e298b606312712bcfa6306b3777010882cdf525ac7 audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean historical-match
b52f775c8edac73fcc4b81e53f548ec6023f6983568ef560836bd1a3106bae65 audit/supplement/analysis-lean/SPAnalysis/ThreeSharper.lean later-source
a91526aa77110ff3ae4e9c5a8cf33ca856711bb946e42fc759e7d5056fdd09b3 audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean historical-match
61052957df1779f1b3817bef16191c44232798224fb6bf61f606c9be5c79d235 audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean historical-match
4d739a6468897791520cd06f2908e4acedc47e2029ef2d5815615e81d954fd1f audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean historical-match
6e2d4dbcc5f05a69b3b625b1ae7f4d4a277d509fc83f0bd3198ec4792ae4f82c audit/supplement/analysis-lean/SPAnalysis/Update.lean historical-match
126051e470904b84d8a740ef39441a6f1989365a3b3b433f4d012472cc5dbbbd audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean historical-match
4211e59bc0db1cc072f6f421bdd2962dd1104f1ff0db8f365273267364910cd4 audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean historical-match
274008329b74ce35cfaa16974381bdf68aa09a33d609bf1e2867f32d23cbd1f3 audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean historical-match
6899d7b1991d9fc7b1df150a612bfdaf5446ed40b2dd2efeb066164e3dc369e1 audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean historical-match
af5bb44aa676307f382e105aa6c0051b00bb55df291612c0dbe3b011f07b7a36 audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean historical-match
e83b3bc3c670e8d4fe2de9d1421be8dd6b9ce6b9b2ff7b020c299e6fbced3bd2 audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean historical-match
38bd47b5e51ed410ab6b881cb16eb3d5c3e8c681d6afd7b82951aa12132e0f0c audit/supplement/analysis-lean/SixAxioms.lean historical-match
dbc48ce1f431a0a0ad07fb4071e2558fa17f1487381affb45729afff66598dbf audit/supplement/analysis-lean/SmallKAxioms.lean historical-match
3ce2aa7b5e0bda8f7222c827cd788b66336f15bc424e7d3307dd45d68dbef20d audit/supplement/analysis-lean/ThreeSharperAxioms.lean later-source
30f44602175074274d1aa9b303b8df373f63d5da798fc6e5a0ef04f29f2e0ce1 audit/supplement/analysis-lean/UpdateAxioms.lean historical-match
1c30437cfb364e734681fd23662d0e9cfdd69231db775378df7adf096ad5dfc2 audit/supplement/analysis-lean/WorkingAxioms.lean historical-match
ec60ba03dce850d3d043ba55c654b761b8abcb0322ab50355ad881d6245e7d11 audit/supplement/endpoint-lean/EndpointAudit.lean historical-match
3bcfe1b827c0a89d308d17ae02badca79a03ad52a5ea52c83dd0fa0c0e73009e audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean historical-match
2be09e1fa7a3409680fa6069d95aa159f7274a7b789ebd0f7da18570ad4bfc49 audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean historical-match
39cf88c440b68e5e725ff839deddef2647fdd49809dfd4c43311999bcfe45585 audit/supplement/endpoint-lean/EndpointAudit/Interval.lean historical-match
ff0cf28c88fc2e28d8b97adf4119243a972e3403a11c3efb455c292ee226536b audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean historical-match
632788ca34863cca2227eb5704ce442eedbb963e0ec2a691582282879a6d7e92 audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean historical-match
8193ed40c5f3f8424ae99548f52bb4e6412708d8be98412ff97d229cae2d47d5 audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean historical-match
38ac2a07273f7dd126daa6986928e83b416840c0a2a9ee89c51b5e2e35ce603e audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean historical-match
9e4e52096631ef3e90f6cb5f8e09c58d21dfa53a9f95dbea7ef7abe065b4cfa8 audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean historical-match
2bd2008660238cf2c31420131c28665ecfef06d24055da6c57319f3037cc9e16 audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean historical-match
e494034e76455eb0240b1d54d0a3745e9c51d0122d51ce6f497e73dece4ac9fe audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean historical-match
7c07f351b37cb3e72f4272a9fbc55498d798efee9c5644d19c883337164779ce audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean historical-match
e0b68da3ef54ab63962eb699eb1986d6ccb3342c584c6b35c3b56569d7ea32d3 audit/supplement/endpoint-lean/EndpointAudit/ThreeSharperCheck.lean later-source
daec44cad0e53d31bb54764ac216dd277c1be5a29bcd6e223239f8e797a5e0f5 audit/supplement/endpoint-lean/EndpointAudit/Verify.lean historical-match
fe6bccbd5bf55b49985474fdf33ebd826c0c0ee8900ef667973ca5144c8c3a64 audit/supplement/endpoint-lean/EndpointChecks.lean historical-match
3aae4a6a1b2dcfa1016d4c077d4d8ffa5d9a3a051ea9dededc2312fcaeb87440 audit/supplement/endpoint-lean/GlobalAudit.lean historical-match
5869ec25b6dccf5bedb12dd4eebc4afcdae6189cd3be440f23bb05e6646de915 audit/supplement/endpoint-lean/GlobalAudit/GramData.lean historical-match
818193feb973d0250e750699029423b36229fd2b288984687a77c3aae6450cde audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean historical-match
a41a52e5ff4a907eb114f8790bcf9598259abadb78aed59e2fa2ec4d10b88bde audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean historical-match
21f304c4909172e09daabcad3610bb3b773923fbfc80df7eb67c780000ab9962 audit/supplement/endpoint-lean/GlobalAudit/Packed.lean historical-match
4547c6eeb47858b838f8c01af403bbe28de947591165999da6db61cf90bb10da audit/supplement/endpoint-lean/GlobalAudit/Panels.lean historical-match
20a12a94c3112c51206e163fe396dd33acb8338a2fa3f17b606b0bbb7d8e36a1 audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean historical-match
2acbd5149f48c0c98961c6e3ed8fe1e85fc59318712ffabf6d29b278c85c1f63 audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean historical-match
4b9d15abf3c450bbe857fbf00191258df36023dad9ca98b43f4983d103d48f0f audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean historical-match
157d280ce865f4ae6419d0c76d0fca4f07c08fdf2de1c26824b0f0141201a5e4 audit/supplement/endpoint-lean/GlobalChecks.lean historical-match
55793a461b1b36c0acd9753fec5d43582762c9beacbfe54498e18bde18180047 audit/supplement/endpoint-lean/GlobalMain.lean historical-match
1e8533e97641f3c89338e63d4dec676f372e137263e18bfdd455b9245cca78a6 audit/supplement/endpoint-lean/Main.lean historical-match
c6e701c4888a4b45f4f8363b5417e90dcf8ebc54f534e2a8a5d8fa5908dc8ca4 audit/supplement/endpoint-lean/PanelChecks.lean historical-match
1299109dd94c06b1c111f6498f6a07d03c0e956b45b9c759c888d8d42f3bf4b3 audit/supplement/endpoint-lean/PrintNumericAxioms.lean historical-match
707074e505354d3438a240f60aba9c07fd850227c19d89823ff5550300d4a606 audit/supplement/endpoint-lean/PrintedLeft.lean historical-match


==> anc/evidence/orbit-proof-hashes.log <==
bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67  work/release/audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean
db61ffc85771936d0c9c113c2592ae5b955161517673e3b2a9853df6bb21d5bd  /workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean


==> anc/evidence/release-hashes-final.log <==
README.md: OK
REVISION-NOTES.txt: OK
audit/audit/DirectMargins.lean: OK
audit/audit/check_inputs.py: OK
audit/audit/check_margins.py: OK
audit/paper/achlioptas-vorobyev-sp-refined.pdf: OK
audit/paper/achlioptas-vorobyev-sp-refined.tex: OK
audit/supplement/analysis-lean/AllKAxioms.lean: OK
audit/supplement/analysis-lean/LinkedAxioms.lean: OK
audit/supplement/analysis-lean/PrintAxioms.lean: OK
audit/supplement/analysis-lean/SPAnalysis.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean: OK
audit/supplement/analysis-lean/SPAnalysis/AllK.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Binomial.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Caps.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Checker.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Common.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Compound.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Continuity.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean: OK
audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean: OK
audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean: OK
audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean: OK
audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean: OK
audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean: OK
audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Envelope.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Fields.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean: OK
audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Global.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramBound.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramChange.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean: OK
audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean: OK
audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Intervals.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Inverse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean: OK
audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Kernels.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Limits.lean: OK
audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Metric.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ModeData.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean: OK
audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Moments.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean: OK
audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean: OK
audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Products.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RateSections.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean: OK
audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Score.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Secant.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Selection.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SignLog.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SixCover.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Spatial.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Spectral.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean: OK
audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Statement.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ThreeSharper.lean: OK
audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean: OK
audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean: OK
audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean: OK
audit/supplement/analysis-lean/SPAnalysis/Update.lean: OK
audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean: OK
audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean: OK
audit/supplement/analysis-lean/SixAxioms.lean: OK
audit/supplement/analysis-lean/SmallKAxioms.lean: OK
audit/supplement/analysis-lean/ThreeSharperAxioms.lean: OK
audit/supplement/analysis-lean/UpdateAxioms.lean: OK
audit/supplement/analysis-lean/WorkingAxioms.lean: OK
audit/supplement/analysis-lean/lake-manifest.json: OK
audit/supplement/analysis-lean/lakefile.toml: OK
audit/supplement/analysis-lean/lean-toolchain: OK
audit/supplement/certificate/anchors.json: OK
audit/supplement/certificate/boxes.cpp: OK
audit/supplement/certificate/boxes3.json: OK
audit/supplement/certificate/boxes4.json: OK
audit/supplement/certificate/generate.py: OK
audit/supplement/certificate/prepare.py: OK
audit/supplement/certificate/requirements.txt: OK
audit/supplement/certificate/scalars.py: OK
audit/supplement/certificate/spectral.py: OK
audit/supplement/certificate/verify.py: OK
audit/supplement/endpoint-lean/EndpointAudit.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/Interval.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/ThreeSharperCheck.lean: OK
audit/supplement/endpoint-lean/EndpointAudit/Verify.lean: OK
audit/supplement/endpoint-lean/EndpointChecks.lean: OK
audit/supplement/endpoint-lean/GlobalAudit.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/GramData.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/Packed.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/Panels.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean: OK
audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean: OK
audit/supplement/endpoint-lean/GlobalChecks.lean: OK
audit/supplement/endpoint-lean/GlobalMain.lean: OK
audit/supplement/endpoint-lean/Main.lean: OK
audit/supplement/endpoint-lean/PanelChecks.lean: OK
audit/supplement/endpoint-lean/PrintNumericAxioms.lean: OK
audit/supplement/endpoint-lean/PrintedLeft.lean: OK
audit/supplement/endpoint-lean/README.txt: OK
audit/supplement/endpoint-lean/lake-manifest.json: OK
audit/supplement/endpoint-lean/lakefile.toml: OK
audit/supplement/endpoint-lean/lean-toolchain: OK
audit/supplement/k3-residual/README.md: OK
audit/supplement/k3-residual/positive_trials.py: OK
audit/supplement/k3-residual/printed_left.py: OK
audit/supplement/receipts/analytic-axioms.txt: OK
audit/supplement/receipts/analytic-build.txt: OK
audit/supplement/receipts/compact-manuscript-sha256.txt: OK
audit/supplement/receipts/global-run.txt: OK
audit/supplement/receipts/k3-residual-build.txt: OK
audit/supplement/receipts/k3-residual-run.txt: OK
audit/supplement/receipts/lean-build.txt: OK
audit/supplement/receipts/lean-global-run.txt: OK
audit/supplement/receipts/lean-run.txt: OK
audit/supplement/receipts/manuscript-checks.txt: OK
audit/supplement/receipts/manuscript-sha256.txt: OK
audit/supplement/receipts/numerical-axioms.txt: OK
audit/supplement/receipts/positive_trials_arb.txt: OK
audit/supplement/receipts/printed_left_crosscheck.txt: OK
audit/supplement/receipts/printed_left_receipt.txt: OK
audit/supplement/receipts/reorganized-manuscript-sha256.txt: OK
audit/supplement/receipts/verified-sources-sha256.txt: OK
audit/supplement/receipts/witness-regeneration.txt: OK
check_all.py: OK
logs/all-k-axioms.json: OK
logs/all-k-axioms.log: OK
logs/analytic-axioms.json: OK
logs/analytic-axioms.log: OK
logs/analytic-build.json: OK
logs/analytic-build.log: OK
logs/audit.json: OK
logs/audit.log: OK
logs/clean-paper/achlioptas-vorobyev-sp-refined.pdf: OK
logs/clean-paper/achlioptas-vorobyev-sp-refined.tex: OK
logs/clean-source-overrides/audit/audit/check_inputs.py: OK
logs/clean-source-overrides/audit/audit/check_margins.py: OK
logs/clean-source-overrides/audit/supplement/endpoint-lean/README.txt: OK
logs/clean-sources.sha256: OK
logs/clean-status.txt: OK
logs/compact-inputs.json: OK
logs/compact-inputs.log: OK
logs/compact-intervals.json: OK
logs/compact-records.json: OK
logs/compact-records.log: OK
logs/compact-source-integrity.json: OK
logs/direct-endpoint-margins.log: OK
logs/globalAudit.json: OK
logs/globalAudit.log: OK
logs/intervals.json: OK
logs/k3-manuscript-margins.json: OK
logs/k3-manuscript-margins.log: OK
logs/k3Residual.json: OK
logs/k3Residual.log: OK
logs/linked-axioms.json: OK
logs/linked-axioms.log: OK
logs/numerical-axioms.json: OK
logs/numerical-axioms.log: OK
logs/numerical-build.json: OK
logs/numerical-build.log: OK
logs/printed-intervals.json: OK
logs/printed-intervals.log: OK
logs/proof-allK.json: OK
logs/proof-allK.log: OK
logs/proof-families.json: OK
logs/proof-families.log: OK
logs/proof-signs.json: OK
logs/proof-signs.log: OK
logs/reorganized-inputs.json: OK
logs/reorganized-inputs.log: OK
logs/reorganized-intervals.json: OK
logs/reorganized-records.json: OK
logs/reorganized-records.log: OK
logs/reorganized-source-integrity.json: OK
logs/revised-inputs.log: OK
logs/revised-intervals.log: OK
logs/three-sharper-axioms.log: OK
logs/working-axioms.json: OK
logs/working-axioms.log: OK
logs/working-proofs.json: OK
logs/working-proofs.log: OK
proofs/appendix-b3-refinement-analysis.pdf: OK
proofs/appendix-b3-refinement-analysis.tex: OK
reproduce.py: OK


==> anc/evidence/replay-source-identity.log <==
b47219d46dc1ec30e7fabc03a6a70c37424c25fa7ef2e28736bfda4fbafe550d audit/audit/check_inputs.py
910219f9d5ebd2dbcef36d7f3b8e436abbb1425162fd55d9467fd5ead27553d1 audit/audit/DirectMargins.lean
d6e148e5cdb9fc8208ce0bcc866e1b58ec81303279a434aa61282570572f555a audit/audit/check_margins.py
eeb25eeb59ffa9a092b6ce30e3f0e9b05be8a0b39df541ac5070bdb0e14564f4 audit/paper/achlioptas-vorobyev-sp-refined.pdf
4ecba406ca0fccfa94ba9362df2d380b143be04881f296c0e28e93f7a3effda4 audit/paper/achlioptas-vorobyev-sp-refined.tex
978579e9a1fd9e1adbbf9523efbbda7ef7bf2aca04dee24037116c3039f6a236 audit/supplement/certificate/boxes3.json
7133586ca0d43dd0637b03eccef5d6d5478f0791ada51bf717d984cabdda9ac4 audit/supplement/certificate/generate.py
4a1dfc666b6841213d3df1213169bfd04f4158ec454bcaf46dbe458fe15c3386 audit/supplement/certificate/boxes4.json
57e3d89160015dc0b36acecb72269071abf4a05125aa21fffc0cb7b23d0aed90 audit/supplement/certificate/scalars.py
a98869ee84ec316349fde0f110b1c02f2479d81073de3e0e758f9d88417566f3 audit/supplement/certificate/requirements.txt
a88926667be03527cc6fc46716140637f910c5669ca2df4126b7031e39367803 audit/supplement/certificate/verify.py
ad840905a2f082ba894723cfff857fd2128f606d6351b24681768d09a15d2435 audit/supplement/certificate/boxes.cpp
344c62074867f0a884ad1cd23791b490b111d20cb2e66fde43948144d592161c audit/supplement/certificate/prepare.py
178feffad932c5cd3ac9a1b3742c279efef2044e654768a120b47a393e03a685 audit/supplement/certificate/spectral.py
5b912df8f25799d9e9f47efa42420f769de2b16ae687da28d29d4ca5e8eea591 audit/supplement/certificate/anchors.json
80c161c2a878c84e9cc257b5d3993bae68da63abef34c65eac460288790e9760 audit/supplement/analysis-lean/PrintAxioms.lean
1c30437cfb364e734681fd23662d0e9cfdd69231db775378df7adf096ad5dfc2 audit/supplement/analysis-lean/WorkingAxioms.lean
dbc48ce1f431a0a0ad07fb4071e2558fa17f1487381affb45729afff66598dbf audit/supplement/analysis-lean/SmallKAxioms.lean
826adb5f33cb2d72c958ec5e6100f9aa7d1797d5380d24563ac119a5f870bb04 audit/supplement/analysis-lean/LinkedAxioms.lean
30f44602175074274d1aa9b303b8df373f63d5da798fc6e5a0ef04f29f2e0ce1 audit/supplement/analysis-lean/UpdateAxioms.lean
3ce2aa7b5e0bda8f7222c827cd788b66336f15bc424e7d3307dd45d68dbef20d audit/supplement/analysis-lean/ThreeSharperAxioms.lean
61d2868c6e6eb3dfe330216113f0d6028291ba13ad75b22756df0391ea44a44b audit/supplement/analysis-lean/AllKAxioms.lean
63c58c81a86c44957804be8e74dd4ccb27e4dc6baf4466fa67b045054a2b3745 audit/supplement/analysis-lean/SPAnalysis.lean
d6dbd5ba7d10bb9eb1b4ade5c5e6f63d45bd7e33c7080d98f06aba13f3b8fd9c audit/supplement/analysis-lean/lake-manifest.json
a1fa71dc03c0a3dfb3beae598f2da8dab9c5e27c572d703079329c2b2dc80c28 audit/supplement/analysis-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434 audit/supplement/analysis-lean/lean-toolchain
38bd47b5e51ed410ab6b881cb16eb3d5c3e8c681d6afd7b82951aa12132e0f0c audit/supplement/analysis-lean/SixAxioms.lean
ec60ba03dce850d3d043ba55c654b761b8abcb0322ab50355ad881d6245e7d11 audit/supplement/endpoint-lean/EndpointAudit.lean
707074e505354d3438a240f60aba9c07fd850227c19d89823ff5550300d4a606 audit/supplement/endpoint-lean/PrintedLeft.lean
1299109dd94c06b1c111f6498f6a07d03c0e956b45b9c759c888d8d42f3bf4b3 audit/supplement/endpoint-lean/PrintNumericAxioms.lean
1e8533e97641f3c89338e63d4dec676f372e137263e18bfdd455b9245cca78a6 audit/supplement/endpoint-lean/Main.lean
fe6bccbd5bf55b49985474fdf33ebd826c0c0ee8900ef667973ca5144c8c3a64 audit/supplement/endpoint-lean/EndpointChecks.lean
3aae4a6a1b2dcfa1016d4c077d4d8ffa5d9a3a051ea9dededc2312fcaeb87440 audit/supplement/endpoint-lean/GlobalAudit.lean
55793a461b1b36c0acd9753fec5d43582762c9beacbfe54498e18bde18180047 audit/supplement/endpoint-lean/GlobalMain.lean
1dd0e561899e1b35939c6ff0f31e999d884398ee6fd694ab28f4518e9fb05b09 audit/supplement/endpoint-lean/README.txt
157d280ce865f4ae6419d0c76d0fca4f07c08fdf2de1c26824b0f0141201a5e4 audit/supplement/endpoint-lean/GlobalChecks.lean
68bae4ff6bde0e55aab3f0dc0f3cd45d039a2beba90452c3d784a3fee22b9121 audit/supplement/endpoint-lean/lake-manifest.json
c6e701c4888a4b45f4f8363b5417e90dcf8ebc54f534e2a8a5d8fa5908dc8ca4 audit/supplement/endpoint-lean/PanelChecks.lean
0b5e09cdba9c1e9d2fb69a54956fd04f7180f049df0e18bae55668f64d116d70 audit/supplement/endpoint-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434 audit/supplement/endpoint-lean/lean-toolchain
63335e8e0f3e31e59bd1b3f2b4ad526717f0e521451f9ea32e91d16ed7c3a7d8 audit/supplement/receipts/positive_trials_arb.txt
b965957ffbc3dcd9ff59dfec8090b0f88ee3f59ca9ba976135f6bc0af9e57dc8 audit/supplement/receipts/manuscript-sha256.txt
c3b7011d66dbb75d6d2881691c187e9ffedf5a61b409d858726079792979dd08 audit/supplement/receipts/compact-manuscript-sha256.txt
0051d98c0cec9171290e298f7b758d7c186195d1d512c9e99e48db44c00d7e8a audit/supplement/receipts/analytic-build.txt
c7a843eb7c1605609fe2ed709ac79e04ebb07dc27db492c5fcb27bfa51c5f171 audit/supplement/receipts/reorganized-manuscript-sha256.txt
7d5bf342e3d115f8bea22f6b2e98c2f592927f35e3ced71780bbcaacc56d4c56 audit/supplement/receipts/manuscript-checks.txt
ae0d351821eea0d1ba32526a87d0573e113797eb79339b21bc07845327eebab9 audit/supplement/receipts/verified-sources-sha256.txt
2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d audit/supplement/receipts/k3-residual-run.txt
c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85 audit/supplement/receipts/numerical-axioms.txt
84368b032cf56ecc797dc65c51b57bcd2e51ea9c5ab30f78bb524a301cd040d3 audit/supplement/receipts/k3-residual-build.txt
baf8a6098eb1b43ed3db8687d03123abbe41e43af704966d14a8af43b48f0ac5 audit/supplement/receipts/printed_left_crosscheck.txt
14a0f2e5a7e771170f355eeb12778b9c535b64aec7208285de0d2e8228e204be audit/supplement/receipts/global-run.txt
fb9a597c6cb93db6a51df9da3976f284d784ea18ccd882cb63769a058e36b78a audit/supplement/receipts/witness-regeneration.txt
c22d833861201be4ca90473fa28bafb759303b95871afcb9a4e1782bc4a5697a audit/supplement/receipts/lean-build.txt
99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a audit/supplement/receipts/lean-run.txt
32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8 audit/supplement/receipts/analytic-axioms.txt
f7af86d476a2d906d910904038a0ebcd2799f072e314946193ef06e74555903b audit/supplement/receipts/printed_left_receipt.txt
404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412 audit/supplement/receipts/lean-global-run.txt
2c896531811aac4b16ffbc823b1a5ad5db80e5ce77e21bcb6c233798b1ff435b audit/supplement/k3-residual/positive_trials.py
96c98e0cf9fc4a6bb9a1c11df7d2ae0da5ef0ba5faf8b32e7537fe14a9319af5 audit/supplement/k3-residual/printed_left.py
88a5d95555647e00841c0a6713f777e1c1639a894ba269bb63cc48e3bc16a214 audit/supplement/k3-residual/README.md
bff01242a2972d317f82f14589cff22fa0f9fe66b73dc2f136c691b5f3610f58 audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean
5c9d0a8d216c8906199461becc080889bdfe41ca0d6931a369dbbdf9aaaa1cc7 audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean
0683c94c41661e872b738ab978f2021657d65ff1fa136421dde194c64e76b37d audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean
cfaaf11ea13a5b9adb4af51b1e8d69ae483cdb68313b047dd239ed0f058c0118 audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean
4ec8cfeb66d2d91650fe07bdcc86c204734e55c966b578cfdb77bc0e7a518bb4 audit/supplement/analysis-lean/SPAnalysis/Envelope.lean
9253c8e1ae4bdd3bc302e7099aec214a81228ba04dad2940a8182f63ba8c9e84 audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean
0cd051712ecf3c80b3a201ea929aa08d3befb7f492b6bde4e2c54c756e8f302b audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean
20dc737265514124765a8497fda256dc05c4b17ce192a957f5116395a8988cc6 audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean
42e0501901e2990c63c91660a90d482c77fc845c962699e98763625d78557e07 audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean
2756e57a8f1fa7786dc8c0a54e3ac15c43417941fbb5a7f9fce3f0b930e298fe audit/supplement/analysis-lean/SPAnalysis/Caps.lean
87eed3b221f0d9e9e98d9d77746bd48d5ca6efd0af0d7703e9db937885f5e3ba audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean
699ed58a49808d68a04850b8b770984d77a4beaf65dd50856e6ca833e8bd1eb9 audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean
74f864ffa98d1fd0b2d2895d58cacb1f3495ec48a40a55c3323a9049e624529d audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean
77888642919e7d8836d296a0a294f94c740d002c57232bec5e67d311c5e3eab4 audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean
b52f775c8edac73fcc4b81e53f548ec6023f6983568ef560836bd1a3106bae65 audit/supplement/analysis-lean/SPAnalysis/ThreeSharper.lean
56ad8a3f2a296827f67a6dc3c05a22a78cde730b4341623d78f57cabd62c161f audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean
bc9234fedeeb772d52ade7f95f4ccf145ebb491b3e15371bf3f378a34f8d2f82 audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean
e8b3b6debc4553215a8c0e90efdf7e25c8365d5182efa652563b1cab44ba24e5 audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean
6831b68526dd269ae4de8d63ad991d2aec8c8d12f41c81f1b3f6fa7ac3e7d9ef audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean
4d527b1c68d72206662fe5cf20cb96d564fa525baf503f677dcf1d92651a943d audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean
ab483ca7ad4d77bbcf737e7cb2d6b000e04ce215af9e2396f2d578693db7c752 audit/supplement/analysis-lean/SPAnalysis/Score.lean
0e4be6757989692bcf181cfb2f1430a785d4238f81286efa088bf2ec6dba81dd audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean
ea6fb47b83b46fd2af0e233cb3f4059f452b1a6b785abd1fd84dc12075b42b2d audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean
34d579fdd365a442d37f115dfdb3a2bffba22d044ba23018793833112a70384d audit/supplement/analysis-lean/SPAnalysis/Inverse.lean
9428f0cdc1e18416198f9aead4d5a2483703c76543d34d3b95e305bcf1f41afb audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean
5593a60ea540a61fc4126c4ee58567645a7f619a29ffa8fd9b6968cb5dea1d38 audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean
b2e9295f1b37e45a268fb88c438192e02a5b6bec982621b1b73cb408962f768d audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean
900af3d0c56aad36c5468993bf1383b7075900525c555b0d4f8a8161c937b017 audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean
fea69ce343f33535738ad6ed48373cc25e16cbab916541488a22585666a5378a audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean
a04a03e9e27ee7bc418fdf06fd45886bce6d5198e83d4f73d1791f46a10f7d84 audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean
a91526aa77110ff3ae4e9c5a8cf33ca856711bb946e42fc759e7d5056fdd09b3 audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean
6899d7b1991d9fc7b1df150a612bfdaf5446ed40b2dd2efeb066164e3dc369e1 audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean
aa941b9e95e3bccec7f2b4c043a9d2df5d30c8e60281e8ad2fe3eff487ff421c audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean
510ebc3ecad991f00321d4bedc36885a921a2afcb8792c9da588abe50f6a3e5d audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean
1b871ada903b54f20f613e7ff1f82be9953be8747b2c93d6ffaf4a179c714cb9 audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean
b13371910ced166339001fe6abbeb85737325278c22873571350ed9bd308e692 audit/supplement/analysis-lean/SPAnalysis/Fields.lean
3cfe7c79c860c1175d3e35d0c21ef5a87cad4cb930be4f1561bef7a155e37299 audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean
85bda2a50f07b33e608f4d0d7673fa086460fceabf6e7fed52cda6408e0d6199 audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean
3391f18fb816004ddd47a4245ac469c3dc0b132ed4987d3c40aee16c8f78821d audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean
45ab79a12d0a8a01299df368ea220cf500a512af3952a0ee0bb89d4f4355f596 audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean
8d1b72a19f3f3c858a2e9605ff9b1da7881de5c01287defdcbecf031b011784a audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean
74d7f91fe2c73eb30b8069f8300022c8a51c268f098dab47968dd8cd9251eec2 audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean
3210e3f51b6e31e8ae43430e7b0f963ae3f0ee99b44b94fe532b36f3f8c2a495 audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean
918ce27690820418599cc92f594e7ef5324c4081bd10ea0d8358dfa2cfd728a8 audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean
59c9971c8eb2e62228c8e9b8090712dfe901427aae4f08e8b4aae0926d2fa79f audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean
6a395a0dc28d0abcca044e394877ab018c447609bd17b617b6cfca71954babfa audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean
a310893be5c85a3f41c6ecee31266a9babdee92b72994673c4c7a3835e9e4d42 audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean
cf67a9cbd4fff3d0fac27c099cf60de86580dd04901270eadd999ce7de580998 audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean
b5f5c7e4c211c5c5fd4ac0b7d3cdad49a534c9b734696717cc5a0ee17f47167e audit/supplement/analysis-lean/SPAnalysis/Spatial.lean
1daa1aa3c1794295c83bd8d898146e183b80c274af6dd9b7a29024757b0cb8d1 audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean
5182e1d949c2734ea5a45c1e270dfe0c6ea079c69397c09595492379cc40e57a audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean
df4b5f3a1266a84f8917d6e83588c3c306a7ccb3360898cccdc8ae9eff570123 audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean
cbeada5cebf313d18e2a29a2cb79b4722677a43028c02256a5e4d1058f724382 audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean
4fc3bc805d7e3481b51f4b9a73d2bf9070ec87bb1b2e2098b791d57a022ede96 audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean
70015d04ebb9e1e249ac64dccde9ade602e567ee68ac6af5d6bc092035ea851c audit/supplement/analysis-lean/SPAnalysis/GramChange.lean
164ca39664f286c7c38e35d7762a1da13703f67cb09c09ae4dd1793e3e413c0e audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean
ca967583ad0816210e6c52416b6c4a57126282123a43c96a3e759efadd15b263 audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean
89d8fbd9db851c1dac9b81e298b606312712bcfa6306b3777010882cdf525ac7 audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean
2f6a416b73b089b48af17dd1044096de67cd4491403109f28ce2ed718b205efa audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean
6754e704f4f66bc326a9a61f6ea7a4626a900907f17c95102d39ef3cd04a9ac1 audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean
0e52953212cfb58106ab29a7504acdbb4b915297b196978b5e754ba12046aac4 audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean
446fcc46e6a841f21f54857e0fb14aaca58e651a9613cb6091b216fad51435f2 audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean
499191046a72f08fe17f95bff82ec55bf0974faaf88642c720ce98243757d9df audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean
5abf11dc5edaf1453a37e632f7f114dfd67beae0ae911d284b33477a0fb543f7 audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean
78b6a6ae61d45d691e46e86a186b9c3235e8c8a0730818b114ac9b5d2a432709 audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean
7ce0cb54341d486bf48bc98f3d70f12cca0fbfefa6c1da47d82bc86fdf86ce1d audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean
b28d0328ac45ec1807f516a7d20134d558b134e7a59d21c920907c53a11c1c2c audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean
714df38337c778b89013f908d09ce2ec0c0a8664a82238334d4c5e91d8055007 audit/supplement/analysis-lean/SPAnalysis/SignLog.lean
a0102594ff5af4ce167a85fcaf9b1a98185539b38f74d3f950f46321284167cf audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean
aa41062a7aa317894b23e513156497f5fb2bbb99945f279a12e70cf30db48eb5 audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean
0f649760679d3c63a13d35dc6c78b281c9b07a445aa08642e94bda1ab7af41d6 audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean
bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67 audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean
15076f95c6e7cefb789d37e3597d38543497e0f9571754f7d77de70018a2e665 audit/supplement/analysis-lean/SPAnalysis/Checker.lean
035276b3db38bebc53abaea078a2f51c7e9d588623155937903353af550294ca audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean
b32abe500bcb780e6b722f5de39a38c11fa7ad0af0829de9706979ad7fd44db9 audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean
d6d1c76b74b37267f4c5481717972b29a6885b206ac273e68a3040913da2ce45 audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean
6424ce783f445c8a62e00a0fa6767eff806cc0130d091bce529d64091d16f42d audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean
c42b31a62f09c86edd9987e2025fbfe6a07613c460ff2a8d9b5c97cafd2d5d3b audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean
3189cb68c9dbb21dfda636f7a2b09c3d8855d974d0c657add6785d8b03a2f44d audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean
ddb07c52b1fc2240faf1eb27f9cea8d553f98c729b28dfb2529289192b44627b audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean
9a0b20337c41c60adefdf8258b1e6f43e77fef2edca894ed166e1977ab77f093 audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean
a598c65be9e8e1b9ed7bafafe77adb19a5ca871fbc330c66cbe0b2c2630750ca audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean
2b17c05ae01750ff3f29088eb91945c0f37d102b87891429b518b98ff6004aa7 audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean
31679b00b8c71f330156bee710259ada01df8139b3a11ebd4477763870b638bb audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean
f90fb4a7f57425ff50481d61458e6933a1dbeda0fc671218b8d5cf1ac2a96c1a audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean
0282e755b7f250b1c1f3041df1bde64f70c4c3ce31ddb9b49827f3f13086a345 audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean
0328166718471b569486eec51ab4bd87da91e0b83a24480662fbfde26ad94783 audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean
0042bf27be6d1e4d4c29252ee9e41d1d563da35540a82dabf5e077262eb17ff6 audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean
d5aaf6a4de25b986813107b0da1840278f46490333296d6a93c646610dcec0e0 audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean
864abcc269f93cfd09ca5c783009ce7a910c4c292986be08ebd4eb8025af74b7 audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean
5da5f9f640ed1b291e94662fbbb5bfa172aa3f786f3df6699ac39eb18cb47355 audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean
c64aa5dd13aa8127b021f724b235cfdb46fc99f4ae8737f1b189ed79a39fe12e audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean
847f3748cb9809301032e1e3ece0788b7416088d5e1ef6ae1f1d1d0d840fd54f audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean
f5e6d21095bee4e9ab2cf0cd0995ad06d87afa2fa6cef42b5e0980e233d626e0 audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean
9ce4a689f13625422ecac6620130e06b647656a822093b0837bdaec1e65e75e8 audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean
e4b029d6216c48fbc9224d31037e18229cc37d22de8c2cd6295e67095eedcdd0 audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean
6491faa0a70c16c5042c80ba8b3b7f58b763ddb05f0ae7151269f69bca8d265f audit/supplement/analysis-lean/SPAnalysis/Moments.lean
80d8faf1c9e06d03a865d7cb3afb97332b31e3421b84332acf296342c93243ac audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean
a8e6985ea9a3b10d696644c3dc16a841576ccbd11f53e3fd28a8937c5e5a6a86 audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean
7eb154e6cb918700a83f7c8dac10b8943ac473574629e4893e08eff08a2712b0 audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean
0cc865b7ca2013aaf2dafa28dd95ef9831b0239cbc4ef844629d32ce113375b7 audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean
e737af4fa56dc0210126023b3bae0f67020fbfabd3dc2a7f38f788df450edf75 audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean
fb820334da36b497894ff58f6227a110a19ce0c0e2315c3ae8b805639c320915 audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean
6f4e5c15e853a0f67d5906c0343b0dda79d3f2e627b3f7b3ffef3e210c547369 audit/supplement/analysis-lean/SPAnalysis/Intervals.lean
b28d22259ee9213ca2c0ab9cec813455780c015562659f7d97a347a486b1e43b audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean
2d5d0fe433ee760f2b5e0127027b7759a16a05b521080a44bb18c1866559a6ff audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean
1211919dfc5d9298339462c385af40e908325382223141705d233f1b9a8fb601 audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean
a69e4f1dcea14a9b0757f90fda6229976b0da6f39256f2c1b0cad3ad0d5c8547 audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean
775b20be6bc2eeb466d118c6a0513369635579807f07279657c08e60ba68ce12 audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean
1cc06394bbd3f610ffeb14a5c185012b97c4242b703d6fafb127531706938dba audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean
04dc6257621dab26a4384efe8e940c3b32080019880b3d981a70331230b21a9b audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean
8e12d3d5fa3e347672b650ff9d60cdc11c57490c9261ae191b0cef1ccf17c41d audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean
29fb1ada95b9af88dfff655376f63150856d0c7202c10d2f96c8efe0d13565e0 audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean
b97500d00bbd767e7688e681581e104ac21c46a95ebb759103c8f747d81ff3ad audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean
a0152e3ee2546ca2341107eee862f12f24c65b7a7a2c500a57d965e6216c5d2b audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean
9447a5f58e4efca04f06b87abba908ccb6dfc11f5e2d50a9b4b9874ec1d1da3c audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean
4fe20774892e6f338c6040fd67c258adb1fa4e619834c24f0b2ac63a4db34370 audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean
0da1fe6a30a6054e5348d9c132d04290a04d69a9227dc6381b630d6e86204376 audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean
4b6a73a32f571a828fd3e019f7eaae182e2569eaa6859ab933f391147aa119ba audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean
bbb7dbd422f2080e4281bc904b2b21be4ff2e94bb7090901c80b7d253872087d audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean
8ce4a5b36684ca0bd9d98ef4f564afe0e301ae3a1506ce9e2ea59c5f3a392bf2 audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean
67cca540c8e3173fd4eff4d7fe7fb34bf4967e921db2c11bf40f683d45c1cda0 audit/supplement/analysis-lean/SPAnalysis/RateSections.lean
df8204e657d2fc9addf839969459a2943bfe9c1d50e8819209aece23275f205f audit/supplement/analysis-lean/SPAnalysis/Continuity.lean
ceb45137997cfbd4cd0a989e1d0bba32d9d6e39b3d6a3ba80ae84dfb959632ce audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean
5247fc70dd10b92d1fffda1912cb52c01979e41d325c45770bfd6b5d11bd6855 audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean
b854a179dd863bc6012b19890b090dcb317be0009a8a2f1df4130991de91a19c audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean
d6b85786d29797cf4859c75ba64c5f1fec4f58d2dd13444a6d247c170a59be70 audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean
df599d948793bf3cfae462f3468fef44f3feac2994a0226e512609ad473d29e3 audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean
178f47dc05c71ec5bb3be50b62d278260823e240b23d3241f2a0e23c7f01dacf audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean
f4efec1d7e3a9c42a855357f4a0042a87e0e0b4572e42e50044428ee7689e991 audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean
31e48f608e6c446bfbc70f44459251e283d2ef64772636fd8d383293a6ca764e audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean
f2a62bf57b8749f06c012f49518d4fe7b4727919141441f8e0dbcc9b1a5c7883 audit/supplement/analysis-lean/SPAnalysis/Spectral.lean
05edd228fecabd8e6f75767f1e656af0fa29b1b4907f37dc9677379e0adb0151 audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean
28cd59067a31077e9f93cdd3ca0242f8f065983f0232766e5bb9d45aac2c99ac audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean
4be17dfadbb05891cd79a6c03e0a65d2a1556d9e9a641efbe2229143677c9077 audit/supplement/analysis-lean/SPAnalysis/Metric.lean
d924ef13387be6c15ec8487bf6fe8e446d90a26fea518c72e884ca9795e39a54 audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean
f884bec4acd22b691d49468167f5316f81d803fb0de4ff07a845943b8ab42188 audit/supplement/analysis-lean/SPAnalysis/SixCover.lean
564b8ec3546783497f7f4dfa2ba6fb5738cab2aa7fe3b0d8a02b0568c2ff88c9 audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean
f7660ab390630f2eb5115ba8df0b99d33547406932b5893cd5e80ccd91dfc363 audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean
810c73a65d4897b54049cf9bfdb4bf41033a34bb4ce71f99e2ba26a4de00768e audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean
85347ce71f96ab538061fd1356620b2c3544e7840bb162daa01c11005ca6b981 audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean
4d9d3363aaa2f10eb90c06086106d88dba57d40b8ac2e208dfc45fa32bd044bc audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean
7cac0206cb6c562e4e1dc127567c340113c776e87e915a6ff0b59bd1ab0f110e audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean
d297ca7782e87f9ec80bb49151ae5486e744d2f32052a976ab5a5fd501056e9d audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean
21b954a8c9562fdaa0b1113c7ba9ccb694f0db170bdda3fbbb6e079dfde88d59 audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean
85764429bf369e8b53d4ca43da846cdd77bf760b83d16e14759e079441f66351 audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean
c46b3c281e22b1be0858b3dfa8e25fe67452850622feeebfb7f4828e6ec858af audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean
274008329b74ce35cfaa16974381bdf68aa09a33d609bf1e2867f32d23cbd1f3 audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean
d830f373268db165515d1826d0e53b1773a941b6275a24116c49672f6678120a audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean
01f75f09bea1db03ac84a7d99cc543b5c732cb177095623dc97cddb861da698a audit/supplement/analysis-lean/SPAnalysis/Secant.lean
bb3620c4975ea0b1b80421fd918397b92f30442c70041c84caed4d8da535e3cd audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean
151de25c042efc491a079cda5da87fb9d2c68fb5fc703964f1f093bc904a5000 audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean
013238bec328329133695f988d6a2d2f64816628d043e49cfbd5f595f689f86b audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean
1069b12e9e4259c27d8933d3033eecbd6c5e2e290a823849d74e2be79c1e09d5 audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean
8433e9242fca211270627ba3cc0dd4259b4412d400b6a76043a5ba7a8b40ee5d audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean
dfa73401c00bb9b7f9b908d57711f8b4cb22f83afe4c9c80fd4c7ff849560f1e audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean
3c72451a8386ef4888728cd7b1d304fa1f1a1271ecf42a3941593b7bbd290c4c audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean
47053226108b6ae39d37f4ba84ad69ac68830b7bf008870ca0404f19abeb02f0 audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean
63a46004adeeb133e41a26518a823905fd5de2152d1a8b5dc0fbfbcea98238ca audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean
17fcfe1ae41e3183d6292280008b1456aa67cb0c961cdbb5c66a1fa79e580d24 audit/supplement/analysis-lean/SPAnalysis/GramBound.lean
114a53d5209ca891b7065fe33c2a811d59d2b7446c6db69f79a10ba69ad479c4 audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean
fcde0822b5ed9b0f42d24b4b2895eaf66200d35d236d16daa89051e98c1f6e79 audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean
fa1609bc8e2ec4744f4424d0fb45680038b8feb7541c5e6d5c6969f56f6b2850 audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean
b4c153976639816f07695e16aa6379b22cbcfe63a8f31780c6e13f9af3aa32eb audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean
0097610800588a43e99641a36a61d6ac9f5bc13ad18045ba82137ad7f88f5ae1 audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean
065a1a72116789968cfdba8374abca6d0ba3ffbdc18c7d65e9d62bfaeade9b0f audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean
dc2175419db22329d9a930d96b37fc9ca9d368cc3878caa6ef5869edafdebcde audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean
530babb15658938e8943652cda61fcd2471f67f2f8be7a193731daacb64341c4 audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean
cccab33ae99bf33c3defb1c6076829100524acfc6b37700f9fc6413bd5d2b069 audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean
1c007c7e3343f0c1c703b57a152031d7f6b95c61f5a665f7b213339a0ed9ca40 audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean
e796f714885aa78044f394ca8a54279312882891c14439d9d6f9996cf2e77588 audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean
73fdf80abb24c8a3e5e58eaf5509df3e446c9f6775352ad6735ed6fff9132e12 audit/supplement/analysis-lean/SPAnalysis/Compound.lean
7907d7568f74312646fca19b8aec93888091c25a084390c43f9573d4a1de7695 audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean
3d0e044ee1cedb382ba2a8e438d50b510fdf4d41fcc18b260d674e82f129a7c1 audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean
d443b0d9e0c7159ade05c5c5c8b47b40e26763c2b06924bd8ac1905403d6178d audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean
83d58299233b0d424106824b0fd33a54c730b8c7f9f93b9bd9a8fad5ee7701cf audit/supplement/analysis-lean/SPAnalysis/Common.lean
4652725fc7e23593005cb391a83e66d9f5b8e27c1da1e85dacd1e794348578d6 audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean
5c60a1f972322d495c5bd5cc9d5cb6a9aba5c302aa67ef3594ca0d7ab9dd8a7e audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean
51c3e85ce9c3b45e1a8a7b5c10a01ff699b580bb24f9a3d1f70957e6b3504378 audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean
efe09af2d3731c953f76f54a4bfdbcc85c59ba0470af1423bd0b6627332023ed audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean
183b3c5e5c6e74c7c359712a5d5e8db521b953d39decdfdb8109a138b11cabf5 audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean
b035f083c8c79f63438ae847162e3be4095706497d44f53ef0a3619e6e92ca20 audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean
9b0ef9a1282fbdcade73222bb38809dd46d13ff6edc54559ed1fbadc26010ea8 audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean
72872ae1dedf89458fa25c1b1be5ab7072ce464438db1958c3d9f1496ca8d200 audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean
cbec499450b41dbb6559d0a4a0065ba63b7392c94ba20261727966b3857e9a8b audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean
b5dccf51d7efd3f50e0610150f62425fa5f2b8c7d13fd5d09c0836fcef19e83f audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean
4211e59bc0db1cc072f6f421bdd2962dd1104f1ff0db8f365273267364910cd4 audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean
46190b2ea4d8a943529c3c434dddb00bc07238883fdd3a71636a1767bf6d2393 audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean
0da3ab4c8f1eebd147c2318658c88b2ab434b18ca0bc0078c13f42e3c7868c8e audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean
10e2155ba30b86146e7792273be5aa48721ab57f00a3ad386274e6027be7f591 audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean
4899f7c9c1463eec20bc6d227385185ab17e51f1b19f63f381bf59f94dafcbd1 audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean
8ad9295d193e49a569e8197fcb8f3a662c2835fef8072081f6a723cd74d2b9aa audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean
4d739a6468897791520cd06f2908e4acedc47e2029ef2d5815615e81d954fd1f audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean
aaaa031d041fafd8bf6779170fad3a867fcf3f2ee52e4471997c09dcc810aab1 audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean
455842c84aeddda7e2e95bdcef975d5010acbc1f8ebc35f5425a8d2154eb7460 audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean
debefad6500e6d511b87d3a99f3216ef398063bf074907d7d8dc855dc5065d72 audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean
da38f4eb2680bc1585d0a211ad3b35a16df86ae9909c4ac1f6b395372b11e720 audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean
3e48a16925db460d668ca7291fb59f5056b35ba8c31c72690b6512bd267a5653 audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean
3a924fbef274fc0bb081c67a58ea2fbdf49d53883271000491f6dc73b7f36748 audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean
6fdfb2049b683c84e02508cf237ad510862f9694d2e55ebe9398724e7c557c17 audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean
4f1afacc04718432003d378ed9ac90253ae5f2eb5a7868a448610366c48cc52f audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean
e1fceb615a453757c6ba881ba700368c942199b71eccb269e55ba71f8863baef audit/supplement/analysis-lean/SPAnalysis/Kernels.lean
271a0c6a4ba1315a705b74d1e410b4e5000eb642715c56df1c92f6a408afa720 audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean
9f790ce517f957e0b3b5bd0a976bc887b7726a8ecdcbf00df94bf5319e268041 audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean
d02d7eb3ccfa0fa2d17260a2462dacf0e53d1a48c385946a7054bf6be2b1ee4c audit/supplement/analysis-lean/SPAnalysis/Statement.lean
055a56f38287413fc400a99793502b08f04ac9c1aa85a6ad89f0ca2f55211ac4 audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean
3a1d0e4f571b58f28710423be26ba4b397b5ecd9f9a13b2e09bdc3e9af8092c4 audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean
3bb052b1c8fd2de3b4d9cb2ce8d54e774541458e00d5dfb782eb212353fa1b79 audit/supplement/analysis-lean/SPAnalysis/Global.lean
06dd723967857e69a53e31583e1d540b14fad1f5245cc11327be555427e6aca8 audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean
3ec9b82d83d285d271ce1a6fc503b26443d148e89bd25e16e48f690315578364 audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean
f4c180fecfe9924922cfc65a88e8360788e98c908ba923d7cf6698d58b2fdb29 audit/supplement/analysis-lean/SPAnalysis/ModeData.lean
6e2d4dbcc5f05a69b3b625b1ae7f4d4a277d509fc83f0bd3198ec4792ae4f82c audit/supplement/analysis-lean/SPAnalysis/Update.lean
be38d8796109c9089f98133f68b80967cab149902dafd6d38b939b4dd61fe3f5 audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean
d6a77e06a39579e5b36aa61d521301faf09f92ba4aad2ef778b6083d0f95e882 audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean
37125fa3b41ef2fcb094b4da053e69c4636d5b991ac68c39146cf2040259bbbd audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean
827b81dcda326834e47caa31bf7d597031a95ae6771a67a84a060d33c9fdcfe0 audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean
da2b0f314d66cbfd6b02f4613b8759489e1023e9262128b9654921f6e25b1e1d audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean
c4e21e5510f10df50dea952d2d07b425484c7c142ba92453df9a63ca928ec38f audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean
0b5dc34d83d483abdcf2d79826a71a33c427aa1754b56f2748d0672520f17b6f audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean
a3134ae0fe1cb7d078230ea2c6c1983ef269763dc0126d88279e9930e5e5fedc audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean
7e2479208f851c6ddc34a6936583c0d9c7c5cbcbba37c94167c7da9d4813636f audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean
2beebf0d218c2607378afeffa5e3e56d09f9edac039a2c8bb35a47f6083987f4 audit/supplement/analysis-lean/SPAnalysis/AllK.lean
3591451f20038787fc6e4aeffec05947f9f7110dfad85c6bef51fdab05d9bc1d audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean
730e60cab0b0deddbdd11b5de82aba9fe70a63d903e36cf0e157e1188ed345df audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean
c51c37125cf4ebeb906c94ce499f9082374805f5f2e12f0ad1418ddc028f0d2f audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean
9c4ce6c9d6406c188a479e3e07713c76cd1f481538d321e2620342903c0899e7 audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean
a53baa9a9cebd03aa6f2d7e0804f81564b68c9eba9836b730b3792681b6b8979 audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean
b86b7824116a4ce8d8fceb99b46f9630e753668ba5df6f15b3b72eeebff0ead8 audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean
8e21410a02686ad088e0a9ac051e6b8825e10d50340886abd0477c2dee7960ba audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean
bd73af821157250b2cdcc20239d89505f373c18cfd478a6d4b69253fde18d845 audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean
7b37ef6c2587c296a795f6f897cfbc1ccbe9ad1629b19a224e5bba5712406121 audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean
0a0261b8cdaa13acd66653406a009ae8cd636320962d90a5463ce40dca3438ba audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean
dc385ae54fd0adb083e5a1827bf30a7121a7f44b6e3d8a5bb915a310569a3efa audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean
9d0795d88bed8f80abe48615b646580109bb9f1eb39aefe6c457b537a5ff501d audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean
3ad49e8b1e09f4bcee1b0ed923d2bcb1512d40ed6227849ae2b0347e9f8c6a71 audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean
f5fafa0dc769794a02cb179c1a37f196f407169aafc6467324a72c59209a4823 audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean
e0ef9001ff78189498a012dca9e354daa59bb9863bed129670edc5464c4d4bf6 audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean
c631457938c8dad99464ecd93ed09aab4db1b17aced991c292fa5bde001924c0 audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean
54406a291c180e1a7ea030a41af1fab4d404600e5ace071ca30f8a55673923c8 audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean
61052957df1779f1b3817bef16191c44232798224fb6bf61f606c9be5c79d235 audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean
294c51ae99eb4784ee342e9da59830a291e353152a6ebfc2aa77af76701f998c audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean
1834b161c77937eb1a952e4b52a4b5bd814781937ddfc24d899f97f17dae0362 audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean
ae3af5d3230f9341de924c51a18d016f7c4c23f34ab844e5b38e51af0ada0973 audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean
c59bded1c16deaa25f7d9e8990bdc3c6b0dffb96e5e425cd39450980cc9d1f32 audit/supplement/analysis-lean/SPAnalysis/Products.lean
6b9dddc7db44c956534932eae17cbec7db797fa3639db4d61f33e6cb12b4ebba audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean
0c9495a71fc2772f19fa12b0afb934aa6ec21e2f5d3083d183280d2c6186f547 audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean
e83b3bc3c670e8d4fe2de9d1421be8dd6b9ce6b9b2ff7b020c299e6fbced3bd2 audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean
df45c5c64c520a36af21ad268cca463b195172b346dcf0cffd2bc9d83f4e9d97 audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean
3eb9a6c4cddd6b722e3e5df5244133e278d1dac217058cbc2bd62275fbf3db8e audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean
e047f6e6697522e51273bb170519efe17a2d90ef02fb260cc6c487786544452d audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean
011903b5ba0044ad3c885a6742ebdb90e5f675000767837eded674f7ba7e393a audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean
5ed237fa464f15be0e30c5fcba5603f0b642a3bac67dd2d98f9f64d7f9d0b0c3 audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean
487d58d892b97b410d175b198c0ac1db0a49f4e4eac72f0a142867a21208503d audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean
b5774bebf5da9570f66c94fd9c8c8e959f1c816b71a5b49f05c0c6e4f4bf55b5 audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean
8b323f5086e2aa21052a99c2af55353eebff2485431856ad59269d399fa9d214 audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean
af5bb44aa676307f382e105aa6c0051b00bb55df291612c0dbe3b011f07b7a36 audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean
2b94d31da5fd8b5d0d87f6a5f09b14cda53b699b3136aed0172e368036c5b23e audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean
015051920a650ad4e4ba9b8a4efe3932b60bd17cc3c6af434441046ecb779cd4 audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean
c282dbf8cb2361b852da61495b385397c6716119829cc34ddd8253f3852bdc4c audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean
53ac328f7f0304b906a43c62b73fa432e80595003acbb8b26fab51cf3523553c audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean
17807f2e996e64d32cd8bca3ab6b7a26293281dc852369ce4de33fb24968aed3 audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean
df72f57201b9afd6eb58c5abb7900739d9c6b28015be679afd771795df7a6ea7 audit/supplement/analysis-lean/SPAnalysis/Limits.lean
99cda8a974840e9297102ba2f582049dd1c626c854ae7c0118bcfaa4b9e20773 audit/supplement/analysis-lean/SPAnalysis/Selection.lean
06964dd479957dbc3f15490c0908ce02c172a05a006b877f6e284eaab2478b52 audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean
f28f02c95bb07aeb239b8728e9ab15621a420b206839fb7896d075c598b7def1 audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean
66e6fdf22db9935b7ba5299d9188d82664e3bfd4eaa31281664b467682dbece7 audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean
45b200540d5d12d97dc4d083052d25fd7a7b987e8dfb6d9e623abc6f03a29bcf audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean
9048eca6d0fb0fc916367690347ab55502ae4421deefdb392073a84c1cf3f020 audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean
a183c98eea203f7b7b2e510505aae0f502419f9be7e39a2ea5f2a5e3b9681c36 audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean
20d473105daa6b32bb781f2245328cb899c492a730e966a1f858d9773f38cb94 audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean
126051e470904b84d8a740ef39441a6f1989365a3b3b433f4d012472cc5dbbbd audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean
d33064c13246c241ed49f3df5611f372203effb2ae0ec8491202535c83302fc7 audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean
280bcb00c62f4eae2ed6eddc242f2940189eb0175c827dbc76ccc22be6cd193c audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean
8663fcdea1455873a30a23ebb36a4a234f42e8dab0244504e7e34299065c253d audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean
220e06cc6c7e9f217da9a3dec7df6b0f8cba1bb8188655911906883553958822 audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean
bd96a368d9e5cb47f46a8125fa3e59b64002fe96fea24dbb795f028f11fe843d audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean
073d87087d7f5b05cdb47791555a3d2e52bbb00099d9898d9b2c029cfddb54a9 audit/supplement/analysis-lean/SPAnalysis/Binomial.lean
2bd2008660238cf2c31420131c28665ecfef06d24055da6c57319f3037cc9e16 audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean
e0b68da3ef54ab63962eb699eb1986d6ccb3342c584c6b35c3b56569d7ea32d3 audit/supplement/endpoint-lean/EndpointAudit/ThreeSharperCheck.lean
8193ed40c5f3f8424ae99548f52bb4e6412708d8be98412ff97d229cae2d47d5 audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean
e494034e76455eb0240b1d54d0a3745e9c51d0122d51ce6f497e73dece4ac9fe audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean
daec44cad0e53d31bb54764ac216dd277c1be5a29bcd6e223239f8e797a5e0f5 audit/supplement/endpoint-lean/EndpointAudit/Verify.lean
7c07f351b37cb3e72f4272a9fbc55498d798efee9c5644d19c883337164779ce audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean
ff0cf28c88fc2e28d8b97adf4119243a972e3403a11c3efb455c292ee226536b audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean
9e4e52096631ef3e90f6cb5f8e09c58d21dfa53a9f95dbea7ef7abe065b4cfa8 audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean
3bcfe1b827c0a89d308d17ae02badca79a03ad52a5ea52c83dd0fa0c0e73009e audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean
39cf88c440b68e5e725ff839deddef2647fdd49809dfd4c43311999bcfe45585 audit/supplement/endpoint-lean/EndpointAudit/Interval.lean
38ac2a07273f7dd126daa6986928e83b416840c0a2a9ee89c51b5e2e35ce603e audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean
2be09e1fa7a3409680fa6069d95aa159f7274a7b789ebd0f7da18570ad4bfc49 audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean
632788ca34863cca2227eb5704ce442eedbb963e0ec2a691582282879a6d7e92 audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean
5869ec25b6dccf5bedb12dd4eebc4afcdae6189cd3be440f23bb05e6646de915 audit/supplement/endpoint-lean/GlobalAudit/GramData.lean
4547c6eeb47858b838f8c01af403bbe28de947591165999da6db61cf90bb10da audit/supplement/endpoint-lean/GlobalAudit/Panels.lean
2acbd5149f48c0c98961c6e3ed8fe1e85fc59318712ffabf6d29b278c85c1f63 audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean
21f304c4909172e09daabcad3610bb3b773923fbfc80df7eb67c780000ab9962 audit/supplement/endpoint-lean/GlobalAudit/Packed.lean
20a12a94c3112c51206e163fe396dd33acb8338a2fa3f17b606b0bbb7d8e36a1 audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean
4b9d15abf3c450bbe857fbf00191258df36023dad9ca98b43f4983d103d48f0f audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean
818193feb973d0250e750699029423b36229fd2b288984687a77c3aae6450cde audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean
a41a52e5ff4a907eb114f8790bcf9598259abadb78aed59e2fa2ec4d10b88bde audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean
ef71ad56b2097c33651ed82111120d1f8f5015f053c1cb1e281926e22f548ca8 check_all.py
360 copied files match verified release.


==> anc/evidence/verified-receipts.json <==
{
  "receipts": {
    "revised-inputs": {
      "command": [
        "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
        "-B",
        "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/audit/check_inputs.py"
      ],
      "exit_code": 0,
      "sha256": "50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6",
      "seconds": 0.04
    },
    "mathlib-cache-targeted": {
      "command": [
        "lake",
        "exe",
        "cache",
        "get",
        "Mathlib.Algebra.BigOperators.Intervals",
        "Mathlib.Algebra.BigOperators.Ring.Finset",
        "Mathlib.Algebra.Order.BigOperators.Group.Finset",
        "Mathlib.Algebra.Polynomial.Eval.Defs",
        "Mathlib.Algebra.Polynomial.Eval.Degree",
        "Mathlib.Algebra.Ring.GeomSum",
        "Mathlib.Analysis.Analytic.Uniqueness",
        "Mathlib.Analysis.Calculus.Deriv.MeanValue",
        "Mathlib.Analysis.Calculus.Deriv.Pow",
        "Mathlib.Analysis.Calculus.Deriv.Slope",
        "Mathlib.Analysis.Calculus.FDeriv.Analytic",
        "Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas",
        "Mathlib.Analysis.Calculus.ParametricIntegral",
        "Mathlib.Analysis.Calculus.SmoothSeries",
        "Mathlib.Analysis.Complex.Asymptotics",
        "Mathlib.Analysis.Complex.CauchyIntegral",
        "Mathlib.Analysis.Complex.Exponential",
        "Mathlib.Analysis.Complex.ExponentialBounds",
        "Mathlib.Analysis.Complex.TaylorSeries",
        "Mathlib.Analysis.Convex.Deriv",
        "Mathlib.Analysis.Convex.SpecificFunctions.Basic",
        "Mathlib.Analysis.Fourier.Inversion",
        "Mathlib.Analysis.Fourier.PoissonSummation",
        "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
        "Mathlib.Analysis.InnerProductSpace.Orthonormal",
        "Mathlib.Analysis.Normed.Group.FunctionSeries",
        "Mathlib.Analysis.Normed.Group.Tannery",
        "Mathlib.Analysis.Normed.Ring.InfiniteSum",
        "Mathlib.Analysis.PSeries",
        "Mathlib.Analysis.Real.Pi.Bounds",
        "Mathlib.Analysis.SpecialFunctions.Complex.Arctan",
        "Mathlib.Analysis.SpecialFunctions.ExpDeriv",
        "Mathlib.Analysis.SpecialFunctions.Gamma.Beta",
        "Mathlib.Analysis.SpecialFunctions.Gamma.Deriv",
        "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Basic",
        "Mathlib.Analysis.SpecialFunctions.Log.Deriv",
        "Mathlib.Analysis.SpecialFunctions.Pow.Deriv",
        "Mathlib.Analysis.SpecialFunctions.Sigmoid",
        "Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds",
        "Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv",
        "Mathlib.Analysis.SpecialFunctions.Trigonometric.Sinc",
        "Mathlib.Analysis.SpecificLimits.Normed",
        "Mathlib.Data.Nat.Choose.Cast",
        "Mathlib.Data.Real.Basic",
        "Mathlib.MeasureTheory.Function.ConvergenceInMeasure",
        "Mathlib.MeasureTheory.Function.JacobianOneDim",
        "Mathlib.MeasureTheory.Function.L2Space",
        "Mathlib.MeasureTheory.Function.SpecialFunctions.Basic",
        "Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap",
        "Mathlib.MeasureTheory.Integral.DominatedConvergence",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
        "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
        "Mathlib.MeasureTheory.Integral.Pi",
        "Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.Real",
        "Mathlib.MeasureTheory.Measure.CharacteristicFunction",
        "Mathlib.MeasureTheory.Measure.DiracProba",
        "Mathlib.MeasureTheory.Measure.FiniteMeasurePi",
        "Mathlib.MeasureTheory.Measure.FiniteMeasureProd",
        "Mathlib.MeasureTheory.Measure.GiryMonad",
        "Mathlib.MeasureTheory.Measure.Haar.NormedSpace",
        "Mathlib.MeasureTheory.Measure.Portmanteau",
        "Mathlib.Probability.Distributions.Gaussian.Real",
        "Mathlib.Probability.Distributions.Poisson",
        "Mathlib.Probability.ProbabilityMassFunction.Integrals",
        "Mathlib.Tactic.FieldSimp",
        "Mathlib.Tactic.Linarith",
        "Mathlib.Tactic.NormNum",
        "Mathlib.Tactic.Positivity",
        "Mathlib.Tactic.Ring",
        "Mathlib.Topology.Algebra.InfiniteSum.Real",
        "Mathlib.Topology.ContinuousMap.Compact",
        "Mathlib.Topology.MetricSpace.Contracting",
        "Mathlib.Topology.Order.Compact",
        "Mathlib.Topology.Order.IntermediateValue"
      ],
      "exit_code": 0,
      "sha256": "0d6639e5d1143d7cc48b8b0bdd273c49797a6162df9762da9f8c602d31a07494",
      "parallel_download_limit": 5
    },
    "numerical-build": {
      "command": [
        "lake",
        "build"
      ],
      "exit_code": 0,
      "sha256": "dad2142b058d41ccad7ead4376cdb718da4bce6e8437307051e62e0d1312cca0",
      "seconds": 215.54
    },
    "audit": {
      "command": [
        "lake",
        "exe",
        "audit"
      ],
      "exit_code": 0,
      "sha256": "99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a",
      "seconds": 117.32
    },
    "k3Residual": {
      "command": [
        "lake",
        "exe",
        "k3Residual"
      ],
      "exit_code": 0,
      "sha256": "2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d",
      "seconds": 16.88
    },
    "globalAudit": {
      "command": [
        "lake",
        "exe",
        "globalAudit"
      ],
      "exit_code": 0,
      "sha256": "404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412",
      "seconds": 124.1
    },
    "numerical-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "PrintNumericAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85",
      "seconds": 0.87
    },
    "analytic-build": {
      "command": [
        "lake",
        "build"
      ],
      "exit_code": 0,
      "sha256": "660b4e5090accd4f1828b67b5ddfba763512e848d92309b940a5b9903978d13d",
      "seconds": 441.94
    },
    "working-proofs": {
      "command": [
        "lake",
        "build",
        "+SPAnalysis.ActiveBlock",
        "+SPAnalysis.ActiveWeights",
        "+SPAnalysis.AllK",
        "+SPAnalysis.Binomial",
        "+SPAnalysis.Caps",
        "+SPAnalysis.CellPowerTable",
        "+SPAnalysis.CheckedCellWeights",
        "+SPAnalysis.CheckedCis",
        "+SPAnalysis.CheckedDamping",
        "+SPAnalysis.CheckedExpNeg",
        "+SPAnalysis.CheckedExpSeries",
        "+SPAnalysis.CheckedGramEntry",
        "+SPAnalysis.CheckedGramMoments",
        "+SPAnalysis.CheckedLogRange",
        "+SPAnalysis.CheckedMatrix",
        "+SPAnalysis.CheckedOddSeries",
        "+SPAnalysis.CheckedResidual",
        "+SPAnalysis.CheckedSections",
        "+SPAnalysis.Checker",
        "+SPAnalysis.CheckerTables",
        "+SPAnalysis.CisTaylor",
        "+SPAnalysis.CoefficientMeasure",
        "+SPAnalysis.ColumnLoops",
        "+SPAnalysis.Common",
        "+SPAnalysis.CommonGram",
        "+SPAnalysis.CommonInvariance",
        "+SPAnalysis.CommonInverse",
        "+SPAnalysis.CommonResidual",
        "+SPAnalysis.CommonWeights",
        "+SPAnalysis.CompactCarriers",
        "+SPAnalysis.CompactLaws",
        "+SPAnalysis.Compound",
        "+SPAnalysis.Continuity",
        "+SPAnalysis.CoordinateGram",
        "+SPAnalysis.CoordinateProbes",
        "+SPAnalysis.DampedGram",
        "+SPAnalysis.DensityDerivative",
        "+SPAnalysis.DensityPanels",
        "+SPAnalysis.DiscreteProducts",
        "+SPAnalysis.DoubleSite",
        "+SPAnalysis.EndpointWeights",
        "+SPAnalysis.Envelope",
        "+SPAnalysis.ExpectedMesh",
        "+SPAnalysis.ExpectedRadial",
        "+SPAnalysis.ExpectedSite",
        "+SPAnalysis.ExpectedSiteMesh",
        "+SPAnalysis.FeatureCellAverages",
        "+SPAnalysis.FeatureGramIntegral",
        "+SPAnalysis.FeatureSpace",
        "+SPAnalysis.FeatureTableFacts",
        "+SPAnalysis.FieldAttenuation",
        "+SPAnalysis.FieldBounds",
        "+SPAnalysis.FieldCosh",
        "+SPAnalysis.FieldModes",
        "+SPAnalysis.FieldResponse",
        "+SPAnalysis.Fields",
        "+SPAnalysis.FiniteMesh",
        "+SPAnalysis.FiniteMomentGrid",
        "+SPAnalysis.FiniteResponseGaps",
        "+SPAnalysis.FiniteSiteGrid",
        "+SPAnalysis.FiveChecked",
        "+SPAnalysis.FiveCover",
        "+SPAnalysis.FiveFrame",
        "+SPAnalysis.FiveGramInput",
        "+SPAnalysis.FiveGramTests",
        "+SPAnalysis.FiveMean",
        "+SPAnalysis.FiveMetric",
        "+SPAnalysis.FivePanel",
        "+SPAnalysis.FiveZero",
        "+SPAnalysis.FourLeft",
        "+SPAnalysis.FourLeftCheck",
        "+SPAnalysis.FourResidual",
        "+SPAnalysis.FourierUpdates",
        "+SPAnalysis.FrequencyBaseline",
        "+SPAnalysis.FrequencyGrowth",
        "+SPAnalysis.FrequencyTail",
        "+SPAnalysis.GaussianComparison",
        "+SPAnalysis.GaussianField",
        "+SPAnalysis.GeometricCost",
        "+SPAnalysis.Global",
        "+SPAnalysis.GlobalCellSums",
        "+SPAnalysis.GramAcceptance",
        "+SPAnalysis.GramBound",
        "+SPAnalysis.GramCellDensity",
        "+SPAnalysis.GramCellIntegral",
        "+SPAnalysis.GramChange",
        "+SPAnalysis.GramDirection",
        "+SPAnalysis.GramFeatures",
        "+SPAnalysis.GramHalfline",
        "+SPAnalysis.GramIntegration",
        "+SPAnalysis.GramLaws",
        "+SPAnalysis.GramMoments",
        "+SPAnalysis.GramOrder",
        "+SPAnalysis.InsertionKernel",
        "+SPAnalysis.Intervals",
        "+SPAnalysis.Inverse",
        "+SPAnalysis.InverseCaps",
        "+SPAnalysis.KernelIntegrals",
        "+SPAnalysis.Kernels",
        "+SPAnalysis.LargeContraction",
        "+SPAnalysis.LargeCover",
        "+SPAnalysis.LargePointSlope",
        "+SPAnalysis.LargeResponseGaps",
        "+SPAnalysis.LargeSignEstimates",
        "+SPAnalysis.LargeSigns",
        "+SPAnalysis.LargeSlope",
        "+SPAnalysis.LeftTrialScores",
        "+SPAnalysis.Limits",
        "+SPAnalysis.LowSpectralMoments",
        "+SPAnalysis.MediumCover",
        "+SPAnalysis.MeshPoisson",
        "+SPAnalysis.MeshTail",
        "+SPAnalysis.Metric",
        "+SPAnalysis.MixedCell",
        "+SPAnalysis.MixedGramIntegral",
        "+SPAnalysis.ModeDamping",
        "+SPAnalysis.ModeData",
        "+SPAnalysis.ModeEnergy",
        "+SPAnalysis.ModeGenerating",
        "+SPAnalysis.ModeSeries",
        "+SPAnalysis.MomentGram",
        "+SPAnalysis.MomentGridError",
        "+SPAnalysis.MomentModeTail",
        "+SPAnalysis.MomentPoisson",
        "+SPAnalysis.MomentQuadratureNodes",
        "+SPAnalysis.Moments",
        "+SPAnalysis.OddTaylor",
        "+SPAnalysis.OneInsertion",
        "+SPAnalysis.OperatorBridge",
        "+SPAnalysis.OrbitBasis",
        "+SPAnalysis.OrbitDampRows",
        "+SPAnalysis.OrbitDamping",
        "+SPAnalysis.OrbitDecoder",
        "+SPAnalysis.OrbitDigits",
        "+SPAnalysis.OrbitDomain",
        "+SPAnalysis.OrbitExp",
        "+SPAnalysis.OrbitExpTable",
        "+SPAnalysis.OrbitGrid",
        "+SPAnalysis.OrbitGridArith",
        "+SPAnalysis.OrbitHead",
        "+SPAnalysis.OrbitImageData",
        "+SPAnalysis.OrbitImageTrace",
        "+SPAnalysis.OrbitInputCoordinates",
        "+SPAnalysis.OrbitInputMass",
        "+SPAnalysis.OrbitInputTrace",
        "+SPAnalysis.OrbitLanes",
        "+SPAnalysis.OrbitLinearSum",
        "+SPAnalysis.OrbitLinearization",
        "+SPAnalysis.OrbitLow",
        "+SPAnalysis.OrbitMatricesSound",
        "+SPAnalysis.OrbitMatrixSemantics",
        "+SPAnalysis.OrbitMatrixTests",
        "+SPAnalysis.OrbitMeshSum",
        "+SPAnalysis.OrbitMeshTail",
        "+SPAnalysis.OrbitNode",
        "+SPAnalysis.OrbitOutput",
        "+SPAnalysis.OrbitPackedReal",
        "+SPAnalysis.OrbitPackedSum",
        "+SPAnalysis.OrbitPrefix",
        "+SPAnalysis.OrbitProjectedTransform",
        "+SPAnalysis.OrbitReceipt",
        "+SPAnalysis.OrbitRows",
        "+SPAnalysis.OrbitSecant",
        "+SPAnalysis.OrbitTaylor",
        "+SPAnalysis.OrbitToTheorem",
        "+SPAnalysis.OrbitWeights",
        "+SPAnalysis.OrdinaryCommon",
        "+SPAnalysis.OutputSpectrum",
        "+SPAnalysis.PhaseTable",
        "+SPAnalysis.PhysicalForm",
        "+SPAnalysis.PhysicalModes",
        "+SPAnalysis.PivotBoxes",
        "+SPAnalysis.PivotForm",
        "+SPAnalysis.PointTrial",
        "+SPAnalysis.PoissonCopies",
        "+SPAnalysis.PositiveModeIdentity",
        "+SPAnalysis.PrintedColumns",
        "+SPAnalysis.PrintedDamping",
        "+SPAnalysis.PrintedGridErrors",
        "+SPAnalysis.PrintedMesh",
        "+SPAnalysis.PrintedMomentRows",
        "+SPAnalysis.PrintedPanels",
        "+SPAnalysis.ProbeHilbert",
        "+SPAnalysis.ProbeLimit",
        "+SPAnalysis.ProductTrialMeasure",
        "+SPAnalysis.Products",
        "+SPAnalysis.RadialCopies",
        "+SPAnalysis.RadialKernel",
        "+SPAnalysis.RadialReciprocity",
        "+SPAnalysis.RateSections",
        "+SPAnalysis.RationalSeries",
        "+SPAnalysis.RecurrenceGrowth",
        "+SPAnalysis.RemainingCases",
        "+SPAnalysis.ResidualScalars",
        "+SPAnalysis.ResidualTail",
        "+SPAnalysis.ResolvedCells",
        "+SPAnalysis.ResolvedTotal",
        "+SPAnalysis.Resolvent",
        "+SPAnalysis.ResponseMetric",
        "+SPAnalysis.ResponseMoments",
        "+SPAnalysis.ResponseSeries",
        "+SPAnalysis.ResponseTests",
        "+SPAnalysis.ResponseVariation",
        "+SPAnalysis.ResponseVector",
        "+SPAnalysis.RetainedTrialScore",
        "+SPAnalysis.RightTrialScores",
        "+SPAnalysis.RootRadial",
        "+SPAnalysis.RoundedCoefficients",
        "+SPAnalysis.Score",
        "+SPAnalysis.ScoreGain",
        "+SPAnalysis.Secant",
        "+SPAnalysis.SecondResponse",
        "+SPAnalysis.SeedExpansion",
        "+SPAnalysis.Selection",
        "+SPAnalysis.SevenInvariance",
        "+SPAnalysis.SharpFieldResponse",
        "+SPAnalysis.SharpMean",
        "+SPAnalysis.SignLog",
        "+SPAnalysis.SignalKernel",
        "+SPAnalysis.SingularLimits",
        "+SPAnalysis.SiteCopyBounds",
        "+SPAnalysis.SiteGridError",
        "+SPAnalysis.SiteModes",
        "+SPAnalysis.SiteOrigin",
        "+SPAnalysis.SitePoisson",
        "+SPAnalysis.SiteQuadratureNodes",
        "+SPAnalysis.SiteRightError",
        "+SPAnalysis.SiteSeries",
        "+SPAnalysis.SiteTail",
        "+SPAnalysis.SiteTransform",
        "+SPAnalysis.SiteVariation",
        "+SPAnalysis.SixContraction",
        "+SPAnalysis.SixCover",
        "+SPAnalysis.SmallContraction",
        "+SPAnalysis.SmallFieldProfile",
        "+SPAnalysis.SmallFieldSums",
        "+SPAnalysis.SmallFrame",
        "+SPAnalysis.SmallGramTests",
        "+SPAnalysis.SmallInput",
        "+SPAnalysis.SmallInvariance",
        "+SPAnalysis.SmallInverse",
        "+SPAnalysis.SmallOrbitReduction",
        "+SPAnalysis.SmallPanelData",
        "+SPAnalysis.SmallRegions",
        "+SPAnalysis.SmallSigns",
        "+SPAnalysis.SmallTrialComparison",
        "+SPAnalysis.Spatial",
        "+SPAnalysis.SpatialCopies",
        "+SPAnalysis.SpatialTransform",
        "+SPAnalysis.Spectral",
        "+SPAnalysis.SpectralCell",
        "+SPAnalysis.SpectrumDecay",
        "+SPAnalysis.Statement",
        "+SPAnalysis.ThreeAccum",
        "+SPAnalysis.ThreeBlock",
        "+SPAnalysis.ThreeGridError",
        "+SPAnalysis.ThreeImages",
        "+SPAnalysis.ThreeLeft",
        "+SPAnalysis.ThreeLeftCheck",
        "+SPAnalysis.ThreeLeftData",
        "+SPAnalysis.ThreeModes",
        "+SPAnalysis.ThreeOmissions",
        "+SPAnalysis.ThreeRadius",
        "+SPAnalysis.ThreeRawSum",
        "+SPAnalysis.ThreeResidual",
        "+SPAnalysis.ThreeSamples",
        "+SPAnalysis.ThreeSharper",
        "+SPAnalysis.TrialIntegrals",
        "+SPAnalysis.TrialLaws",
        "+SPAnalysis.TrialMarks",
        "+SPAnalysis.Update",
        "+SPAnalysis.VariationalPanel",
        "+SPAnalysis.WarningUniqueness",
        "+SPAnalysis.ZeroCoefficient",
        "+SPAnalysis.ZeroKernel",
        "+SPAnalysis.ZeroModeIdentity",
        "+SPAnalysis.ZeroModeSeries"
      ],
      "exit_code": 0,
      "sha256": "a3f5baecad552517a17f4c557f6dd5eeff3b9bb4ab3e94e0a7fba285c1ae8ca7",
      "seconds": 20.4
    },
    "analytic-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "PrintAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8",
      "seconds": 38.57
    },
    "working-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "WorkingAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "5a0551e8daf4d162b5b59c43023764aa1c80fae033489e3615dd0563d7a01021",
      "seconds": 182.37
    },
    "linked-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "LinkedAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "6df2057ebf8d40817102f556acf4aeefa899e02615ef040cc0aa0b239bfbf623",
      "seconds": 38.97
    },
    "all-k-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "AllKAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "2365d9acd88ab51fb9c0997a5a575f6ccdc26e997812907fc1692959452cc523",
      "seconds": 17.69
    },
    "three-sharper-axioms": {
      "command": [
        "lake",
        "env",
        "lean",
        "ThreeSharperAxioms.lean"
      ],
      "exit_code": 0,
      "sha256": "46deffce9fe91779a79c2214fdb55d5c28cce1e3d3d0394e2d9d28a5cc641787",
      "seconds": 7.79
    },
    "k3-manuscript-margins": {
      "command": [
        "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
        "-B",
        "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/audit/check_margins.py",
        "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/logs/k3Residual.log",
        "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/logs/audit.log"
      ],
      "exit_code": 0,
      "sha256": "d0fbc5fe09710b6535a6028528e827bc7a7415801cc730be3508c83df320113f",
      "seconds": 0.03
    },
    "printed-intervals": {
      "command": [
        "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
        "-B",
        "check_all.py"
      ],
      "exit_code": 0,
      "sha256": "623780dd4b9573e64d7898816999475323a590dccb16d856d52811f8367b4685",
      "seconds": 0.14
    },
    "direct-endpoint-margins": {
      "command": [
        "lake",
        "env",
        "lean",
        "--run",
        "../../audit/DirectMargins.lean"
      ],
      "cwd": "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/supplement/analysis-lean",
      "exit_code": 0,
      "seconds": 579.45,
      "toolchain": "Lean (version 4.24.0, x86_64-unknown-linux-gnu, commit 797c613eb9b6d4ec95db23e3e00af9ac6657f24b, Release)",
      "source_sha256": "910219f9d5ebd2dbcef36d7f3b8e436abbb1425162fd55d9467fd5ead27553d1",
      "sha256": "21de98bfb43becadde1d94fa85bd91b16890e6383850b8cbed3215da0a1a05a5"
    }
  },
  "final_theorem_axioms": {
    "SurveyPropagation.allK": [
      "Classical.choice",
      "Lean.ofReduceBool",
      "Lean.trustCompiler",
      "Quot.sound",
      "propext"
    ],
    "SurveyPropagation.three_sharper_bracket": [
      "Classical.choice",
      "Lean.ofReduceBool",
      "Lean.trustCompiler",
      "Quot.sound",
      "propext"
    ]
  },
  "built_targets": {
    "numerical-build": [
      "EndpointAudit.RoundedBinomial",
      "EndpointAudit.RoundedBinomial:c.o",
      "EndpointAudit.Interval",
      "EndpointAudit.Interval:c.o",
      "EndpointAudit.Interval:dynlib",
      "EndpointAudit.Inputs",
      "EndpointAudit.Inputs:c.o",
      "EndpointAudit.Inputs:dynlib",
      "EndpointAudit.Verify",
      "EndpointAudit.Verify:c.o",
      "EndpointAudit.Verify:dynlib",
      "EndpointAudit.ThreeScore",
      "EndpointAudit.ThreeKernel",
      "EndpointAudit.FourPanel",
      "EndpointAudit.ThreeScore:c.o",
      "EndpointAudit.ThreeScore:dynlib",
      "EndpointAudit.ThreeKernel:c.o",
      "EndpointAudit.ThreeKernel:dynlib",
      "EndpointAudit.FourPanel:c.o",
      "EndpointAudit.FourPanel:dynlib",
      "EndpointAudit",
      "EndpointAudit:c.o",
      "EndpointAudit:shared",
      "GlobalAudit.Scalars",
      "GlobalAudit.Packed",
      "GlobalAudit.Scalars:c.o",
      "PanelChecks",
      "GlobalAudit.Scalars:dynlib",
      "GlobalAudit.Packed:c.o",
      "GlobalAudit.Packed:dynlib",
      "PanelChecks:c.o",
      "PanelChecks:shared",
      "Main",
      "Main:c.o",
      "audit:exe",
      "GlobalAudit.Panels",
      "GlobalAudit.Panels:c.o",
      "GlobalAudit.Panels:dynlib",
      "GlobalAudit.GramData",
      "GlobalAudit.Orbit",
      "GlobalAudit.GramData:c.o",
      "GlobalAudit.GramData:dynlib",
      "GlobalAudit.Orbit:c.o",
      "GlobalAudit.Orbit:dynlib",
      "GlobalAudit.PivotLoop",
      "GlobalAudit.PivotLoop:c.o",
      "GlobalAudit.PivotLoop:dynlib",
      "GlobalAudit.Spectral",
      "GlobalAudit.Spectral:c.o",
      "GlobalAudit.Spectral:dynlib",
      "PrintedLeft",
      "PrintedLeft:c.o",
      "k3Residual:exe",
      "GlobalAudit",
      "GlobalAudit:c.o",
      "GlobalAudit:shared",
      "GlobalMain",
      "GlobalMain:c.o",
      "globalAudit:exe",
      "EndpointChecks",
      "GlobalChecks"
    ],
    "analytic-build": [
      "SPAnalysis.SmallRegions",
      "SPAnalysis.OrbitDomain",
      "SPAnalysis.SmallInverse",
      "SPAnalysis.FourResidual",
      "SPAnalysis.OrbitInputMass",
      "SPAnalysis.OrbitInputCoordinates",
      "SPAnalysis.FourLeft",
      "SPAnalysis.ThreeSamples",
      "SPAnalysis.OrbitProjectedTransform",
      "SPAnalysis.ThreeRawSum",
      "SPAnalysis.OrbitNode",
      "SPAnalysis.ThreeImages",
      "SPAnalysis.OrbitHead",
      "SPAnalysis.ThreeResidual",
      "SPAnalysis.OrbitDampRows",
      "SPAnalysis.ThreeLeft",
      "SPAnalysis.OrbitLow",
      "SPAnalysis.SmallSigns",
      "SPAnalysis.SmallOrbitReduction",
      "SPAnalysis.OrbitToTheorem",
      "SPAnalysis.OrbitOutput",
      "SPAnalysis.AllK",
      "SPAnalysis"
    ],
    "working-proofs": [
      "SPAnalysis.ThreeSharper"
    ]
  }
}


==> anc/logs/all-k-axioms.json <==
{
  "started_utc": "2026-11-26T22:47:56+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "AllKAxioms.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:48:13+00:00",
  "exit_code": 0,
  "seconds": 17.0,
  "sha256": "2365d9acd88ab51fb9c0997a5a575f6ccdc26e997812907fc1692959452cc523"
}


==> anc/logs/all-k-axioms.log <==
SurveyPropagation.WeakConvergenceAndUniqueZero : Prop
def SurveyPropagation.WeakConvergenceAndUniqueZero : Prop :=
∀ (k : ℕ) (hk : 2 < k),
  ∃ η a,
    SurveyPropagation.isSelection k hk η ∧
      a ∈ Set.Ioo (SurveyPropagation.bracket k).1 (SurveyPropagation.bracket k).2 ∧
        SurveyPropagation.selectedScore k hk η a = 0 ∧
          ∀ t ∈ SurveyPropagation.domain k, SurveyPropagation.selectedScore k hk η t = 0 → t = a
def SurveyPropagation.isSelection : (k : ℕ) → 2 < k → (ℝ → SurveyPropagation.Law) → Prop :=
fun k hk η =>
  ∀ t ∈ SurveyPropagation.domain k,
    Filter.Tendsto (SurveyPropagation.ordinary k hk t.toNNReal) Filter.atTop (nhds (η t)) ∧
      SurveyPropagation.update k hk t.toNNReal (η t) = η t ∧
        SurveyPropagation.finiteInverse (η t) ∧ 0 < SurveyPropagation.moment (η t) 1
'SPA.Global.Reference.real_orbit_image' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.small_orbits' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.small_panel_contraction' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.ThreeLeft.three_left_budget_negative' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.four_left_budget_negative' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.families' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.signs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.allK' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/analytic-axioms.json <==
{
  "started_utc": "2026-11-26T22:43:44+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "PrintAxioms.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:44:21+00:00",
  "exit_code": 0,
  "seconds": 37.08,
  "sha256": "32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8"
}


==> anc/logs/analytic-axioms.log <==
'SurveyPropagation.productLaw_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.compound_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.finiteInverse_ordinary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.power_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fields_mode' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_mode_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_transform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gridCoefficient_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.real_transform_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.damping_frequency' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mode_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.initial_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.expected_insertion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.clause_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.law_eq_of_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_distance_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_cap_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_tail_probability' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_from_moment_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.unique_zero_of_inverse_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_in_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_panels_and_score' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_joint_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_continuous_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.site_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.poisson_site_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.added_site_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_density_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fixed_input_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_continuous_on_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_variational_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.derivative_on_density_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_variational_cover' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/logs/analytic-build.json <==
{
  "started_utc": "2026-11-26T22:02:36+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "build"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:43:44+00:00",
  "exit_code": 0,
  "seconds": 2468.37,
  "sha256": "f809f81b1d3b10f2761adf953fe6c26b46d5a42de0d80582d29c37790b61c22f"
}


==> anc/logs/analytic-build.log <==
✔ [1264/1365] Built EndpointAudit.Interval (1.0s)
✔ [2324/2470] Built EndpointAudit.Interval:c.o (992ms)
✔ [2489/2551] Built EndpointAudit.Interval:dynlib (128ms)
✔ [2769/3048] Built EndpointAudit.RoundedBinomial (438ms)
✔ [2801/3059] Built EndpointAudit.Inputs (1.0s)
✔ [2802/3106] Built EndpointAudit.Inputs:c.o (207ms)
✔ [2804/3137] Built EndpointAudit.Inputs:dynlib (101ms)
✔ [2805/3137] Built SPAnalysis.Update (4.6s)
⚠ [2806/3137] Built SPAnalysis.MeshPoisson (4.4s)
warning: SPAnalysis/MeshPoisson.lean:47:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2807/3137] Built SPAnalysis.OrbitTaylor (4.3s)
✔ [2808/3137] Built EndpointAudit.Verify (1.5s)
⚠ [2809/3137] Built SPAnalysis.GaussianComparison (6.7s)
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [2810/3137] Built EndpointAudit.Verify:c.o (1.4s)
✔ [2811/3137] Built EndpointAudit.Verify:dynlib (105ms)
✔ [2812/3137] Built EndpointAudit.ThreeScore (1.3s)
✔ [2813/3137] Built SPAnalysis.Limits (3.6s)
✔ [2814/3137] Built EndpointAudit.ThreeKernel (1.1s)
✔ [2815/3137] Built EndpointAudit.FourPanel (1.2s)
✔ [2816/3137] Built SPAnalysis.Moments (4.0s)
✔ [2817/3137] Built SPAnalysis.OrbitLinearization (3.5s)
✔ [2818/3137] Built EndpointAudit.ThreeScore:c.o (582ms)
✔ [2819/3137] Built EndpointAudit.ThreeScore:dynlib (92ms)
✔ [2820/3137] Built EndpointAudit.MarkGuards (1.0s)
✔ [2821/3137] Built EndpointAudit.ThreeKernel:c.o (1.0s)
✔ [2822/3137] Built EndpointAudit.MarkGuards:c.o (119ms)
✔ [2823/3137] Built EndpointAudit.ThreeKernel:dynlib (168ms)
✔ [2824/3137] Built EndpointAudit.MarkGuards:dynlib (116ms)
✔ [2825/3137] Built EndpointAudit.FourPanel:c.o (1.6s)
✔ [2826/3137] Built EndpointAudit.FourPanel:dynlib (101ms)
✔ [2827/3137] Built EndpointAudit.SiteQuadrature (1.4s)
✔ [2828/3137] Built EndpointAudit.SiteQuadrature:c.o (248ms)
✔ [2829/3137] Built EndpointAudit.SiteQuadrature:dynlib (107ms)
✔ [2830/3137] Built SPAnalysis.Compound (3.8s)
✔ [2831/3137] Built SPAnalysis.Secant (5.6s)
✔ [2832/3137] Built SPAnalysis.Inverse (3.7s)
✔ [2833/3137] Built SPAnalysis.Fields (3.6s)
✔ [2834/3137] Built SPAnalysis.Common (5.2s)
✔ [2835/3137] Built SPAnalysis.Score (4.6s)
✔ [2836/3137] Built SPAnalysis.Kernels (4.5s)
✔ [2837/3137] Built SPAnalysis.GeometricCost (4.5s)
✔ [2838/3137] Built SPAnalysis.InverseCaps (4.3s)
✔ [2839/3137] Built SPAnalysis.FieldBounds (5.0s)
✔ [2840/3137] Built EndpointAudit (24s)
✔ [2841/3137] Built SPAnalysis.Metric (5.2s)
✔ [2842/3137] Built EndpointAudit:c.o (274ms)
✔ [2843/3137] Built SPAnalysis.SiteSeries (6.0s)
⚠ [2844/3137] Built SPAnalysis.RecurrenceGrowth (5.6s)
warning: SPAnalysis/RecurrenceGrowth.lean:14:37: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RecurrenceGrowth.lean:22:13: This simp argument is unused:
  Function.comp_apply

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/RecurrenceGrowth.lean:24:75: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲F̲u̲n̲c̲t̲i̲o̲n̲.̲c̲o̲m̲p̲_̲a̲p̲p̲l̲y̲,̲ ̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [2845/3137] Built SPAnalysis.Spatial (6.1s)
✔ [2846/3137] Built SPAnalysis.Spectral (6.5s)
✔ [2847/3137] Built EndpointAudit:shared (245ms)
✔ [2848/3137] Built SPAnalysis.Binomial (5.7s)
✔ [2849/3137] Built SPAnalysis.Continuity (4.5s)
✔ [2850/3137] Built SPAnalysis.CoordinateProbes (3.9s)
⚠ [2851/3137] Built SPAnalysis.PointTrial (28s)
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2852/3137] Built SPAnalysis.KernelIntegrals (5.0s)
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2853/3137] Built SPAnalysis.SiteTail (4.9s)
✔ [2854/3137] Built GlobalAudit.Packed (20s)
✔ [2855/3137] Built GlobalAudit.Scalars (19s)
✔ [2856/3137] Built PanelChecks (20s)
✔ [2857/3137] Built SPAnalysis.FrequencyGrowth (3.9s)
✔ [2858/3137] Built SPAnalysis.Selection (4.5s)
✔ [2859/3137] Built EndpointAudit.PositiveTrialChecks (75s)
✔ [2860/3137] Built GlobalAudit.Scalars:c.o (259ms)
✔ [2861/3137] Built SPAnalysis.Caps (3.8s)
✔ [2862/3137] Built PanelChecks:c.o (771ms)
✔ [2863/3137] Built GlobalAudit.Packed:c.o (1.5s)
✔ [2864/3137] Built SPAnalysis.ZeroKernel (4.8s)
✔ [2865/3137] Built GlobalAudit.Scalars:dynlib (97ms)
✔ [2866/3137] Built SPAnalysis.FieldModes (4.4s)
✔ [2867/3137] Built SPAnalysis.LowSpectralMoments (5.2s)
✔ [2868/3137] Built PanelChecks:shared (140ms)
✔ [2869/3137] Built GlobalAudit.Packed:dynlib (97ms)
⚠ [2870/3137] Built SPAnalysis.FrequencyTail (5.3s)
warning: SPAnalysis/FrequencyTail.lean:57:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FrequencyTail.lean:71:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2871/3137] Built SPAnalysis.RadialKernel (4.1s)
warning: SPAnalysis/RadialKernel.lean:64:33: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:64:44: unused variable `hu`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:81:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2872/3137] Built SPAnalysis.Intervals (23s)
✔ [2873/3137] Built SPAnalysis.SharpMean (4.7s)
✔ [2874/3137] Built SPAnalysis.Envelope (16s)
✔ [2875/3137] Built SPAnalysis.RootRadial (3.4s)
✔ [2876/3137] Built SPAnalysis.Statement (27s)
✔ [2877/3137] Built GlobalAudit.Panels (19s)
✔ [2878/3137] Built SPAnalysis.OddTaylor (21s)
✔ [2879/3137] Built GlobalAudit.Panels:c.o (461ms)
⚠ [2880/3137] Built SPAnalysis.RoundedCoefficients (21s)
warning: SPAnalysis/RoundedCoefficients.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/RoundedCoefficients.lean:113:38: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
✔ [2881/3137] Built SPAnalysis.LargeSlope (5.7s)
✔ [2882/3137] Built SPAnalysis.ExpectedRadial (3.7s)
✔ [2883/3137] Built SPAnalysis.Products (23s)
✔ [2884/3137] Built SPAnalysis.Checker (21s)
✔ [2885/3137] Built GlobalAudit.Panels:dynlib (111ms)
✔ [2886/3137] Built SPAnalysis.SiteVariation (16s)
✔ [2887/3137] Built SPAnalysis.CommonInverse (22s)
✔ [2888/3137] Built GlobalAudit.Orbit (19s)
✔ [2889/3137] Built GlobalAudit.Orbit:c.o (723ms)
✔ [2890/3137] Built SPAnalysis.TrialLaws (21s)
✔ [2891/3137] Built GlobalAudit.GramData (19s)
✔ [2892/3137] Built GlobalAudit.Orbit:dynlib (96ms)
✔ [2893/3137] Built GlobalAudit.GramData:c.o (865ms)
✔ [2894/3137] Built GlobalAudit.GramData:dynlib (114ms)
✔ [2895/3137] Built SPAnalysis.DensityDerivative (5.2s)
✔ [2896/3137] Built SPAnalysis.VariationalPanel (12s)
✔ [2897/3137] Built GlobalAudit.PivotLoop (19s)
✔ [2898/3137] Built SPAnalysis.SevenInvariance (24s)
✔ [2899/3137] Built GlobalAudit.PivotLoop:c.o (121ms)
✔ [2900/3137] Built GlobalAudit.PivotLoop:dynlib (92ms)
✔ [2901/3137] Built SPAnalysis.CommonInvariance (27s)
✔ [2902/3137] Built SPAnalysis.ScoreGain (12s)
⚠ [2903/3137] Built SPAnalysis.ResponseMetric (3.7s)
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2904/3137] Built SPAnalysis.ResponseTests (3.8s)
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2905/3137] Built SPAnalysis.SiteModes (3.7s)
✔ [2906/3137] Built SPAnalysis.ResponseSeries (4.3s)
✔ [2907/3137] Built SPAnalysis.ResponseVariation (3.6s)
✔ [2908/3137] Built SPAnalysis.DoubleSite (3.5s)
✔ [2909/3137] Built SPAnalysis.ResponseMoments (4.3s)
⚠ [2910/3137] Built SPAnalysis.SecondResponse (5.2s)
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [2911/3137] Built GlobalAudit.Spectral (21s)
✔ [2912/3137] Built SPAnalysis.Global (24s)
✔ [2913/3137] Built GlobalAudit.Spectral:c.o (552ms)
✔ [2914/3137] Built GlobalAudit.Spectral:dynlib (118ms)
✔ [2915/3137] Built SPAnalysis.ProbeLimit (3.6s)
✔ [2916/3137] Built SPAnalysis.GramLaws (3.8s)
✔ [2917/3137] Built SPAnalysis.FieldResponse (4.1s)
ℹ [2918/3137] Built SPAnalysis.LargePointSlope (22s)
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [2919/3137] Built SPAnalysis.DensityPanels (20s)
✔ [2920/3137] Built SPAnalysis.LargeSignEstimates (24s)
⚠ [2921/3137] Built SPAnalysis.FiveMean (22s)
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2922/3137] Built SPAnalysis.WarningUniqueness (3.1s)
✔ [2923/3137] Built SPAnalysis.ModeDamping (3.6s)
✔ [2924/3137] Built SPAnalysis.GramOrder (3.5s)
✔ [2925/3137] Built SPAnalysis.SharpFieldResponse (4.0s)
⚠ [2926/3137] Built SPAnalysis.LargeResponseGaps (4.9s)
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2927/3137] Built SPAnalysis.InsertionKernel (3.5s)
✔ [2928/3137] Built SPAnalysis.SignalKernel (2.9s)
⚠ [2929/3137] Built SPAnalysis.FiniteResponseGaps (5.0s)
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2930/3137] Built SPAnalysis.FeatureSpace (3.3s)
✔ [2931/3137] Built SPAnalysis.DampedGram (3.3s)
⚠ [2932/3137] Built SPAnalysis.CompactLaws (18s)
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [2933/3137] Built SPAnalysis.ProbeHilbert (3.4s)
✔ [2934/3137] Built SPAnalysis.CoordinateGram (3.2s)
✔ [2935/3137] Built SPAnalysis.LargeContraction (18s)
✔ [2936/3137] Built SPAnalysis.SeedExpansion (3.4s)
✔ [2937/3137] Built GlobalAudit (34s)
✔ [2938/3137] Built GlobalAudit:c.o (114ms)
✔ [2939/3137] Built GlobalAudit:shared (106ms)
✔ [2940/3137] Built SPAnalysis.MomentGram (3.3s)
✔ [2941/3137] Built SPAnalysis.CompactCarriers (17s)
✔ [2942/3137] Built EndpointAudit.MomentQuadrature (34s)
✔ [2943/3137] Built EndpointAudit.MomentQuadrature:c.o (281ms)
✔ [2944/3137] Built SPAnalysis.GramChange (4.3s)
✔ [2945/3137] Built SPAnalysis.OperatorBridge (39s)
✔ [2946/3137] Built SPAnalysis.GramBound (3.5s)
✔ [2947/3137] Built SPAnalysis.OrbitGrid (37s)
✔ [2948/3137] Built EndpointAudit.MomentQuadrature:dynlib (99ms)
✔ [2949/3137] Built SPAnalysis.PrintedPanels (18s)
✔ [2950/3137] Built SPAnalysis.OrdinaryCommon (18s)
✔ [2951/3137] Built GlobalAudit.OrbitReference (35s)
✔ [2952/3137] Built SPAnalysis.DiscreteProducts (38s)
✔ [2953/3137] Built SPAnalysis.CheckedOddSeries (40s)
✔ [2954/3137] Built SPAnalysis.FieldAttenuation (41s)
⚠ [2955/3137] Built SPAnalysis.SmallFieldSums (43s)
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2956/3137] Built SPAnalysis.PivotForm (40s)
warning: SPAnalysis/PivotForm.lean:58:15: This simp argument is unused:
  z

Hint: Omit it from the simp argument list.
  simp only [z̵,̵vz, ̲Pi.zero_apply, ̲mul_zero, ̲Finset.sum_const_zero, ̲zero_div, ̲add_zero, ̲blockForm,
  ̲ ̲ ̲ ̲ ̲ ̲ ̲zero_mul, ̲zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:20: This simp argument is unused:
  Pi.zero_apply

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:93: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲P̲i̲.̲z̲e̲r̲o̲_̲a̲p̲p̲l̲y̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [2957/3137] Built SPAnalysis.Resolvent (4.0s)
✔ [2958/3137] Built SPAnalysis.GramDirection (5.7s)
✔ [2959/3137] Built SPAnalysis.ModeEnergy (3.5s)
✔ [2960/3137] Built SPAnalysis.RateSections (42s)
✔ [2961/3137] Built SPAnalysis.OrbitDigits (38s)
✔ [2962/3137] Built SPAnalysis.OrbitLanes (42s)
✔ [2963/3137] Built SPAnalysis.LargeSigns (20s)
✔ [2964/3137] Built SPAnalysis.SmallPanelData (39s)
✔ [2965/3137] Built SPAnalysis.ProductTrialMeasure (40s)
✔ [2966/3137] Built GlobalChecks (301s)
✔ [2967/3137] Built SPAnalysis.ColumnLoops (35s)
✔ [2968/3137] Built SPAnalysis.PhaseTable (34s)
⚠ [2969/3137] Built SPAnalysis.CisTaylor (35s)
warning: SPAnalysis/CisTaylor.lean:47:56: exponent 384 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
✔ [2970/3137] Built EndpointAudit.LeftCommonChecks (183s)
✔ [2971/3137] Built SPAnalysis.OrbitMatrixTests (138s)
⚠ [2972/3137] Built SPAnalysis.CheckedExpSeries (33s)
warning: SPAnalysis/CheckedExpSeries.lean:22:87: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  s̵i̵m̵p̵ ̵o̵n̵l̵y̵ ̵[̵m̵u̵l̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵b̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵c̵,̵B̵o̵o̵l̵.̵a̵n̵d̵_̵s̵e̵l̵f̵,̵B̵o̵o̵l̵.̵n̵o̵t̵_̵t̵r̵u̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵
  ̵ ̵ ̵ ̵ ̵b̵p̵,̵c̵p̵,̵i̵f̵_̵t̵r̵u̵e̵]̵s̲i̲m̲p̲ ̲o̲n̲l̲y̲ ̲[̲m̲u̲l̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲b̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲c̲,̲ ̲B̲o̲o̲l̲.̲a̲n̲d̲_̲s̲e̲l̲f̲,̲ ̲B̲o̲o̲l̲.̲n̲o̲t̲_̲t̲r̲u̲e̲,̲ ̲b̲p̲,̲ ̲c̲p̲,̲
  ̲ ̲ ̲ ̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [2973/3137] Built SPAnalysis.GramIntegration (3.2s)
⚠ [2974/3137] Built SPAnalysis.GaussianField (35s)
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2975/3137] Built SPAnalysis.ThreeModes (3.7s)
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [2976/3137] Built SPAnalysis.SignLog (33s)
✔ [2977/3137] Built SPAnalysis.PivotBoxes (33s)
✔ [2978/3137] Built SPAnalysis.LargeCover (15s)
✔ [2979/3137] Built SPAnalysis.OrbitDecoder (30s)
✔ [2980/3137] Built SPAnalysis.ThreeLeftData (31s)
✔ [2981/3137] Built SPAnalysis.CheckedCis (33s)
ℹ [2982/3137] Built SPAnalysis.ThreeBlock (4.2s)
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [2983/3137] Built SPAnalysis.CheckedExpNeg (34s)
✔ [2984/3137] Built SPAnalysis.SmallFieldProfile (35s)
✔ [2985/3137] Built SPAnalysis.FieldCosh (37s)
✔ [2986/3137] Built SPAnalysis.MediumCover (20s)
✔ [2987/3137] Built SPAnalysis.ExpectedSite (36s)
✔ [2988/3137] Built SPAnalysis.ThreeRadius (43s)
⚠ [2989/3137] Built SPAnalysis.ThreeOmissions (36s)
warning: SPAnalysis/ThreeOmissions.lean:104:63: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [2990/3137] Built SPAnalysis.FourLeftCheck (142s)
✔ [2991/3137] Built SPAnalysis.OrbitExpTable (32s)
✔ [2992/3137] Built SPAnalysis.CheckedDamping (31s)
✔ [2993/3137] Built SPAnalysis.SmallInvariance (31s)
ℹ [2994/3137] Built SPAnalysis.SpatialCopies (31s)
info: SPAnalysis/SpatialCopies.lean:13:62: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2995/3137] Built SPAnalysis.ResponseVector (32s)
warning: SPAnalysis/ResponseVector.lean:47:16: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ResponseVector.lean:47:55: 'exact (integrable_zero ℝ ℝ volume)' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseVector.lean:47:55: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [2996/3137] Built SPAnalysis.OneInsertion (32s)
⚠ [2997/3137] Built SPAnalysis.ThreeAccum (32s)
warning: SPAnalysis/ThreeAccum.lean:12:36: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
✔ [2998/3137] Built SPAnalysis.OrbitPackedSum (32s)
✔ [2999/3137] Built SPAnalysis.ThreeLeftCheck (141s)
✔ [3000/3137] Built SPAnalysis.OrbitExp (32s)
✔ [3001/3137] Built SPAnalysis.CheckedLogRange (31s)
ℹ [3002/3137] Built SPAnalysis.CommonWeights (31s)
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [3003/3137] Built SPAnalysis.RadialCopies (31s)
⚠ [3004/3137] Built SPAnalysis.ZeroCoefficient (31s)
warning: SPAnalysis/ZeroCoefficient.lean:67:31: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3005/3137] Built SPAnalysis.ModeGenerating (31s)
✔ [3006/3137] Built SPAnalysis.OutputSpectrum (30s)
✔ [3007/3137] Built SPAnalysis.OrbitPackedReal (30s)
⚠ [3008/3137] Built SPAnalysis.OrbitGridArith (32s)
warning: SPAnalysis/OrbitGridArith.lean:61:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3009/3137] Built SPAnalysis.TrialIntegrals (30s)
✔ [3010/3137] Built SPAnalysis.CommonGram (31s)
✔ [3011/3137] Built SPAnalysis.PoissonCopies (31s)
ℹ [3012/3137] Built SPAnalysis.SingularLimits (33s)
info: SPAnalysis/SingularLimits.lean:114:12: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [3013/3137] Built SPAnalysis.CoefficientMeasure (32s)
✔ [3014/3137] Built SPAnalysis.OrbitMatrixSemantics (32s)
✔ [3015/3137] Built SPAnalysis.RationalSeries (33s)
⚠ [3016/3137] Built SPAnalysis.OrbitDamping (34s)
warning: SPAnalysis/OrbitDamping.lean:11:54: unused variable `hH`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/OrbitDamping.lean:11:65: unused variable `hO`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3017/3137] Built SPAnalysis.TrialMarks (35s)
✔ [3018/3137] Built SPAnalysis.SixContraction (36s)
✔ [3019/3137] Built SPAnalysis.SiteTransform (36s)
⚠ [3020/3137] Built SPAnalysis.GramCellDensity (37s)
warning: SPAnalysis/GramCellDensity.lean:11:100: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:11:114: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:99: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:113: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3021/3137] Built SPAnalysis.MomentModeTail (34s)
✔ [3022/3137] Built SPAnalysis.FrequencyBaseline (34s)
✔ [3023/3137] Built SPAnalysis.ModeSeries (39s)
✔ [3024/3137] Built SPAnalysis.RadialReciprocity (32s)
✔ [3025/3137] Built SPAnalysis.SixCover (30s)
✔ [3026/3137] Built SPAnalysis.PrintedColumns (30s)
✔ [3027/3137] Built SPAnalysis.SiteCopyBounds (31s)
⚠ [3028/3137] Built SPAnalysis.PrintedMesh (30s)
warning: SPAnalysis/PrintedMesh.lean:69:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PrintedMesh.lean:72:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3029/3137] Built SPAnalysis.FourierUpdates (30s)
✔ [3030/3137] Built SPAnalysis.ZeroModeSeries (31s)
✔ [3031/3137] Built SPAnalysis.PositiveModeIdentity (31s)
✔ [3032/3137] Built SPAnalysis.RemainingCases (30s)
✔ [3033/3137] Built SPAnalysis.PrintedDamping (30s)
✔ [3034/3137] Built SPAnalysis.EndpointWeights (32s)
✔ [3035/3137] Built SPAnalysis.GramHalfline (30s)
⚠ [3036/3137] Built SPAnalysis.MeshTail (31s)
info: SPAnalysis/MeshTail.lean:33:25: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/MeshTail.lean:33:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/MeshTail.lean:63:58: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/MeshTail.lean:63:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SPAnalysis/MeshTail.lean:125:47: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/MeshTail.lean:147:37: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
✔ [3037/3137] Built SPAnalysis.GramMoments (27s)
⚠ [3038/3137] Built SPAnalysis.ZeroModeIdentity (27s)
warning: SPAnalysis/ZeroModeIdentity.lean:50:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3039/3137] Built SPAnalysis.FiniteMesh (26s)
warning: SPAnalysis/FiniteMesh.lean:10:49: unused variable `d`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [3040/3137] Built SPAnalysis.CheckedGramMoments (26s)
✔ [3041/3137] Built SPAnalysis.SpatialTransform (25s)
✔ [3042/3137] Built SPAnalysis.SpectrumDecay (24s)
✔ [3043/3137] Built SPAnalysis.GramFeatures (31s)
✔ [3044/3137] Built SPAnalysis.MomentPoisson (24s)
✔ [3045/3137] Built SPAnalysis.FeatureTableFacts (24s)
✔ [3046/3137] Built SPAnalysis.SitePoisson (31s)
✔ [3047/3137] Built SPAnalysis.ExpectedMesh (33s)
✔ [3048/3137] Built SPAnalysis.FeatureCellAverages (31s)
✔ [3049/3137] Built SPAnalysis.CheckedGramEntry (31s)
✔ [3050/3137] Built SPAnalysis.SiteOrigin (31s)
✔ [3051/3137] Built SPAnalysis.MomentGridError (30s)
⚠ [3052/3137] Built SPAnalysis.FeatureGramIntegral (30s)
warning: SPAnalysis/FeatureGramIntegral.lean:14:34: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵a̵m̵W̵e̵i̵g̵h̵t̵,̵i̵f̵_̵t̵r̵u̵e̵,̵P̵i̵.̵m̵u̵l̵_̵a̵p̵p̵l̵y̵]̵[̲g̲r̲a̲m̲W̲e̲i̲g̲h̲t̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3053/3137] Built SPAnalysis.CheckedCellWeights (30s)
✔ [3054/3137] Built SPAnalysis.ExpectedSiteMesh (30s)
✔ [3055/3137] Built SPAnalysis.FiniteMomentGrid (31s)
⚠ [3056/3137] Built SPAnalysis.CheckerTables (30s)
warning: SPAnalysis/CheckerTables.lean:19:37: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵e̵q̵n̵,̵O̵p̵t̵i̵o̵n̵.̵m̵a̵p̵_̵s̵o̵m̵e̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲e̲q̲n̲,̲ ̲O̲p̲t̲i̲o̲n̲.̲m̲a̲p̲_̲s̲o̲m̲e̲]̲ at ok

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3057/3137] Built SPAnalysis.CellPowerTable (31s)
✔ [3058/3137] Built SPAnalysis.SiteGridError (38s)
✔ [3059/3137] Built SPAnalysis.SpectralCell (40s)
⚠ [3060/3137] Built SPAnalysis.ActiveBlock (38s)
warning: SPAnalysis/ActiveBlock.lean:70:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3061/3137] Built SPAnalysis.GramCellIntegral (40s)
⚠ [3062/3137] Built SPAnalysis.FiniteSiteGrid (42s)
warning: SPAnalysis/FiniteSiteGrid.lean:36:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiniteSiteGrid.lean:36:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3063/3137] Built SPAnalysis.MixedCell (41s)
⚠ [3064/3137] Built SPAnalysis.ModeData (48s)
warning: SPAnalysis/ModeData.lean:47:76: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵m̵o̵d̵e̵A̵v̵e̵r̵a̵g̵e̵s̵r̲f̲l̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲m̲o̲d̲e̲A̲v̲e̲r̲a̲g̲e̲s̲ n d̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵d̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ by rfl,
              ←̵s̵h̵o̵w̵ ̵w̵=̵m̵o̵d̵e̵W̵e̵i̵g̵h̵t̵s̵ ̵n̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵ ̵b̵y̵ ̵r̵f̵l̵,̵g̵o̵o̵d̵G̵,̵g̵o̵o̵d̵W̵]̵←̲ ̲s̲h̲o̲w̲ ̲w̲ ̲=̲ ̲m̲o̲d̲e̲W̲e̲i̲g̲h̲t̲s̲ ̲n̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ ̲b̲y̲ ̲r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲,̲ ̲g̲o̲o̲d̲W̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:51:64: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵g̵o̵o̵d̵G̵]̵r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:87:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3065/3137] Built SPAnalysis.SiteQuadratureNodes (48s)
warning: SPAnalysis/SiteQuadratureNodes.lean:70:28: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  simp only [̵n̵o̵d̵e̵V̵a̵l̵u̵e̵,̵n̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵]̵[̲n̲o̲d̲e̲V̲a̲l̲u̲e̲,̲ ̲n̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3066/3137] Built SPAnalysis.SiteRightError (49s)
✔ [3067/3137] Built SPAnalysis.PrintedGridErrors (49s)
✔ [3068/3137] Built SPAnalysis.CheckedMatrix (42s)
✔ [3069/3137] Built SPAnalysis.RetainedTrialScore (42s)
✔ [3070/3137] Built SPAnalysis.ThreeGridError (43s)
✔ [3071/3137] Built SPAnalysis.MomentQuadratureNodes (52s)
✔ [3072/3137] Built SPAnalysis.PhysicalModes (54s)
⚠ [3073/3137] Built SPAnalysis.OrbitMeshTail (53s)
warning: SPAnalysis/OrbitMeshTail.lean:26:48: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitMeshTail.lean:26:48: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3074/3137] Built SPAnalysis.PrintedMomentRows (54s)
✔ [3075/3137] Built SPAnalysis.GramAcceptance (54s)
✔ [3076/3137] Built SPAnalysis.ResolvedCells (39s)
✔ [3077/3137] Built SPAnalysis.MixedGramIntegral (43s)
⚠ [3078/3137] Built SPAnalysis.FiveGramInput (46s)
warning: SPAnalysis/FiveGramInput.lean:58:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:62:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:95:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveGramInput.lean:95:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveGramInput.lean:101:15: This simp argument is unused:
  ha

Hint: Omit it from the simp argument list.
  simp only [ha̵,̵h̵b, ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:18: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  simp only [ha,h̵b̵,̵ ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:21: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  simp only [̵h̵a̵,̵h̵b̵,̵i̵f̵_̵t̵r̵u̵e̵]̵[̲h̲a̲,̲ ̲h̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:142:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3079/3137] Built SPAnalysis.GlobalCellSums (49s)
✔ [3080/3137] Built SPAnalysis.FiveGramTests (49s)
✔ [3081/3137] Built SPAnalysis.ActiveWeights (50s)
✔ [3082/3137] Built SPAnalysis.ResolvedTotal (34s)
✔ [3083/3137] Built SPAnalysis.FiveChecked (33s)
⚠ [3084/3137] Built SPAnalysis.SmallGramTests (33s)
warning: SPAnalysis/SmallGramTests.lean:78:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3085/3137] Built SPAnalysis.SmallInput (35s)
✔ [3086/3137] Built SPAnalysis.PhysicalForm (26s)
⚠ [3087/3137] Built SPAnalysis.OrbitRows (25s)
warning: SPAnalysis/OrbitRows.lean:39:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3088/3137] Built SPAnalysis.OrbitSecant (30s)
⚠ [3089/3137] Built SPAnalysis.CheckedSections (30s)
warning: SPAnalysis/CheckedSections.lean:59:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/CheckedSections.lean:59:29: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3090/3137] Built SPAnalysis.OrbitBasis (29s)
⚠ [3091/3137] Built SPAnalysis.OrbitPrefix (29s)
warning: SPAnalysis/OrbitPrefix.lean:51:35: unused variable `hk`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3092/3137] Built SPAnalysis.SmallFrame (31s)
warning: SPAnalysis/SmallFrame.lean:49:79: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/SmallFrame.lean:52:58: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/SmallFrame.lean:85:36: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵o̵u̵p̵B̵o̵x̵,̵d̵a̵t̵a̵.̵p̵a̵n̵e̵l̵s̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲g̲r̲o̲u̲p̲B̲o̲x̲,̲ ̲d̲a̲t̲a̲.̲p̲a̲n̲e̲l̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SmallFrame.lean:94:48: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  simp [̵ρ̵,̵c̵o̵u̵n̵t̵R̵a̵t̵e̵,̵R̵e̵a̵l̵.̵c̵o̵e̵_̵t̵o̵N̵N̵R̵e̵a̵l̵[̲ρ̲,̲ ̲c̲o̲u̲n̲t̲R̲a̲t̲e̲,̲ ̲R̲e̲a̲l̲.̲c̲o̲e̲_̲t̲o̲N̲N̲R̲e̲a̲l̲ _ l̵p̵.̵l̵e̵,̵m̵u̵l̵_̵c̵o̵m̵m̵]̵l̲p̲.̲l̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3093/3137] Built SPAnalysis.OrbitReceipt (63s)
✔ [3094/3137] Built SPAnalysis.OrbitWeights (36s)
⚠ [3095/3137] Built SPAnalysis.FiveFrame (38s)
warning: SPAnalysis/FiveFrame.lean:35:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:110: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveFrame.lean:61:110: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveFrame.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:60:37: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:70:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3096/3137] Built SPAnalysis.OrbitInputTrace (31s)
warning: SPAnalysis/OrbitInputTrace.lean:63:32: This simp argument is unused:
  tv

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲b̲o̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:35: This simp argument is unused:
  bo

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:41: This simp argument is unused:
  ← show a = inputTail b d lo from rfl

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵ ̵b̵ ̵d̵ ̵l̵o̵ ̵f̵r̵o̵m̵ ̵r̵f̵l̵]̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲b̲o̲,̲ ̲p̲w̲]̲ at run

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3097/3137] Built SPAnalysis.OrbitMatricesSound (30s)
✔ [3098/3137] Built SPAnalysis.SmallContraction (38s)
⚠ [3099/3137] Built SPAnalysis.FiveMetric (37s)
warning: SPAnalysis/FiveMetric.lean:21:13: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3100/3137] Built SPAnalysis.OrbitLinearSum (31s)
✔ [3101/3137] Built SPAnalysis.OrbitMeshSum (33s)
✔ [3102/3137] Built SPAnalysis.OrbitImageData (30s)
✔ [3103/3137] Built SPAnalysis.FivePanel (31s)
✔ [3104/3137] Built SPAnalysis.OrbitImageTrace (25s)
✔ [3105/3137] Built SPAnalysis.FiveCover (25s)
✔ [3106/3137] Built SPAnalysis.RightTrialScores (25s)
✔ [3107/3137] Built SPAnalysis.CommonResidual (26s)
✔ [3108/3137] Built SPAnalysis.SmallTrialComparison (27s)
✔ [3109/3137] Built SPAnalysis.ResidualTail (29s)
⚠ [3110/3137] Built SPAnalysis.ResidualScalars (36s)
warning: SPAnalysis/ResidualScalars.lean:68:69: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:83: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3111/3137] Built SPAnalysis.SmallRegions (27s)
⚠ [3112/3137] Built SPAnalysis.OrbitDomain (28s)
warning: SPAnalysis/OrbitDomain.lean:75:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitDomain.lean:78:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [3113/3137] Built SPAnalysis.SmallInverse (30s)
⚠ [3114/3137] Built SPAnalysis.CheckedResidual (49s)
warning: SPAnalysis/CheckedResidual.lean:54:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3115/3137] Built SPAnalysis.OrbitInputMass (28s)
✔ [3116/3137] Built SPAnalysis.LeftTrialScores (29s)
✔ [3117/3137] Built SPAnalysis.FourResidual (30s)
✔ [3118/3137] Built SPAnalysis.OrbitInputCoordinates (33s)
✔ [3119/3137] Built SPAnalysis.FiveZero (30s)
✔ [3120/3137] Built SPAnalysis.ThreeSamples (27s)
✔ [3121/3137] Built SPAnalysis.OrbitProjectedTransform (29s)
✔ [3122/3137] Built SPAnalysis.FourLeft (30s)
⚠ [3123/3137] Built SPAnalysis.ThreeRawSum (26s)
warning: SPAnalysis/ThreeRawSum.lean:50:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeRawSum.lean:54:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3124/3137] Built SPAnalysis.OrbitNode (28s)
⚠ [3125/3137] Built SPAnalysis.ThreeImages (26s)
warning: SPAnalysis/ThreeImages.lean:22:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ThreeImages.lean:40:11: This simp argument is unused:
  Nat.cast_add_one

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵m̵e̵n̵t̵V̵a̵l̵u̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵c̵o̵n̵t̵i̵n̵u̵o̵u̵s̵M̵o̵m̵e̵n̵t̵M̵o̵d̵e̵,̵(̵z̵e̵r̵o̵_̵p̵o̵l̵y̵n̵o̵m̵i̵a̵l̵_̵a̵t̵_̵o̵r̵i̵g̵i̵n̵[̲m̲o̲m̲e̲n̲t̲V̲a̲l̲u̲e̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲c̲o̲n̲t̲i̲n̲u̲o̲u̲s̲M̲o̲m̲e̲n̲t̲M̲o̲d̲e̲,̲
  ̲ ̲ ̲ ̲ ̲(̲z̲e̲r̲o̲_̲p̲o̲l̲y̲n̲o̲m̲i̲a̲l̲_̲a̲t̲_̲o̲r̲i̲g̲i̲n̲ i).1, k̵e̵r̵n̵e̵l̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵a̵d̵d̵_̵o̵n̵e̵,̵h̵p̵,̵m̵u̵l̵_̵o̵n̵e̵,̵i̵f̵_̵t̵r̵u̵e̵]̵k̲e̲r̲n̲e̲l̲,̲ ̲h̲p̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3126/3137] Built SPAnalysis.OrbitHead (23s)
⚠ [3127/3137] Built SPAnalysis.ThreeResidual (23s)
warning: SPAnalysis/ThreeResidual.lean:37:103: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:103: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:70: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeResidual.lean:37:84: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3128/3137] Built SPAnalysis.OrbitDampRows (24s)
⚠ [3129/3137] Built SPAnalysis.ThreeLeft (22s)
warning: SPAnalysis/ThreeLeft.lean:21:53: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeLeft.lean:27:124: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3130/3137] Built SPAnalysis.OrbitLow (24s)
✔ [3131/3137] Built SPAnalysis.SmallSigns (23s)
✔ [3132/3137] Built SPAnalysis.SmallOrbitReduction (27s)
✔ [3133/3137] Built SPAnalysis.OrbitToTheorem (25s)
⚠ [3134/3137] Built SPAnalysis.OrbitOutput (22s)
warning: SPAnalysis/OrbitOutput.lean:28:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3135/3137] Built SPAnalysis.AllK (22s)
✔ [3136/3137] Built SPAnalysis (30s)
Build completed successfully (3137 jobs).


==> anc/logs/assembly-ten-final.log <==
⚠ [2538/2904] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [2539/2904] Replayed SPAnalysis.UniformTen.PointTrial
info: SPAnalysis/UniformTen/PointTrial.lean:149:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2750/2904] Replayed SPAnalysis.KernelIntegrals
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2755/2904] Replayed SPAnalysis.ResponseTests
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2780/2904] Replayed SPAnalysis.ThreeModes
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2781/2904] Replayed SPAnalysis.ThreeBlock
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2784/2904] Replayed SPAnalysis.FiveMean
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2859/2904] Replayed SPAnalysis.GaussianField
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2860/2904] Replayed SPAnalysis.GaussianComparison
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2863/2904] Replayed SPAnalysis.SmallFieldSums
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2868/2904] Replayed SPAnalysis.ResponseMetric
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2872/2904] Replayed SPAnalysis.LargeResponseGaps
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2875/2904] Replayed SPAnalysis.CommonWeights
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2881/2904] Replayed SPAnalysis.SecondResponse
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2883/2904] Replayed SPAnalysis.FiniteResponseGaps
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2885/2904] Replayed SPAnalysis.LargePointSlope
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2897/2904] Replayed SPAnalysis.CompactLaws
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [2904/2904] Built SPAnalysis.UniformTen (19s)
warning: SPAnalysis/UniformTen.lean:26:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Build completed successfully (2904 jobs).


==> anc/logs/audit.json <==
{
  "started_utc": "2026-11-26T22:50:31+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "exe",
    "audit"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/endpoint-lean",
  "finished_utc": "2026-11-26T22:52:56+00:00",
  "exit_code": 0,
  "seconds": 145.04,
  "sha256": "99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a"
}


==> anc/logs/audit.log <==
k=3 left_1e-10=42667842934 right_1e-10=42667842941 trial_score_at_right=67330890697105..67340294148500 e-25 trial_score_at_4.26678429403=2552619359513..2562022810910 e-25 positive=true
k=3 left residual: lake exe k3Residual
k=4 left_1e-10=99323800000 trial_1e-10=99323900000 right_1e-10=99323900000 input=true left_lower_e-15=368765023 right_lower_e-15=51612723 direct=true example=n/a PASS=true
k=5 left_1e-10=211172328074 trial_1e-10=211172637875 right_1e-10=211172637876 input=true left_lower_e-15=383161809 right_lower_e-15=41593608 direct=true example=true PASS=true
k=6 left_1e-10=433691402552 trial_1e-10=433724008191 right_1e-10=433724008191 input=true left_lower_e-15=9537884850 right_lower_e-15=1207897277 direct=true example=n/a PASS=true
k=7 left_1e-10=877850548417 trial_1e-10=877852000000 right_1e-10=877853574542 input=true left_lower_e-15=1806018633 right_lower_e-15=425835690 direct=n/a example=n/a PASS=true
k=8 left_1e-10=1765424396848 trial_1e-10=1765425500000 right_1e-10=1765426583813 input=true left_lower_e-15=516584432 right_lower_e-15=202244433 direct=n/a example=n/a PASS=true
k=9 left_1e-10=3540102059738 trial_1e-10=3540102200000 right_1e-10=3540102330105 input=true left_lower_e-15=38655205 right_lower_e-15=13186575 direct=n/a example=n/a PASS=true
k=10 left_1e-10=7089152881482 trial_1e-10=7089152882050 right_1e-10=7089152882644 input=true left_lower_e-15=39338 right_lower_e-15=73032 direct=n/a example=n/a PASS=true
k=4 step16_sandwich_lower_e-15=666580804232 PASS=true


==> anc/logs/axioms-ten.log <==
def SurveyPropagation.UniformTen.center : ℝ :=
2 ^ 10 * Real.log 2 - (1 + Real.log 2) / 2
def SurveyPropagation.UniformTen.left : ℝ :=
SurveyPropagation.UniformTen.center - 2 / 3 * 10 ^ 2 * SurveyPropagation.Common.p 10
def SurveyPropagation.UniformTen.right : ℝ :=
SurveyPropagation.UniformTen.center - 1 / 10 * 10 ^ 2 * SurveyPropagation.Common.p 10
SurveyPropagation.UniformTen.uniform_bracket :
  ∃ η a,
    SurveyPropagation.isSelection 10 ⋯ η ∧
      a ∈ Set.Ioo SurveyPropagation.UniformTen.left SurveyPropagation.UniformTen.right ∧
        SurveyPropagation.selectedScore 10 ⋯ η a = 0 ∧
          ∀ r ∈ SurveyPropagation.domain 10, SurveyPropagation.selectedScore 10 ⋯ η r = 0 → r = a
'SurveyPropagation.UniformTen.PointTrial.center_score_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'SurveyPropagation.UniformTen.trial_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.fixed_point_score_gap_ten' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.clauseSlope_bounds_ten' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.UniformTen.endpoint_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.UniformTen.uniform_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/logs/bounds-ten.log <==
✔ [2677/2678] Built SPAnalysis.UniformTen.Slope (2.0s)
✔ [2678/2678] Built SPAnalysis.UniformTen.Gain (13s)
Build completed successfully (2678 jobs).


==> anc/logs/clean-paper/achlioptas-vorobyev-sp-refined.tex <==
\documentclass{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{fullpage,times}
\usepackage{amsmath,amssymb,amsthm,booktabs}
\usepackage[hyphens]{url}
\usepackage[hidelinks,bookmarksnumbered]{hyperref}
\hypersetup{pdftitle={The random k-SAT threshold is at most the survey propagation prediction},
  pdfauthor={Dimitris Achlioptas and Fedor Vorobyev},
  pdfsubject={Convergence of survey propagation and certified enclosures of the SP prediction}}
\newtheorem{theorem}{Theorem}
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{lemma}[theorem]{Lemma}
\newcommand{\E}{\mathbb E}
\newcommand{\Prb}{\mathbb P}
\newcommand{\Var}{\operatorname{Var}}
\newcommand{\Pois}{\operatorname{Pois}}
\newcommand{\Law}{\operatorname{Law}}
\newcommand{\SAT}{\mathrm{SAT}}

\newcommand{\Lfun}{\mathcal L} 
\title{The random $k$-SAT threshold is at most \\ the survey propagation prediction}
\author{Dimitris Achlioptas\\University of Athens
  \and Fedor Vorobyev\\Independent researcher}
\date{}

\begin{document}
\maketitle

\begin{abstract}
We prove that the random 3-SAT threshold is at most $4.2667842941$. For random $k$-SAT at clause density $\alpha$, survey propagation (SP) specifies an iteration on probability distributions and a real-valued functional $\Gamma_\alpha$ on those distributions. The iteration may converge to a nontrivial fixed point $x_\alpha$ throughout a prescribed interval of densities. Whenever that occurs and the function $\alpha\mapsto\Gamma_\alpha(x_\alpha)$ vanishes at exactly one density in that interval, survey propagation predicts that unique density, denoted by $\alpha_*(k)$, as the satisfiability threshold. Mertens, M\'ezard and Zecchina conjectured that whenever $\alpha_*(k)$ is defined, it equals the satisfiability threshold. Ding, Sly and Sun proved that for all sufficiently large $k$ the satisfiability threshold exists and equals $\alpha_*(k)$. Their interpolation argument bounds the satisfiability threshold by $\alpha_*(k)$ whenever the SP prediction is defined. We prove that the SP prediction is well defined for every $k\ge3$. For $k=3$, we prove that $\alpha_*(3)$ lies in the interval $[4.2667842934,\,4.2667842941]$, whose right endpoint gives the stated upper bound. More generally, for every $k\ge3$ and every integer $b\ge2$, we show how to compute an interval of width $10^{-b}$ containing $\alpha_*(k)$ in $O(k^2b^{10})$ bit operations.
\end{abstract}

\section{Introduction}
At density $\alpha$, a random $k$-SAT formula $F_{k,n}(\alpha)$ on $n$ variables is the conjunction of $\lfloor\alpha n\rfloor$ clauses drawn independently and uniformly from the $2^k\binom{n}{k}$ disjunctions of $k$ literals on distinct variables. The satisfiability threshold $\alpha_{\SAT}(k)$ is the critical density below which the probability of satisfiability tends to $1$ and above which it tends to $0$, for each fixed $\alpha$ as $n\to\infty$. Very recently, Carenini~\cite{Carenini} proved that this threshold exists for every $k\ge3$.

As the density is increased, at some point the set of solutions typically splits into well-separated clusters, within each of which a large fraction of variables are \emph{frozen}, i.e., take the same value in every solution in the cluster. Under the \emph{one-step} replica symmetry breaking hypothesis, this one level of clustering determines the threshold, without having to distinguish clusters within clusters, etc. To determine how the solution space geometry evolves, survey propagation (SP) picks a literal occurrence uniformly at random, removes the clause containing it, and asks in what fraction of the remaining formula's clusters that literal is false in every solution in the cluster. This fraction is the literal's \emph{survey}.

At each density $\alpha$, SP specifies an iteration on survey distributions. If the iteration converges to nontrivial fixed points throughout the prescribed interval
and the value of $\Gamma_\alpha$ at the limiting survey distribution vanishes at exactly one density there, that density is the \emph{SP prediction}, $\alpha_*(k)$. Mertens, M\'ezard and Zecchina~\cite[\S7, Conjecture~1]{MMZ} conjectured that whenever the SP prediction is well defined, it equals the satisfiability threshold. Ding, Sly and Sun (DSS)~\cite{DSS15} proved that the SP prediction is well defined and correct for all sufficiently large $k$.

For any fixed $k$, to obtain an upper bound on the satisfiability threshold, give an assignment violating $h$ clauses weight $e^{-\beta h}$, with $\beta>0$. Let $Z$ be the sum of the weights and $F_n(\beta)=n^{-1}\E\log Z$ the expected \emph{free energy per variable}. Franz and Leone~\cite{FL03} and Panchenko and Talagrand~\cite{PT04} gradually replace clauses by random biases on individual variables until the system fully decouples and its free energy can be computed one variable at a time. Bounding the expected change in free energy per variable along this \emph{interpolation} bounds $F_n(\beta)$ from above for any distribution (\emph{trial law}) on the biases. If this bound stays below a fixed $-\varepsilon<0$ as $n\to\infty$, the formula is unsatisfiable with high probability.

Very recently, Vorobyev~\cite{Vorobyev} proved $\alpha_{\SAT}(3)\le4.268$ by using a trial law supported on just three values of the bias. Like DSS, we use  the trial law provided by SP  in the interpolation inequality. By proving that the SP prediction is well defined for every $k\ge3$, we obtain the upper bound $\alpha_{\SAT}(k)\le\alpha_*(k)$ for all such $k$.

\section{Survey propagation and the threshold upper bound}\label{sec:update}
\subsection{The survey propagation iteration}
Fix $k\ge3$, $\alpha>0$, and an input law $x$ on $[0,1)$. One step
constructs a new law for the survey of a literal in a removed clause.
Each remaining clause incident to the variable warns it when all the
other literals in that clause are forced false. A warning has sign one
if satisfying the warning makes the removed literal false, and sign
zero if it makes that literal true.
\begin{enumerate}
\item Draw independent counts $D_0,D_1$, each Poisson with mean
$k\alpha/2$, for the clauses of each sign.
\item For each sign $s\in\{0,1\}$ and each $1\le i\le D_s$, draw
$k-1$ independent samples $R_{si1},\ldots,R_{si,k-1}$ from $x$.
Their product $U_{si}=\prod_{j=1}^{k-1}R_{sij}$ is the warning
probability for clause $i$ of sign $s$. Use fresh samples for each
$(s,i)$, independent of the counts.
\item Conditional on these samples, the recursion takes the warnings
to be independent. Thus $A_s=\prod_{i=1}^{D_s}(1-U_{si})$ is the
probability of no warning of sign $s$, with $A_s=1$ if $D_s=0$.
\item A conflict occurs when both signs send warnings. Given the counts
and input samples, the probability of no conflict is $G=A_0+A_1-A_0A_1$.
Conditional on avoiding conflict, the probability of a warning of sign
one is $Q=A_0(1-A_1)/G$. Both $A_s$ are positive, so $G>0$ and
$Q\in[0,1)$. The distribution of $Q$ over the counts and input samples
is the new law $\mathcal T_{k,\alpha}x$.
\end{enumerate}
Write $\delta_v$ for the point mass at $v$. The \emph{ordinary iteration}
starts from $\delta_{1/2}$ and keeps $k,\alpha$ fixed.
\begin{equation}\label{eq:update}
 x^{(0)}=\delta_{1/2},\qquad x^{(j+1)}=\mathcal T_{k,\alpha}x^{(j)}
 \quad(j\ge0).
\end{equation}
At the first step $U_{si}=2^{-(k-1)}$ and $A_s=(1-2^{-(k-1)})^{D_s}$.
At the second step each input is drawn independently from the
distribution of the first output.

Let $\Lfun(r)=-\log(1-r)$, with natural logarithms throughout, and call
$x$ \emph{admissible} if $\E\Lfun(R)<\infty$ for $R\sim x$. With $G$
from one update at $x$ and $R_1,\ldots,R_k$ independent with law $x$,
define the \emph{score}
\begin{equation}\label{eq:dss-functional}
 \Gamma_{k,\alpha}(x)=\E[-\log G]-(k-1)\alpha\,\E\Lfun(R_1\cdots R_k).
\end{equation}
We call $-\log G$ the \emph{site cost} and $\Lfun(R_1\cdots R_k)$ the
\emph{clause cost}. The probabilities inside the logarithms are those
of avoiding a conflict at a variable and of avoiding $k$ forced-false
literals at a clause. When $x$ is the limiting survey law, SP predicts that on the satisfiable side
$n^{-1}\log N_c$ is given asymptotically by $-\Gamma_{k,\alpha}(x)$, where $N_c$
counts clusters with at least one frozen variable.
For admissible $x$ both expectations are finite since
$-\log G\le-\log A_0=\sum_i\Lfun(U_{0i})$, $U_{0i}\le R_{0i1}$ and
$R_1\cdots R_k\le R_1$. The update preserves admissibility because
$1-Q=A_1/G\ge A_1$.

\subsection{The upper bound and the SP prediction}
For sufficiently large $k$, DSS~\cite[Propositions~1.1--1.2]{DSS15}
proved convergence from $\delta_{1/2}$ and identified the SP prediction
as the unique zero of the limiting score. The interpolation inequality of Panchenko and Talagrand~\cite{PT04}
allows arbitrary trial laws. Using the SP choice of trial law as in
DSS~\cite[\S4.5, Theorem~4.30 and footnote~18]{DSS15} gives the following implication.

\begin{proposition}[Upper bound from an SP fixed point]\label{prop:dss-if}
Fix $k\ge3$ and $a>0$. If there is an admissible law $x\ne\delta_0$
with $\mathcal T_{k,a}x=x$ and $\Gamma_{k,a}(x)=0$, then
$\alpha_{\SAT}(k)\le a$.
\end{proposition}

The trivial law $\delta_0$ is fixed with zero score at every density.
For a nontrivial fixed point of zero score, Appendix~\ref{app:dss} proves
the implication by increasing the density while holding the survey law $x$
fixed. Our theorem identifies a density satisfying the hypothesis for
each $k\ge3$. Set
\[
 H_3=[4.20,4.28],\qquad H_k=[2^k\log 2-2,\,2^k\log 2]\quad(k\ge4).
\]

\begin{theorem}[Convergence and the unique zero]\label{thm:uniform-sp}
For every $k\ge3$ and $\alpha\in H_k$, iteration~\eqref{eq:update}
converges weakly to an admissible fixed law $\eta_{k,\alpha}\ne\delta_0$.
The limiting score $g_k(\alpha)=\Gamma_{k,\alpha}(\eta_{k,\alpha})$
has a unique zero $\alpha_*(k)$ on $H_k$, lying in its interior.
\end{theorem}

\begin{corollary}\label{cor:sat}
For every $k\ge3$ and every fixed $\alpha>\alpha_*(k)$, there is a constant
$c=c(k,\alpha)>0$ such that, with probability tending to $1$ as
$n\to\infty$, every assignment violates at least $cn$ clauses of
$F_{k,n}(\alpha)$. In particular, $\alpha_{\SAT}(k)\le \alpha_*(k)$.
\end{corollary}
\begin{proof}
Take $x=\eta_{k,\alpha_*(k)}$ in Proposition~\ref{prop:dss-if}. Its proof gives
the stated bound on the minimum number of violated clauses.
\end{proof}

\begin{proposition}[Certified intervals]\label{prop:enclosures}
For each $3\le k\le10$, the interval $(\ell,r)$ in
Table~\ref{tab:trial-results} contains the unique zero $\alpha_*(k)$ of
Theorem~\ref{thm:uniform-sp}.
\end{proposition}

\begin{table}\centering
\caption{Intervals $(\ell,r)$ containing the SP prediction $\alpha_*(k)$. All endpoints are exact decimals.}
\label{tab:trial-results}
\begin{tabular}{rrrrrr}
\toprule
$k$&$\ell$&$r$&$k$&$\ell$&$r$\\
\cmidrule(r){1-3}\cmidrule(l){4-6}
3&4.2667842934&4.2667842941&7&87.7850548417&87.7853574542\\
4&9.93238&9.93239&8&176.5424396848&176.5426583813\\
5&21.1172328074&21.1172637876&9&354.0102059738&354.0102330105\\
6&43.3691402552&43.3724008191&10&708.9152881482&708.9152882644\\
\bottomrule
\end{tabular}
\end{table}

Theorem~\ref{thm:precision} gives an algorithm for computing an interval
of width $10^{-b}$ containing $\alpha_*(k)$, with a bound on its bit complexity
uniform in $k$ and $b$.

\paragraph{Proof outline.}
On each of finitely many intervals covering $H_k$, the iteration from
$\delta_{1/2}$ enters an invariant class on which the SP update is a
contraction. On overlaps the limits agree because the starting law is
the same. Section~\ref{sec:choice} shows that the limiting score has
positive derivative throughout $H_k$, so it has at most one zero there.
Section~\ref{sec:five-example} proves existence by exhibiting opposite
signs at two densities. For $3\le k\le10$ these are the endpoints in
Table~\ref{tab:trial-results}. For $k\ge11$ the signs follow from
estimates uniform in $k$. Lean verifies convergence and strict increase
on $H_k$ for every $k\ge6$, and the existence and location of the unique
zero in~\eqref{eq:asymptotic-window} for every $k\ge11$.
Appendix~\ref{app:trials} gives the scope of the verification for smaller $k$.

\section{The limiting distribution and its score}\label{sec:choice}
Write $W_2$ for the Wasserstein distance of order two, the infimum of
$(\E|X-Y|^2)^{1/2}$ over couplings of the two laws.
\begin{proposition}[Regularity of the selected law and score]\label{prop:regularity}
Fix $k\ge3$. At every $\alpha\in H_k$, if $R_j\sim x^{(j)}$ and
$R\sim\eta_{k,\alpha}$, the law of $\Lfun(R_j)$ converges to that of
$\Lfun(R)$ in Wasserstein distance of order two.
The function $g_k$ is strictly convex and continuously differentiable
on $H_k$, with one-sided derivatives at the endpoints. Writing
$c_h(\alpha)=\int r^h\,\eta_{k,\alpha}(dr)$, we have
\begin{equation}\label{eq:selected-derivative}
 g_k'(\alpha)=\sum_{h\ge1}\frac{c_h(\alpha)^k}{h}>0.
\end{equation}
\end{proposition}

\subsection{Convergence of the iteration}\label{sec:orbit}
For a law $x$ write $x_h=\E_{R\sim x}R^h$ and $I(x)=\E_{R\sim x}(1-R)^{-1}$.
Appendix~\ref{app:selected-sp} covers $H_k$ by finitely many closed
intervals. On each it gives a weakly compact convex class $K$ of laws
with $\inf_{x\in K}x_1>0$, $I(x)\le M$ and moment bounds
$x_h\le u_h=O(h^{-1})$, $u_h>0$. Use the metric
\begin{equation}\label{eq:moment-metric}
 D(x,y)^2=\sum_{h\ge1}u_h^{k-2}(x_h-y_h)^2/h .
\end{equation}
Lemmas~\ref{lem:entry}, \ref{lem:invariance} and~\ref{lem:contract}
show that the ordinary iteration enters $K$, that $T=\mathcal T_{k,\alpha}$
maps $K$ into itself, and that $D(Tx,Ty)\le qD(x,y)$ there for some
$q<1$. The weights in~\eqref{eq:moment-metric} are positive and
summable. Since moments determine laws on $[0,1]$, $D$ metrizes weak
convergence on $K$. Weak compactness thus makes $(K,D)$ complete.
Banach's theorem gives convergence to the unique
fixed law in $K$. Its positive mean makes it nontrivial, and the bound
on $I$ makes it admissible.

For any law in $K$, the inverse-moment bound gives
$\Prb(\Lfun(R)>z)\le Me^{-z}$. Thus the squared logarithms are
uniformly integrable after entry. Before entry they have finite
expectations by induction, since $\Lfun(Q)\le-\log A_1$ is bounded
by a Poisson sum of input logarithms. Weak convergence and convergence
of the second log moments give the $W_2$ assertion of
Proposition~\ref{prop:regularity}.

\subsection{How an update changes the score}
Abbreviate $\mathcal T_{k,\alpha}$ to $T$ and $\Gamma_{k,\alpha}$ to
$\Gamma$. For admissible $x,y$, let $D\Gamma_x[y-x]$ denote the
right derivative of $\Gamma((1-z)x+zy)$ at $z=0$. Write $d=Tx$ and
$\Delta_h=y_h-x_h$. The mixture derivative and the density derivative
at fixed $x$ are
\begin{align}
 D\Gamma_x[y-x]&=k(k-1)\alpha\sum_{h\ge1}
    \frac{x_h^{k-2}(d_h-x_h)\Delta_h}{h},\label{eq:variation}\\
 \partial_\alpha\Gamma_{k,\alpha}(x)
 &=\sum_{h\ge1}\frac{k d_h x_h^{k-1}-(k-1)x_h^k}{h}.
 \label{eq:density-derivative}
\end{align}
Adding a clause with warning probability $u$ on sign zero multiplies $A_0$ by $1-u$
and $G$ by $1-uQ$. Both signs therefore give the same expected
increment $\E\Lfun(uQ)$ in the site cost. Write $\Pi_j$ for a product
of $j$ independent $x$-samples, independent of $Q$. Differentiating a
Poisson expectation with respect to the mean gives the expected increment
from one extra point. Since each sign has mean $k\alpha/2$, their
contribution is $k\E\Lfun(\Pi_{k-1}Q)$. The clause term contributes
$-(k-1)\E\Lfun(\Pi_k)$. Expanding $\Lfun(v)=\sum_{h\ge1}v^h/h$ gives
\eqref{eq:density-derivative}.

For the mixture derivative, varying one of the $k-1$ inputs in a warning,
or one of the $k$ inputs in the clause term, gives
\[
 k(k-1)\alpha\int\!\big[\E\Lfun(r\Pi_{k-2}Q)-\E\Lfun(r\Pi_{k-1})\big]\,(y-x)(dr).
\]
Both logarithms are bounded by $\Lfun(r)$, integrable under $x+y$.
This and local convergence of the Poisson series justify differentiation.
Expanding the logarithms gives~\eqref{eq:variation}, also at each
interior point with the mixture as input.

\begin{lemma}[Score ascent]\label{thm:ascent}
For $s,t\in[0,1]$, write $B_k(s,t)=s^k-t^k-kt^{k-1}(s-t)$ for the
error in approximating $s^k$ by the tangent at $t$.
For admissible $x,y$ and $d=Tx$,
\begin{equation}\label{eq:site-tangent}
 \Gamma(y)-\Gamma(x)\ge\alpha\sum_{h\ge1}
 \frac{B_k(d_h,x_h)-B_k(d_h,y_h)}{h}.
\end{equation}
In particular $\Gamma(Tx)>\Gamma(x)$ unless $Tx=x$.
\end{lemma}
\begin{proof}
Let $S(\mu)=\E[-\log G]$ when the warning probabilities on the two signs
form independent Poisson point processes with the same finite intensity measure $\mu$ on
$[0,1)$, where $\int\Lfun\,d\mu<\infty$. Split each process into two
independent halves. In a half of intensity $\mu/2$, use its values of
$A_0,A_1,G$ to define $Q_0=A_1(1-A_0)/G$ and $Q_1=A_0(1-A_1)/G$.
These are the probabilities of a warning of sign zero or one,
respectively, given no conflict. Set
$m_{ij}(\mu)=\E[Q_0^iQ_1^j]=m_{ji}(\mu)$ by sign symmetry.
Write $\nu$ for a second such measure and use primes for an independent
half. Conditional on each half avoiding conflict, their union conflicts
with probability $Q_0Q'_1+Q_1Q'_0$. Joining the halves therefore adds
$-\log(1-Q_0Q'_1-Q_1Q'_0)$ to their log costs. Pairing two $\mu/2$
halves, two $\nu/2$ halves, or one of each, and expanding the logarithm gives
\begin{equation}\label{eq:split-root}
 S(\mu)+S(\nu)-2S((\mu+\nu)/2)=
 \sum_{i+j\ge1}\frac1{i+j}\binom{i+j}{i}
       [m_{ij}(\mu)-m_{ij}(\nu)]^2 .
\end{equation}
Each expansion is nonnegative with finite sum. This proves midpoint
convexity of $S$. Thinning a common process of intensity $\mu+\nu$
gives continuity along the segment by domination by the total log
warning cost on one sign. Thus $S$ is convex. Along a ray of intensities
with positive mass on nonzero warnings, adding warnings decreases
the conditional probability of neither sign forcing,
$(A_0^{-1}+A_1^{-1}-1)^{-1}$, strictly with positive probability.
Its expectation is $1-2m_{10}$, so~\eqref{eq:split-root} gives strict
convexity along the ray.

For an SP input $x$ the intensity is $\mu_x=(k\alpha/2)\Law(\Pi_{k-1})$.
The calculation for adding a warning gives the derivative of $S$ at
$\mu_x$ towards $\mu_y$ as
$k\alpha\sum_{h\ge1}d_h(y_h^{k-1}-x_h^{k-1})/h$. Convexity bounds
$S(\mu_y)-S(\mu_x)$ below by this derivative. Subtracting the change
in the clause term gives~\eqref{eq:site-tangent}. To justify the series,
first truncate inputs at $1-\varepsilon$. The untruncated costs are
dominated by $-\log A_0$ and $\Lfun(R_1)$ respectively, and the series
by a constant times $\sum_h(x_h+y_h)/h$. Admissibility allows passage
to the limit. Taking $y=d$ gives strict ascent unless all moments
agree, since $B_k(s,t)>0$ for $s\ne t$.
\end{proof}

\subsection{Differentiability and strict convexity}\label{sec:score}
Work on one closed density interval with its invariant class $K$.
Here $I(x)\le M$ implies $x_h\le M/(h+1)$ and bounds the second
moment of $\Lfun(R)$ uniformly. Coupling the Poisson counts and
their inputs gives joint weak continuity of $\mathcal T_{k,\alpha}x$
in $(\alpha,x)$. The site cost is at most $-\log A_0$, a Poisson
sum with uniformly bounded second moment, and the clause cost is
bounded by $\Lfun(R_1)$. Thus $\Gamma_{k,\alpha}(x)$ is jointly
continuous. Since $Tx\in K$, the series in~\eqref{eq:density-derivative}
is uniformly dominated by $(2k-1)\sum_{h\ge1}[M/(h+1)]^k/h$.
Its sum is jointly continuous as well.

By compactness the score attains its maximum on $K$. Invariance
and strict ascent (Lemma~\ref{thm:ascent}) force every maximizer
to be fixed, hence equal to $\eta_\alpha=\eta_{k,\alpha}$. Joint
continuity, compactness and uniqueness give weak continuity of
$\eta_\alpha$. For $s<t$ let
$\Delta\Gamma(x)=\Gamma_{k,t}(x)-\Gamma_{k,s}(x)$. Testing each
maximizer at the other density gives
\[
 \Delta\Gamma(\eta_s)\le g_k(t)-g_k(s)\le\Delta\Gamma(\eta_t).
\]
Divide by $t-s$ and let $s,t$ approach $\alpha$. Both bounds tend to
$\partial_\alpha\Gamma_{k,\alpha}(\eta_\alpha)$, with one-sided limits
at the endpoints. Substituting $d_h=x_h$ in~\eqref{eq:density-derivative}
proves~\eqref{eq:selected-derivative}. Its first term is positive.

For fixed $x\in K$, the intensity $\mu_x$ varies on a ray with
positive warnings because $x_1>0$. Thus $S(\mu_x)$, and hence
$\Gamma_{k,\alpha}(x)$, is strictly convex in density, the clause
term being affine. For $s<u<t$, apply strict convexity to $x=\eta_u$
and bound its scores at $s,t$ by $g_k(s),g_k(t)$. This proves strict
convexity of $g_k$ on the interval. At common endpoints the limiting
laws agree as limits of the same ordinary iteration. Hence the
one-sided derivatives of $g_k$ agree there by~\eqref{eq:selected-derivative}.
The derivative is therefore nondecreasing throughout $H_k$, with
strict convexity on each interval of the cover. This proves
Proposition~\ref{prop:regularity}.

\section{Locating the SP prediction}\label{sec:computation}
\subsection{Bounding the score with a trial law}\label{sec:certificate}
To determine the sign of the limiting score, we evaluate the score of a
finite trial law and bound the error. We can use either the change in
the trial law after one iteration or bounds on the moments of the fixed point.
Fix $t\in H_k$ and write $T=\mathcal T_{k,t}$, $\Gamma_t=\Gamma_{k,t}$
and $\eta=\eta_{k,t}$. Let $K$ be a convex class of admissible laws
containing the trial $x$ and the fixed law $\eta$. Assume $T(K)\subseteq K$,
that every $h$th moment on $K$ is at most $u_h=O(h^{-1})$, and that $T$
contracts the distance $D$ in~\eqref{eq:moment-metric} by a factor
$0\le q<1$. Write $R(x)=D(Tx,x)$ for the residual and set $C=\binom{k}{2}t$.

\begin{proposition}[Trial score bounds]\label{prop:certificate}
The trial score satisfies
\begin{align}
 t B_k((Tx)_1,x_1)
 &\le g_k(t)-\Gamma_t(x)\le C\,R(x)^2/(1-q),\label{eq:trial-budget}\\
 g_k(t)-\Gamma_t(x)
 &\le t\sum_{h\ge1}B_k(\eta_h,x_h)/h\le C D(\eta,x)^2 .
 \label{eq:interval-comparison}
\end{align}
Suppose $t\in[\ell,r]\subset H_k$, $c_1(\alpha)\ge\mu>0$ throughout
$[\ell,r]$, $L\le\Gamma_t(x)\le U$, and $g_k(t)-\Gamma_t(x)\le E$.
Then $g_k(\ell)<0<g_k(r)$ whenever
\begin{equation}\label{eq:certificate-margin}
 U+E<\mu^k(t-\ell),\qquad -L<\mu^k(r-t).
\end{equation}
\end{proposition}
\begin{proof}
For $x_z=(1-z)x+zTx$, equation~\eqref{eq:variation} and
Cauchy--Schwarz give
\[
 \left|\frac{d}{dz}\Gamma_t(x_z)\right|\le2C R(x_z)R(x),\qquad
 R(x_z)\le D(Tx_z,Tx)+D(Tx,x_z)\le(qz+1-z)R(x).
\]
The derivative series is dominated by a constant times $\sum_h u_h^k/h$.
Integration bounds one score increment by $C(1+q)R(x)^2$. After $j$
steps the residual is at most $q^jR(x)$. The iterates converge weakly
to $\eta$. To see convergence of their scores, observe that uniformly on $K$,
$\Prb(R>1-1/h)\le u_h/(1-1/h)^h=O(1/h)$ for $R\sim x$, $x\in K$ and $h\ge2$.
Taking $h=\lfloor e^z\rfloor$ gives $\Prb(\Lfun(R)>z)=O(e^{-z})$.
Thus the second log moments are uniformly bounded, giving uniform
integrability of both costs as in Section~\ref{sec:score}.
Summing the score increments gives the factor $(1+q)\sum_{j\ge0}q^{2j}=1/(1-q)$
in~\eqref{eq:trial-budget}. For the lower bound,
score ascent gives $g_k(t)\ge\Gamma_t(Tx)$. Set $y=Tx$ in~\eqref{eq:site-tangent}
and retain the first term of the nonnegative sum.

Apply~\eqref{eq:site-tangent} at $\eta$ with comparison $x$ and use
$B_k(a,b)\le\binom{k}{2}u^{k-2}(a-b)^2$ for $a,b\in[0,u]$ to obtain
\eqref{eq:interval-comparison}. Finally, $L\le g_k(t)\le U+E$ and
$g_k'\ge\mu^k$ on $[\ell,r]$ by~\eqref{eq:selected-derivative}, giving
the endpoint signs under~\eqref{eq:certificate-margin}.
\end{proof}

\subsection{Endpoint signs}\label{sec:five-example}
\begin{proof}[Proof of Proposition~\ref{prop:enclosures} and completion of Theorem~\ref{thm:uniform-sp}]
Sections~\ref{sec:orbit}--\ref{sec:score} give convergence and strict
increase of $g_k$. For $3\le k\le10$, let $\ell,r$ be the endpoints in
Table~\ref{tab:trial-results}. For $k=3,4$, the trial law $x$ in
Appendix~\ref{app:trials} belongs to one invariant class throughout
$[\ell,r]$. Lemma~\ref{lem:table-check} bounds the trial score from above
by $U_\ell$ and the squared residual by $e$ at $\ell$, and bounds the trial
score from below by $L_r$ at $r$. Proposition~\ref{prop:certificate} gives
\[
 g_k(\ell)\le U_\ell+\binom{k}{2}\ell e/(1-q)<0,
 \qquad g_k(r)\ge L_r>0 .
\]
Here $q=.98$ for $k=3$ and $q=.99$ for $k=4$.
For $5\le k\le10$, the same lemma verifies~\eqref{eq:certificate-margin}.
For $k\ge11$, Appendix~\ref{app:high} gives the signs at the endpoints
in~\eqref{eq:asymptotic-window}. Continuity and strict increase on $H_k$
give a unique zero there, strictly between the respective endpoints.
\end{proof}

\subsection{Certified refinement}\label{sec:refine}
We measure bit complexity on a deterministic multitape Turing machine.
\begin{theorem}[Work to enclose the zero]\label{thm:precision}
For all integers $k\ge3$ and $b\ge2$, a deterministic algorithm computes
an interval of width $10^{-b}$ containing $\alpha_*(k)$ in
$O(b^9\log^2 b+k\log^2 k)$ bit operations, with an absolute implied constant.
\end{theorem}
\begin{proof}
Write $\Delta=10^{-b}$. If $k\ge16b$, use~\eqref{eq:asymptotic-window}.
The value $t=2^k\log2-(1+\log2)/2$ satisfies
$|t-\alpha_*(k)|<k^22^{-k}\le2^{-k/2}<\Delta/10$.
Compute a rational $\widehat t$ within $\Delta/10$ of $t$ and return
$(\widehat t-\Delta/2,\widehat t+\Delta/2)$. This requires $\log2$ to
$k+\lceil b\log_2 10\rceil+O(1)$ bits. The algorithms of
Brent~\cite{Brent} and Harvey and van der Hoeven~\cite{HvH} take
$O(k\log^2 k)$ bit operations.

Now let $k<16b$. Use the strict initial bracket in
Table~\ref{tab:trial-results}, or round the endpoints
in~\eqref{eq:asymptotic-window} outwards within $H_k$ to
error at most $k^22^{-k}/100$ for $k\ge11$. At $k=3$ both endpoints
lie in panel 34, and at $k=4$ both lie in panel 7. Thus one invariant
class $K$ applies to the whole bracket. For $k\ge5$ one class works
throughout $H_k$.
The endpoints take $O(k)$ bits and the bracket widths are bounded. The initial width $w_0$ satisfies
$\log(1/w_0)=O(k+1)$.

Write $\eta_t=\eta_{k,t}$ and let $q$ be the contraction factor on $K$.
By coupling the Poisson counts at two densities $s,t$, each output
moment changes by at most the probability of an extra clause, at most
$k|s-t|$ for fixed input. In~\eqref{eq:moment-metric} the sum of the
weights is bounded by an absolute constant since $u_h\le1$ and
$u_h\le C/h$ with $C$ absolute. The contraction and the triangle
inequality give $D(\eta_s,\eta_t)\le C_1 k|s-t|/(1-q)$.
Moreover~\eqref{eq:selected-derivative} gives $g_k'\ge c2^{-k}$
for an absolute $c>0$, since for $k\ge5$ we have $c_1\ge(1-2^{-k})/2$.
The finitely many smaller $k$ have positive lower bounds by
Lemma~\ref{lem:entry}.

At the midpoint $t$ of a current bracket of width $w$, we maintain
a rational trial $x\in K$ with $D(x,\eta_t)\le a w$, where
$a=c_0 2^{-k}/k$ for a sufficiently small absolute $c_0>0$.
The score error in~\eqref{eq:interval-comparison} is at most
$\binom{k}{2}t(aw)^2<c2^{-k}w/16$. Appendix~\ref{app:field-precision}
approximates each SP step and each trial score with error at most
$10^{-p}$, for a cost $O((k+p)^8\log^2(k+p))$.
Choose $p=\max(2,\lceil\log_{10}(1/w)\rceil)+O(k)$ so that
$10^{-p}<(1-q)aw/4$ and the total width of the enclosure of $g_k(t)$
is less than $c2^{-k}w/4$. The starting trial at the first midpoint
is the strictly feasible law in Appendix~\ref{app:field-precision}.
Since $\sup q<1$ and the diameter of $K$ is bounded, $O(k+1)$
iterations suffice there.

If the enclosure certifies a positive midpoint score, retain the left half.
If it certifies a negative score, retain the right half. If it contains zero,
then $|g_k(t)|<c2^{-k} w/4$, so the derivative bound puts the zero
strictly in the central half. At the new midpoint the old trial has
error at most $(2a+C_1 k/[2(1-q)])(w/2)$. A fixed number $J$ of
approximate SP steps restores the required error $a(w/2)$. Indeed
$J$ can be chosen so that
$q^J(2a+C_1 k/[2(1-q)])\le a/2$ for every $k$ because, by
\eqref{eq:common-factor}, $q=O(k^2(.56)^k)$ as $k\to\infty$.
The accumulated approximation error is at most $10^{-p}/(1-q)$
at the new precision.

There are $O(b)$ halvings before the width is at most
$\Delta/10$, all with $p=O(b)$ since $k<16b$. The total cost is
$O(b^9\log^2 b)$, including the trials and error bounds certifying
the successive brackets. For a final bracket $(l,u)$, round $l$ down
to a multiple $\ell$ of $\Delta/10$ and return $(\ell,\ell+\Delta)$.
This has the stated width and contains $\alpha_*(k)$ strictly.
\end{proof}

\appendix
\section{Invariant classes and contraction}\label{app:selected-sp}
For an input law $x$, write $c_h=\E_x R^h$, $c_0=1$, $m=k-1$ and
$\lambda=k\alpha/2$. A warning has size $P=\prod_{j=1}^m R_j$ for
independent $R_j\sim x$. The log fields $S_s=-\log A_s$ are independent
Poisson sums of copies of $Y=\Lfun(P)$, each with mean count $\lambda$.
Subscripts $-$ and $+$ denote the lower and upper density endpoints. Put
\begin{samepage}
\[
 Q=\frac{e^{S_1}-1}{e^{S_0}+e^{S_1}-1},\quad
 W=\frac1{e^{S_0}+e^{S_1}-1},\quad Z=S_1-S_0,\quad
 V=e^{-(S_0+S_1)/2},\quad L=(1+e^{-Z})^{-1}.
\]
Here $W=A_0A_1/G$ is the conditional probability of no warning of either sign,
given no conflict. Exchanging $S_0,S_1$ sends $Q=L-W(1-L)$ to $1-W-Q$,
so $\E Q=(1-\E W)/2$.
\end{samepage}

Each class imposes closed moment bounds and $I(x)=\E_x(1-R)^{-1}\le M$.
These constraints are convex and weakly closed on laws on $[0,1]$ by moment
continuity and lower semicontinuity of $(1-r)^{-1}$, set to $+\infty$ at
$1$. Hence the classes are weakly compact and exclude mass at $1$.
For $h\ge2$ the inverse moment bound gives
\begin{equation}\label{eq:inverse-caps-common}
 c_h\le\mathcal U(h,M):=(M-1)(h-1)^{h-1}/h^h\le (M-1)/(2h).
\end{equation}
Indeed $\E[R/(1-R)]\le M-1$ and $r^{h-1}(1-r)$ is maximized at $(h-1)/h$. Since $I(x)=\sum_{i\ge0}c_i$, pairing $r^i+r^{2h-i}\ge2r^h$ for $j\le i<h$ gives
\begin{equation}\label{eq:head-tail}
 (2h-2j+1)c_h\le I(x)-\sum_{i<j}c_i,\qquad h\ge j .
\end{equation}

\subsection{Fourier representation}\label{app:insertions}
Write $T=\mathcal T_{k,\alpha}$. For a function $C(u,v)$ of the two
log fields, inserting a warning $p$ on either sign gives the operator
\[
 \Delta_p C=C(u+a,v)+C(u,v+a)-2C(u,v),\qquad a=-\log(1-p).
\]
For the site cost $C=-\log G$, sign symmetry gives
$\E\Delta_p C=2\sum_{r\ge1}(Tx)_r p^r/r$. Let $B_{rh}$ be the
coefficient of $p^h$ in $\E\Delta_p(Q^r)$ and put
$\mathsf K_{rh}=\sqrt{h/r}\,B_{rh}$ for $r,h\ge1$. Use
$\widehat f(t)=\int f(z)e^{-itz}\,dz$ and the branch of $\log(1-p)$
vanishing at zero, with radial boundary limits. For mode $n\ge0$, frequency $t\ge0$
and $z=n/2+it$, put
\begin{gather*}
 a_h(z)=(-1)^h\binom zh,\qquad f_{n,h}(t)=\sqrt h\,\Re a_h(z),\qquad
 g_n(t)=\frac{2|\Gamma(z)|^2}{\pi n!},\\
 \Psi_n(t)=\E[V^ne^{itZ}]=\exp\{2\lambda[\Re\E(1-P)^z-1]\}.
\end{gather*}
Here $\Gamma$ is Euler's gamma function. The following identities give the
site cost, the updated moments and their response to an inserted warning.
Write $f_n=(f_{n,h})_{h\ge1}$ and use $\preceq$ for the positive
semidefinite order on every finite block.
\begin{align}
 \E C&=\lambda\E Y-\log 2+
   \tfrac12\sum_{n\ge0}\int_0^\infty g_n(t)[\Psi_n(t)-\mathbf1_{n=0}]\,dt,\label{eq:fourier-site}\\
 (Tx)_r&=\tfrac12+\tfrac r2\sum_{n\ge0}\int_0^\infty \Psi_n g_n\,\Re a_r(z)\,dt,\label{eq:fourier-moments}\\
 \mathsf K&=\sum_{n\ge0}\int_0^\infty \Psi_n g_n f_nf_n^{\mathsf T}\,dt,\qquad
 0\preceq\mathsf K\preceq I.\label{eq:three-gram}
\end{align}
Indeed $C(u,v)=(u+v)/2-\log(2\cosh((u-v)/2))+\sum_{n\ge1}(e^u+e^v)^{-n}/n$. For $n\ge1$ the beta integral gives
\[
 \int_0^\infty g_n(t)\cos(ty)\,dt=\frac{2}{n[2\cosh(y/2)]^n}.
\]
Thus the $n$th summand is $\tfrac12\int_0^\infty g_n(t)\Re e^{-zu-\bar z v}\,dt$.
Taking expectations introduces $\Psi_n$. For the logarithm,
\[
\frac12\int_0^\infty g_0(t)[\cos(t(u-v))-1]\,dt=-\log\cosh((u-v)/2),
\]
by differentiating twice and using $t^2g_0=2g_2$.

On each exponential mode $\Delta_p$ multiplies by $2[\Re(1-p)^z-1]$.
The affine term contributes $-\log(1-p)$ to one insertion and vanishes
at the second. In $\E\Delta_p C$ the coefficient of $p^r$ is
$2(Tx)_r/r$. By the same sign symmetry, in $\E\Delta_p\Delta_y C$
the coefficient of $p^hy^r$ is $2B_{rh}/r$. Equating these coefficients
with those in the Fourier expansion gives
\eqref{eq:fourier-moments} and \eqref{eq:three-gram}.
For coefficient extraction, each fixed derivative on $0\le p,y\le1/2$ grows at most polynomially in $n,t$. The cosine transform of $g_n$ gives $\int t^{2j}g_n=O_j(2^{-n}(1+n)^{2j}/n)$ for $n\ge1$. At $n=0$ each real insertion factor and its positive-order derivatives are $O(t^2)$ near zero. Finally, at zero intensity one inserted warning gives root values $p$ and zero, hence $\mathsf K=I$. Comparison of the positive summands using $0\le\Psi_n\le1$ gives the matrix bounds.

\paragraph{Truncation and discretization.}
In the site and moment formulas, retain modes $0\le n\le N$.
Replace each integral by a sum on the mesh $t=j/16$ up to a frequency cutoff
$T$, with weight $1/16$ at positive nodes and $1/32$ at zero.
At $t=0$, use the limits $g_0(\Psi_0-1)\to-2\lambda\E Y^2/\pi$ and $g_0\Re a_r(it)\to-2\mathfrak h_{r-1}/(\pi r)$, where $\mathfrak h_j=\sum_{i=1}^j1/i$ and $\mathfrak h_0=0$.

At fixed $Z=z$ write $s=(1+e^{-z})^{-1}$, $b=(2\cosh(z/2))^{-1}$ and $f_s(x)=(s-x)/(1-x)$. The sign-averaged moment minus $1/2$ is $[f_s(Vb)^r+f_{1-s}(Vb)^r-1]/2$. Write its coefficient of $V^n$ as $H_{rn}(z)$. The first insertion above, before averaging the fields, gives $\widehat H_{rn}/\pi=(r/2)g_n\Re a_r$. On $|x|=(1+s)/2$, $|f_s(x)|\le1$. The radius ratio $2Vb/(1+s)$ is at most $V/\sqrt2$ for both choices
$s,1-s$. Cauchy's estimate and a geometric sum bound the omitted modes by $4\,2^{-N/2}\Psi_N(0)$. The positive-order terms together have absolute sum at most $2b/(1-1/\sqrt2)$, and $|H_{r0}|\le(r/2)e^{-|z|}$. Every truncated sum is thus bounded by $(r/2+7)e^{-|z|/2}$.

By Poisson summation the frequency mesh adds copies at $Z+32\pi j$, $j\ne0$. Take any $F\ge\E\cosh Z$. Since $e^{|Z|/2}\le2\cosh Z$, the copies cost at most $4(r/2+7)F/(e^{16\pi}-1)$ in moment $r$. For the site cost the positive modes sum to at most $2e^{-|Z|/2}$, and the omitted modes cost at most $2^{-N}\Psi_N(0)/(N+1)$. For mode zero put $H(z)=-\log\cosh(z/2)$. By symmetry take $z\ge0$. For every real $s$, write
$\log(2\cosh(s/2))=s/2+r(s)$, where $0\le r(s)=\log(1+e^{-s})\le e^{-s}$.
The affine terms cancel, so the absolute difference
$\big|[H(z+Z)+H(z-Z)]/2-H(z)\big|$ is at most
$\tfrac12(e^{-(z+Z)}+e^{-(z-Z)})+e^{-z}=e^{-z}(1+\cosh Z)$. Thus all copies together cost at most $10F/(e^{16\pi}-1)$ in the score.

For the high-frequency tail, Cauchy's estimate on $|p|=1$ gives $|a_r|\le2^{n/2}e^{\pi t/2}$.

Starting with $g_0=2/[t\sinh(\pi t)]$, $g_1=2/\cosh(\pi t)$, multiply by $(n^2/4+t^2)/[(n+1)(n+2)]$ to obtain $g_{n+2}$ from $g_n$. For the cutoffs used here $2(1+N^2/(4T^2))\le9/4$, giving $g_n|a_r|\le9(3t/2)^n e^{-\pi t/2}/(t\,n!)$ for $t\ge T$, $n\le N$. The logarithmic derivative of $t^{N-1}e^{-\pi t/2}$ is below $-1/2$. Summing above $T$ costs at most $9r(N+1)(3T/2)^Ne^{-\pi T/2}/(T N!)$. For the site cost the binomial factor is absent, giving the same bound with $r=1$ and $e^{-\pi T}$ in place of $e^{-\pi T/2}$. For a general mesh $1/D$ replace $32\pi$ by $2\pi D$ in the translated copies and $16\pi$ by $\pi D$ in their sum.

\subsection{Invariant classes}\label{app:class-entry}
Since $(1-Q)^{-1}=1+(e^{S_1}-1)e^{-S_0}$ and the fields are independent,
their Poisson transforms give
\begin{equation}\label{eq:inverse-identities}
 I(Tx)=1+\exp\big(\lambda\textstyle\sum_{h\ge2}c_h^m\big)-e^{-\lambda c_1^m}.
\end{equation}

\begin{lemma}[Ordinary entry and invariance]\label{lem:entry}
Partition $[4.20,4.28]$ into forty equal closed intervals for $k=3$,
and $[9.09,11.091]\supset H_4$ into sixteen for $k=4$. On each interval
there is a fixed convex class $K$ such that $T_\alpha K\subseteq K$
at every density in the interval. The ordinary orbit enters by step $49$
for $k=3$ and by step $31$ for $k=4$. At $k=3$ the class satisfies
$x_1>2/5$ and $I(x)\le14/3$. At $k=4$ it satisfies $x_1>9/20$ and $I(x)\le5$.
\end{lemma}
\begin{proof}
For each density subinterval (panel), $K$ is defined by $I(x)\le M$ and
64 pairs of rational moment bounds. The stored orders are $1$ through $24$, then steps of
$2,4,8,16$ up to $48,96,192,256$, respectively.
The integer endpoints in \texttt{boxes3.json} and \texttt{boxes4.json}
are in units of $10^{-9}$. These tables and a strictly feasible
rational atomic law for each class are also in the \TeX{} source.

Let $s_h=c_h$ or $c_h^m$, the moments of $R$ or $P$, respectively.
Between successive stored orders $i,j$, let $P_h$ interpolate $s_i,s_j$
linearly. For a
stored order $p\le i/2$ and $i\le h\le j$,
\begin{equation}\label{eq:moment-secant}
 0\le P_h-s_h\le\frac{(h-i)(j-h)}{2(i-p)^2}s_p .
\end{equation}
Writing $r=e^{-y}$, convexity of $r^h$ in $h$ gives the lower bound.
The interpolation remainder satisfies the upper bound since
$y^2e^{-(i-p)y}\le(i-p)^{-2}$. At $H=256$ the tail satisfies
\begin{equation}\label{eq:power-tail}
 \sum_{h>H}c_h^m\le\tfrac12 c_H^{m-1}
       \left(M-1-\sum_{h=1}^H c_h\right).
\end{equation}
Cauchy--Schwarz and monotonicity give
$2c_{H+j}^2\le c_H(c_{H+2j-1}+c_{H+2j})$ for $j\ge1$.
Sum this inequality and use $c_{H+j}^{m-2}\le c_H^{m-2}$.
Equation~\eqref{eq:inverse-identities} then bounds $I(T_\alpha x)$.

In \eqref{eq:fourier-moments} take $N=18$, $T=64$ and mesh $1/8$.
Through frequency $8$ use
$\Re\E(1-P)^z-1=\sum_{h\ge1}\Re a_h(z)c_h^m$.
Above order $H$ the coefficients have modulus at most $|a_H(z)|$ since
$a_{h+1}=(h-z)a_h/(h+1)$ and $|h-z|\le h+1$ here for $h\ge H$.
Above frequency $8$ use $0\le\Psi_n(t)\le\Psi_n(0)$.
The mode, mesh and frequency errors are bounded as in
Section~\ref{app:insertions}. For the mesh error each step checks
$\E\cosh Z=F=\exp(\lambda\sum_{h\ge2}c_h^m)<5$. The high-frequency error after
$64$ is below $10^{-13}$ for all retained moments.

At a node with $t\le8$ write the exponent of $\Psi_n(t)$ as $(b+e)(v+d)$,
where $b$ is a midpoint of the interval for $k\alpha$, $v$ is the
coefficient sum at midpoints of the stored $c_h^m$, and $e,d$ are
the deviations. Equation~\eqref{eq:moment-secant} accounts for
interpolation in $d$, and \eqref{eq:power-tail} for its tail.
If $bv\le0$ and $|w|\le d_0<2/5$ for $w=bd+ev+ed$, enclose
$e^{bv+w}$ by $e^{bv}(1+w)$ with error at most
$\tfrac12 d_0^2\exp(\min(0,bv+d_0))$.
Both $bv$ and the true exponent $bv+w$ are nonpositive, which bounds
the second derivative throughout the Taylor remainder. In each output
moment sum the coefficients of $e$ and of the deviations in
$c_1^m,\ldots,c_{24}^m$ over these
nodes before taking absolute values. Bound the other linear terms
and the mixed term by absolute values. Use the direct exponential
interval at the remaining nodes.

For invariance apply this enclosure to the full box over the entire
panel. The output lies inside every upper and positive lower face by
more than $6\cdot10^{-7}$ for $k=3$ and $1.9\cdot10^{-6}$ for $k=4$.
Nonnegativity supplies the zero lower bounds. For entry, start at
$c_h=2^{-h}$ with the same inverse cap. The entry margins exceed
$10^{-8}$ on every panel by the steps stated in the lemma.
Lean checks the full-box inclusions and the inverse cap at each step,
using the $2^{-384}$ grid for Fourier kernels and the $2^{-60}$ grid
for orbit products, with outward rounding. An independent Arb and MPFR calculation verifies the inclusions.
\end{proof}

\paragraph{The class for \texorpdfstring{$k\ge5$}{k at least 5}}\label{app:common}
For every $k\ge5$ put $p=2^{-k}$, $\mu=(1-p)/2$, $\epsilon=1.21kp$ and $M=11/4$. Impose
\begin{equation}\label{eq:invariant-class}
 \E R\ge\mu,\qquad \E R^h\le b_h:=\epsilon/2+(1-\epsilon)2^{-h}\ (h\ge1),
 \qquad \E(1-R)^{-1}\le M,
\end{equation}
all satisfied by the starting law $\delta_{1/2}$. The inverse cap gives the moment bounds
\begin{equation}\label{eq:invariant-caps}
 u_1=1/2,\qquad u_h=\min\{b_h,\mathcal U(h,M)\}\quad(h\ge2).
\end{equation}
\begin{lemma}[The common moment bounds persist]\label{lem:invariance}
For every $k\ge5$ and every $\alpha\in H_k$, if a law satisfies \eqref{eq:invariant-class}, so does its SP update. Moreover $z=e^{-\lambda_-\mu^m}<2p$.
\end{lemma}
\begin{proof}
Put $B=\sum_{h\ge2}2\mathfrak h_{h-1}u_h^m/h$ and $J=\sum_{h\ge2}u_h^m$. Expanding the square of $Y=-\log(1-P)$ gives $\E Y^2\le B$. 

\emph{Mean.} Put $z_1=z\exp(-\lambda_-\mu^{2m}/4)$. The Poisson transform gives
\[
\E V\le z_1,\qquad \E V^2\le z^2,\qquad \E V^3\le z^3\exp(\lambda_+u_2^m).
\]
Here $\sqrt{1-u}\le1-u/2-u^2/8$ and
$(1-u)^{3/2}\le1-3u/2+u^2/2$ at $u=P$. Sign exchange and $W\le V/(2-V)\le V/2+(V^2+V^3)/4$ now give
\begin{equation}\label{eq:mean-invariance}
 \E Q\ge\tfrac12-z_1/4-\big[z^2+z^3\exp(\lambda_+u_2^m)\big]/8 .
\end{equation}

\emph{Moment profile.} Since $Q\le L=(1+\tanh(Z/2))/2$, expanding $L^h$ and bounding every positive even power of $\tanh$ by its square gives $\E Q^h\le (1-d)2^{-h}+d/2$ with $d=\E\tanh^2(Z/2)$, since odd powers have zero expectation.
It suffices to show $d\le\epsilon$. Write $v=\lambda_+ B$. The characteristic function of $Z$ is $\exp[2\lambda(\E\cos(tY)-1)]\ge e^{-vt^2}$. The Fourier transform of $\operatorname{sech}^2(z/2)$ is $4\pi t/\sinh(\pi t)\ge0$, so Fourier inversion gives $1-d\ge\E\operatorname{sech}^2 X$
for $X\sim N(0,v/2)$ (the characteristic function of $2X$ is
$e^{-vt^2}$). By Cauchy--Schwarz, for $a=4/5$,
\begin{equation}\label{eq:gaussian-comparison}
 1-d\ge\frac{(\E e^{-aX^2})^2}{\E[e^{-2aX^2}\cosh^2 X]}
 =\frac{2\sqrt{1+2av}}{(1+av)[1+\exp(v/(1+2av))]} .
\end{equation}
The bound $d\le \E Z^2/4\le v/2$ also suffices when $v$ is small.

\emph{Inverse moment.} Since $c_1\le1/2$, \eqref{eq:inverse-identities} gives $I(Tx)\le1+e^{\lambda_+J}-e^{-\lambda_+2^{-m}}$.
For $k=5,6,7$, sum $B$ and $J$ through $H=128$ using the caps in \eqref{eq:invariant-caps}. With $C=(M-1)/2$, the bound $u_h\le C/h$ and the integral test give tails at most $2(C/H)^m(\mathfrak h_H/m+1/(m-1))$ and $C^m H^{1-m}/(m-1)$, respectively. Substitution gives a right side greater than $\mu$ in \eqref{eq:mean-invariance}, greater than $1-\epsilon$ in \eqref{eq:gaussian-comparison}, and $1+e^{\lambda_+J}-e^{-\lambda_+2^{-m}}<M$. It also gives $z<2p$.

For $k\ge8$, $B\le J$ since $2\mathfrak h_{h-1}\le h$. We have $4u_2\le1+\epsilon$, $u_h<.14$ for $h\ge3$, and $m\epsilon<.265$. Thus
\[
 4^m J\le e^{.265}+16C^2(.56)^{m-2}\sum_{h\ge3}h^{-2}<1.7 .
\]
It follows that $v/2\le1.7(\log2)kp<\epsilon$ and $1+e^{\lambda_+J}<11/4$. Finally $\lambda_-\mu^m=k(\log2-2p)(1-p)^m\ge k\log2-kp(2+m\log2)$ by Bernoulli's inequality. The loss decreases from $k=8$ and is below $\log(1.7)$. Hence $z<1.7p$, and \eqref{eq:mean-invariance} gives $\E Q>(1-p)/2$ using $z_1\le z$ and $e^{\lambda_+u_2^m}<2$.
Lean checks the bounds on $B,J$ and the resulting inequalities for each of $k=5,6,7$ and the
numerical inequalities at the base case $k=8$.
\end{proof}

\subsection{Contraction estimates}\label{app:moment-contraction}
\begin{lemma}[Contraction on the invariant classes]\label{lem:contract}
In the metric \eqref{eq:moment-metric}, the SP update on each invariant
class has Lipschitz factor at most $.98$ at $k=3$, $.99$ at $k=4,5$,
and $q_k<1$ of \eqref{eq:common-factor} at $k\ge6$.
\end{lemma}
\begin{proof}
Put $w_h=u_h^{m-1}$ and $W_0=\operatorname{diag}(w_h)$ for the moment
bounds $u_h$ in \eqref{eq:moment-metric}. Along a mixture segment in the
class, let $\Delta c_h$ be the difference of the endpoint moments.
The warning moment $c_h^m$ has derivative $m c_h^{m-1}\Delta c_h$.
Inserting a warning at rate $\lambda$ on each sign gives
\begin{equation}\label{eq:moment-insertion}
 \dot c_r(Tx)=m\lambda\sum_{h\ge1} B_{rh}c_h^{m-1}\Delta c_h .
\end{equation}
Indeed, with $q=Q$ and $q'=1-W-Q$, insertion of $p$ gives $(q+Wp)/(1-q'p)$ and $q(1-p)/(1-qp)$. Both functions have modulus at most one on the unit disk. Cauchy's
bound on their $r$th powers gives $|B_{rh}|\le2$, and the moment
tails justify differentiation. In the coordinates $\sqrt{w_h/h}\,\Delta c_h$, the derivative is $m\lambda W_0^{1/2}\mathsf K W_0^{1/2}$ times the diagonal contraction with entries $c_h^{m-1}/w_h$. A uniform bound on its norm gives the Lipschitz bound by integration.

Take $A\ge m\lambda$, $\tau>0$ and $D_0=\operatorname{diag}((Aw_h-\tau)_+)$. Since $AW_0\preceq\tau I+D_0$ and $0\preceq\mathsf K\preceq I$, conjugation by $\mathsf K^{1/2}$ and $\|B^*B\|=\|BB^*\|$ give
\begin{equation}\label{eq:moment-block}
 \|T'\|_D\le\tau+\|D_0^{1/2}\mathsf K D_0^{1/2}\|.
\end{equation}
Since $w_h\to0$, only finitely many coordinates have
$d_h=(Aw_h-\tau)_+>0$. The second term is the norm of a matrix on these
coordinates. The $\tau I$ bound accounts for every remaining coordinate,
so the estimate holds in the full moment metric.
\paragraph{A three-coordinate bound for \texorpdfstring{$k\ge6$}{k ≥ 6}.}
Take $A=.694k(k-1)/(2p)\ge m\lambda_+$. To bound the norm, conjugate
by $\mathsf K^{1/2}$ and enlarge the diagonal weights. In this
three-coordinate estimate we use the larger weights $w_h=b_h^{k-2}$
on the right of \eqref{eq:moment-block}. The metric on the left still
uses $u_h$ from \eqref{eq:invariant-caps}. With $\tau=Aw_4$, only
coordinates $1,2,3$ are active. Put $z=2p$. Lemma~\ref{lem:invariance}
and its proof give $\Psi_1\le\E V\le z$ and $\Psi_n\le\E V^2\le z^2$
for $n\ge2$. Restrict $f_n$ and $\mathsf K$ to the first three coordinates.
Bounding the sum of the undamped Gram matrices for $n\ge2$ by $I$ in
\eqref{eq:three-gram} gives
\[
 \mathsf K_{[3]}\preceq G_0+zG_1+z^2 I,
 \qquad G_j=\int_0^\infty g_j(t)f_j(t)f_j(t)^{\mathsf T}\,dt .
\]
Put $a=(0,1,\sqrt{3/2})$, $b=(0,1,\sqrt{3/8})$ and $e_1=(1,0,0)$. Directly from the first three binomial coefficients, $f_0=-t^2 a/\sqrt2$ and $f_1=-e_1/2-(t^2+1/4)b/\sqrt2$. Hence $G_0=aa^{\mathsf T}/8$ and $G_1\preceq(e_1e_1^{\mathsf T}+bb^{\mathsf T})/2$. Indeed $\int t^4g_0=1/4$, and $g_1$ has mass one and moments $1/4,5/16$ at orders two and four, by the cosine transform above. Use $(u+v)^2\le2u^2+2v^2$ for $G_1$.

On coordinates $2,3$ bound the rank-one terms by their trace and use $d_h\le Aw_h$ in \eqref{eq:moment-block}. The diagonal term $z^2 I$ on those coordinates contributes at most $Az^2w_2$. This gives the rational contraction factor
\begin{equation}\label{eq:common-factor}
 \|T'\|_D\le q_k:=A\left[w_4+\max\left\{(z/2+z^2)w_1,\,
 (1/8+z/2)(w_2+3w_3/2)+z^2w_2\right\}\right].
\end{equation}
Lean evaluates \eqref{eq:common-factor} at $k=6,8$, giving
$q_6<.797$ and $q_8<1/3$. To see the decrease, use $w_1=4p$, $z=2p$, and $b_h\le b_2<.28$ for $h\ge2$. Each term including $A$ thus has successive ratio at most $.56(k+1)/(k-1)<1$ for $k\ge6$.

\paragraph{Finite blocks for \texorpdfstring{$3\le k\le5$}{3 ≤ k ≤ 5}.}
Fix the moment cutoff $H=256$ for all three values of $k$.
For $k=3$ use the coordinatewise hull of each group of ten consecutive
panel boxes. For $k=4$ use each panel's box. Extend the lower and upper
bounds $l_h,u_h$ to all orders through $H$ by \eqref{eq:moment-secant}, intersecting with $0\le c_1\le1/2$ and
$c_h\le(M-1)/(2h)$ for $h\ge2$. Above $H$ use the latter bound.
These $u_h$ define the metric on each group. For $k=5$, Jensen's
inequality gives $l_h=\mu^h$, and \eqref{eq:invariant-caps} gives $u_h$.

Let $[a,b]$ be the density interval and $q$ the claimed contraction
factor. For $k=3,4$ take $A=mkb/2$ and bound $\Psi_n(t)$ at $a$,
since it decreases with density for fixed input. Set $\sigma=q$.
For $k=5$ take
$[a,b]=[20.18,22.19]\supset H_5$, put
$\sigma=q/\kappa$, $\kappa=(a+b)^2/(4ab)$, and test the two endpoints
with their own $A=mk\alpha/2$ and $\Psi_n(t)$. For fixed input, the Gram
matrix is convex in density in the positive semidefinite order by
\eqref{eq:three-gram}. At $\alpha=(1-z)a+zb$ the interpolation loss is
at most $\alpha[(1-z)/a+z/b]\le\kappa$.

For the tabulated $0<\tau<\sigma$, put $d_h=(Au_h^{m-1}-\tau)_+$,
$D_0=\operatorname{diag}(d_h)$ and $f(y)=(\sigma-\tau)y/(\sigma-\tau y)$.
Define $(Uv)(n,t)=\sum_h f_{n,h}(t)v_h$ in measure $g_n(t)\,dt$ on
each mode, and let $\Omega$ multiply by $\Psi_n(t)$. Then
$\mathsf K=U^*\Omega U$ and the zero-intensity identity gives $U^*U=I$.
Since
$AW_0\preceq\tau I+D_0$, it suffices that
\begin{equation}\label{eq:spectral-test}
 D_0^{1/2}U^* f(\Omega)U D_0^{1/2}\prec(\sigma-\tau) I.
\end{equation}
Indeed, bound $\sqrt\Omega UAW_0U^*\sqrt\Omega$ by
$\tau\Omega+\sqrt\Omega UD_0U^*\sqrt\Omega$. Conjugating its second
term by $(\sigma I-\tau\Omega)^{-1/2}$ and using
$\|B^*B\|=\|BB^*\|$ gives the test. Only $d_h>0$ contribute.

For $n=0,\ldots,8$, let $s_n$ bound $f(\Psi_n(0))$ from above.
Since $f$ is increasing and $\Psi_n(t)\le\E V^n=\Psi_n(0)$ with $V\le1$,
$s_n$ bounds the whole mode and $s_8$ bounds all modes $n\ge8$.
Normalize each active coordinate $h$ by dividing by $\sqrt{h d_h}$.
Its normalized feature is $p_h(t)=\Re a_h(n/2+it)$ in measure
$\omega_n(t)\,dt=g_n(t)\,dt$. For $n=0$ use instead $p_h=\Re a_h(it)/t$,
$\omega_0=t^2g_0=2g_2$. Put $G_n=\int_0^\infty\omega_n p p^{\mathsf T}$.
The identity $U^*U=I$ now reads $\sum_{n\ge0}G_n=\operatorname{diag}(1/h)$.

Partition $[0,T]$ into cells $I$ of width $1/64$ and set
$\bar p_I=|I|^{-1}\int_I p$. For
$0\le C_I\le\inf_I[(s_n-f(\Psi_n))\omega_n]$, the correction on that
cell is at least $C_I|I|\bar p_I\bar p_I^{\mathsf T}$ by
Cauchy--Schwarz. Thus the normalized right side minus the left side of
\eqref{eq:spectral-test} is bounded below by
\[
 \operatorname{diag}\!\left(\frac{\sigma-\tau}{h d_h}-\frac{s_8}{h}\right)
 -\sum_{n=0}^7\left[(s_n-s_8)G_n-
           \sum_I C_I|I|\bar p_I\bar p_I^{\mathsf T}\right].
\]
All $p_h$ are rational polynomials. For $n\ge1$ their full Gram integrals
use
\[
 \int_0^\infty t^{2j}g_n(t)\,dt=\frac{2E_{n,j}}{n\,2^{n+2j}},\qquad
 E_{n,0}=1,\quad E_{n,j+1}=n(n+1)E_{n+2,j}-n^2 E_{n,j}.
\]
This follows by differentiating the cosine transform using
$(\operatorname{sech}^n x)''=n^2\operatorname{sech}^n x-
n(n+1)\operatorname{sech}^{n+2}x$.

To bound $C_I$, enclose $F_n(t)=\Re\E(1-P)^{n/2+it}$ at both endpoints
by the binomial expansion through $H$, choosing $l_h^m$ or $u_h^m$
by the coefficient sign. The absolute tail is at most
$|a_H|\sum_{h>H}u_h^m$. For $k=3,4$ sharpen the moment-tail sum
using \eqref{eq:power-tail} with lower bounds through $H$.
For $k=5$ use $(7/8)^4/(3H^3)$. The modulus of the coefficients decreases
after $H$ on these cells. Between endpoints the larger upper bound
increases by at most $|I|^2\E Y^2/8$ since $|F_n''|\le\E Y^2$.
Here $\E Y^2=\sum_{h\ge2}2\mathfrak h_{h-1}c_h^m/h$. The same tail
bound applies since $2\mathfrak h_{h-1}\le h$. The gamma recurrence
in Section~\ref{app:insertions} bounds $\omega_n$ from below on each
cell, completing the estimate of $C_I$.

\begin{center}
\begin{tabular}{rrrrrrr}\toprule
$k$ & Density tests & $q$ & $\tau$ & $T$ & Block size & Least pivot exceeds\\\midrule
3 & 4  & $.98$ & $.5$  & 12 & 12--15 & $.044$\\
4 & 16 & $.99$ & $.1$  & 8  & 6--17  & $.035$\\
5 & 2  & $.99$ & $.02$ & 8  & 14 & $.023$\\\bottomrule
\end{tabular}
\end{center}
For each of the 22 tests, Lean constructs the cell bounds and full
Gram integrals from the recurrences above, then encloses every pivot
of symmetric elimination on the $2^{-384}$ grid. The positive pivots
prove that the displayed lower-bound matrix is positive definite.
This proves \eqref{eq:spectral-test} and gives the stated contraction
factor in every tested interval.
\end{proof}

\section{Endpoint calculations}\label{app:numerical}
\subsection{Trial laws and finite comparisons}\label{app:trials}
Write $T_t=\mathcal T_{k,t}$. For each of $k=3,4$, we evaluate the
same trial law $x$ at both endpoint densities in Table~\ref{tab:trial-results}.
Each pair in the table below gives an atom and its mass, both in units
of $2^{-26}$ for $k=3$ and $10^{-5}$ for $k=4$.
\begin{center}
\begin{tabular}{rrrrrrrr}
\toprule
\multicolumn{4}{c}{$k=3$}&\multicolumn{4}{c}{$k=4$}\\
\cmidrule(r){1-4}\cmidrule(l){5-8}
Site&Mass&Site&Mass&Site&Mass&Site&Mass\\\midrule
2214661&9691394&60561008&3783639&4055&2384&57667&21642\\
12133005&16350431&64218844&1630229&12480&9999&73499&15859\\
27496576&15768874&65992790&563145&25169&18210&86477&7729\\
42597683&11846422&66762001&140552&40862&22599&95336&1578\\
53755640&7315682&67042208&18496&&&&\\
\bottomrule
\end{tabular}
\end{center}
For $k=5$ use $t=21.1172637875$ and the following pairs in units of $10^{-8}$.
\[
\begin{gathered}
(12677294,5028632),\quad (29069273,26069141),\quad (49382210,39795528),\\
(69797437,24648431),\quad (86497642,4458268).
\end{gathered}
\]
For $6\le k\le10$, each of the two sites has mass $1/2$.
\begin{center}
\begin{tabular}{rrrr}
\toprule
$k$&$t$&First site&Second site\\\midrule
6&43.3724008191&.3649&.6254\\
7&87.7852&.3934&.6021\\
8&176.54255&.4216&.5762\\
9&354.01022&.44246&.55651\\
10&708.915288205&.45773422&.54176100\\
\bottomrule
\end{tabular}
\end{center}

Enumerating products $P$ of $k-1$ independent trial sites gives
$\E Y$, $\E Y^2$ for $Y=-\log(1-P)$, and $\Psi_n(\xi)$ at each
frequency $\xi$ in \eqref{eq:fourier-site}--\eqref{eq:fourier-moments}.
Products of $k$ sites give the clause cost. The frequency cutoff is $64$. For $k=3$ the
left-endpoint calculation retains modes through $N=32$ and moments through
$R=8192$. For $4\le k\le10$ we use $N=24$ and $R\le256$. Each trial satisfies
\begin{equation}\label{eq:trial-field-cap}
 \lambda\,\E\!\left[\frac{P^2}{1-P}\right]\le\frac85,
 \qquad P=R_1\cdots R_{k-1},\quad \lambda=kt/2 .
\end{equation}
Independence of the sign fields gives
$\E\cosh Z=\exp(\lambda\E[P^2/(1-P)])\le e^{8/5}<5$, so $F=5$
suffices for the Fourier error bound.

At a fixed density $t$ abbreviate $T_t$ to $T$. Let $[L,U]$ enclose
$\Gamma_t(x)$ and $[L_h,U_h]$ enclose $(Tx)_h$
for $h\le R$. Put $d_h=\max(U_h-x_h,x_h-L_h)$ and
$v=\max(U_R,x_{R+1})$. Above $R$, both moment sequences decrease and
$|(Tx)_h-x_h|\le v$. For $3\le k\le10$ and $h>R\ge64$, the inverse-moment
bound \eqref{eq:inverse-caps-common} gives
$u_h\le C/h$ with $C=(M-1)/2$. The integral bound on
$\sum_{h>R}h^{-(k-1)}$ gives $D(Tx,x)^2\le e$, where
\[
 e=\sum_{h=1}^R w_h^{k-2}d_h^2/h+
       \frac{v^2}{k-2}\left(\frac C R\right)^{k-2}.
\]
Here $w_h$ is any upper bound on $u_h$ in \eqref{eq:moment-metric}.
For $k=3$ and $h\le256$, let $j$ be the largest stored order at most $h$
in Appendix~\ref{app:moment-contraction}. Take $w_h$ to be the smaller of
$11/(6h)$ and the largest upper bound at order $j$ on panels 31--40.
Above 256 take $w_h=11/(6h)$. For the left endpoint at $k=4$, take $w_h=\min(1,2/h)$ and $R=256$.
For $5\le k\le10$, take $w_h=b_h$ and $R=64$.

For $k\ge4$, the endpoint checker rounds outwards on the $2^{-384}$
grid at each operation. After range reduction it uses the $\operatorname{atanh}$
series for logarithms and Taylor bounds for exponentials, sines and
cosines. For each retained mode $n$ and frequency $\xi$, set
$z=n/2+i\xi$. The checker evaluates
$(h+1)a_{h+1}=(h-z)a_h$ by interval arithmetic, adding the omitted
modes separately. For $R\le256$, the mesh and high-frequency errors of
Appendix~\ref{app:insertions} total less than $10^{-15}$ per moment
and $10^{-18}$ for the score.

\begin{lemma}[Finite trial checks]\label{lem:table-check}
Let $\ell,r$ be the endpoints in Table~\ref{tab:trial-results}.
Write $L_t,U_t$ for the trial score bounds at density $t$ and
$\eta_t=\eta_{k,t}$ for the selected law. The following bounds hold.
\begin{itemize}
\item For $k=3$, $I(x)<14/3$ and all 64 trial moments lie strictly
between the bounds on panel 34. At the left endpoint
$U_\ell+3\ell e/(1-.98)<-2.06\cdot10^{-11}$. At the right endpoint $L_r>0$.
\item For $k=4$, $I(x)<5$ and all 64 trial moments lie strictly between
their bounds in the invariant class. With the squared residual bound
$e$ at $\ell$, $U_\ell+6\ell e/(1-.99)<0<L_r$.
\item For $5\le k\le10$, the trial belongs to its invariant class and
satisfies both inequalities in \eqref{eq:certificate-margin}. At
$k=5,6$ we also have $L_t>0$.
\end{itemize}
For $k=3,4$ set $t=r$ when referring to the right-endpoint score.
\end{lemma}
\begin{proof}
Substitute the printed atoms in \eqref{eq:trial-field-cap} and the
preceding sums. For $k=3$, panel 34 is $[4.266,4.268]$.
Rational substitution checks the 64 moment bounds and the inverse cap.
At $\ell$, enclose $(T_\ell x)_h$ for every $h\le8192$ on the frequency
mesh $1/16$. In the binomial recurrence the multiplier at step $h$
has modulus at most $\sqrt{1+(66/h)^2}$. The product over any block of
steps is at most $\exp(33\pi)<2^{160}$, by integrating
$\tfrac12\log(1+(66/s)^2)$ over $s>0$. Rounding each component to the
$2^{-320}$ grid therefore costs at most $2h/2^{160}$ in each coefficient.
The checker allows $10^{-14}$ per grid cell in each moment for discarded
terms. It uses the Cauchy bound of Appendix~\ref{app:insertions} for an entire cell,
or stops the recurrence once the coefficient moduli decrease and the remaining
contributions are below this allowance. Including these errors and the mode, mesh and
frequency tails of Appendix~\ref{app:insertions} gives
$U_\ell<-5.8044\cdot10^{-11}$. After multiplication by $3\ell/(1-.98)$,
the sum through $R$ contributes less than $3.540\cdot10^{-11}$ and the
tail less than $2.0\cdot10^{-12}$. These three bounds give the claimed
left sign. At $r$, the same Fourier grid gives $L_r>6.73\cdot10^{-12}$.
For $k=4$, both endpoints belong to panel 7. For the eight-atom trial,
Lean clears positive denominators to check the 64 moment bounds and the inverse cap.

For $5\le k\le10$, apply \eqref{eq:certificate-margin}. At $k=5$, for
example, $L>4.15\cdot10^{-8}$, $U+E<4.43\cdot10^{-7}$ and
$\mu^5(t-\ell)>8.26\cdot10^{-7}$ with $\mu=31/64$ and $q=.99$.
The supplement also gives an independent 192-bit Arb calculation of the ten-atom
residual at the printed 3-SAT left endpoint, using a moment cutoff of $16{,}384$.
\end{proof}

For $k=3$, the same ten-atom trial already has positive score at
$t=4.26678429403$. The omitted positive modes in \eqref{eq:fourier-site}
can only increase the site cost, so the lower bound with $N=32$ gives
$\Gamma_t(x)>2.55\cdot10^{-13}$.
Lemma~\ref{lem:dss-field} therefore gives $\alpha_{\SAT}(3)\le4.26678429403$.
For $k=4,5,6$, the positive trial scores at the stated test densities
give the SAT upper bounds $9.93239$, $21.1172637875$ and $43.3724008191$, respectively.
Vorobyev~\cite{Vorobyev} obtained the earlier bound $4.268$ for $k=3$
by a finite interpolation trial.

\paragraph{Scope of the Lean verification.}
For every $k\ge5$, Lean proves that the class~\eqref{eq:invariant-class} is
compact, contains $\delta_{1/2}$ and is invariant throughout $H_k$.
For $k\ge6$, it proves contraction with the factor $q_k$ in~\eqref{eq:common-factor},
which is below $0.797$ and, for $k\ge8$, below $1/3$. The ordinary iteration
therefore converges weakly to a nontrivial fixed law of finite inverse moment.
Its limiting score satisfies~\eqref{eq:selected-derivative} and is strictly
increasing on $H_k$. For $k\ge11$, Lean also proves the strict signs at the
endpoints in~\eqref{eq:asymptotic-window}, hence the existence and uniqueness
of $\alpha_*(k)$. The declarations \nolinkurl{convergence_ge_six} and
\nolinkurl{convergence_and_zero_ge_eleven} use only \texttt{propext},
\texttt{Classical.choice} and \texttt{Quot.sound}.

For the Poisson update~\eqref{eq:update}, Lean proves joint weak continuity,
the inverse-moment recursion and the moment inequalities of
Appendix~\ref{app:selected-sp}. For inputs of finite inverse moment, it proves
the Fourier identities~\eqref{eq:fourier-site}--\eqref{eq:three-gram}.
For every positive output moment and for the expected site cost, Lean bounds
the error of the finite Fourier sum by the combined allowances for omitted
modes, translated copies and high frequencies, including the limiting value
at frequency zero. In the matrix test~\eqref{eq:spectral-test}, it proves
that the computed intervals enclose the entries of the full Gram matrices
$G_n$ and the polynomial averages $\bar p_I$. It also proves the cellwise
Gram lower bound, the implication from positive checked pivots to positive
definiteness for any symmetric matrix enclosed by the input intervals,
and the operator bound implied by~\eqref{eq:spectral-test}. At the refined
$k=3$ left endpoint it bounds the coefficient rounding error by $2h/2^{160}$.
The variational results include strict score ascent away from fixed points,
strict convexity in density for fixed inputs of positive mean, and the
trial-residual bound~\eqref{eq:trial-budget}, under their stated hypotheses.

The numerical project checks both margins at the printed endpoints of all
eight rows of Table~\ref{tab:trial-results}, the orbit and invariance
inequalities on all 40 panels at $k=3$ and all 16 at $k=4$, and 22
positive-pivot tests at $k=3,4,5$. These checks use Lean~4.24.0 and
\texttt{native\_decide}, which relies on Lean's compiler.
To complete the all-$k$ formalization, the remaining interval evaluations
must be connected to the corresponding real quantities to establish
entry and invariance of the actual SP update for $k=3,4$, contraction
for $k=3,4,5$, and the limiting-score signs for $3\le k\le10$.
The declaration \nolinkurl{convergence_and_zero_of_remaining_cases}
proves that these cases suffice. The interpolation corollary and the
bit-complexity bound have separate, unformalized proofs in
Appendix~\ref{app:dss} and Section~\ref{sec:refine}.

\subsection{An initial enclosure for every \texorpdfstring{$k\ge11$}{k ≥ 11}}\label{app:high}
For $k\ge11$ put $p=2^{-k}$, $L=\log2$, $d=(1+L)/2$, $t=L/p-d$ and $x=\delta_{1/2}$. We show that $g_k$ has opposite signs at the following endpoints, which gives
\begin{equation}\label{eq:asymptotic-window}
 t-\tfrac23 k^2p<\alpha_*(k)<t-\tfrac1{10}k^2p .
\end{equation}
At this trial the product of the $k-1$ inputs to every clause is $2p$.
Write $v=kt$, $h=-\log(1-2p)/2$, so
$A_s=e^{-2hD_s}$ for independent Poisson counts $D_s$ of mean $v/2$.
Put $X=h(D_1-D_0)$, $Y=e^{-h(D_0+D_1)}$ and $w=Y/(2\cosh X)$.
Since $G=2Y\cosh X(1-w)$ and $-h+\log\cosh h=\log(1-p)$,
\begin{equation}\label{eq:point-score}
 -\Gamma_t(x)=L+t\log(1-p)+D+\E\log(1-w),\qquad D=\E\log\cosh X-v\log\cosh h .
\end{equation}
For $m_j=\E Y^j$ and $b_j=vh^2e^{-jh}$, differentiating $\E[Y^je^{sX}]=\exp\{v(e^{-jh}\cosh(sh)-1)\}$ gives $\E[Y^jX^2]=m_jb_j$ and $\E[Y^jX^4]=m_j(b_jh^2+3b_j^2)$.

\emph{The trial score.} For $k\ge11$,
\begin{equation}\label{eq:signed-point-score}
 \left|\Gamma_t(x)-p^2\left[-\tfrac18+\tfrac{L}{12}
             +\tfrac{1-L}{4}k+\tfrac{L^2}{4}k^2\right]\right|\le2k^3p^3 .
\end{equation}
Indeed, $p\le h\le p+p^2/(1-2p)$, $b_0<kp$ and $|b_0-kLp|\le3kp^2$. Put $\zeta=1-\sqrt{1-2p}=p+\zeta^2/2$. Then $p\le\zeta\le p+p^2$ and $|v\zeta-kL+kp/2|\le2kp^2$. Substituting in $m_1=e^{-v\zeta}$, $m_2=e^{-2vp}$ and $m_3=e^{-v(\zeta+2p-2p\zeta)}$ gives
\[
 |m_1-p-kp^2/2|\le k^2p^3,\quad |m_2-p^2|\le2kp^3,\quad
 m_3\le2p^3,\quad |m_1b_1-kLp^2|\le2k^2p^3 .
\]
These use $kp\le11/2048$ and $|e^u-1-u|\le u^2e^{|u|}/2$.

The real Taylor bound $0\le\log\cosh z-z^2/2+z^4/12\le z^6/45$ follows by integrating $z^2-2z^4/3\le\tanh^2 z\le z^2$ twice in $(\log\cosh z)''=1-\tanh^2 z$. Since $\E X^6=b_0h^4+15b_0^2h^2+15b_0^3$, it gives $|D+(kLp)^2/4|\le k^3p^3/2$. Likewise $|\operatorname{sech}z-1+z^2/2|\le2z^4$ by the fourth derivative bound $45$. Expanding $-\log(1-w)$ through $w^2/2$, with $w\le1/2$, gives
\[
 \left|-\E\log(1-w)-\left(m_1/2-m_1b_1/4+m_2/8\right)\right|
 \le\E[YX^4]+\E[Y^2X^2]/8+m_3/12\le4k^2p^3 .
\]
Finally $|L+t\log(1-p)-p/2-(d/2-L/3)p^2|\le p^3$. Combining these bounds proves \eqref{eq:signed-point-score}.

\emph{The limiting score.} Put $y=T_t x$ and
$\Delta=1/2-y_1=\E[w/(1-w)]/2$, using sign symmetry.
Since $w\le Y/2\le1/2$, the bounds on $m_1,m_2$ give
$0\le\Delta\le(m_1+m_2)/4<p/3$. Using $\operatorname{sech}X=1+O(X^2)$ in $w$ gives
$\Delta=p/4+O(kp^2)$. Expand $[(1+\tanh X)/2]^j$, which bounds $Q^j$.
Symmetry cancels odd powers and every positive even power is at most
$\tanh^2 X\le X^2$, so $y_j-2^{-j}\le\E X^2/2<kp/2$.
Jensen's inequality gives $2^{-j}-y_j\le j2^{1-j}\Delta$.
Set $C=\binom k2t$ and $S=\sum_{j\ge2}u_j^{k-2}/j$. Equation~\eqref{eq:trial-budget} gives
\begin{equation}\label{eq:gain-sandwich}
 C y_1^{k-2}\Delta^2\le g_k(t)-\Gamma_t(x)
 \le\frac C{1-q}\left[4p\Delta^2+(kp)^2 S/4\right].
\end{equation}
Here $S\le.26^{k-2}/2+.55\, .13^{k-3}$ since $u_2<.26$ and $u_j\le\min(.13,1.1/j)$ thereafter. With $q=1/3$, the upper gain divided by $k^2p^2$ is at most $(3L/4)[4/9+k^2 S/(4p)]<1/3$. With the displayed bound on $S$, this upper bound decreases for $k\ge11$.

Equation~\eqref{eq:signed-point-score} places the trial score between $.105k^2p^2$ and $.14k^2p^2$. Throughout $H_k$, $.98p<\mu^k\le g_k'\le p+.875(.26)^{k-1}<1.01p$ by $\mu^k\ge p(1-kp)$, $c_1\le1/2$ and $\sum_{j\ge1}c_j\le7/4$. By \eqref{eq:gain-sandwich},
$.105k^2p^2<g_k(t)<(.14+1/3)k^2p^2$. Both endpoints in
\eqref{eq:asymptotic-window} lie in $H_k$. Integrating the derivative bounds from the endpoints to $t$ gives a negative
score at the left endpoint since $.14+1/3<(2/3)\cdot.98$, and a positive
score at the right endpoint since $.105>.1\cdot1.01$.

\emph{The large-$k$ correction.} As $k\to\infty$ the two sides of \eqref{eq:gain-sandwich} agree to $o(p^2)$. Indeed $y_1^{k-2}=4p(1+O(kp))$, $k^4S/p\to0$, and the three-coordinate bound in Appendix~\ref{app:moment-contraction} gives $q=O(k^2(.56)^k)$. Thus the gain is $Lk(k-1)p^2/8+o(p^2)$. The derivative bounds likewise give $g_k'/p=1+o(k^{-2})$ uniformly. The mean value identity $\alpha_*(k)=t-g_k(t)/g_k'(\xi)$, with $\xi$ between $\alpha_*(k)$ and $t$, gives
\begin{equation}\label{eq:cavity-polynomial}
 \alpha_*(k)=t+2^{-k}\left[\tfrac18-\tfrac L{12}
        +\tfrac{3L-2}{8}k-\tfrac{L+2L^2}{8}k^2\right]+o(2^{-k}).
\end{equation}
Mertens, M\'ezard and Zecchina~\cite[Eq.~(A.22)]{MMZ} obtained the same
expansion.

\subsection{Approximating one SP step}\label{app:field-precision}
Put $P=k+p$, where $p\ge2$ is the requested decimal precision. The
test density $t$ lies in the current bracket and has an $O(P)$-bit
rational encoding by the bisection in Section~\ref{sec:refine}.
We construct a rational approximation in $K$ to
$\mathcal T_{k,t}x$, with error at most $10^{-p}$ in $D$, and enclose
$\Gamma_{k,t}(x)$ in an interval of width at most $10^{-p}$.
The input is a rational law $x\in K$ with $O(P^2)$ atoms, $O(P)$-bit
sites, a common $O(P)$-bit weight denominator and
$1-r\ge 2^{-C_0P}$ at every atom. The strictly feasible initial law
below satisfies these conditions, and the output satisfies them for
the next step. All constants in this subsection are absolute.

\emph{Compression on unit intervals.}
Use the coordinate $y=-\log(1-r)$ for surveys and the ordinary log
fields $S=-\log A_0$, $T=-\log A_1$. All computed coordinates
are kept in $[0,L]$ with $L=O(P)$, as justified below. Round each
candidate site down to an exact nonnegative dyadic using a lower
enclosure, with error at most twice the mesh. In each unit interval preserve
the moments through an odd degree $m=O(P)$. Whenever $m+2$ distinct
sites $z_i$ of masses $w_i$ accumulate, put
\[
 v_i=\Bigl(\prod_{j\ne i}(z_i-z_j)\Bigr)^{-1},\qquad
 \theta=\min_{i:v_i>0}w_i/v_i,\qquad w_i'=w_i-\theta v_i .
\]
The new masses are nonnegative and one vanishes. By Lagrange
interpolation, $\sum_i v_i f(z_i)$ is the coefficient of degree $m+1$
in the interpolant of $f$. It vanishes for polynomials of degree at
most $m$. For $f(z)=e^{\pm z}$ it equals $f^{(m+1)}(\xi)/(m+1)!>0$
at an intermediate $\xi$, so elimination decreases both exponential
moments. At most $m+1$ sites remain per unit interval. After each stage
round their masses down to one dyadic denominator, assigning the
lost mass to zero.

On any unit interval a function analytic and bounded by $H$ in a fixed
complex neighborhood has a degree-$m$ polynomial approximation with error
at most $C H\rho^{-m}$, for fixed $C$ and $\rho>1$. This follows
by expanding on a Bernstein ellipse in that neighborhood and bounding
the Laurent series tail by a geometric sum. The integration error of
compression is thus at most $2CH\rho^{-m}$ times the mass in the
interval. On a slightly smaller neighborhood Cauchy's estimate also
bounds the site-rounding error. For $H\le e^{O(P)}$, any prescribed
error $e^{-aP}$ per stage is obtained with $m=O(P)$ and a mesh
$2^{-O(P)}$, taking their constants sufficiently large. The polynomial
number of retained masses can be rounded with the same total error.

\emph{Products and fields.}
Multiplying a partial product by one more literal probability $c$
acts in the $y$ coordinate by $f_c(y)=-\log(1-c+ce^{-y})$.
Combine pairs of atoms and compress after each multiplication, through
$k-1$ factors for the warning law and $k$ for the clause cost, whose
expectation is the mean of $y$. On $\Re z>-1/16$, $|\Im z|<1/16$,
the two terms $1-c$ and $ce^{-z}$ lie in a sector of angle $|\Im z|$.
Consequently $|\Im f_c(z)|\le|\Im z|$ and
$-1/16<\Re f_c(z)\le\max(\Re z,0)-\log\cos(1/16)$.
All remaining exact multiplications compose to a single $f_{c'}$,
with $c'$ the product of the remaining probabilities. In particular
the expectations of $e^{\pm Y}$ for one log warning $Y$ are
approximated to $e^{-aP}$ for any fixed $a$, since the input cap
$1-r\ge2^{-C_0P}$ below bounds $e^{\pm f_{c'}(z)}$ by $e^{O(P)}$.

To form a sign field, write $\lambda=kt/2$ and choose the least
$s\ge0$ with $\lambda_0=2^{-s}\lambda\le1$. Thus $s=O(k)$.
Compute a sum of $\Pois(\lambda_0)$ log warnings and convolve its law
with itself $s$ times, doubling the intensity each time. For the base
sum retain counts $i\le d=\lceil C_d P\rceil$, forming each count
law by adding one fresh warning to the preceding law. Round the count
probabilities down, sending all omitted mass to count zero.
The true omitted mass is at most $e\,2^{-d}$ by the exponential moment
of the base count. The full field consists of $2^s$ independent base
sums. Changing one sign's count law affects its field with probability
at most $2^s$ times the base loss. In the site cost $-\log G\le\min(S,T)$,
the other sign is independent and has bounded mean $O(k+1)$, as follows
from the exponential-moment bound below.

At every addition, mixture and doubling, clip fields at $L$ and compress.
For $u=\E e^Y$, $u\le I(x)\le M$ with $M$ absolute. For $k\ge5$,
\[
 u-1=\sum_{h\ge1}x_h^{k-1}
 \le 2^{-(k-2)}\sum_{h\ge1}x_h
 \le 2^{-(k-2)}(M-1).
\]
Thus the full field has $\E e^S=e^{\lambda(u-1)}\le e^{Ck}$,
enlarging $C$ for $k=3,4$. For the computed warning law write
$\widehat u\le u+e^{-aP}$. Before any base-count clipping the
exponential moment is at most $(M+1)^d$. At any doubling it is at most
$\exp[\lambda(\widehat u-1)]$, since sending count mass to zero, clipping,
compression and downward rounding can only decrease the positive
exponential moment. Markov's inequality therefore bounds the mass above
$L$ at every clipping by $e^{-L}\max((M+1)^d,e^{O(k)})$.

For two independent sign fields the tests for root moments and the
site cost are
\[
 Q^h=\left(\frac{e^T-1}{e^S+e^T-1}\right)^h,\qquad
 C(S,T)=S+T-\log(e^S+e^T-1).
\]
With one field real and nonnegative, both are analytic in the strip
above for the other field. There $\Re e^z>1/2$, and $|Q|\le1$.
For complex $T$ this follows by subtracting the squared modulus of
the numerator from that of the denominator to get
$e^S(e^S+2\Re e^T-2)>0$. For complex $S$ it follows by taking the real
part of the denominator. Thus all powers are bounded uniformly in $h$.

To sum the errors, replace each approximate stage in turn, testing it
against the \emph{exact} remaining additions or products. Conditioning
on their inputs replaces a field argument by $z+v$ or $f_{c'}(z)+v$
with $v\ge0$. After the count cutoff, the two real fields in these tests
are at most $O(2^s dP)$, so $|C|=O(1+2^s dP)$ throughout the relevant
neighborhoods. The same bounds apply when comparing the two sides of
a clipping on its exceptional event. Unfolding the doublings uses at
most $O(2^s d k)$ local replacements. For the inverse moment use
$1+(\E e^S-1)\E e^{-S}$. The positive exponential moment has upper
bound $\exp[\lambda(\widehat u-1)]$, within $e^{-aP}e^{O(k)}$ of
$\exp[\lambda(u-1)]$. The negative exponential is bounded and analytic
under the same translations, and clipping increases it by at most
$e^{-L}$. These estimates give absolute error in every root moment and
both score terms, and one-sided error in the inverse moment. Each error
can be made at most $e^{-a_0 P}$ for any fixed $a_0$. First choose
$C_d$ for the count loss, then $L=C_L P$ for the clipping loss, then the
degree and grid constants for the remaining errors. This order absorbs
the factors $2^s d k$, $1+2^s dP$, $e^{O(k)}$ and the score multiplier
$(k-1)t$.

\emph{Returning the trial to $K$.}
Pair the two field laws, form $y=-\log(1-Q)\le T$, and cap $y$ at
$C_0P\log2$. The mass affected is $O(2^{-C_0P})$ by the inverse
moment estimate. Compress in unit intervals as above. The test
$(1-e^{-z})^h$ is bounded by one on the same strip since
$e^{-\Re z}\le2\cos(\Im z)$. Compression decreases $\E e^y$.
Convert back to rational $r$ by downward rounding with error at most
$2^{-2C_0P}$. Below the cap, $hr^{h-1}\le(1-r)^{-1}\le2^{C_0P}$.
Thus all defining moment bounds, including the inverse bound, are
violated by at most $O(2^{-C_0P})$, choosing $a_0>C_0\log2$.
For $k=3,4$ the supplement supplies a rational law strictly satisfying
each panel's 64 pairs of moment inequalities and its inverse bound.
For $k\ge5$ take $\delta_v$, $v=(\mu+1/2)/2$, in~\eqref{eq:invariant-class}.
Its slack is at least $2^{-k}/4$ in the mean and first upper moment,
and at least $\epsilon/4$ in each upper moment of order $h\ge2$ since
$v^h\le2^{-h}$. Its inverse bound has constant slack.
If the violation bound is $e$ and the slack is at least $\sigma$,
mix in a dyadic fraction between $e/(e+\sigma)$ and $2e/(e+\sigma)$
of this law. This restores all the constraints. Taking $C_0$ sufficiently
large gives error at most $10^{-p}$ in $D$, since
$\sum_h u_h^{k-2}/h$ is uniformly bounded. The output has the support
and denominator sizes required of the next input.

\emph{Bit cost.}
One combination of two laws produces $O(P^4)$ candidates. Sort them
by unit interval and merge equal sites. In units of the dyadic grid
each site is an $O(P)$-bit integer and all incoming weights share
an $O(P)$-bit denominator $D_0$ by the rounding between stages.
At retained sites $z_i$ store $P_i=\prod_{j\ne i}(z_i-z_j)$ and
$A_i=D_0 w_iP_i$. With at most $m+1$ retained sites, $A_i$ is an
integer because integrating $\prod_{j\ne i}(z-z_j)$ against $D_0$ times the
processed input masses gives the same value by moment matching.
On inserting a new site $t'$, multiply each old $P_i,A_i$ by $z_i-t'$
and form $P_{t'},A_{t'}$ directly. If there are $m+2$ sites, remove
an index $j$ minimizing $A_j$ over $P_j>0$. For each survivor replace
$P_i$ by $P_i/(z_i-z_j)$ and $A_i$ by $(A_i-A_j)/(z_i-z_j)$.
These formulas perform the weight elimination above. The divisions are
exact since the smaller support again represents the same moments.
Since $|A_i|\le D_0|P_i|$, all operands have $O(P^2)$ bits.
The $O(P)$ products, comparisons and divisions thus cost
$O(P^3\log^2 P)$ bit operations per candidate by the arithmetic of
Harvey and van der Hoeven~\cite{HvH} and Brent and Zimmermann~\cite{BZ}.

Exponential arguments have magnitude $O(P)$ and logarithm arguments
lie between $e^{-O(P)}$ and $e^{O(P)}$. Halve an exponential argument
into $[-1,1]$, use the Taylor series and square $O(\log P)$ times.
For the logarithm, extract a power of two to get $1\le z\le2$ and
use the series for $2\operatorname{atanh}((z-1)/(z+1))$.
The series arguments have modulus at most one and $1/3$, respectively.
In each case $O(P)$ fixed-point terms with $O(P)$ guard bits suffice
for outward enclosures, within the same per-candidate bound.
The Poisson probabilities can be obtained successively from the
base rate $\lambda_0\le1$. Rounding the individual cost enclosures
on a common dyadic grid before summation keeps the sums within this
budget. There are $O(k+d+s)=O(P)$ stages per SP step, for a total
of $O(P^8\log^2 P)$ bit operations.

\section{The SP trial law in the interpolation inequality}\label{app:dss}
\begin{lemma}[Interpolation trial]\label{lem:dss-field}
Fix $k\ge3$ and $t>0$. Let $x$ be admissible and $d=\mathcal T_{k,t}x$.
If $\Gamma_{k,t}(x)>0$ or $\Gamma_{k,t}(d)>0$, then with high
probability every assignment to $F_{k,n}(t)$ violates at least $cn$
clauses for some $c>0$.
\end{lemma}
\begin{proof}
In the model with $\operatorname{Poisson}(tn)$ clauses and variables
sampled with replacement, let $H(\sigma)$ count violations. For $\beta>0$
put $F_n(\beta)=n^{-1}\E\log\sum_\sigma e^{-\beta H(\sigma)}$. In the
interpolation inequality of Panchenko and Talagrand~\cite{PT04} used by
DSS~\cite[\S4.5, Theorem 4.30 and footnote 18]{DSS15}, take $0<m<1$.
The inequality applies also for odd $k$. In the SAT model the
single-literal factors are indicators, so the averages $u,v$ in the
interpolation remainder are nonnegative. Convexity of $s^k$ on
$[0,\infty)$ gives $u^k-kuv^{k-1}+(k-1)v^k\ge0$ for either parity.
Drawing $A_0,A_1,G$ from one SP step at input $x$ and density $t$
gives the random trial measure on fields
\[
 \frac{A_0(1-A_1)}{G}\delta_\beta+
 \frac{(1-A_0)A_1}{G}\delta_{-\beta}+
 \frac{A_0A_1}{G}\delta_0 .
\]
All three masses come from the same draw of $(A_0,A_1)$.
Their numerators sum to $G$, so they define a probability measure for
each draw. The site term uses a root variable with $k-1$ leaves per incident
clause. The clause term uses one clause with $k$ leaves. Give each leaf
an independent trial measure. Conditional on the local clauses, signs
and measures, sample one field per leaf independently. Call a field
$+\beta$ or $-\beta$ \emph{forcing} for its own sign and a zero field \emph{free}.
The mass assigned to either forcing field has law $d$ by sign symmetry. A clause
warns the root value falsifying its literal if all other literals are
forced false. Thus the conditional probability that both root values
receive warnings is $1-G_d$, where $G_d$ is $G$ at input $d$ and
density $t$. In the clause term the probability all literals are forced
false is $P_d$, a product of $k$ independent samples from $d$.

A field $u$ assigns spin $s\in\{-1,1\}$ probability $e^{us}/(2\cosh u)$.
The clause factor averages $e^{-\beta}$ for violation and $1$ for
satisfaction. Under a forcing field, the opposite spin has probability
at most $e^{-2\beta}$. A warned root value therefore has clause factor
at most $e^{-\beta}+(k-1)e^{-2\beta}\le e^{-\beta/2}$ for large
$\beta$. The site factor sums the two root values' products of clause
factors. It is at most $2$, and at most $2e^{-\beta/2}$ when both
values are warned. Its conditional $m$th moment is therefore at most
$2^m(G_d+e^{-m\beta/2})$. In the clause term, if any literal is free
or forced true, it is satisfied with probability at least $1/2$.
The conditional clause moment is at least $2^{-m}(1-P_d)$.
The interpolation inequality gives
\[
 m F_n(\beta)\le [1+(k-1)t]m\log2+
 \E\log(G_d+e^{-m\beta/2})-(k-1)t\,\E\log(1-P_d).
\]
Set $m=\beta^{-1/2}$. Since $\log G_d$ is integrable by admissibility
and $\log G_d\le\log(G_d+e^{-m\beta/2})\le\log2$, the right side tends
to $-\Gamma_{k,t}(d)$ because the forcing masses have law $d=\mathcal T_{k,t}x$.
Lemma~\ref{thm:ascent} gives $\Gamma_{k,t}(d)\ge\Gamma_{k,t}(x)$,
so either hypothesis of the lemma makes this limit strictly negative.
Fix $\beta$ large enough that
$mF_n(\beta)\le-\epsilon<0$. An assignment minimizing $H$ contributes
$e^{-\beta\min_\sigma H(\sigma)}$ to the sum, giving
$\E\min_\sigma H(\sigma)\ge\epsilon n/(m\beta)$.

Coupling to $\lfloor tn\rfloor$ clauses costs $O(\sqrt n)$ clause edits
in expectation. Replacing clauses with repeated variables by independent
clauses on distinct variables costs $O_{k,t}(1)$ further edits in expectation. Each
edit changes the minimum by at most one. Bounded differences for the
independent clauses of $F_{k,n}(t)$ now gives
$\Prb(\min H<cn)\le e^{-\Omega(n)}$ for some $c>0$.
\end{proof}

\begin{proof}[Proof of Proposition~\ref{prop:dss-if}]
Keep the law $x$ fixed as the density $t$ varies. At $t=a$ it satisfies
$\mathcal T_{k,a}x=x$, so \eqref{eq:density-derivative} gives
\[
 \left.\frac{\partial}{\partial t}\Gamma_{k,t}(x)\right|_{t=a}
       =\sum_{h\ge1} x_h^k/h>0 .
\]
Admissibility gives finiteness, and $x\ne\delta_0$ gives $x_1>0$.
Since $\Gamma_{k,a}(x)=0$, $\Gamma_{k,t}(x)>0$ for all $t>a$ sufficiently
close to $a$. Given $\alpha>a$, choose such a $t<\alpha$. Applying
Lemma~\ref{lem:dss-field} to $x$ at $t$ gives at least $cn$ violations for every assignment with high
probability. Adding clauses preserves this bound, so
$\alpha_{\SAT}(k)\le a$.
\end{proof}

\begin{thebibliography}{9}
\bibitem{Carenini}
G. Carenini.
A polynomial scaling window for random $k$-SAT and a proof of the
satisfiability conjecture.
\href{https://eccc.weizmann.ac.il/report/2026/229/}{ECCC TR26-229} (2026).
\bibitem{DSS15}
J. Ding, A. Sly and N. Sun.
Proof of the satisfiability conjecture for large $k$.
\href{https://annals.math.princeton.edu/2022/196-1/p01}{\emph{Ann. of Math.} 196 (2022), 1--388}.
Numbering refers to \href{https://arxiv.org/abs/1411.0650v3}{arXiv:1411.0650v3}.
\bibitem{FL03}
S. Franz and M. Leone.
Replica bounds for optimization problems and diluted spin systems.
\href{https://arxiv.org/abs/cond-mat/0208280}{\emph{J. Stat. Phys.} 111 (2003), 535--564}.
\bibitem{MMZ}
S. Mertens, M. M\'ezard and R. Zecchina.
Threshold values of random $K$-SAT from the cavity method.
\href{https://arxiv.org/abs/cs/0309020}{\emph{Random Structures Algorithms} 28 (2006), 340--373}.
\bibitem{PT04}
D. Panchenko and M. Talagrand.
Bounds for diluted mean-fields spin glass models.
\href{https://arxiv.org/abs/math/0405357}{\emph{Probab. Theory Related Fields} 130 (2004), 319--336}.
\bibitem{Vorobyev}
F. Vorobyev.
An upper bound of 4.268 for the random 3-SAT satisfiability threshold.
\href{https://arxiv.org/abs/2610.10599v1}{arXiv:2610.10599v1} (2026).
\bibitem{Brent}
R. P. Brent.
Fast multiple-precision evaluation of elementary functions.
\href{https://doi.org/10.1145/321941.321944}{\emph{J. ACM} 23 (1976), 242--251}.
\bibitem{BZ}
R. P. Brent and P. Zimmermann.
\href{https://members.loria.fr/PZimmermann/mca/pub226.html}{\emph{Modern Computer Arithmetic}}.
Cambridge University Press, 2010.
\bibitem{HvH}
D. Harvey and J. van der Hoeven.
Integer multiplication in time $O(n\log n)$.
\href{https://annals.math.princeton.edu/2021/193-2/p04}{\emph{Ann. of Math.} 193 (2021), 563--617}.
\end{thebibliography}
\end{document}

% Global convergence and refinement data. Concatenate the comment fragments within each named block to recover its JSON.
%BEGIN_DATA boxes3.json
% {"denominator":1000000000,"orders":[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,26,28,30,32,34,36,38,40,42,44,46,48,52,56,60,64,68,72,76,80,84,88,92,96,104,112,120,128,136,144,152,160,168,176,184,192,208,224,240,256],"pan
% els":[{"k":3,"left":"21/5","right":"2101/500","lower":[421062845,252660832,175313310,131645939,103908100,84888709,71127888,60766558,52720417,46316634,41116421,36822375,33226096,30177305,27565337,25306843,23337924,21608956,20080762,18722096,
% 17507708,16416987,15432970,14541584,12991425,11692785,10592279,9650159,8836406,8127885,7506461,6957993,6471154,6036740,5647200,5296337,4691055,4188880,3766922,3408603,3101482,2836034,2604855,2402065,2223036,2064019,1922168,1795044,1577161,1
% 397985,1248578,1122419,1014762,922276,842211,772409,711143,657035,608969,566043,492760,432861,383311,341786],"upper":[421417992,253304878,176041355,132380272,104619629,85567288,71770817,61374301,53294906,46860070,41631376,37311171,33690763,
% 30619913,27987626,25710397,23724295,21979468,20436614,19064300,17837154,16734504,15739336,14837519,13268631,11953567,10838302,9882891,9057084,8337665,7706593,7149398,6654521,6212660,5816262,5459091,4842429,4330552,3900421,3534943,3221360,29
% 50002,2713412,2505809,2322552,2159947,2014801,1884612,1661307,1477288,1323706,1194187,1083919,989018,906684,834747,771513,715619,665966,621653,546215,484532,433260,390148],"entry":46},{"k":3,"left":"2101/500","right":"1051/250","lower":[421
% 321071,253103149,175804602,132136735,104380456,85336607,71550091,61163807,53094220,46668750,41448615,37136323,33523339,30459244,27833232,25561828,23581015,21841063,20302705,18934613,17711468,16612591,15620961,14722460,13159384,11849334,1073
% 8691,9787513,8965621,8249757,7621678,7067151,6574778,6135294,5741093,5385930,4772988,4264205,3836494,3473123,3161541,2892124,2657398,2451423,2269522,2107902,1963680,1834390,1612697,1430284,1278102,1149543,1039792,945460,863762,792505,729937
% ,674661,625542,581663,506722,445426,394687,352144],"upper":[421675440,253748084,176534564,132873639,105094986,86018467,72196491,61775134,53672364,47215874,41967272,37628814,33991682,30905499,28259132,25968952,23970911,22215056,20661993,1928
% 0204,18044249,16933392,15930563,15021581,13439679,12113116,10987625,10023069,9189043,8462203,7824397,7261075,6760599,6313603,5912483,5550956,4926531,4407945,3971969,3601361,3283242,3007852,2767655,2556807,2370619,2205354,2057790,1925392,169
% 8204,1510886,1354469,1222490,1110074,1013285,929283,855862,791298,734206,683470,638173,561020,497903,445418,401264],"entry":45},{"k":3,"left":"1051/250","right":"2103/500","lower":[421578177,253544759,176295649,132627686,104853290,85785233,
% 71973218,61562128,53469213,47022144,41782151,37451660,33822009,30742636,28102599,25818296,23825593,22074657,20526132,19148609,17916697,16809654,15810401,14904773,13328753,12007264,10886451,9926183,9096121,8372881,7738117,7177503,6679567,623
% 4984,5836095,5476606,4855952,4340514,3907006,3538543,3222460,2949041,2710736,2501545,2316742,2152493,2005874,1874394,1648846,1463157,1308166,1177177,1065303,969101,885745,813011,749122,692659,642471,597624,520998,458281,406331,362751],"uppe
% r":[421931792,254190634,177027581,133367218,105570879,86470434,72623147,62177100,54051067,47573010,42304566,37947906,34294085,31192593,28532163,26229039,24219064,22452183,20888907,19497639,18252866,17133792,16123290,15207130,13612183,122740
% 90,11138342,10164609,9322333,8588038,7943468,7373987,6867881,6415722,6009850,5643941,5011703,4486360,4044493,3668714,3346021,3066561,2822723,2608599,2419450,2251497,2101489,1966859,1735744,1545088,1385800,1251328,1136733,1038032,952337,8774
% 09,811496,753188,701352,655054,576156,511582,457862,412648],"entry":45},{"k":3,"left":"2103/500","right":"526/125","lower":[421834176,253985685,176786470,133118812,105326621,86234607,72397288,61961543,53845409,47376828,42117045,37768406,341
% 22125,31027500,28373453,26076259,24071670,22309751,20751056,19364097,18123412,17008193,16001306,15088538,13499547,12166586,11035572,10066182,9227918,8497272,7855792,7289059,6785532,6335822,5932217,5568376,4939959,4417817,3978467,3604871,328
% 4250,3006791,2764874,2552438,2364706,2197801,2048759,1915064,1685615,1496609,1338773,1205323,1091300,993203,908167,833936,768703,711035,659759,613928,535589,471425,418243,373608],"upper":[422187058,254632536,177520417,133861015,106047309,86
% 923190,73050785,62580196,54431017,47931479,42643258,38268444,34597969,31481192,28806717,26490663,24468759,22690851,21117359,19716605,18463006,17335704,16317518,15394166,13786147,12436497,11290460,10307518,9456961,8715180,8063813,7488143,697
% 6377,6519025,6108372,5738055,5097952,4565805,4118003,3737012,3409707,3126142,2878628,2661196,2469054,2298385,2145908,2009021,1773937,1579904,1417710,1280712,1163909,1063267,975853,899396,832115,772574,719620,672306,591636,525579,470603,4243
% 08],"entry":44},{"k":3,"left":"526/125","right":"421/100","lower":[422089077,254425932,177277071,133610114,105800449,86684727,72822296,62362045,54222812,47732805,42453296,38086558,34423683,31313832,28645795,26335721,24319251,22546350,209774
% 82,19581082,18331616,17208212,16193681,15273761,13671769,12327308,11186063,10207520,9361023,8622940,7974715,7401834,6892684,6437817,6029468,5661247,5025018,4496128,4050894,3672123,3346925,3065391,2819827,2604113,2413423,2243835,2092346,1956
% 413,1723021,1530658,1369943,1233999,1117798,1017778,931037,855284,788690,729798,677419,630590,550510,484875,430438,384727],"upper":[422441255,255073814,178013093,134355052,106524299,87376755,73479426,62984443,54812228,48291297,42983366,3859
% 0446,34903353,31771316,29082811,26753837,24720009,22931075,21347364,19937117,18674683,17539142,16513260,15582704,13961587,12600349,11443991,10451806,9592934,8843634,8185439,7603549,7086096,6623522,6208063,5833309,5185290,4646288,4192504,380
% 6259,3474302,3186597,2935375,2714604,2519440,2346027,2191053,2051885,1812784,1615335,1450197,1310641,1191600,1088992,999838,921831,853160,792365,738275,689928,607454,539890,483636,436242],"entry":43},{"k":3,"left":"421/100","right":"1053/25
% 0","lower":[422342897,254865523,177767472,134101612,106274791,87135611,73248263,62763654,54601432,48090090,42790922,38406134,34726699,31601648,28919638,26596695,24568350,22784468,21205425,19799579,18541324,17409725,16387537,15460452,1384543
% 3,12489442,11337936,10350210,9495448,8749897,8094894,7515834,7001033,6540981,6127861,5755233,5111140,4575455,4124293,3740306,3410492,3124847,2875603,2656580,2462902,2290605,2136642,1998447,1761066,1565307,1401676,1263209,1144801,1042832,954
% 361,877064,809087,748953,695454,647611,565764,498632,442917,396110],"upper":[422694391,255514476,178505617,134849334,107001852,87831134,73909070,63389841,55194706,48652465,43324889,38913912,35210237,32062965,29360448,27018563,24972816,23172
% 857,21578923,20159178,18887901,17744113,16710524,15772752,14138508,12765651,11598940,10597481,9730262,8973412,8308358,7720218,7197047,6729224,6308929,5929712,5273724,4727819,4268009,3876468,3539822,3247940,2992976,2768833,2570617,2394431,22
% 36935,2095460,1852299,1651392,1483275,1341128,1219819,1115218,1024298,944720,874639,812572,757328,707929,623621,554525,496972,448460],"entry":43},{"k":3,"left":"1053/250","right":"2107/500","lower":[422595639,255304454,178257664,134593293,1
% 06749631,87587242,73675169,63166350,54981253,48448664,43129905,38727118,35031160,31890934,29194967,26859167,24818955,23024094,21434876,20019579,18752527,17612723,16582867,15648604,14020533,12652982,11491186,10494246,9631190,8878140,8216330,
% 7631060,7110578,6645312,6227392,5850332,5198325,4655799,4198667,3809423,3474954,3185160,2932201,2709839,2513145,2338112,2181650,2041168,1799756,1600561,1433978,1292955,1172311,1068366,978141,899276,829896,768502,713867,664995,581351,512696,
% 455680,407757],"upper":[422946485,255954557,178998027,135343901,107480009,88286361,74339754,63796427,55578484,49015018,43667859,39238872,35518652,32356173,29639659,27284872,25227211,23416224,21812064,20382815,19102686,17950641,16909335,1596
% 4334,14316936,12932430,11755334,10744566,9868967,9104534,8432591,7838171,7309253,6836151,6410994,6027286,5363276,4810418,4344534,3947656,3606281,3310188,3051448,2823902,2622604,2443616,2283569,2139763,1892494,1688090,1516958,1372186,1248578
% ,1141957,1049248,968075,896563,833204,776787,726320,640148,569494,510621,460971],"entry":42},{"k":3,"left":"2107/500","right":"527/125","lower":[422847326,255742767,178747696,135085208,107225023,88039670,74103062,63570182,55362324,48808571,
% 43470286,39049548,35337106,32181730,29471825,27123178,25071102,23265262,21665865,20241111,18965257,17817239,16779704,15838252,14197100,12817961,11645843,10639658,9768274,9007694,8339047,7747538,7221344,6750837,6328091,5946570,5286598,473718
% 3,4274035,3879492,3540331,3246352,2989646,2763912,2564173,2386377,2227390,2084596,1839104,1636431,1466862,1323252,1200344,1094396,1002391,921936,851132,788457,732668,682751,597284,527081,468740,419681],"upper":[423197539,256394042,179490299
% ,135838724,107958735,88742406,74771449,64204168,55963531,49378929,44012253,39565306,35828574,32650912,29920420,27552743,25483173,23661162,22046774,20608014,19319026,18158714,17109680,16157438,14496858,13100673,11913161,10893054,10009045,923
% 6999,8558133,7957403,7422708,6944298,6514249,6126023,5453942,4894083,4422082,4019825,3673682,3373339,3110790,2879808,2675396,2493577,2330955,2184794,1933373,1725432,1551247,1403815,1277877,1169209,1074686,991898,918935,854264,796656,745104,
% 657036,584798,524582,473775],"entry":41},{"k":3,"left":"527/125","right":"2109/500","lower":[423097967,256180470,179237574,135577360,107700967,88492897,74531945,63975150,55744643,49169815,43812067,39373427,35644534,32474037,29750211,2738872
% 9,25324794,23507976,21898396,20464181,19179516,18023275,16978051,16029398,14375139,12984381,11801911,10786450,9906706,9138565,8463051,7865272,7333338,6857560,6429960,6043952,5375963,4819612,4350405,3950520,3606628,3308429,3047940,2818804,26
% 15991,2435405,2273866,2128735,1879118,1672926,1500333,1354105,1228905,1120927,1027117,945047,872797,808823,751862,700885,613566,541788,482098,431882],"upper":[423447567,256832953,179982456,136333823,108438053,89199288,75204170,64613083,5634
% 9864,49744210,44358084,39893228,36140021,32947201,30202748,27822191,25740717,23907684,22283066,20834792,19536936,18368347,17311573,16352077,14678288,13270396,12072439,11042961,10150511,9370819,8684998,8077928,7537427,7053681,6618712,6225942
% ,5545738,4978828,4500665,4092987,3742037,3437409,3171016,2936566,2729010,2544331,2379106,2230564,1974948,1763429,1586154,1436027,1307728,1196985,1100624,1016197,941763,875761,816944,764289,674292,600445,538865,486881],"entry":40},{"k":3,"le
% ft":"2109/500","right":"211/50","lower":[423347566,256617557,179727283,136069732,108177441,88946898,74961795,64381231,56128190,49532375,44155233,39698740,35953434,32767841,30030115,27655810,25580023,23752227,22132463,20688781,19395299,18230
% 827,17177903,16222039,14554647,13152241,11959388,10934620,10046487,9270754,8588344,7984265,7446562,6965484,6533003,6142481,5466425,4903091,4427781,4022513,3673850,3371393,3107088,2874518,2668603,2485200,2321083,2173590,1919802,1710049,15343
% 97,1385519,1257998,1147962,1052321,968614,894896,829603,771454,719400,630202,556822,495759,444364],"upper":[423696587,257271324,180474539,136829243,108918006,89657051,75637958,65023212,56737521,50110899,44705386,40222670,36453024,33245069,3
% 0486670,28093243,25999871,24155818,22520967,21063172,19756441,18579565,17515039,16548277,14861251,13441623,12233188,11194308,10293384,9506015,8813208,8199767,7653430,7164319,6724402,6327060,5638681,5064672,4580299,4167159,3811362,3502413,32
% 32142,2994191,2783460,2595890,2428036,2277089,2017231,1802094,1621691,1468834,1338142,1225297,1127072,1040986,965058,897706,837661,783884,691927,616444,553477,500296],"entry":38},{"k":3,"left":"211/50","right":"2111/500","lower":[423596144,
% 257054068,180216872,136562373,108654496,89401726,75392656,64788472,56513008,49896291,44499819,40025521,36263839,33063177,30311567,27924450,25836815,23998043,22368092,20914939,19612633,18439921,17379286,16416198,14735647,13321563,12118296,11
% 084192,10187636,9404281,8714945,8104536,7561033,7074628,6637238,6242175,5557999,4987636,4506179,4095485,3742013,3435261,3167105,2931070,2722023,2535777,2369055,2219175,1961168,1747812,1569064,1417505,1287634,1175512,1078015,992645,917437,85
% 0806,791450,738305,647199,572190,509729,457133],"upper":[423944602,257709146,180966528,137324957,109398566,90115663,76072788,65434526,57126477,50478974,45054141,40553612,36767563,33544501,30772175,28365889,26260625,24405552,22760468,2129314
% 7,19977533,18792360,17720073,16746032,15045743,13614351,12395408,11347093,10437665,9642587,8942763,8322921,7770720,7276215,6831322,6429381,5732775,5151617,4660990,4242346,3881663,3568356,3294173,3052688,2838751,2648261,2477751,2324373,20602
% 28,1841433,1657864,1502242,1369124,1254149,1154037,1066268,988827,920104,858811,803894,709944,632799,568424,514026],"entry":36},{"k":3,"left":"2111/500","right":"528/125","lower":[423843709,257490009,180706342,137055282,109132131,89857376,7
% 5824530,65196869,56899096,50261562,44845824,40353772,36575749,33360045,30594568,28194650,26095173,24245426,22605287,21142658,19831522,18650560,17582204,16611880,14918143,13492352,12278642,11235170,10330161,9539153,8842861,8226092,7676760,71
% 84998,6742672,6343041,5650694,5073255,4585607,4169445,3811124,3500041,3227999,2988466,2776259,2587142,2417790,2265496,2003224,1786222,1604342,1450070,1317820,1203585,1104204,1017147,940427,872438,811858,757605,664563,587898,524012,470194],"
% upper":[424191625,258146439,181458446,137820990,109879755,90575147,76508679,65847048,57516751,50848453,45404366,40886074,37083658,33845513,31059277,28640144,26522995,24656905,23001584,21524733,20200227,19006749,17926689,16945358,15231779,13
% 788594,12559114,11501332,10583369,9780551,9073677,8447404,7889310,7389383,6939485,6532919,5828036,5239679,4742750,4318561,3952952,3635252,3357123,3112072,2894895,2701454,2528263,2372429,2103951,1881457,1694685,1536261,1400685,1283553,118152
% 7,1092053,1013078,942964,880405,824329,728352,649518,583714,528078],"entry":34},{"k":3,"left":"528/125","right":"2113/500","lower":[424090271,257925390,181195701,137548464,109610348,90313853,76257416,65606425,57286454,50628193,45193252,4068
% 3494,36889168,33658448,30879125,28466416,26355106,24494386,22844057,21371948,20051974,18862754,17786665,16809092,15102145,13664624,12440444,11387574,10474078,9675381,8972099,8348945,7793759,7296616,6849329,6445104,5744530,5159960,4666077,42
% 44413,3881210,3565758,3289795,3046729,2831326,2639306,2467302,2312576,2045999,1825309,1640253,1483227,1348567,1232200,1130917,1042151,963895,894525,832698,777316,682305,603968,538639,483578],"upper":[424437669,258583223,181950314,138317361,
% 110361592,91035520,76945647,66260792,57908359,51219349,45756074,41220069,37401322,34148120,31347991,28916022,26786991,24909884,23244325,21757937,20424533,19222741,18134900,17146268,15419372,13964360,12724307,11657028,10730502,9919917,920596
% 6,8573227,8009205,7503823,7048889,6637670,5924462,5328866,4825589,4395805,4025226,3703094,3420985,3172339,2951898,2755483,2579574,2421254,2148389,1922156,1732146,1570894,1432830,1313501,1209532,1118327,1037796,966274,902433,845186,747151,66
% 6590,599326,542432],"entry":31},{"k":3,"left":"2113/500","right":"1057/250","lower":[424335841,258360227,181684966,138041937,110089162,90771168,76691329,66017152,57675096,50996188,45542113,41014701,37204110,33958403,31165249,28739758,266166
% 19,24744929,23084410,21602818,20274002,19076514,17992681,17007846,15287664,13838385,12603705,11541407,10619390,9812973,9102669,8473102,7912035,7409485,6957211,6548366,5839512,5247758,4747597,4320391,3952267,3632410,3352489,3105856,2887226,2
% 692276,2517600,2360418,2089487,1865064,1676791,1516974,1379874,1261352,1158144,1067647,987837,917065,853969,797436,700424,620391,553595,497268],"upper":[424682744,259019509,182442141,138814077,110844086,91496791,77383700,66675765,58301306,5
% 1591673,46109275,41555603,37720558,34452323,31638322,29193532,27052626,25164504,23488702,21992773,20650462,19440346,18344714,17348771,15608529,14141661,12891006,11814199,10879080,10060698,9339642,8700405,8130423,7619555,7159556,6743656,6022
% 073,5419192,4909522,4474098,4098507,3771906,3485785,3233512,3009777,2810357,2631699,2470864,2193566,1963554,1770274,1606162,1465577,1344019,1238074,1145112,1063002,990052,924914,866481,766359,684039,615290,557117],"entry":26},{"k":3,"left":
% "1057/250","right":"423/100","lower":[424580430,258794534,182174150,138535711,110568587,91229331,77126275,66429060,58065032,51365564,45892417,41347399,37520581,34259914,31452949,29014686,26879724,24997066,23326356,21835278,20497613,19291850
% ,18200263,17208155,15474709,14013642,12768435,11696681,10766114,9951945,9234589,8598581,8031604,7523617,7066328,6652834,5935647,5336664,4830182,4397394,4024313,3700013,3416096,3165862,2943974,2746065,2568688,2409027,2133700,1905501,1713974,
% 1551332,1411763,1291057,1185898,1093644,1012252,940056,875674,817976,718935,637183,568894,511276],"upper":[424926860,259455310,182933940,139311153,111327243,91958970,77822849,67091976,58695601,51965430,46463976,41892686,38041380,34758137,31
% 930279,29472680,27319907,25420771,23734726,22229248,20878022,19659573,18556140,17552874,15799264,14320512,13059223,11972853,11029110,10202901,9474707,8828941,8252971,7736589,7271497,6850890,6120883,5510667,4994554,4553445,4172800,3841695,35
% 51529,3295598,3068539,2866085,2684650,2521274,2239492,2005658,1809069,1642060,1498921,1375104,1267159,1172419,1088711,1014313,947857,888219,785972,701861,631605,572131],"entry":14},{"k":3,"left":"423/100","right":"529/125","lower":[42482404
% 8,259228322,182663263,139029794,111048626,91688349,77562265,66842152,58456261,51736322,46244171,41681598,37838587,34562985,31742225,29291204,27144425,25250803,23569902,22069334,20722817,19508768,18409413,17410018,15663283,14190401,12934639,
% 11853400,10914252,10092302,9367864,8725383,8152465,7639014,7176684,6758513,6032939,5426680,4913836,4475426,4097348,3768565,3480617,3226748,3001571,2800674,2620572,2458407,2178638,1946620,1751801,1586299,1444230,1321315,1214177,1120139,10371
% 43,963503,897816,838935,737839,654339,584530,525598],"upper":[425170029,259890643,183425729,139808603,111811083,92422071,78263102,67509439,59091261,52340635,46820186,42231327,38363799,35065576,32223882,29753485,27588850,25678701,23982407,22
% 467375,21107226,19880438,18769196,17758598,15991595,14500930,13228975,12133010,11180611,10346542,9611181,8958857,8376870,7854945,7384731,6959392,6220910,5603309,5080704,4633865,4248126,3912482,3618238,3358617,3128203,2922686,2738445,2572499
% ,2286183,2048486,1848549,1678610,1532884,1406776,1296804,1200263,1114936,1039070,971276,910413,806004,720073,648287,587494],"entry":10},{"k":3,"left":"529/125","right":"2117/500","lower":[425066707,259661612,183152326,139524209,111529303,92
% 148242,77999316,67256450,58848806,52108481,46597390,42017311,38158144,34867634,32033099,29569332,27410744,25506158,23815064,22305002,20949624,19727282,18620150,17613458,15853409,14368685,13102339,12011586,11063822,10234058,9502507,8853526,8
% 274640,7755697,7288299,6865425,6131411,5517826,4998575,4554500,4171388,3838085,3546069,3288532,3060037,2856124,2673272,2508577,2224318,1988434,1790282,1621888,1477291,1352140,1242997,1147150,1062525,987417,920406,860325,757143,671870,600514
% ,540244],"upper":[425412258,260325514,183917510,140306428,112295604,92886093,78704464,67928151,59488284,52717287,47177910,42571531,38687817,35374640,32519127,30035943,27859452,25938293,24231752,22707162,21338083,20102946,18983884,17965943,1
% 6185520,14682913,13400260,12294670,11333588,10491632,9749073,9090158,8502123,7974625,7499260,7069160,6322155,5697122,5167979,4715368,4324493,3984272,3685915,3422572,3188770,2980158,2793082,2624540,2333645,2092045,1888723,1715816,1567467,143
% 9037,1327011,1228646,1141679,1064325,995174,933068,826462,738679,665339,603205],"entry":10},{"k":3,"left":"2117/500","right":"1059/250","lower":[425308416,260094412,183641347,140018961,112010619,92609014,78437429,67671955,59242670,52482044,
% 46952078,42354542,38479259,35173868,32325577,29849075,27678685,25763138,24061849,22542289,21178044,19947402,18832484,17818485,16045099,14548503,13271541,12171242,11214837,10377230,9638539,8983027,8398142,7873676,7401180,6973577,6231077,5610
% 120,5084417,4634631,4246440,3908583,3612468,3351232,3119388,2912432,2726801,2559548,2270748,2030959,1829436,1658116,1510958,1383539,1272365,1174685,1088410,1011814,943458,882160,776858,689783,616857,555227],"upper":[425653559,260759942,1844
% 09304,140804649,112780826,93351054,79146951,68348132,59886684,53095402,47537163,42913314,39013446,35685342,32816027,30320068,28131728,26199561,24482771,22948620,21570604,20327109,19200216,18174918,16381048,14866472,13573096,12457850,1148805
% 0,10638173,9888384,9222850,8628739,8095642,7615101,7180212,6424625,5792108,5256382,4797960,4401914,4057075,3754567,3487467,3250245,3038509,2848570,2677409,2381888,2136339,1929591,1753680,1602676,1471896,1357790,1257575,1168943,1090080,10195
% 52,956184,847350,757687,682764,619267],"entry":21},{"k":3,"left":"1059/250","right":"2119/500","lower":[425549184,260526734,184130334,140514058,112492582,93070672,78876613,68088678,59637861,52857022,47308250,42693308,38801943,35481696,32619
% 670,30130451,27948267,26021761,24310275,22781209,21408087,20169139,19046430,18025116,16238371,14729873,13442261,12332383,11367311,10521836,9775977,9113905,8522988,7992966,7515339,7082984,6331953,5703580,5171380,4715835,4322517,3980073,36798
% 28,3414864,3179640,2969611,2781172,2611331,2317939,2074208,1869279,1694997,1545244,1415524,1302288,1202756,1114809,1036706,966986,904450,796992,708083,633567,570555],"upper":[425893943,261193942,184901127,141303281,113266764,93816968,795905
% 75,68769389,60286472,53474987,47897947,43256676,39340695,35997691,33114592,30605865,28405679,26462507,24735469,23191755,21804801,20552937,19418199,18385530,16578183,15051614,13747490,12622561,11644006,10786173,10029121,9356936,8756724,82180
% 04,7732265,7292556,6528329,5888275,5345920,4881649,4480399,4130899,3824201,3553307,3312633,3097744,2904915,2731113,2430920,2181373,1971157,1792206,1638517,1505362,1389151,1287055,1196733,1116338,1044413,979766,868672,777103,700567,635682],"
% entry":28},{"k":3,"left":"2119/500","right":"106/25","lower":[425789029,260958612,184619330,141009542,112975237,93533256,79316908,68506651,60034412,53233445,47665929,43033628,39126217,35791142,32915399,30413474,28219503,26282039,24560354,23
% 021778,21639773,20392510,19262001,18233360,16433232,14912803,13614510,12495023,11521255,10667881,9914824,9246163,8649185,8113577,7630791,7193657,6434042,5798206,5259464,4798117,4399631,4052563,3748152,3479425,3240793,3027662,2836389,2663933
% ,2365900,2118181,1909806,1732527,1580150,1448101,1332775,1231364,1141722,1062089,990985,927194,817550,726778,650644,586226],"upper":[426133412,261627507,185392964,141802304,113753396,94283813,80035315,69191909,60687633,53856032,48260259,436
% 01618,39669560,36311684,33414818,30893337,28681313,26727140,24989853,23436573,22040674,20780432,19637840,18597789,16776941,15238352,13923451,12788808,11801469,10935650,10171303,9492438,8886096,8341725,7850759,7406203,6633286,5985646,5436613
% ,4966452,4559959,4205760,3894837,3620115,3375958,3157884,2962137,2785666,2480755,2227166,2013444,1831416,1675006,1539445,1421102,1317101,1225068,1143120,1069778,1003832,890442,796936,718762,652467],"entry":32},{"k":3,"left":"106/25","right"
% :"2121/500","lower":[426027952,261390035,185108316,141505392,113458557,93996742,79758290,68925851,60432302,53611293,48025101,43375489,39452071,36102194,33212755,30698136,28492386,26543967,24812082,23263994,21873101,20617516,19479195,1844321
% 7,16629680,15097295,13788294,12659171,11676674,10815369,10055083,9379804,8776737,8235518,7747546,7305608,6537356,5894005,5348676,4881488,4477797,4126068,3817455,3544930,3302856,3086594,2892457,2717364,2414646,2162896,1951033,1770720,1615684
% ,1481277,1363838,1260525,1169164,1087978,1015470,950403,838537,745877,668102,602254],"upper":[426371985,262060672,185884857,142301765,114240769,94751637,80481216,69615734,61090209,54238574,48624133,43948171,40000074,36627351,33716736,311825
% 13,28958658,26993485,25245948,23683097,22278246,21009618,19859163,18811719,16977345,15426707,14100999,12956610,11960457,11086622,10314952,9629375,9016872,8466820,7970598,7521167,6739508,6084236,5528481,5052381,4640602,4281666,3966482,368790
% 2,3440230,3218943,3020250,2841081,2531398,2273724,2056456,1871317,1712155,1574156,1453649,1347716,1253947,1170425,1095647,1028385,912666,817189,737348,669619],"entry":35},{"k":3,"left":"2121/500","right":"1061/250","lower":[426265969,261821
% 033,185597324,142001639,113942576,94461163,80200788,69346313,60831564,53990596,48385791,43718922,39779533,36414883,33511765,30984461,28766938,26807570,25065487,23507885,22108098,20844184,19698039,18654710,16827737,15283374,13963640,12824852
% ,11833595,10964325,10196775,9514848,8905669,8358814,7865632,7418865,6641922,5991000,5439031,4965969,4557040,4200617,3887764,3611406,3365853,3146423,2949392,2771643,2464201,2208380,1992987,1809596,1651860,1515068,1395499,1290264,1197162,1114
% 402,1040465,974100,859967,765395,685963,618666],"upper":[426609665,262493437,186376802,142801656,114728873,95220427,80928269,70040849,61494186,54622605,48989561,44296325,40332224,36944681,34020339,31473388,29237710,27261539,25503748,2393132
% 1,22517511,21240489,20082163,19027319,17179397,15616677,14280128,13125962,12120965,11239088,10460070,9767752,9149053,8593287,8091778,7637443,6846993,6184047,5621531,5139440,4722327,4358611,4039132,3756662,3505449,3280925,3079261,2897360,258
% 2843,2321037,2100187,1911907,1749968,1609497,1486788,1378893,1283362,1198244,1122012,1053419,935348,837864,756317,687126],"entry":37},{"k":3,"left":"1061/250","right":"2123/500","lower":[426503085,262251608,186086357,142498285,114427293,949
% 26517,80644399,69768029,61232189,54371351,48747995,44063916,40108594,36729199,33812422,31272447,29043159,27072844,25320561,23753441,22344755,21072503,19918525,18867834,17027402,15471035,14140542,12992060,11992010,11114743,10339898,9651295,9
% 035976,8483458,7985040,7533417,6747730,6089188,5530534,5051555,4637349,4276194,3959066,3678840,3429778,3207151,3007200,2826769,2514555,2254615,2035651,1849147,1688680,1549475,1427749,1320566,1225698,1141340,1065954,998272,881838,785327,7042
% 13,635441],"upper":[426846466,262925824,186868822,143302001,115217731,95690206,81376497,70467284,61899592,55008146,49356568,44646110,40666043,37263706,34325654,31765988,29518492,27531325,25763282,24181276,22758501,21473076,20306871,19244616
% ,17383121,15808289,14460868,13296895,12283027,11393079,10606682,9907593,9282668,8721159,8214333,7755064,6955773,6285105,5715781,5227655,4805166,4436632,4112823,3826431,3571644,3343851,3139187,2954525,2635125,2369143,2144672,1953214,1788464,
% 1645488,1520547,1410662,1313347,1226613,1148907,1078963,958505,858979,775698,705023],"entry":38},{"k":3,"left":"2123/500","right":"531/125","lower":[426739313,262681780,186575433,142995351,114912728,95392822,81089144,70191021,61634201,54753
% 575,49111734,44410496,40439280,37045167,34114750,31562114,29321066,27339807,25577325,24000685,22583096,21302499,20140678,19082613,17228697,15660297,14319016,13160812,12151939,11266645,10484476,9789168,9167679,8609469,8105788,7649283,6854797
% ,6188586,5623203,5138267,4718743,4352819,4031378,3747248,3494644,3268791,3065892,2882755,2565722,2301618,2079040,1889385,1726154,1584508,1460599,1351442,1254783,1168803,1091947,1022928,904160,805683,722859,652586],"upper":[427082394,2633578
% 38,187360923,143802802,115707345,96160978,81825899,70895033,62306423,55395200,49725152,44997520,41001523,37584419,34632677,32060311,29801007,27802848,26024551,24432960,23001213,21707378,20533285,19463609,17588517,16001550,14643229,13469415,
% 12446645,11548597,10754792,10048900,9417720,8850439,8338268,7874039,7065858,6387419,5811239,5317032,4889126,4515735,4187561,3897214,3638823,3407732,3200037,3012585,2688251,2418050,2189918,1995246,1827649,1682135,1554933,1443032,1343910,1255
% 538,1176338,1105025,982141,880539,795498,723316],"entry":39},{"k":3,"left":"531/125","right":"17/4","lower":[426974651,263111535,187064533,143492809,115398852,95860050,81534992,70615260,62037572,55137240,49476977,44758631,40771562,37362762,
% 34418728,31853441,29600640,27608438,25835756,24249594,22823097,21534151,20364478,19299030,17431608,15851150,14499050,13331096,12313368,11420015,10630491,9928451,9300766,8736837,8227867,7766456,6963121,6289190,5717030,5226095,4801214,4430483
% ,4104690,3816622,3560444,3331339,3125467,2939601,2617703,2349384,2123147,1930303,1764275,1620159,1494042,1382886,1284412,1196789,1118443,1048070,926932,826459,741896,670094],"upper":[427317468,263789521,187853153,144304111,116197770,9663279
% 3,82276529,71324150,62714728,55783816,50095366,45350609,41338714,37906866,34941450,32356399,30085298,28076152,26287600,24686422,23245695,21943439,20761448,19684340,17795624,16196492,14827244,13643560,12611861,11705684,10904439,10191714,9554
% 247,8981164,8463618,7994400,7177274,6491017,5907936,5407604,4974240,4595952,4263381,3969046,3707017,3472594,3261835,3071563,2742240,2467781,2235953,2038032,1867552,1719467,1589971,1476027,1375074,1285040,1204324,1131618,1006275,902565,81573
% 7,742028],"entry":40},{"k":3,"left":"17/4","right":"1063/250","lower":[427209124,263540925,187553717,143990724,115885732,96328265,81982012,71040809,62442358,55522411,49843797,45108395,41105503,37682038,34724402,32146483,29881940,27878801,26
% 095921,24500232,23064820,21767515,20589981,19517140,17636189,16043643,14680693,13502954,12476351,11574917,10778015,10069213,9435298,8865614,8351320,7884969,7072739,6391047,5812072,5315093,4884809,4509229,4179055,3887017,3627235,3394844,3185
% 968,2997342,2670517,2397951,2168023,1971957,1803098,1656477,1528115,1414932,1314621,1225332,1145475,1073727,950187,847686,761357,688006],"upper":[427551684,264220846,188345474,144805886,116688957,97105607,82728336,71754590,63124471,56173948
% ,50467156,45705321,41677573,38231016,35251948,32654221,30371324,28351192,26552384,24941615,23491905,22181223,20991324,19906773,18004410,16393090,15012889,13819310,12778642,11864297,11055577,10335989,9692212,9113305,8590365,8116135,7290008,6
% 595875,6005840,5499341,5060482,4677264,4340253,4041893,3776194,3538409,3324562,3131445,2797095,2518321,2282746,2081532,1908138,1757453,1625643,1509631,1406820,1315102,1232847,1158732,1030891,925040,836396,761130],"entry":41},{"k":3,"left":"
% 1063/250","right":"2127/500","lower":[427442732,263969942,188042974,144489083,116373352,96797450,82430183,71467658,62848548,55909070,50212172,45459766,41441092,38002987,35031770,32441235,30164961,28150890,26357810,24752589,23308253,22002580
% ,20817182,19736941,17842442,16237782,14863951,13676394,12640888,11731346,10927037,10211445,9571271,8995803,8476154,8004834,7183666,6494168,5908330,5405262,4969526,4589056,4254470,3958434,3695018,3459313,3247405,3055990,2724180,2447322,22136
% 64,2014340,1842616,1693460,1562823,1447584,1345414,1254439,1173049,1099906,973925,869363,781241,706317],"upper":[427785058,264651845,188837923,145308166,117180946,97579460,83181365,72186383,63535682,56565634,50840564,46061700,42018133,38556
% 896,35564196,32953802,30659115,28627998,26818935,25198575,23739881,22420766,21222946,20130938,18214898,16591363,15200183,13996684,12947014,12024469,11208244,10481761,9831644,9246886,8718527,8239261,7404071,6702010,6104975,5592268,5147882,47
% 59696,4418203,4115779,3846374,3605196,3388230,3192244,2852823,2569687,2330322,2125778,1949433,1796117,1661965,1543860,1439163,1345735,1261921,1186376,1056002,947982,857494,780642],"entry":42},{"k":3,"left":"2127/500","right":"532/125","lowe
% r":[427675488,264398607,188532322,144987907,116861729,97267626,82879525,71895816,63256162,56297241,50582121,45812759,41778342,38325628,35340852,32737712,30449714,28424714,26621435,25006679,23553414,22239367,21046095,19958444,18050372,164335
% 74,15048835,13851431,12806993,11889310,11077563,10355151,9708691,9127413,8602382,8126068,7295908,6598554,6005806,5496604,5055380,4669984,4330951,4030881,3763797,3524747,3309776,3115544,2778704,2497511,2260082,2057461,1882836,1731111,1598170
% ,1480853,1376802,1284117,1201174,1126614,998154,891495,801556,725039],"upper":[428017596,265082525,189330508,145810954,117673744,98054352,83635615,72619542,63948363,56958873,51215591,46419750,42360403,38884510,35878195,33255149,30948680,289
% 06583,27087266,25457311,23989627,22662070,21456321,20356846,18427107,16791329,15389141,14175692,13116990,12186216,11362458,10629051,9972563,9381925,8848116,8363786,7519482,6809445,6205366,5686406,5236448,4843254,4497240,4190719,3917577,3672
% 977,3452866,3253982,2909436,2621887,2378691,2170780,1991452,1835476,1698950,1578721,1472110,1376949,1291554,1214559,1081620,971401,879035,800568],"entry":43},{"k":3,"left":"532/125","right":"2129/500","lower":[427907402,264826937,189021787,
% 145487215,117350889,97738819,83330066,72325315,63665225,56686944,50953667,46167399,42117277,38649982,35651665,33035932,30736216,28700293,26886817,25262526,23800327,22477900,21276743,20181668,18259995,16631038,15235368,14028091,12974691,1204
% 8834,11229614,10500347,9847577,9260466,8730030,8248698,7409496,6704229,6104516,5589140,5142394,4752042,4408527,4104387,3833600,3591168,3373099,3176017,2834112,2548548,2307308,2101347,1923778,1769442,1634173,1514761,1408810,1314397,1229878,1
% 153881,1022894,914093,822319,744194],"upper":[428249304,265512890,189823229,146314253,118167348,98530279,84091080,73054056,64362509,57353663,51592239,46779468,42704376,39213857,36193949,33558266,31240025,29186950,27357375,25717821,24241141,
% 22905136,21691450,20584501,18641046,16992992,15579762,14356332,13288569,12349540,11518223,10777868,10114976,9518422,8979132,8489707,7636237,6918181,6307020,5781762,5326181,4927933,4577361,4266709,3989801,3741753,3518473,3316670,2966931,2674
% 916,2427844,2216533,2034194,1875534,1736603,1614212,1505656,1408734,1321736,1243273,1107740,995303,901019,820901],"entry":44},{"k":3,"left":"2129/500","right":"213/50","lower":[428138482,265254943,189511375,145987016,117840837,98211029,8378
% 1803,72756150,64075733,57078177,51326807,46523685,42457896,38976047,35964209,33335896,31024470,28977628,27153955,25520127,24048989,22718175,21509124,20406616,18471316,16830175,15423547,14206368,13143976,12209916,11383192,10647042,9987934,93
% 94961,8859093,8372716,7524419,6811191,6204467,5682873,5230566,4835218,4487185,4178941,3904418,3658572,3437376,3237419,2890399,2600418,2355323,2145984,1965437,1808459,1670833,1549300,1441424,1345258,1259142,1181685,1048136,937161,843526,7637
% 67],"upper":[428480193,265942958,190316105,146818080,118661774,99007263,84547785,73489950,64778146,57750029,51970527,47140878,43050080,39544961,36511480,33863174,31533172,29469121,27629290,25980133,24494451,23149991,21928360,20813927,188567
% 34,17196377,15772078,14538635,13461781,12514469,11675563,10928232,10258904,9656408,9111608,8617061,7754372,7028248,6409958,5878357,5417111,5013769,4658602,4343785,4063079,3811553,3585074,3380323,3025339,2728809,2477822,2263072,2077686,19163
% 11,1774942,1650361,1539833,1441128,1352505,1272554,1134389,1019701,923466,841671],"entry":44},{"k":3,"left":"213/50","right":"2131/500","lower":[428368737,265682637,190001098,146487324,118331585,98684267,84234747,73188329,64487693,57470948,
% 51701551,46881623,42800204,39303832,36278494,33637614,31314486,29256728,27422859,25779491,24299410,22960203,21743249,20633296,18684349,17030997,15613383,14386274,13314861,12372566,11538310,10795246,10129773,9530910,8989583,8498135,7640690,6
% 919450,6305669,5777816,5319907,4919525,4566938,4254553,3976260,3726971,3502620,3299759,2947575,2653131,2404138,2191382,2007822,1848170,1708160,1584480,1474653,1376710,1288973,1210036,1073887,960707,865184,783764],"upper":[428710270,26637274
% 1,190809149,147322445,119157036,99485317,85005739,73927238,65195289,58147982,52350470,47503995,43397528,39877837,36830802,34169887,31828130,29753110,27903023,26244261,24749573,23396649,22167065,21045139,19074184,17401499,15966101,14722617,1
% 3636643,12681017,11834494,11080156,10404364,9795895,9245558,8745860,7873901,7139661,6514194,5976205,5509253,5100777,4740977,4421962,4137426,3882389,3652682,3444954,3084671,2783580,2528635,2310408,2121941,1957815,1813978,1687177,1574652,1474
% 141,1383871,1302412,1161578,1044603,946386,862887],"entry":45},{"k":3,"left":"2131/500","right":"533/125","lower":[428598170,266110016,190490952,146988127,118823121,99158527,84688889,73621848,64901103,57865257,52077895,47241210,43144201,396
% 33332,36594516,33941083,31606263,29537596,27693529,26040619,24551589,23203981,21979116,20861708,18899090,17233506,15804881,14567814,13487349,12536788,11694968,10944963,10273096,9668316,9121504,8624959,7758316,7029014,6408129,5873974,5410422
% ,5004969,4647791,4331230,4049135,3796372,3568837,3363047,3005647,2706695,2453760,2237546,2050939,1888583,1746160,1620307,1508505,1408759,1319378,1238940,1100152,984736,887298,804191],"upper":[428939551,266802267,191302392,147827385,11965316
% 9,99964469,85464977,74365948,65613960,58547548,52732093,47868842,43746746,40212511,37151941,34478432,32124928,30038940,28178597,26510229,25006530,23645136,22407591,21278163,19293423,17608381,16161854,14908299,13813175,12849210,11995041,1123
% 3665,10551378,9936907,9381004,8876127,7994844,7252440,6619750,6075327,5602626,5188976,4824506,4501259,4212859,3954280,3721314,3510580,3144944,2839244,2580301,2358559,2166973,2000064,1853724,1724674,1610125,1507785,1415848,1332860,1189319,10
% 70021,969790,884560],"entry":45},{"k":3,"left":"533/125","right":"2133/500","lower":[428826799,266537120,190980983,147489478,119315499,99633852,85144277,74056753,65316008,58261143,52455880,47602491,43489931,39964594,36912319,34246343,318998
% 37,29820263,27966001,26303548,24805567,23449553,22216766,21091892,19115579,17437734,15998070,14751017,13661473,12702614,11853201,11096226,10417938,9807212,9254886,8753218,7877322,7139906,6511872,5971373,5502138,5091576,4729769,4408996,41230
% 63,3866795,3636047,3427300,3064636,2761129,2504208,2284497,2094807,1929714,1784850,1656797,1542993,1441419,1350371,1268409,1126947,1009261,909881,825060],"upper":[429168032,267231519,191795812,148332871,120150140,100444697,85925470,74806052
% ,66034137,58948707,53115377,48235399,44097709,40548959,37474876,34788789,32423549,30326600,28456002,26778023,25265307,23895435,22649923,21512984,19514438,17817015,16359334,15095678,13991374,13019040,12157195,11388752,10699941,10079441,95179
% 43,9007860,8117203,7366586,6726626,6175723,5697231,5278366,4909190,4581677,4289382,4027231,3790975,3577206,3206162,2895805,2632822,2407528,2212787,2043060,1894187,1762858,1646260,1542067,1448440,1363903,1217616,1095960,993681,906693],"entry
% ":46},{"k":3,"left":"2133/500","right":"1067/250","lower":[429054628,266963950,191471189,147991373,119808713,100110244,85600906,74493041,65732402,58658603,52835504,47965462,43837388,40297613,37231898,34553394,32195210,30104731,28240277,2656
% 8278,25061341,23696916,22456198,21323848,19333816,17643686,16192955,14935889,13837235,12870049,12013012,11249038,10564301,9947601,9389734,8882916,7997714,7252134,6616905,6070020,5595061,5179351,4812878,4487856,4198052,3938247,3704258,349252
% 7,3124550,2816441,2555489,2332240,2139430,1971570,1824237,1693957,1578125,1474698,1381959,1298452,1154275,1034289,932940,846377],"upper":[429395728,267660523,192289436,148838932,120647982,100926025,86387245,75247579,66455848,59351484,535003
% 47,48603693,44450448,40887211,37799635,35100986,32724020,30616114,28735261,27047669,25525932,24147574,22894086,21749628,19737255,18027425,16558562,15284775,14171263,13190531,12320981,11545443,10850076,10223518,9656398,9141081,8240999,748212
% 2,6834843,6277414,5793087,5368967,4995049,4663236,4367014,4101259,3861683,3644848,3268343,2953280,2686216,2457330,2259399,2086819,1935379,1801741,1683067,1576998,1481660,1395553,1246482,1122431,1018070,929298],"entry":46},{"k":3,"left":"106
% 7/250","right":"427/100","lower":[429281652,267390480,191961534,148493769,120302717,100587655,86058733,74930671,66150247,59057599,53216725,48330080,44186535,40632356,37553230,34862208,32492351,30390971,28516322,26834778,25318881,23946041,22
% 697385,21557550,19553782,17851344,16389521,15122411,14014617,13039070,12174381,11403379,10712167,10089467,9526033,9014041,8119485,7365694,6723221,6169905,5689180,5268285,4897108,4567799,4274090,4010717,3773459,3558721,3185386,2872631,260759
% 8,2380767,2184800,2014138,1864308,1731776,1613891,1508586,1414134,1329062,1182138,1059817,956469,868133],"upper":[429622659,268089330,192783329,149345638,121146764,101408523,86850372,75690593,66879154,59755944,53887068,48973788,44805023,412
% 27321,38126268,35415073,33026394,30907539,29016433,27319225,25788460,24401608,23140136,21988148,19961921,18239656,16759581,15475637,14352888,13363732,12486450,11703785,11001832,10369185,9796413,9275831,8366269,7599078,6944436,6380436,589023
% 5,5460819,5082121,4745976,4445794,4176401,3933472,3713541,3331511,3011693,2740511,2507999,2306842,2131375,1977336,1841357,1720579,1612609,1515536,1427835,1275934,1149453,1042980,952399],"entry":47},{"k":3,"left":"427/100","right":"534/125",
% "lower":[429507900,267816784,192452106,148996763,120797610,101066184,86517854,75369736,66569635,59458224,53599647,48696454,44537475,40968912,37876388,35172869,32791357,30679085,28794246,27103150,25578283,24197013,22940417,21793091,19775569,
% 18060798,16587848,15310658,14193698,13209773,12337408,11559354,10861636,10232902,9663864,9146660,8242700,7480657,6830901,6271112,5784570,5358438,4982525,4648904,4351263,4084294,3843736,3625956,3247193,2929737,2660595,2430153,2230996,2057497
% ,1905132,1770311,1650345,1543144,1446958,1360300,1210584,1085889,980506,890376],"upper":[429848812,268517888,193277423,149852912,121646410,101892113,87314774,76135020,67303986,60162010,54275457,49345598,45161354,41569226,38454723,35730989,3
% 3330597,31200792,29299433,27592610,26052820,24657475,23388006,22228475,20188368,18453643,16962337,15668215,14536198,13538577,12653524,11863700,11155133,10516376,9937934,9412070,8492972,7717411,7055351,6484735,5988624,5553884,5170365,4829842
% ,4525660,4252596,4006285,3783233,3395644,3071030,2795669,2559481,2355058,2176673,2020008,1881669,1758762,1648860,1550026,1460709,1305944,1177003,1068389,975965],"entry":47},{"k":3,"left":"534/125","right":"2137/500","lower":[429733363,26824
% 2823,192942859,149500296,121293336,101545766,86978210,75810177,66990498,59860412,53984204,49064522,44890146,41307223,38201319,35485319,33092162,30969007,29073981,27373336,25839496,24449791,23185245,22030419,19999120,18271991,16787886,155005
% 86,14374435,13382108,12502044,11716912,11012662,10377861,9803187,9280741,8367328,7596986,6939905,6373600,5881200,5449791,5069105,4731137,4429531,4158934,3915047,3694196,3309951,2987744,2714455,2480365,2277985,2101614,1946682,1809540,1687465
% ,1578344,1480402,1392137,1239590,1112488,1005041,913091],"upper":[430074213,268946264,193771795,150360843,122147002,102376889,87780535,76580945,67730433,60569776,54665606,49719211,45519528,41913006,38785077,36048820,33636722,31495970,295843
% 55,27867913,26319093,24915247,23637773,22470691,20416682,18669472,17166908,15862582,14721263,13715143,12822286,12025268,11310058,10665165,10081029,9549861,8621171,7837186,7167656,6590378,6088315,5648213,5259833,4914897,4606680,4329913,40801
% 90,3853988,3460788,3131330,2851742,2611833,2404104,2222768,2063447,1922722,1797659,1685798,1585178,1494223,1336553,1205114,1094328,1000030],"entry":48},{"k":3,"left":"2137/500","right":"1069/250","lower":[429958068,268668664,193433871,15000
% 4462,121789985,102026504,87439899,76252089,67412946,60264270,54370488,49434360,45244626,41647376,38528116,35799649,33394856,31260818,29355604,27645404,26102583,24704435,23431933,22269598,20224505,18484994,16989706,15692265,14556891,13556129
% ,12668334,11876094,11165284,10524389,9944052,9416338,8493419,7714728,7050273,6477409,5979106,5542376,5156880,4814531,4508927,4234672,3987426,3763477,3373697,3046689,2769206,2531426,2325784,2146509,1988982,1849490,1725280,1614214,1514492,142
% 4597,1269178,1139633,1030091,936291],"upper":[430298850,269374411,194266388,150869356,122648471,102862765,88247579,77028294,68158410,60979155,55057444,50094572,45879487,42258599,39117263,36368497,33944704,31793012,29871147,28145087,26587236
% ,25174887,23889399,22714755,20646819,18887098,17373251,16058695,14908049,13893404,12992715,12188476,11466592,10815536,10225677,9689176,8750843,7958385,7281339,6697352,6189300,5743799,5350520,5001134,4688848,4408344,4155176,3925796,3526931,3
% 192582,2908725,2665057,2453987,2269663,2107652,1964509,1837262,1723418,1620989,1528375,1367761,1233789,1120796,1024597],"entry":48},{"k":3,"left":"1069/250","right":"2139/500","lower":[430182014,269094294,193925124,150509235,122287530,10250
% 8363,87902884,76695433,67836935,60669758,54758465,49805942,45600891,41989343,38856748,36115827,33699407,31554493,29639092,27919336,26367530,24960931,23680466,22510613,20451704,18699789,17193290,15885679,14741053,13731827,12836271,12036896,1
% 1319499,10672481,10086453,9553442,8620965,7833876,7162003,6582536,6078286,5636196,5245853,4899086,4589451,4311506,4060872,3833797,3438428,3106571,2824850,2583337,2374397,2192185,2032032,1890163,1763791,1650753,1549227,1457679,1299347,116732
% 5,1055659,959982],"upper":[430522741,269802369,194761247,151378507,123150869,103349803,88715966,77477130,68587982,61390213,55451030,50471732,46241285,42606059,39451335,36690077,34254599,32091973,30159858,28424179,26857294,25436437,24142927,
% 22960712,20878828,19106569,17581414,16256601,15096598,14073399,13164849,12353359,11624771,10967522,10371914,9830054,8882025,8081044,7396433,6805692,6291608,5840668,5442453,5088581,4772192,4487918,4231275,3998685,3594100,3254811,2966642,2719
% 175,2504725,2317378,2152643,2007052,1877594,1761741,1657480,1563184,1399585,1263043,1147808,1049678],"entry":48},{"k":3,"left":"2139/500","right":"107/25","lower":[430405215,269519741,194416652,151014651,122786010,102991383,88367205,7714025
% 5,68262507,61076911,55148172,50179306,45958977,42333160,39187251,36433888,34005848,31850063,29924481,28195169,26634373,25219318,23930881,22753498,20680747,18916404,17398673,16080865,14926960,13909237,13005889,12199346,11475333,10822168,1023
% 0423,9692091,8750007,7954466,7275122,6689003,6178770,5731286,5336062,4984843,4671140,4389471,4135415,3905180,3504170,3167425,2881425,2636139,2423859,2238669,2075852,1931579,1803025,1687996,1584644,1491422,1330132,1195589,1081759,984186],"up
% per":[430745887,270230133,195256364,151888282,123654183,103837986,89185682,77927431,69019133,61802937,55846350,50850676,46604905,42955371,39787285,37013552,34566402,32392844,30450480,28705178,27129256,25699884,24398347,23208555,21112706,193
% 27883,17791388,16456288,15286899,14255120,13338683,12519917,11784596,11121124,10519736,9972487,9014705,8205155,7512937,6915402,6395239,5938814,5535620,5177225,4856701,4568627,4308481,4072658,3662299,3318011,3025478,2774172,2556308,2365910,2
% 198426,2050353,1918648,1800754,1694635,1598634,1432013,1292871,1175371,1075271],"entry":49}]}
%END_DATA
%BEGIN_DATA boxes4.json
% {"denominator":1000000000,"orders":[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,26,28,30,32,34,36,38,40,42,44,46,48,52,56,60,64,68,72,76,80,84,88,92,96,104,112,120,128,136,144,152,160,168,176,184,192,208,224,240,256],"pan
% els":[{"k":4,"left":"909/100","right":"147441/16000","lower":[459673042,251311163,153194861,100562145,69643746,50226410,37393300,28562722,22284450,17698175,14270582,11658443,9634176,8041612,6772478,5749419,4916116,4230884,3662508,3187518,27
% 87868,2449377,2160815,1913675,1516643,1216210,985711,805883,664181,551298,460038,385892,325164,275033,233133,197697,142514,102539,72986,50365,32959,19672,9422,1288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"upper":[462872022,256769887,159121
% 751,106196872,74736341,54737837,41360108,32045119,25345474,20396482,16657698,13778640,11524360,9734183,8294168,7122577,6159724,5361316,4693909,4131700,3654737,3247577,2898126,2596360,2106372,1731637,1439938,1210153,1026523,878113,757390,657
% 979,575413,506321,448316,399475,322072,264462,220807,187599,161823,141296,124780,111517,100747,92131,84857,78848,69792,62980,57679,53987,51453,49307,47445,46061,45128,44271,43413,42594,41245,40848,40637,40497],"entry":19},{"k":4,"left":"147
% 441/16000","right":"74721/8000","lower":[462641423,256324092,158626774,105720252,74299121,54340466,40999062,31716127,25044676,20120137,16402600,13541945,11304282,9527963,8100058,6939301,5986128,5196141,4535885,3980025,3508935,3107130,276229
% 5,2464959,1982778,1613533,1326835,1100740,920590,775508,657127,559970,479600,412615,356175,308154,232430,176632,134721,102331,77126,57506,42067,29672,19647,11267,4515,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"upper":[465475201,261410845,164263898
% ,111159110,79277398,58801494,44963543,35231421,28163842,22894259,18877467,15757579,13294441,11322698,9724376,8414308,7329903,6424444,5662429,5016323,4464738,3990992,3581934,3226684,2645126,2195457,1841896,1560560,1333673,1148713,996872,8708
% 23,765330,676399,601144,537222,434949,357923,298894,253354,217564,188870,165628,146755,131279,118687,108054,99162,85480,75221,67294,61542,57362,53924,51046,48828,47193,45761,44440,43241,41287,40449,39903,39497],"entry":18},{"k":4,"left":"74
% 721/8000","right":"151443/16000","lower":[465287407,261022612,163822964,110728612,78878285,58435584,44628455,34923834,27880711,22632517,18634505,15531019,13082869,11123681,9536428,8236354,7160967,6263386,5508085,4867991,4321993,3853373,3448
% 775,3097810,2523863,2079604,1730989,1453380,1230007,1048399,898968,775242,672004,585237,511601,448573,348097,272972,215763,171125,136016,108279,86135,68172,53483,41168,31062,22577,9130,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"upper":[467825942,26581
% 8033,169239576,116026112,83783903,62877983,48615108,38491322,31073644,25495523,21208458,17852261,15182412,13029516,11272035,9821726,8613360,7597987,6738207,6004867,5375219,4831412,4359285,3947129,3267386,2736568,2315368,1977162,1702135,1476
% 144,1289090,1132662,1000825,888931,793570,711958,580228,479914,402228,341561,293367,254435,222665,196617,175069,157305,142254,129549,109687,94742,83193,74577,68103,62830,58469,55025,52358,50071,48042,46250,43348,41812,40735,39912],"entry":1
% 6},{"k":4,"left":"151443/16000","right":"38361/4000","lower":[467668817,265470261,168836157,115627165,83410429,62532893,48296886,38197337,30801438,25242503,20972443,17631208,14975181,12833906,11086757,9645857,8446053,7438197,6584841,5857296
% ,5233061,4694245,4226501,3818559,3146354,2620951,2204713,1870323,1598889,1376325,1191788,1037784,908293,798652,704987,624360,494580,396289,320532,260874,213485,175590,144974,119902,99202,81770,67274,55016,35473,21208,10655,2268,0,0,0,0,0,0,
% 0,0,0,0,0,0],"upper":[469962946,270033906,174084014,120824535,88275359,66981498,52325282,41832807,34081278,28205720,23655590,20067371,17192914,14859352,12942003,11349872,10015334,8887399,7926905,7103184,6392211,5775021,5236494,4764123,39797
% 40,3361643,2867045,2466611,2138482,1866881,1640404,1449727,1287983,1149848,1031367,929290,763182,635377,535430,456531,393247,341740,299400,264393,235203,210882,190183,172569,144675,123542,107141,94648,85040,77225,70782,65604,61478,57966,549
% 08,52242,47934,45347,43462,42000],"entry":9},{"k":4,"left":"38361/4000","right":"31089/3200","lower":[469828582,269715061,173706763,120446989,87918712,66649596,52017312,41546670,33814953,27956964,23422542,19848237,16986761,14664149,12756612
% ,11173483,9847207,8726552,7772298,6954248,6248591,5636331,5102169,4634000,3857179,3244567,2755011,2358527,2034114,1766054,1542234,1354111,1194834,1059067,942383,841399,677428,551802,453924,376166,313830,263461,222355,188409,160146,136227,11
% 6126,99015,71544,51134,35755,23540,13666,5927,0,0,0,0,0,0,0,0,0,0],"upper":[471916661,274092925,178826510,125577190,92769046,71125152,56104252,45264108,37193720,31031063,26224662,22408530,19331545,16817882,14740095,13004734,11542003,1029903
% 5,9235047,8317953,7522528,6828755,6220603,5684795,4789445,4078003,3504268,3036232,2649987,2328117,2057895,1828962,1633602,1465794,1321015,1195530,989788,829958,703824,603283,521936,455242,400033,354029,315388,282900,255112,231301,193176,164
% 058,141321,123723,109955,98729,89464,81917,75781,70565,66057,62148,55825,51710,48639,46235],"entry":5},{"k":4,"left":"31089/3200","right":"78723/8000","lower":[471799644,273794740,178467110,125213469,92422533,70800542,55801336,44981219,3692
% 9182,30782901,25991259,22188277,19123675,16620486,14552155,12825531,11370876,10135058,9077210,8165736,7375599,6686753,6082999,5551427,4663747,3957920,3389360,2925448,2543081,2224904,1957512,1731295,1538551,1373253,1230396,1106131,902747,745
% 285,621390,522148,441911,376480,322608,277778,240167,208166,181040,157802,120224,91895,70229,52970,38998,27886,18983,11637,5477,455,0,0,0,0,0,0],"upper":[473711491,278023716,183492054,130304122,97280710,75321428,59962188,48793829,40418570,3
% 3978556,28922361,24882297,21604866,18911743,16673076,14793223,13200432,11840126,10670021,9656714,8773847,8000413,7319513,6717133,5704611,4893824,4235225,3694171,3244723,2867824,2549415,2278089,2045264,1844198,1669786,1517791,1266823,1070101
% ,913525,787611,684915,600130,529474,470180,420041,377557,341034,309543,258632,219415,188580,164392,145207,129494,116479,105761,96919,89389,82900,77278,68154,61890,57130,53375],"entry":16},{"k":4,"left":"78723/8000","right":"159447/16000","l
% ower":[473607962,277739930,183144022,129948189,96938882,74999210,59659926,48510229,40152237,33727722,28685601,24658146,21392688,18709721,16480286,14609021,13024221,11671016,10507026,9499346,8621794,7853333,7176905,6578838,5574169,4769181,41
% 15942,3579234,3133869,2760855,2445485,2177073,1947046,1748661,1576318,1425687,1177337,983207,829075,704647,603249,506743,417677,344361,283941,234110,192990,159047,107878,72975,49162,32914,21826,14259,9095,5572,3167,1526,406,0,0,0,0,0],"uppe
% r":[475367325,281850642,188102567,135023509,101825177,79582571,63909494,52431138,43764206,37056110,31756356,27496253,24020471,21148614,18748746,16723287,14998726,13518925,12240222,11127987,10154804,9298731,8542044,7870028,6734229,5818141,50
% 68954,4449437,3931636,3494860,3123713,2805726,2531437,2293377,2085835,1904059,1601936,1363110,1171501,1016157,888515,782435,693470,618321,554380,499815,452674,411798,345144,293358,252343,219801,193695,172197,154308,139441,127037,116440,1072
% 96,99361,86430,77212,70109,64463],"entry":19},{"k":4,"left":"159447/16000","right":"20181/2000","lower":[475274437,281576243,187760531,134670225,101483294,79258397,63603903,52143171,43492708,36799484,31513333,27265482,23801423,20939535,1854
% 8788,16531865,14815295,13342621,12070070,10963532,9995746,9144743,8392651,7725068,6597384,5687341,4943752,4328846,3815376,3382713,3014845,2700002,2428726,2193548,1988252,1808008,1508808,1272842,1083919,930280,804151,699667,612325,538643,476
% 000,422156,375865,335750,269963,219177,179402,147380,121230,99964,82520,67953,55652,45354,36708,29400,17804,8369,1001,0],"upper":[476900619,285594932,192677799,139752306,106416802,83920910,67957054,56185942,47239922,40272657,34735403,302591
% 07,26587107,23537330,20976058,18804012,16946109,15344796,13955145,12741386,11675116,10733513,9898077,9153423,7888328,6861025,6015522,5312058,4720685,4219089,3790542,3421502,3101613,2822664,2578333,2363337,2003781,1717290,1485710,1296538,114
% 0022,1009126,898688,804833,724510,655529,595642,543439,457641,390420,336791,293815,258996,230160,206042,185837,168826,154238,141616,130635,112640,99445,89156,80920],"entry":21},{"k":4,"left":"20181/2000","right":"163449/16000","lower":[4768
% 16208,285325672,192337021,139397013,106070457,83590648,67644272,55890001,46959885,40007071,34483127,30018881,26358491,23318611,20766450,18602981,16753151,15159065,13775666,12567733,11506996,10570611,9739938,8999881,7743241,6722288,5882676,5
% 184136,4597388,4100180,3675192,3309562,2992939,2717115,2475240,2261971,1905693,1622377,1393769,1206559,1051806,922721,814096,721896,643044,574936,516032,464722,380010,313945,261686,219353,184593,156071,132461,112627,95796,81574,69507,59201,
% 42646,29287,18780,10462],"upper":[478325174,289275547,197236062,144506821,111069933,88349232,72116526,60069141,50856136,43638357,37869549,33180894,29314862,26088075,23365319,21045836,19053147,17328430,15825598,14507828,13345801,12315870,113
% 98799,10578567,9178241,8033844,7086291,6293350,5623109,5051646,4560907,4136275,3766494,3442600,3157654,2905829,2482214,2142139,1865293,1637545,1447885,1288322,1152923,1037200,937622,851605,776577,710852,602050,516116,447063,391228,345592,30
% 7579,275613,248641,225754,206041,188927,173988,149365,130907,116370,104652],"entry":22},{"k":4,"left":"163449/16000","right":"3309/320","lower":[478247543,289007593,196892075,144144989,110714730,88008674,71792551,59761432,50563963,43360389,
% 37604755,32928085,29073677,25856825,23143265,20832490,18848041,17130721,15634307,14322550,13166250,12141735,11229639,10414211,9022764,7885086,6943781,6156133,5490866,4924123,4437275,4016368,3650154,3329673,3047432,2797565,2377643,2041113,17
% 67575,1542092,1354485,1196988,1063634,949792,851890,766927,693044,628373,520920,436340,368816,313773,268318,230719,199347,172833,150222,130961,114476,100279,77230,58687,44001,32277],"upper":[479652704,292909849,201794815,149303195,115799276
% ,92881071,76400593,64092852,54624630,47164811,41170337,36273175,32215369,28812586,25928384,23460741,21331955,19482065,17863936,16439773,15179405,14058420,13056890,12158189,10616760,9349405,8294046,7406042,6651555,6005075,5447232,4962333,453
% 8219,4165165,3835605,3543157,3048485,2648533,2320751,2049307,1821873,1629438,1465257,1324181,1202162,1096192,1003343,921632,785448,677039,589323,517815,458902,409546,367817,332378,302097,275900,253070,233067,199907,174605,154483,138151],"en
% try":23},{"k":4,"left":"3309/320","right":"167451/16000","lower":[479580484,292639530,201443141,148930154,115430584,92525702,76061068,63769189,54316299,46870604,40889308,36004199,31958155,28565450,25690630,23231917,21111622,19269377,1765789
% 7,16239997,14985613,13870303,12874016,11980379,10448348,9188159,8139478,7257204,6508106,5866739,5313176,4832371,4412175,4042871,3716311,3426096,2935616,2539650,2215575,1946755,1721714,1531651,1369792,1230864,1110769,1006069,914561,834094,69
% 9576,592775,506802,436277,377692,328877,287851,252977,223087,197444,175335,156160,124739,99447,79273,63035],"upper":[480893267,296514138,206371153,154157810,120620256,97531030,80823262,68270692,58558802,50865321,44651062,39549302,35302074,3
% 1724425,28678942,26062547,23796473,21819758,20084323,18551482,17190275,15975577,14886818,13906802,12218452,10822289,9653340,8664629,7820431,7093671,6463677,5913687,5430637,5004036,4625686,4288643,3715523,3249006,2864224,2543579,2273357,2043
% 477,1846330,1676067,1528085,1398921,1285261,1184799,1016301,881156,771055,680619,605573,542346,488603,442686,403209,368902,338886,312486,268466,234381,207035,184687],"entry":25},{"k":4,"left":"167451/16000","right":"42363/4000","lower":[480
% 825316,296237715,206007042,153768478,120232947,97155784,80463230,67926272,58229636,50550358,44349414,39259915,35024712,31457398,28421589,25814443,23557206,21588471,19859989,18333728,16978828,15770133,14686951,13712324,12034014,10645564,9483
% 817,8501357,7663042,6941863,6316608,5771148,5292429,4869971,4494966,4160471,3592133,3130129,2749534,2431943,2164521,1937380,1742891,1575099,1429338,1301705,1189627,1090640,924187,790957,682874,593665,519139,456620,403728,358520,319576,28595
% 5,256778,231316,189242,155288,128006,105868],"upper":[482055588,300104144,210982306,159087769,125549450,102315187,85400251,72618149,62674054,54755268,48327161,43024791,38590609,34839353,31632885,28867277,26462853,24357776,22503131,20859417,
% 19394954,18083956,16905251,15841109,14000050,12469217,11180849,10085710,9146231,8333806,7626474,7006411,6459650,5974936,5543435,5157633,4498292,3958110,3509845,3134074,2815642,2543342,2308657,2104998,1927168,1771219,1633420,1511117,1304763,
% 1138059,1001346,888254,793764,713715,645320,586552,535739,491387,452427,418027,360342,315111,278530,248442],"entry":26},{"k":4,"left":"42363/4000","right":"171453/16000","lower":[481990912,299817526,210600357,158676213,125137450,101913919,8
% 5013525,72247107,62318076,54413988,47999299,42709686,38287903,34547370,31351042,28595101,26199964,24103312,22256024,20619293,19161543,17856957,16684245,15625898,13795664,12273209,10992678,9904412,8971407,8165122,7463074,6848059,6306123,5826
% 022,5398277,5015400,4361542,3826516,3383024,3010828,2695684,2426570,2194953,1994154,1818905,1664806,1528883,1408339,1204494,1040088,905735,794175,700458,621342,553989,496114,446014,402511,364540,331217,275740,230799,194431,164697],"upper":[
% 483147320,303695543,215646228,164111505,130605216,107251793,90149784,77153204,66988589,58852671,52216920,46717931,42099430,38175963,34808900,31893765,29350054,27115182,25139509,23382812,21812742,20402907,19131580,17980532,15981020,14309658,
% 12896001,11688633,10648197,9744585,8954574,8259283,7643849,7096253,6607025,6168080,5414290,4792890,4274211,3836952,3464453,3144334,2867123,2625452,2413496,2226790,2061155,1913567,1663137,1459416,1291276,1151257,1033518,933240,847132,772751,
% 708099,651422,601437,557130,482419,423183,374908,334947],"entry":27},{"k":4,"left":"171453/16000","right":"86727/8000","lower":[483085002,303393873,215239802,163670227,130160762,106816379,89727877,76747820,66597425,58477648,51855155,4636999
% 0,41764455,37852228,34496076,31591185,29057324,26831469,24863702,23114504,21551661,20148755,18883940,17739195,15751479,14089299,12684251,11484515,10451273,9554480,8770406,8080789,7470780,6928373,6443411,6007853,5260413,4644953,4131768,36987
% 32,3330123,3013742,2740110,2501773,2292835,2108368,1944976,1799499,1552164,1351235,1185883,1047774,931125,832070,747265,674027,610318,554689,505876,462820,390645,331916,284060,244643],"upper":[484175256,307304455,220382201,169249447,1358083
% 40,112361924,95093210,81897037,71524046,63179047,56342106,50650520,45850419,41756338,38229163,35164282,32480490,30114499,28016069,26144356,24466397,22955246,21588659,20347952,18184235,16366444,14821549,13496041,12348831,11348354,10470147,96
% 94284,9005012,8389551,7837801,7341102,6484168,5773532,5177026,4671416,4238508,3864692,3539502,3254762,3003973,2782119,2584547,2407833,2106354,1859457,1654437,1482629,1337279,1212834,1105438,1012195,930752,859066,795596,739122,643366,566680,
% 503725,451300],"entry":29},{"k":4,"left":"86727/8000","right":"35091/3200","lower":[484114394,306981665,219942791,168768646,135321222,111881511,94624642,81446721,71086383,62760028,55936153,50260054,45473851,41391702,37876543,34822744,321495
% 21,29793283,27703470,25839936,24169878,22666320,21306910,20073134,17922391,16114779,14579464,13262556,12123465,11130645,10259132,9489678,8806554,8196998,7650167,7157455,6307997,5604205,5014030,4513451,4085229,3715906,3394994,3114166,2866885
% ,2647714,2452822,2278664,1981071,1737680,1535975,1366477,1222574,1099728,994025,902318,822181,751813,689715,634676,541837,465978,403794,352206],"upper":[485145483,310947875,225211345,174524507,141182564,117669864,100255208,86874757,76305548
% ,67759952,60728219,54848430,49869606,45606648,41920088,38705376,35880823,33382545,31159751,29171055,27382967,25768047,24303585,22970487,20636863,18666699,16984523,15534815,14274836,13171642,12199570,11337612,10569126,9880578,9261246,8701906
% ,7732568,6924198,6241978,5660653,5160433,4726477,4347301,4013946,3719184,3457370,3223326,3013210,2652833,2355751,2107670,1898589,1720664,1567518,1434678,1318761,1217028,1127162,1047334,976045,854502,756209,674906,606813],"entry":30},{"k":4,
% "left":"35091/3200","right":"11091/1000","lower":[485085120,310595994,224727570,173990886,140638885,117129484,99724348,86364304,75806151,67282295,60264163,54401734,49438378,45188512,41515254,38312750,35499747,33012116,30798848,28819277,2704
% 0051,25433601,23977079,22651667,20332407,18373704,16702455,15262685,14011877,12917346,11952877,11098205,10336797,9655108,9041613,8487037,7526445,6726081,6051207,5475963,4981561,4553052,4178966,3850293,3559729,3301157,3070354,2863384,2507979
% ,2215193,1971150,1764984,1588971,1437929,1307314,1193373,1093358,1005205,927118,857602,739506,642497,562325,495413],"upper":[486063553,314644574,230157883,179963597,146756183,123205053,105665784,92117181,81363897,72626858,65406626,59343590,
% 54188992,49758925,45914029,42549609,39583717,36952095,34603413,32495800,30595336,28874233,27309398,25881216,23371966,21243380,19417652,17837456,16458694,15246769,14174895,13221056,12367671,11600492,10908178,10281052,9189701,8274391,7497915,
% 6832857,6257786,5756769,5317204,4929087,4584519,4277336,4001741,3753424,3325367,2970461,2672248,2419414,2203142,2016051,1852992,1710126,1584184,1472402,1372666,1283272,1130187,1005337,901508,814000],"entry":31}]}
%END_DATA
%BEGIN_DATA anchors.json
% {"site_denominator":1000,"mass_denominator":10000000000000,"laws":{"3":[[[55,1255338661825],[77,1469021325252],[393,4108095201737],[457,250542312833],[724,1658714639275],[821,693349989197],[927,444902100026],[968,65687334977],[984,465340140
% 62],[996,7424226452],[998,390194364]],[[55,1311807923562],[77,1407204066580],[393,4145771693050],[457,206811773705],[724,1665641198044],[821,691911513057],[927,448854984663],[968,66477908286],[984,47462478123],[996,7643481708],[998,41297922
% 2]],[[55,1366713625568],[77,1347271061536],[393,4181355644595],[457,165149909864],[724,1672043031418],[821,690717283486],[927,452767731344],[968,67275476932],[984,48401740784],[996,7867644127],[998,436850346]],[[55,1421872880478],[77,128706
% 0422479],[393,4217180345951],[457,123271122498],[724,1678477042317],[821,689464158407],[927,456691131785],[968,68068607561],[984,49356853088],[996,8094149084],[998,463286352]],[[55,1477688295200],[77,1226104314041],[393,4253603585161],[457,
% 80851118915],[724,1684988540233],[821,688142092575],[927,460614776419],[968,68870281254],[984,50319342053],[996,8328136691],[998,489517458]],[[55,1533992435041],[77,1164594679800],[393,4290511215092],[457,37985140748],[724,1691574086027],[8
% 21,686745843151],[927,464544815385],[968,69674460321],[984,51293085374],[996,8567341281],[998,516897780]],[[55,1688259942015],[77,884854664236],[100,123359686511],[393,4319530226674],[724,1698116234269],[821,685278087265],[927,468486284259]
% ,[968,70478431313],[984,52279438045],[996,8811203704],[998,545801709]],[[19,122124917354],[55,1843729434970],[100,749302041823],[393,4290807791309],[724,1703405958860],[821,684007363322],[927,472423636858],[968,71284919207],[984,53277872104
% ],[996,9059697530],[998,576366663]],[[19,373865405818],[55,1318230738135],[100,1041058248075],[393,4262784407243],[724,1708707716437],[821,682686310754],[927,476362314455],[968,72096287248],[984,54286494228],[996,9314160206],[998,607917401]
% ],[[19,629705773895],[55,784107991402],[100,1337597930418],[393,4234468200395],[724,1714099474231],[821,681282010782],[927,480305909629],[968,72912894288],[984,55304226144],[996,9575643721],[998,639945095]],[[19,886440329289],[55,2481008966
% 00],[100,1635200473893],[393,4206087472615],[724,1719503664542],[821,679835904289],[927,484246990942],[968,73736928692],[984,56330648367],[996,9844104238],[998,672586533]],[[19,1017788494948],[100,1751229701876],[318,38194498458],[393,41583
% 33975185],[724,1725238535632],[821,678261898328],[927,488197115404],[968,74561508080],[984,57369826868],[996,10117221360],[998,707223861]],[[19,1040935293886],[100,1711126856229],[318,108600123411],[393,4094440206489],[724,1731238566445],[8
% 21,676532073379],[927,492193207473],[968,75365600164],[984,58430535887],[996,10392056890],[998,745479747]],[[19,1063072133071],[100,1673134360078],[318,174998160585],[393,4033716610870],[724,1736833912981],[821,674922086514],[927,4961910571
% 36],[968,76170684251],[984,59502779409],[996,10673316619],[998,784898486]],[[19,1085450323855],[100,1634690304050],[318,242183268642],[393,3972393888844],[724,1742492488933],[821,673248017142],[927,500186417111],[968,76987160634],[984,60579
% 901708],[996,10964711262],[998,823517819]],[[19,1105276691615],[100,1601365578268],[318,300746124512],[393,3917489964229],[724,1747723880176],[821,671613769656],[927,504183438554],[968,77806453415],[984,61668132284],[996,11262304603],[998,8
% 63662688]],[[19,1123567768724],[100,1571131472029],[318,354111828612],[393,3866453200677],[724,1752699521039],[821,669987148241],[927,508180598437],[968,78630399177],[984,62766046477],[996,11567277294],[998,904739293]],[[19,1142084178887],[
% 100,1540473339509],[318,408251676090],[393,3814810966681],[724,1757764631250],[821,668269986713],[927,512190362459],[968,79450707811],[984,63879288742],[996,11875893696],[998,948968162]],[[19,1160839059698],[100,1509371104288],[318,46317122
% 1256],[393,3762567345511],[724,1762911063057],[821,666469226176],[927,516210615157],[968,80267698616],[984,65008191105],[996,12187898867],[998,996576269]],[[19,1179627993892],[100,1478214992026],[318,518255192801],[393,3710182186676],[724,1
% 768082830645],[821,664615254448],[927,520233440234],[968,81087359821],[984,66148507804],[996,12506152039],[998,1046089614]],[[19,1198752232675],[100,1446412123756],[318,574533481760],[393,3656853681112],[724,1773407066641],[821,662630710414
% ],[927,524278788948],[968,81900145197],[984,67304180797],[996,12829252767],[998,1098335933]],[[19,1218427341845],[100,1413512244104],[318,632938657590],[393,3601805695168],[724,1779063735755],[821,660384040323],[927,528395567178],[968,82672
% 611596],[984,68494193865],[996,13146663242],[998,1159249334]],[[19,1238293228108],[100,1380252479098],[318,692025771393],[393,3546217455368],[724,1784802597583],[821,658053439870],[927,532519587929],[968,83447793293],[984,69694245210],[996,
% 13471919218],[998,1221482930]],[[19,1258281293814],[100,1346770121163],[318,751544614631],[393,3490286743898],[724,1790591313623],[821,655657664075],[927,536647276930],[968,84226308744],[984,70904618480],[996,13804738298],[998,1285306344]],
% [[19,1278498218722],[100,1312858019818],[318,811832267920],[393,3433760148388],[724,1796456722165],[821,653186914688],[927,540776537710],[968,85012386049],[984,72121642400],[996,14147788560],[998,1349353580]],[[19,1298953265460],[100,127848
% 8991396],[318,873002164215],[393,3376523895263],[724,1802450380274],[821,650594423018],[927,544933081114],[968,85780086959],[984,73364744878],[996,14487834402],[998,1421133021]],[[19,1319649769557],[100,1243666485526],[318,934989333406],[39
% 3,3318648079856],[724,1808539335982],[821,647908313896],[927,549104405136],[968,86540148842],[984,74625962015],[996,14830628432],[998,1497537352]],[[19,1340748942573],[100,1208047649259],[318,998528087282],[393,3259516865304],[724,181486873
% 6213],[821,645023052297],[927,553328572438],[968,87267052862],[984,75919882802],[996,15167879203],[998,1583279767]],[[19,1362417006105],[100,1171287229084],[318,1064325054130],[393,3198544137529],[724,1821572513668],[821,641841075490],[927,
% 557642190548],[968,87934486369],[984,77262504966],[996,15489998714],[998,1683803397]],[[19,613109681582],[55,1782246596592],[318,1384091387604],[393,3004650013739],[724,1831078581399],[821,638036650231],[927,561954406177],[968,88608760075],
% [984,78618611828],[996,15817331117],[998,1787979656]],[[19,633919939736],[55,1759929825700],[318,1396475016006],[393,2988689844335],[724,1811316818354],[773,31083333826],[821,624803182344],[927,566487568995],[968,89254708041],[984,799945660
% 56],[996,16148739074],[998,1896457533]],[[19,631199567536],[55,1769872926791],[318,1367596429882],[393,3009945854275],[724,1766961483835],[773,91507573680],[821,601876972217],[927,571297955843],[968,89850835896],[984,81398453424],[996,16480
% 621501],[998,2011325120]],[[19,627763635041],[55,1780812416731],[318,1337458294168],[393,3032345179133],[724,1721717655924],[773,153069967624],[821,578495203374],[927,576131733938],[968,90439292888],[984,82819044637],[996,16816976586],[998,
% 2130599956]],[[19,623974051146],[55,1792262148573],[318,1306598045398],[393,3055424246871],[724,1675805908997],[773,215534109222],[821,554725406002],[927,580986250811],[968,91022586023],[984,84254478105],[996,17159007476],[998,2253761376]],
% [[19,620530564304],[55,1803287281868],[318,1275993514060],[393,3078357887271],[724,1629564633865],[773,278546482329],[821,530668373051],[927,585854892446],[968,91607702689],[984,85699216367],[996,17510839891],[998,2378611859]],[[19,61666551
% 0677],[55,1814913239595],[318,1244595016467],[393,3102017632638],[724,1582736693219],[773,342322889829],[821,506282323768],[927,590750738878],[968,92170939464],[984,87174000259],[996,17857026319],[998,2513988887]],[[19,612290939770],[55,182
% 7291875375],[318,1211900565436],[393,3126946935285],[724,1534478173804],[773,408077910126],[821,481066253790],[927,595702463993],[968,92711307290],[984,88673500316],[996,18203326764],[998,2656748051]],[[19,607788817173],[55,1839844609108],[
% 318,1179162934018],[393,3151872020811],[724,1486376701841],[773,473582939780],[821,455928300704],[927,600642281373],[968,93257734414],[984,90183427466],[996,18557452043],[998,2802781269]],[[19,602812707715],[55,1853073461249],[318,114547667
% 0006],[393,3177687606027],[724,1437373881850],[773,540335639983],[821,430247164876],[927,605622807927],[968,93784408562],[984,91717204164],[996,18912323363],[998,2956124278]],[[19,596885249968],[55,1867626763359],[318,1110066582170],[393,32
% 05079583935],[724,1387011274652],[773,608927010595],[821,403792991421],[927,610671315990],[968,94266396662],[984,93293735497],[996,19254766730],[998,3124329021]]],"4":[[[2,55748572388],[231,2125860111026],[298,3062857197161],[643,3706777773
% 366],[724,768701845269],[835,4718443033],[901,136021200450],[908,139055219469],[999,259637838]],[[19,868109661595],[393,5879694532288],[548,401256523718],[724,2629022127906],[919,202616577249],[923,19025365019],[998,88778618],[999,186433607
% ]],[[19,469855467930],[100,510428222740],[393,5939072785429],[724,2788404659987],[860,85464725677],[927,205975716670],[984,485540947],[998,288136609],[999,24744011]],[[19,625952229763],[298,1527712733747],[393,4561745881065],[724,2958864122
% 961],[860,71714957750],[927,251584717466],[984,2163712603],[998,156262464],[999,105382181]],[[19,537811657575],[318,3077878273945],[393,2905638142202],[724,3121094012934],[860,50444742296],[927,302470835594],[984,4447323766],[998,39090728],
% [999,175920960]],[[6,350011017426],[318,5088927537661],[393,788280030079],[724,3404591736223],[927,360535258016],[983,468247564],[984,6994354887],[999,191818144]],[[6,478159630197],[318,4387281118404],[393,1359397979075],[724,3345556808108]
% ,[927,418131325535],[984,11290080613],[998,6385907],[999,176672161]],[[6,530507587240],[298,3294483133579],[393,2381003913404],[724,3300884424848],[927,476220266678],[983,1472210303],[984,15246420648],[999,182043300]],[[19,214030663864],[10
% 0,904909471731],[298,1795238736333],[393,3301008541079],[724,3221138553433],[927,540679139877],[984,22644765439],[998,342518351],[999,7609893]],[[19,473048158870],[100,790458286291],[298,1157319645072],[393,3793209888659],[724,3147699848088
% ],[927,607833825650],[984,29531451158],[995,502291889],[998,396604323]],[[19,130176057170],[100,1019562326061],[231,1359824813283],[393,3477790574747],[643,372435136601],[724,2922244990726],[927,678549379870],[984,37609936724],[995,13952273
% 80],[998,411557438]],[[19,731408910485],[231,1996745171000],[393,3143392127812],[643,555975169496],[724,2772126117785],[927,749983778816],[984,47227114185],[995,2704604788],[998,437005633]],[[19,645107840641],[231,609105424978],[298,4015498
% 986539],[643,1576382933358],[724,2265552024277],[927,825050958212],[984,58173979460],[995,4690912778],[998,436939757]],[[19,370055150026],[231,3107701087580],[298,1497018643877],[643,2124456933422],[724,1920754308822],[927,901336943524],[98
% 4,70772656315],[995,7438692805],[998,465583629]],[[126,950451248750],[231,3718856825494],[643,2715722144225],[724,1538535098658],[927,979777375932],[984,84887321431],[995,11252171802],[998,517813708]],[[126,798804133477],[182,2649036988599]
% ,[231,912238928861],[643,3336985421557],[724,1125363101491],[927,1060012214739],[984,100586103870],[995,16277437667],[998,695669739]]]}}
%END_DATA


==> anc/logs/clean-source-overrides/audit/audit/check_inputs.py <==
"""Check the published table, atomic trials and embedded panel witnesses using exact rationals."""
import ast
import json
import re
from fractions import Fraction as Q
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
SUP = ROOT / "supplement"


def require(test, detail):
    if not test:
        raise ValueError(detail)


def between(text, first, last):
    return text.split(first, 1)[1].split(last, 1)[0]


def witness_checks(tex):
    for name in ("boxes3.json", "boxes4.json", "anchors.json"):
        block = between(tex, "%BEGIN_DATA " + name + "\n", "%END_DATA")
        obj = json.loads("".join(line.removeprefix("% ") for line in block.splitlines()))
        require(obj == json.loads((SUP / "certificate" / name).read_bytes()), name)
    for k, count in ((3, 40), (4, 16)):
        obj = json.loads((SUP / "certificate" / f"boxes{k}.json").read_bytes())
        panels, orders = obj["panels"], obj["orders"]
        require(len(panels) == count and len(orders) == len(set(orders)) == 64, f"k={k} sizes")
        require(orders == sorted(orders) and orders[0] == 1, "orders")
        prev = None
        for panel in panels:
            lo, hi = Q(panel["left"]), Q(panel["right"])
            require(lo < hi and (prev is None or lo == prev), "panel joins")
            prev = hi
            require(len(panel["lower"]) == len(panel["upper"]) == 64, "panel face lengths")
            require(all(0 <= a <= b for a, b in zip(panel["lower"], panel["upper"])), "panel faces")
    print("TeX global data agree with the three JSON witnesses. Panel counts 40 and 16.")


def paper_rows(tex):
    block = between(tex, r"\label{tab:trial-results}", r"\end{tabular}")
    result = {}
    for line in block.splitlines():
        if not re.match(r"\d+&", line):
            continue
        cells = line.removesuffix(r"\\").split("&")
        require(len(cells) == 6, line)
        for k, left, right in (cells[:3], cells[3:]):
            result[int(k)] = (Q(left), Q(right))
    require(set(result) == set(range(3, 11)), "eight table rows")
    return result


def paper_trials(tex):
    section = between(tex, r"\label{app:trials}", "Enumerating products")
    table = between(section, r"Site&Mass&Site&Mass&Site&Mass&Site&Mass\\\midrule", r"\bottomrule")
    laws = {k: [] for k in range(3, 11)}
    def add(k, site, mass, sden, mden):
        if site:
            laws[k].append((Q(site)/sden, Q(mass)/mden))
    for line in table.strip().splitlines():
        a,b,c,d,e,f,g,h = line.removesuffix(r"\\").split("&")
        for site,mass in ((a,b),(c,d)):
            add(3,site,mass,2**26,2**26)
        for site,mass in ((e,f),(g,h)):
            add(4,site,mass,10**5,10**5)
    five = between(section, "For $k=5$ use $t=", "For $6\\le k")
    times = {5: Q(five.split("$",1)[0])}
    for site,mass in re.findall(r"\((\d+),(\d+)\)", five):
        add(5,site,mass,10**8,10**8)
    table = between(section, r"First site&Second site\\\midrule", r"\bottomrule")
    for line in table.strip().splitlines():
        k,t,s1,s2 = line.removesuffix(r"\\").split("&")
        times[int(k)] = Q(t)
        for s in (s1,s2):
            add(int(k),s,1,1,2)
    return laws,times


def main():
    tex = (ROOT / "paper" / "achlioptas-vorobyev-sp-refined.tex").read_text()
    lean = (SUP / "endpoint-lean/EndpointAudit/Inputs.lean").read_text()
    rows = paper_rows(tex)
    laws,times = paper_trials(tex)
    for k in range(3, 11):
        block = between(lean, f"def row{k} : Trial :=", "⟩")
        match = re.search(r"⟨(\d+),\s*(\d+),\s*(\d+),\s*(\d+),\s*(\d+),\s*(\d+),",block)
        number,left,right,t,sd,md = map(int, match.groups())
        l,r = rows[k]
        require(k == number and (l,r) == (Q(left,10**10),Q(right,10**10)), f"row{k} endpoints")
        require(Q(t,10**10) == times.get(k,r), f"k={k} trial density")
        atoms = sorted((Q(int(s),sd),Q(int(w),md)) for s,w in re.findall(r"\((\d+),\s*(\d+)\)",block))
        require(atoms == sorted(laws[k]), f"k={k} trial")
        require(all(0<=s<1 and w>0 for s,w in atoms) and sum(w for s,w in atoms)==1, "normalization")
        require(0 < r-l < Q("0.0033"), f"k={k} width")
        print(f"k={k} exact endpoints, trial density and {len(atoms)} atoms agree")
    require(rows[3] == (Q("4.2667842934"),Q("4.2667842941")), "printed k=3 bracket")
    require(rows[3][1]-rows[3][0] == Q(7,10**10), "k=3 width")
    # The Arb cross-check has its own literal inputs. Compare them without
    # loading Arb or executing the program in the source-consistency check.
    left_script = (SUP/"k3-residual/printed_left.py").read_text()
    assignments = {stmt.targets[0].id: stmt.value for stmt in ast.parse(left_script).body
                   if isinstance(stmt,ast.Assign) and isinstance(stmt.targets[0],ast.Name)}
    require(ast.unparse(assignments["DEN"]).replace(" ","") == "2**26", "Arb dyadic scale")
    independent = [(Q(s,2**26),Q(w,2**26)) for s,w in ast.literal_eval(assignments["RAW"])]
    require(sorted(independent)==sorted(laws[3]),"Arb independent left trial")
    density = assignments["L"]
    require(isinstance(density,ast.Call) and isinstance(density.func,ast.Name) and
            density.func.id == "Fraction" and Q(ast.literal_eval(density.args[0])) == rows[3][0],
            "Arb left density")
    proof = (SUP/"endpoint-lean/PrintedLeft.lean").read_text()
    literal = re.search(r"^def density := rat (\d+) \(10\^(\d+)\)",proof,re.M)
    if literal:
        require(Q(int(literal[1]),10**int(literal[2])) == rows[3][0],"Lean residual density")
    else:
        require("def density := row3.left" in proof,"Lean residual density binding")
    abstract = between(tex, r"\begin{abstract}", r"\end{abstract}")
    require(r"at most $4.2667842941$" in abstract and r"[4.2667842934,\,4.2667842941]" in abstract, "abstract")
    witness_checks(tex)
    print("PASS exact manuscript-to-certificate checks")


if __name__ == "__main__":
    main()


==> anc/logs/clean-source-overrides/audit/audit/check_margins.py <==
"""Compare 3-SAT Lean executable output against the numerical inequalities printed in B.1."""
import argparse
from fractions import Fraction as Q
from pathlib import Path
import re


def bound(line, label, places):
    match = re.search(re.escape(label)+r"=(-?\d+)\.\.(-?\d+)\s+e-(\d+)", line)
    if match is None:
        raise ValueError(f"missing interval {label}")
    low,high,p = map(int,match.groups())
    if p != places or low > high:
        raise ValueError(f"malformed interval {label}")
    return Q(low,10**p), Q(high,10**p)


def verify(left_text, right_text):
    if "density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H=8192" not in left_text:
        raise ValueError("wrong left test")
    for label, limit in (("trial_score","-5.8044e-11"), ("finite_gain","3.540e-11"),
                         ("tail_gain","2.0e-12"), ("selected_score_upper","-2.06e-11")):
        _,upper = bound(left_text,label,24)
        if upper >= Q(limit):
            raise ArithmeticError(f"{label} fails the printed upper bound {limit}")
    line = next(row for row in right_text.splitlines() if row.startswith("k=3 "))
    if "left_1e-10=42667842934 right_1e-10=42667842941" not in line:
        raise ValueError("wrong printed test densities")
    for label, limit in (("trial_score_at_right","6.73e-12"),("trial_score_at_4.26678429403","2.55e-13")):
        lower,_ = bound(line,label,25)
        if lower <= Q(limit):
            raise ArithmeticError(f"{label} fails the printed lower bound {limit}")
    print("PASS numerical bounds in B.1 against the Lean output")


if __name__ == "__main__":
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("left_log",type=Path)
    p.add_argument("trial_log",type=Path)
    args = p.parse_args()
    verify(args.left_log.read_text(),args.trial_log.read_text())


==> anc/logs/clean-source-overrides/audit/supplement/endpoint-lean/README.txt <==
Lean certificates for the Achlioptas–Vorobyev manuscript

Use the toolchain in lean-toolchain (Lean 4.24.0). Keep ../certificate next
to this directory. From this directory run

    lake build
    lake exe audit
    lake exe k3Residual
    lake exe globalAudit

The default build elaborates the named theorems in EndpointChecks.lean,
PanelChecks.lean and GlobalChecks.lean. The numerical theorems use
native_decide and hence the Lean native compiler. The real-analysis and
probabilistic arguments identifying the finite tests are in the manuscript.

EndpointAudit contains the exact decimal ticks and rational trial laws for
the eight printed intervals. ThreeScore computes rigorous 32-mode trial
score enclosures at the printed 3-SAT right endpoint and at the additional
density 4.26678429403. PrintedLeft.lean gives the 3-SAT squared-residual check at the printed
left endpoint and its native_decide theorem. Its executable is k3Residual. FourPanel provides an
additional auxiliary trial comparison.

PanelChecks reads ../certificate/boxes3.json, boxes4.json and anchors.json
at compile time. It checks both density partitions, all 56 rational anchors
and the 4-SAT trial in its own panel.

GlobalAudit/Orbit.lean rebuilds the Fourier kernels, encloses the image of
each full box and follows the ordinary orbit from the point mass at 1/2 for
every density in the box's panel. The stored depth determines how many
steps to calculate. The entry, invariance and inverse inequalities are
checked on the resulting intervals. GlobalAudit/Packed.lean implements
signed matrix products with unbounded integers and outward error bounds.

GlobalAudit/GramData.lean builds the binomial coefficients, polynomial cell
averages, Fourier weights and full Gram integrals. GlobalAudit/Spectral.lean
computes the active coordinates, damping bounds, normalized matrices and
every pivot in their interval Schur complements. GlobalAudit/Scalars.lean
checks the finite common-class inequalities, contraction majorants and
large-k starting constants.

The executable globalAudit prints all 56 orbit records, 22 Gram records and
the scalar outcomes. For a single part, use e.g. lake exe globalAudit orbit 3,
lake exe globalAudit gram 5 or lake exe globalAudit scalars. Each reported
margin or pivot is rounded down, and each inverse upper bound is rounded up.
Rates in the Gram records are rounded outward in units of 10^-8.


==> anc/logs/clean-sources.sha256 <==
f68adc1419eef622ff91e2d848014c6ff87d6c6aeb9585d224a2f20a5c3890b5  audit/audit/check_inputs.py
44ebbb8010b6438002d8a9dba5a298693758cd8b72c2060b28ea3c3e9d49e6fa  audit/audit/check_margins.py
2e5b60718a960b605216acf4ebf1e8fcde4c9d53d29b07348d9b79f8b586beac  audit/paper/achlioptas-vorobyev-sp-refined.pdf
3428ebea104670e80c7cfa35dd282b7144b2c846ef47724899a69149e2cb3ca5  audit/paper/achlioptas-vorobyev-sp-refined.tex
61d2868c6e6eb3dfe330216113f0d6028291ba13ad75b22756df0391ea44a44b  audit/supplement/analysis-lean/AllKAxioms.lean
826adb5f33cb2d72c958ec5e6100f9aa7d1797d5380d24563ac119a5f870bb04  audit/supplement/analysis-lean/LinkedAxioms.lean
80c161c2a878c84e9cc257b5d3993bae68da63abef34c65eac460288790e9760  audit/supplement/analysis-lean/PrintAxioms.lean
80d8faf1c9e06d03a865d7cb3afb97332b31e3421b84332acf296342c93243ac  audit/supplement/analysis-lean/SPAnalysis/ActiveBlock.lean
3c72451a8386ef4888728cd7b1d304fa1f1a1271ecf42a3941593b7bbd290c4c  audit/supplement/analysis-lean/SPAnalysis/ActiveWeights.lean
2beebf0d218c2607378afeffa5e3e56d09f9edac039a2c8bb35a47f6083987f4  audit/supplement/analysis-lean/SPAnalysis/AllK.lean
073d87087d7f5b05cdb47791555a3d2e52bbb00099d9898d9b2c029cfddb54a9  audit/supplement/analysis-lean/SPAnalysis/Binomial.lean
2756e57a8f1fa7786dc8c0a54e3ac15c43417941fbb5a7f9fce3f0b930e298fe  audit/supplement/analysis-lean/SPAnalysis/Caps.lean
ca967583ad0816210e6c52416b6c4a57126282123a43c96a3e759efadd15b263  audit/supplement/analysis-lean/SPAnalysis/CellPowerTable.lean
74d7f91fe2c73eb30b8069f8300022c8a51c268f098dab47968dd8cd9251eec2  audit/supplement/analysis-lean/SPAnalysis/CheckedCellWeights.lean
10e2155ba30b86146e7792273be5aa48721ab57f00a3ad386274e6027be7f591  audit/supplement/analysis-lean/SPAnalysis/CheckedCis.lean
5c60a1f972322d495c5bd5cc9d5cb6a9aba5c302aa67ef3594ca0d7ab9dd8a7e  audit/supplement/analysis-lean/SPAnalysis/CheckedDamping.lean
06964dd479957dbc3f15490c0908ce02c172a05a006b877f6e284eaab2478b52  audit/supplement/analysis-lean/SPAnalysis/CheckedExpNeg.lean
7ce0cb54341d486bf48bc98f3d70f12cca0fbfefa6c1da47d82bc86fdf86ce1d  audit/supplement/analysis-lean/SPAnalysis/CheckedExpSeries.lean
280bcb00c62f4eae2ed6eddc242f2940189eb0175c827dbc76ccc22be6cd193c  audit/supplement/analysis-lean/SPAnalysis/CheckedGramEntry.lean
47053226108b6ae39d37f4ba84ad69ac68830b7bf008870ca0404f19abeb02f0  audit/supplement/analysis-lean/SPAnalysis/CheckedGramMoments.lean
055a56f38287413fc400a99793502b08f04ac9c1aa85a6ad89f0ca2f55211ac4  audit/supplement/analysis-lean/SPAnalysis/CheckedLogRange.lean
f90fb4a7f57425ff50481d61458e6933a1dbeda0fc671218b8d5cf1ac2a96c1a  audit/supplement/analysis-lean/SPAnalysis/CheckedMatrix.lean
85764429bf369e8b53d4ca43da846cdd77bf760b83d16e14759e079441f66351  audit/supplement/analysis-lean/SPAnalysis/CheckedOddSeries.lean
0097610800588a43e99641a36a61d6ac9f5bc13ad18045ba82137ad7f88f5ae1  audit/supplement/analysis-lean/SPAnalysis/CheckedResidual.lean
0da3ab4c8f1eebd147c2318658c88b2ab434b18ca0bc0078c13f42e3c7868c8e  audit/supplement/analysis-lean/SPAnalysis/CheckedSections.lean
15076f95c6e7cefb789d37e3597d38543497e0f9571754f7d77de70018a2e665  audit/supplement/analysis-lean/SPAnalysis/Checker.lean
cbec499450b41dbb6559d0a4a0065ba63b7392c94ba20261727966b3857e9a8b  audit/supplement/analysis-lean/SPAnalysis/CheckerTables.lean
1069b12e9e4259c27d8933d3033eecbd6c5e2e290a823849d74e2be79c1e09d5  audit/supplement/analysis-lean/SPAnalysis/CisTaylor.lean
a183c98eea203f7b7b2e510505aae0f502419f9be7e39a2ea5f2a5e3b9681c36  audit/supplement/analysis-lean/SPAnalysis/CoefficientMeasure.lean
45ab79a12d0a8a01299df368ea220cf500a512af3952a0ee0bb89d4f4355f596  audit/supplement/analysis-lean/SPAnalysis/ColumnLoops.lean
83d58299233b0d424106824b0fd33a54c730b8c7f9f93b9bd9a8fad5ee7701cf  audit/supplement/analysis-lean/SPAnalysis/Common.lean
4d9d3363aaa2f10eb90c06086106d88dba57d40b8ac2e208dfc45fa32bd044bc  audit/supplement/analysis-lean/SPAnalysis/CommonGram.lean
0cd051712ecf3c80b3a201ea929aa08d3befb7f492b6bde4e2c54c756e8f302b  audit/supplement/analysis-lean/SPAnalysis/CommonInvariance.lean
918ce27690820418599cc92f594e7ef5324c4081bd10ea0d8358dfa2cfd728a8  audit/supplement/analysis-lean/SPAnalysis/CommonInverse.lean
5c9d0a8d216c8906199461becc080889bdfe41ca0d6931a369dbbdf9aaaa1cc7  audit/supplement/analysis-lean/SPAnalysis/CommonResidual.lean
87eed3b221f0d9e9e98d9d77746bd48d5ca6efd0af0d7703e9db937885f5e3ba  audit/supplement/analysis-lean/SPAnalysis/CommonWeights.lean
9253c8e1ae4bdd3bc302e7099aec214a81228ba04dad2940a8182f63ba8c9e84  audit/supplement/analysis-lean/SPAnalysis/CompactCarriers.lean
21b954a8c9562fdaa0b1113c7ba9ccb694f0db170bdda3fbbb6e079dfde88d59  audit/supplement/analysis-lean/SPAnalysis/CompactLaws.lean
73fdf80abb24c8a3e5e58eaf5509df3e446c9f6775352ad6735ed6fff9132e12  audit/supplement/analysis-lean/SPAnalysis/Compound.lean
df8204e657d2fc9addf839969459a2943bfe9c1d50e8819209aece23275f205f  audit/supplement/analysis-lean/SPAnalysis/Continuity.lean
53ac328f7f0304b906a43c62b73fa432e80595003acbb8b26fab51cf3523553c  audit/supplement/analysis-lean/SPAnalysis/CoordinateGram.lean
4b6a73a32f571a828fd3e019f7eaae182e2569eaa6859ab933f391147aa119ba  audit/supplement/analysis-lean/SPAnalysis/CoordinateProbes.lean
d6d1c76b74b37267f4c5481717972b29a6885b206ac273e68a3040913da2ce45  audit/supplement/analysis-lean/SPAnalysis/DampedGram.lean
7cac0206cb6c562e4e1dc127567c340113c776e87e915a6ff0b59bd1ab0f110e  audit/supplement/analysis-lean/SPAnalysis/DensityDerivative.lean
d6a77e06a39579e5b36aa61d521301faf09f92ba4aad2ef778b6083d0f95e882  audit/supplement/analysis-lean/SPAnalysis/DensityPanels.lean
294c51ae99eb4784ee342e9da59830a291e353152a6ebfc2aa77af76701f998c  audit/supplement/analysis-lean/SPAnalysis/DiscreteProducts.lean
4899f7c9c1463eec20bc6d227385185ab17e51f1b19f63f381bf59f94dafcbd1  audit/supplement/analysis-lean/SPAnalysis/DoubleSite.lean
564b8ec3546783497f7f4dfa2ba6fb5738cab2aa7fe3b0d8a02b0568c2ff88c9  audit/supplement/analysis-lean/SPAnalysis/EndpointWeights.lean
4ec8cfeb66d2d91650fe07bdcc86c204734e55c966b578cfdb77bc0e7a518bb4  audit/supplement/analysis-lean/SPAnalysis/Envelope.lean
5abf11dc5edaf1453a37e632f7f114dfd67beae0ae911d284b33477a0fb543f7  audit/supplement/analysis-lean/SPAnalysis/ExpectedMesh.lean
2b94d31da5fd8b5d0d87f6a5f09b14cda53b699b3136aed0172e368036c5b23e  audit/supplement/analysis-lean/SPAnalysis/ExpectedRadial.lean
271a0c6a4ba1315a705b74d1e410b4e5000eb642715c56df1c92f6a408afa720  audit/supplement/analysis-lean/SPAnalysis/ExpectedSite.lean
178f47dc05c71ec5bb3be50b62d278260823e240b23d3241f2a0e23c7f01dacf  audit/supplement/analysis-lean/SPAnalysis/ExpectedSiteMesh.lean
5ed237fa464f15be0e30c5fcba5603f0b642a3bac67dd2d98f9f64d7f9d0b0c3  audit/supplement/analysis-lean/SPAnalysis/FeatureCellAverages.lean
f5fafa0dc769794a02cb179c1a37f196f407169aafc6467324a72c59209a4823  audit/supplement/analysis-lean/SPAnalysis/FeatureGramIntegral.lean
0042bf27be6d1e4d4c29252ee9e41d1d563da35540a82dabf5e077262eb17ff6  audit/supplement/analysis-lean/SPAnalysis/FeatureSpace.lean
dc2175419db22329d9a930d96b37fc9ca9d368cc3878caa6ef5869edafdebcde  audit/supplement/analysis-lean/SPAnalysis/FeatureTableFacts.lean
2b17c05ae01750ff3f29088eb91945c0f37d102b87891429b518b98ff6004aa7  audit/supplement/analysis-lean/SPAnalysis/FieldAttenuation.lean
446fcc46e6a841f21f54857e0fb14aaca58e651a9613cb6091b216fad51435f2  audit/supplement/analysis-lean/SPAnalysis/FieldBounds.lean
c46b3c281e22b1be0858b3dfa8e25fe67452850622feeebfb7f4828e6ec858af  audit/supplement/analysis-lean/SPAnalysis/FieldCosh.lean
7907d7568f74312646fca19b8aec93888091c25a084390c43f9573d4a1de7695  audit/supplement/analysis-lean/SPAnalysis/FieldModes.lean
8e12d3d5fa3e347672b650ff9d60cdc11c57490c9261ae191b0cef1ccf17c41d  audit/supplement/analysis-lean/SPAnalysis/FieldResponse.lean
b13371910ced166339001fe6abbeb85737325278c22873571350ed9bd308e692  audit/supplement/analysis-lean/SPAnalysis/Fields.lean
164ca39664f286c7c38e35d7762a1da13703f67cb09c09ae4dd1793e3e413c0e  audit/supplement/analysis-lean/SPAnalysis/FiniteMesh.lean
2f6a416b73b089b48af17dd1044096de67cd4491403109f28ce2ed718b205efa  audit/supplement/analysis-lean/SPAnalysis/FiniteMomentGrid.lean
c282dbf8cb2361b852da61495b385397c6716119829cc34ddd8253f3852bdc4c  audit/supplement/analysis-lean/SPAnalysis/FiniteResponseGaps.lean
54406a291c180e1a7ea030a41af1fab4d404600e5ace071ca30f8a55673923c8  audit/supplement/analysis-lean/SPAnalysis/FiniteSiteGrid.lean
864abcc269f93cfd09ca5c783009ce7a910c4c292986be08ebd4eb8025af74b7  audit/supplement/analysis-lean/SPAnalysis/FiveChecked.lean
5da5f9f640ed1b291e94662fbbb5bfa172aa3f786f3df6699ac39eb18cb47355  audit/supplement/analysis-lean/SPAnalysis/FiveCover.lean
04dc6257621dab26a4384efe8e940c3b32080019880b3d981a70331230b21a9b  audit/supplement/analysis-lean/SPAnalysis/FiveFrame.lean
8663fcdea1455873a30a23ebb36a4a234f42e8dab0244504e7e34299065c253d  audit/supplement/analysis-lean/SPAnalysis/FiveGramInput.lean
df45c5c64c520a36af21ad268cca463b195172b346dcf0cffd2bc9d83f4e9d97  audit/supplement/analysis-lean/SPAnalysis/FiveGramTests.lean
775b20be6bc2eeb466d118c6a0513369635579807f07279657c08e60ba68ce12  audit/supplement/analysis-lean/SPAnalysis/FiveMean.lean
8b323f5086e2aa21052a99c2af55353eebff2485431856ad59269d399fa9d214  audit/supplement/analysis-lean/SPAnalysis/FiveMetric.lean
85bda2a50f07b33e608f4d0d7673fa086460fceabf6e7fed52cda6408e0d6199  audit/supplement/analysis-lean/SPAnalysis/FivePanel.lean
bc9234fedeeb772d52ade7f95f4ccf145ebb491b3e15371bf3f378a34f8d2f82  audit/supplement/analysis-lean/SPAnalysis/FiveZero.lean
3eb9a6c4cddd6b722e3e5df5244133e278d1dac217058cbc2bd62275fbf3db8e  audit/supplement/analysis-lean/SPAnalysis/FourLeft.lean
3ad49e8b1e09f4bcee1b0ed923d2bcb1512d40ed6227849ae2b0347e9f8c6a71  audit/supplement/analysis-lean/SPAnalysis/FourLeftCheck.lean
66e6fdf22db9935b7ba5299d9188d82664e3bfd4eaa31281664b467682dbece7  audit/supplement/analysis-lean/SPAnalysis/FourResidual.lean
e796f714885aa78044f394ca8a54279312882891c14439d9d6f9996cf2e77588  audit/supplement/analysis-lean/SPAnalysis/FourierUpdates.lean
0e52953212cfb58106ab29a7504acdbb4b915297b196978b5e754ba12046aac4  audit/supplement/analysis-lean/SPAnalysis/FrequencyBaseline.lean
bbb7dbd422f2080e4281bc904b2b21be4ff2e94bb7090901c80b7d253872087d  audit/supplement/analysis-lean/SPAnalysis/FrequencyGrowth.lean
fa1609bc8e2ec4744f4424d0fb45680038b8feb7541c5e6d5c6969f56f6b2850  audit/supplement/analysis-lean/SPAnalysis/FrequencyTail.lean
d443b0d9e0c7159ade05c5c5c8b47b40e26763c2b06924bd8ac1905403d6178d  audit/supplement/analysis-lean/SPAnalysis/GaussianComparison.lean
31e48f608e6c446bfbc70f44459251e283d2ef64772636fd8d383293a6ca764e  audit/supplement/analysis-lean/SPAnalysis/GaussianField.lean
1834b161c77937eb1a952e4b52a4b5bd814781937ddfc24d899f97f17dae0362  audit/supplement/analysis-lean/SPAnalysis/GeometricCost.lean
3bb052b1c8fd2de3b4d9cb2ce8d54e774541458e00d5dfb782eb212353fa1b79  audit/supplement/analysis-lean/SPAnalysis/Global.lean
8ad9295d193e49a569e8197fcb8f3a662c2835fef8072081f6a723cd74d2b9aa  audit/supplement/analysis-lean/SPAnalysis/GlobalCellSums.lean
fea69ce343f33535738ad6ed48373cc25e16cbab916541488a22585666a5378a  audit/supplement/analysis-lean/SPAnalysis/GramAcceptance.lean
17fcfe1ae41e3183d6292280008b1456aa67cb0c961cdbb5c66a1fa79e580d24  audit/supplement/analysis-lean/SPAnalysis/GramBound.lean
45b200540d5d12d97dc4d083052d25fd7a7b987e8dfb6d9e623abc6f03a29bcf  audit/supplement/analysis-lean/SPAnalysis/GramCellDensity.lean
0282e755b7f250b1c1f3041df1bde64f70c4c3ce31ddb9b49827f3f13086a345  audit/supplement/analysis-lean/SPAnalysis/GramCellIntegral.lean
70015d04ebb9e1e249ac64dccde9ade602e567ee68ac6af5d6bc092035ea851c  audit/supplement/analysis-lean/SPAnalysis/GramChange.lean
9b0ef9a1282fbdcade73222bb38809dd46d13ff6edc54559ed1fbadc26010ea8  audit/supplement/analysis-lean/SPAnalysis/GramDirection.lean
ae3af5d3230f9341de924c51a18d016f7c4c23f34ab844e5b38e51af0ada0973  audit/supplement/analysis-lean/SPAnalysis/GramFeatures.lean
1c007c7e3343f0c1c703b57a152031d7f6b95c61f5a665f7b213339a0ed9ca40  audit/supplement/analysis-lean/SPAnalysis/GramHalfline.lean
4fc3bc805d7e3481b51f4b9a73d2bf9070ec87bb1b2e2098b791d57a022ede96  audit/supplement/analysis-lean/SPAnalysis/GramIntegration.lean
f28f02c95bb07aeb239b8728e9ab15621a420b206839fb7896d075c598b7def1  audit/supplement/analysis-lean/SPAnalysis/GramLaws.lean
3591451f20038787fc6e4aeffec05947f9f7110dfad85c6bef51fdab05d9bc1d  audit/supplement/analysis-lean/SPAnalysis/GramMoments.lean
51c3e85ce9c3b45e1a8a7b5c10a01ff699b580bb24f9a3d1f70957e6b3504378  audit/supplement/analysis-lean/SPAnalysis/GramOrder.lean
1211919dfc5d9298339462c385af40e908325382223141705d233f1b9a8fb601  audit/supplement/analysis-lean/SPAnalysis/InsertionKernel.lean
6f4e5c15e853a0f67d5906c0343b0dda79d3f2e627b3f7b3ffef3e210c547369  audit/supplement/analysis-lean/SPAnalysis/Intervals.lean
34d579fdd365a442d37f115dfdb3a2bffba22d044ba23018793833112a70384d  audit/supplement/analysis-lean/SPAnalysis/Inverse.lean
699ed58a49808d68a04850b8b770984d77a4beaf65dd50856e6ca833e8bd1eb9  audit/supplement/analysis-lean/SPAnalysis/InverseCaps.lean
8d1b72a19f3f3c858a2e9605ff9b1da7881de5c01287defdcbecf031b011784a  audit/supplement/analysis-lean/SPAnalysis/KernelIntegrals.lean
e1fceb615a453757c6ba881ba700368c942199b71eccb269e55ba71f8863baef  audit/supplement/analysis-lean/SPAnalysis/Kernels.lean
05edd228fecabd8e6f75767f1e656af0fa29b1b4907f37dc9677379e0adb0151  audit/supplement/analysis-lean/SPAnalysis/LargeContraction.lean
510ebc3ecad991f00321d4bedc36885a921a2afcb8792c9da588abe50f6a3e5d  audit/supplement/analysis-lean/SPAnalysis/LargeCover.lean
e4b029d6216c48fbc9224d31037e18229cc37d22de8c2cd6295e67095eedcdd0  audit/supplement/analysis-lean/SPAnalysis/LargePointSlope.lean
847f3748cb9809301032e1e3ece0788b7416088d5e1ef6ae1f1d1d0d840fd54f  audit/supplement/analysis-lean/SPAnalysis/LargeResponseGaps.lean
d6b85786d29797cf4859c75ba64c5f1fec4f58d2dd13444a6d247c170a59be70  audit/supplement/analysis-lean/SPAnalysis/LargeSignEstimates.lean
ea6fb47b83b46fd2af0e233cb3f4059f452b1a6b785abd1fd84dc12075b42b2d  audit/supplement/analysis-lean/SPAnalysis/LargeSigns.lean
9a0b20337c41c60adefdf8258b1e6f43e77fef2edca894ed166e1977ab77f093  audit/supplement/analysis-lean/SPAnalysis/LargeSlope.lean
810c73a65d4897b54049cf9bfdb4bf41033a34bb4ce71f99e2ba26a4de00768e  audit/supplement/analysis-lean/SPAnalysis/LeftTrialScores.lean
df72f57201b9afd6eb58c5abb7900739d9c6b28015be679afd771795df7a6ea7  audit/supplement/analysis-lean/SPAnalysis/Limits.lean
e737af4fa56dc0210126023b3bae0f67020fbfabd3dc2a7f38f788df450edf75  audit/supplement/analysis-lean/SPAnalysis/LowSpectralMoments.lean
b4c153976639816f07695e16aa6379b22cbcfe63a8f31780c6e13f9af3aa32eb  audit/supplement/analysis-lean/SPAnalysis/MediumCover.lean
d924ef13387be6c15ec8487bf6fe8e446d90a26fea518c72e884ca9795e39a54  audit/supplement/analysis-lean/SPAnalysis/MeshPoisson.lean
b035f083c8c79f63438ae847162e3be4095706497d44f53ef0a3619e6e92ca20  audit/supplement/analysis-lean/SPAnalysis/MeshTail.lean
4be17dfadbb05891cd79a6c03e0a65d2a1556d9e9a641efbe2229143677c9077  audit/supplement/analysis-lean/SPAnalysis/Metric.lean
bb3620c4975ea0b1b80421fd918397b92f30442c70041c84caed4d8da535e3cd  audit/supplement/analysis-lean/SPAnalysis/MixedCell.lean
aa41062a7aa317894b23e513156497f5fb2bbb99945f279a12e70cf30db48eb5  audit/supplement/analysis-lean/SPAnalysis/MixedGramIntegral.lean
a3134ae0fe1cb7d078230ea2c6c1983ef269763dc0126d88279e9930e5e5fedc  audit/supplement/analysis-lean/SPAnalysis/ModeDamping.lean
f4c180fecfe9924922cfc65a88e8360788e98c908ba923d7cf6698d58b2fdb29  audit/supplement/analysis-lean/SPAnalysis/ModeData.lean
20d473105daa6b32bb781f2245328cb899c492a730e966a1f858d9773f38cb94  audit/supplement/analysis-lean/SPAnalysis/ModeEnergy.lean
530babb15658938e8943652cda61fcd2471f67f2f8be7a193731daacb64341c4  audit/supplement/analysis-lean/SPAnalysis/ModeGenerating.lean
c42b31a62f09c86edd9987e2025fbfe6a07613c460ff2a8d9b5c97cafd2d5d3b  audit/supplement/analysis-lean/SPAnalysis/ModeSeries.lean
3e48a16925db460d668ca7291fb59f5056b35ba8c31c72690b6512bd267a5653  audit/supplement/analysis-lean/SPAnalysis/MomentGram.lean
72872ae1dedf89458fa25c1b1be5ab7072ce464438db1958c3d9f1496ca8d200  audit/supplement/analysis-lean/SPAnalysis/MomentGridError.lean
78b6a6ae61d45d691e46e86a186b9c3235e8c8a0730818b114ac9b5d2a432709  audit/supplement/analysis-lean/SPAnalysis/MomentModeTail.lean
3189cb68c9dbb21dfda636f7a2b09c3d8855d974d0c657add6785d8b03a2f44d  audit/supplement/analysis-lean/SPAnalysis/MomentPoisson.lean
cccab33ae99bf33c3defb1c6076829100524acfc6b37700f9fc6413bd5d2b069  audit/supplement/analysis-lean/SPAnalysis/MomentQuadratureNodes.lean
6491faa0a70c16c5042c80ba8b3b7f58b763ddb05f0ae7151269f69bca8d265f  audit/supplement/analysis-lean/SPAnalysis/Moments.lean
3d0e044ee1cedb382ba2a8e438d50b510fdf4d41fcc18b260d674e82f129a7c1  audit/supplement/analysis-lean/SPAnalysis/OddTaylor.lean
4652725fc7e23593005cb391a83e66d9f5b8e27c1da1e85dacd1e794348578d6  audit/supplement/analysis-lean/SPAnalysis/OneInsertion.lean
3a1d0e4f571b58f28710423be26ba4b397b5ecd9f9a13b2e09bdc3e9af8092c4  audit/supplement/analysis-lean/SPAnalysis/OperatorBridge.lean
85347ce71f96ab538061fd1356620b2c3544e7840bb162daa01c11005ca6b981  audit/supplement/analysis-lean/SPAnalysis/OrbitBasis.lean
3391f18fb816004ddd47a4245ac469c3dc0b132ed4987d3c40aee16c8f78821d  audit/supplement/analysis-lean/SPAnalysis/OrbitDampRows.lean
42e0501901e2990c63c91660a90d482c77fc845c962699e98763625d78557e07  audit/supplement/analysis-lean/SPAnalysis/OrbitDamping.lean
cf67a9cbd4fff3d0fac27c099cf60de86580dd04901270eadd999ce7de580998  audit/supplement/analysis-lean/SPAnalysis/OrbitDecoder.lean
9f790ce517f957e0b3b5bd0a976bc887b7726a8ecdcbf00df94bf5319e268041  audit/supplement/analysis-lean/SPAnalysis/OrbitDigits.lean
011903b5ba0044ad3c885a6742ebdb90e5f675000767837eded674f7ba7e393a  audit/supplement/analysis-lean/SPAnalysis/OrbitDomain.lean
b86b7824116a4ce8d8fceb99b46f9630e753668ba5df6f15b3b72eeebff0ead8  audit/supplement/analysis-lean/SPAnalysis/OrbitExp.lean
9d0795d88bed8f80abe48615b646580109bb9f1eb39aefe6c457b537a5ff501d  audit/supplement/analysis-lean/SPAnalysis/OrbitExpTable.lean
3ec9b82d83d285d271ce1a6fc503b26443d148e89bd25e16e48f690315578364  audit/supplement/analysis-lean/SPAnalysis/OrbitGrid.lean
6fdfb2049b683c84e02508cf237ad510862f9694d2e55ebe9398724e7c557c17  audit/supplement/analysis-lean/SPAnalysis/OrbitGridArith.lean
bff01242a2972d317f82f14589cff22fa0f9fe66b73dc2f136c691b5f3610f58  audit/supplement/analysis-lean/SPAnalysis/OrbitHead.lean
d33064c13246c241ed49f3df5611f372203effb2ae0ec8491202535c83302fc7  audit/supplement/analysis-lean/SPAnalysis/OrbitImageData.lean
4fe20774892e6f338c6040fd67c258adb1fa4e619834c24f0b2ac63a4db34370  audit/supplement/analysis-lean/SPAnalysis/OrbitImageTrace.lean
0328166718471b569486eec51ab4bd87da91e0b83a24480662fbfde26ad94783  audit/supplement/analysis-lean/SPAnalysis/OrbitInputCoordinates.lean
013238bec328329133695f988d6a2d2f64816628d043e49cfbd5f595f689f86b  audit/supplement/analysis-lean/SPAnalysis/OrbitInputMass.lean
f4efec1d7e3a9c42a855357f4a0042a87e0e0b4572e42e50044428ee7689e991  audit/supplement/analysis-lean/SPAnalysis/OrbitInputTrace.lean
bd73af821157250b2cdcc20239d89505f373c18cfd478a6d4b69253fde18d845  audit/supplement/analysis-lean/SPAnalysis/OrbitLanes.lean
59c9971c8eb2e62228c8e9b8090712dfe901427aae4f08e8b4aae0926d2fa79f  audit/supplement/analysis-lean/SPAnalysis/OrbitLinearSum.lean
20dc737265514124765a8497fda256dc05c4b17ce192a957f5116395a8988cc6  audit/supplement/analysis-lean/SPAnalysis/OrbitLinearization.lean
b32abe500bcb780e6b722f5de39a38c11fa7ad0af0829de9706979ad7fd44db9  audit/supplement/analysis-lean/SPAnalysis/OrbitLow.lean
6424ce783f445c8a62e00a0fa6767eff806cc0130d091bce529d64091d16f42d  audit/supplement/analysis-lean/SPAnalysis/OrbitMatricesSound.lean
28cd59067a31077e9f93cdd3ca0242f8f065983f0232766e5bb9d45aac2c99ac  audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixSemantics.lean
9c4ce6c9d6406c188a479e3e07713c76cd1f481538d321e2620342903c0899e7  audit/supplement/analysis-lean/SPAnalysis/OrbitMatrixTests.lean
29fb1ada95b9af88dfff655376f63150856d0c7202c10d2f96c8efe0d13565e0  audit/supplement/analysis-lean/SPAnalysis/OrbitMeshSum.lean
6831b68526dd269ae4de8d63ad991d2aec8c8d12f41c81f1b3f6fa7ac3e7d9ef  audit/supplement/analysis-lean/SPAnalysis/OrbitMeshTail.lean
d5aaf6a4de25b986813107b0da1840278f46490333296d6a93c646610dcec0e0  audit/supplement/analysis-lean/SPAnalysis/OrbitNode.lean
a8e6985ea9a3b10d696644c3dc16a841576ccbd11f53e3fd28a8937c5e5a6a86  audit/supplement/analysis-lean/SPAnalysis/OrbitOutput.lean
487d58d892b97b410d175b198c0ac1db0a49f4e4eac72f0a142867a21208503d  audit/supplement/analysis-lean/SPAnalysis/OrbitPackedReal.lean
f5e6d21095bee4e9ab2cf0cd0995ad06d87afa2fa6cef42b5e0980e233d626e0  audit/supplement/analysis-lean/SPAnalysis/OrbitPackedSum.lean
a04a03e9e27ee7bc418fdf06fd45886bce6d5198e83d4f73d1791f46a10f7d84  audit/supplement/analysis-lean/SPAnalysis/OrbitPrefix.lean
dc385ae54fd0adb083e5a1827bf30a7121a7f44b6e3d8a5bb915a310569a3efa  audit/supplement/analysis-lean/SPAnalysis/OrbitProjectedTransform.lean
bfd85dd41941ce7efc2d610a90a9bf6c14dbfe6b9e84133d41192a7973ef2e67  audit/supplement/analysis-lean/SPAnalysis/OrbitReceipt.lean
5182e1d949c2734ea5a45c1e270dfe0c6ea079c69397c09595492379cc40e57a  audit/supplement/analysis-lean/SPAnalysis/OrbitRows.lean
a69e4f1dcea14a9b0757f90fda6229976b0da6f39256f2c1b0cad3ad0d5c8547  audit/supplement/analysis-lean/SPAnalysis/OrbitSecant.lean
0683c94c41661e872b738ab978f2021657d65ff1fa136421dde194c64e76b37d  audit/supplement/analysis-lean/SPAnalysis/OrbitTaylor.lean
bd96a368d9e5cb47f46a8125fa3e59b64002fe96fea24dbb795f028f11fe843d  audit/supplement/analysis-lean/SPAnalysis/OrbitToTheorem.lean
37125fa3b41ef2fcb094b4da053e69c4636d5b991ac68c39146cf2040259bbbd  audit/supplement/analysis-lean/SPAnalysis/OrbitWeights.lean
015051920a650ad4e4ba9b8a4efe3932b60bd17cc3c6af434441046ecb779cd4  audit/supplement/analysis-lean/SPAnalysis/OrdinaryCommon.lean
065a1a72116789968cfdba8374abca6d0ba3ffbdc18c7d65e9d62bfaeade9b0f  audit/supplement/analysis-lean/SPAnalysis/OutputSpectrum.lean
46190b2ea4d8a943529c3c434dddb00bc07238883fdd3a71636a1767bf6d2393  audit/supplement/analysis-lean/SPAnalysis/PhaseTable.lean
5247fc70dd10b92d1fffda1912cb52c01979e41d325c45770bfd6b5d11bd6855  audit/supplement/analysis-lean/SPAnalysis/PhysicalForm.lean
1b871ada903b54f20f613e7ff1f82be9953be8747b2c93d6ffaf4a179c714cb9  audit/supplement/analysis-lean/SPAnalysis/PhysicalModes.lean
aaaa031d041fafd8bf6779170fad3a867fcf3f2ee52e4471997c09dcc810aab1  audit/supplement/analysis-lean/SPAnalysis/PivotBoxes.lean
4d527b1c68d72206662fe5cf20cb96d564fa525baf503f677dcf1d92651a943d  audit/supplement/analysis-lean/SPAnalysis/PivotForm.lean
ddb07c52b1fc2240faf1eb27f9cea8d553f98c729b28dfb2529289192b44627b  audit/supplement/analysis-lean/SPAnalysis/PointTrial.lean
17807f2e996e64d32cd8bca3ab6b7a26293281dc852369ce4de33fb24968aed3  audit/supplement/analysis-lean/SPAnalysis/PoissonCopies.lean
f7660ab390630f2eb5115ba8df0b99d33547406932b5893cd5e80ccd91dfc363  audit/supplement/analysis-lean/SPAnalysis/PositiveModeIdentity.lean
df4b5f3a1266a84f8917d6e83588c3c306a7ccb3360898cccdc8ae9eff570123  audit/supplement/analysis-lean/SPAnalysis/PrintedColumns.lean
b28d22259ee9213ca2c0ab9cec813455780c015562659f7d97a347a486b1e43b  audit/supplement/analysis-lean/SPAnalysis/PrintedDamping.lean
74f864ffa98d1fd0b2d2895d58cacb1f3495ec48a40a55c3323a9049e624529d  audit/supplement/analysis-lean/SPAnalysis/PrintedGridErrors.lean
8ce4a5b36684ca0bd9d98ef4f564afe0e301ae3a1506ce9e2ea59c5f3a392bf2  audit/supplement/analysis-lean/SPAnalysis/PrintedMesh.lean
5593a60ea540a61fc4126c4ee58567645a7f619a29ffa8fd9b6968cb5dea1d38  audit/supplement/analysis-lean/SPAnalysis/PrintedMomentRows.lean
dfa73401c00bb9b7f9b908d57711f8b4cb22f83afe4c9c80fd4c7ff849560f1e  audit/supplement/analysis-lean/SPAnalysis/PrintedPanels.lean
0a0261b8cdaa13acd66653406a009ae8cd636320962d90a5463ce40dca3438ba  audit/supplement/analysis-lean/SPAnalysis/ProbeHilbert.lean
0cc865b7ca2013aaf2dafa28dd95ef9831b0239cbc4ef844629d32ce113375b7  audit/supplement/analysis-lean/SPAnalysis/ProbeLimit.lean
b2e9295f1b37e45a268fb88c438192e02a5b6bec982621b1b73cb408962f768d  audit/supplement/analysis-lean/SPAnalysis/ProductTrialMeasure.lean
c59bded1c16deaa25f7d9e8990bdc3c6b0dffb96e5e425cd39450980cc9d1f32  audit/supplement/analysis-lean/SPAnalysis/Products.lean
c64aa5dd13aa8127b021f724b235cfdb46fc99f4ae8737f1b189ed79a39fe12e  audit/supplement/analysis-lean/SPAnalysis/RadialCopies.lean
c51c37125cf4ebeb906c94ce499f9082374805f5f2e12f0ad1418ddc028f0d2f  audit/supplement/analysis-lean/SPAnalysis/RadialKernel.lean
151de25c042efc491a079cda5da87fb9d2c68fb5fc703964f1f093bc904a5000  audit/supplement/analysis-lean/SPAnalysis/RadialReciprocity.lean
67cca540c8e3173fd4eff4d7fe7fb34bf4967e921db2c11bf40f683d45c1cda0  audit/supplement/analysis-lean/SPAnalysis/RateSections.lean
d830f373268db165515d1826d0e53b1773a941b6275a24116c49672f6678120a  audit/supplement/analysis-lean/SPAnalysis/RationalSeries.lean
3210e3f51b6e31e8ae43430e7b0f963ae3f0ee99b44b94fe532b36f3f8c2a495  audit/supplement/analysis-lean/SPAnalysis/RecurrenceGrowth.lean
debefad6500e6d511b87d3a99f3216ef398063bf074907d7d8dc855dc5065d72  audit/supplement/analysis-lean/SPAnalysis/RemainingCases.lean
0da1fe6a30a6054e5348d9c132d04290a04d69a9227dc6381b630d6e86204376  audit/supplement/analysis-lean/SPAnalysis/ResidualScalars.lean
3cfe7c79c860c1175d3e35d0c21ef5a87cad4cb930be4f1561bef7a155e37299  audit/supplement/analysis-lean/SPAnalysis/ResidualTail.lean
cbeada5cebf313d18e2a29a2cb79b4722677a43028c02256a5e4d1058f724382  audit/supplement/analysis-lean/SPAnalysis/ResolvedCells.lean
31679b00b8c71f330156bee710259ada01df8139b3a11ebd4477763870b638bb  audit/supplement/analysis-lean/SPAnalysis/ResolvedTotal.lean
499191046a72f08fe17f95bff82ec55bf0974faaf88642c720ce98243757d9df  audit/supplement/analysis-lean/SPAnalysis/Resolvent.lean
ceb45137997cfbd4cd0a989e1d0bba32d9d6e39b3d6a3ba80ae84dfb959632ce  audit/supplement/analysis-lean/SPAnalysis/ResponseMetric.lean
220e06cc6c7e9f217da9a3dec7df6b0f8cba1bb8188655911906883553958822  audit/supplement/analysis-lean/SPAnalysis/ResponseMoments.lean
e8b3b6debc4553215a8c0e90efdf7e25c8365d5182efa652563b1cab44ba24e5  audit/supplement/analysis-lean/SPAnalysis/ResponseSeries.lean
a53baa9a9cebd03aa6f2d7e0804f81564b68c9eba9836b730b3792681b6b8979  audit/supplement/analysis-lean/SPAnalysis/ResponseTests.lean
be38d8796109c9089f98133f68b80967cab149902dafd6d38b939b4dd61fe3f5  audit/supplement/analysis-lean/SPAnalysis/ResponseVariation.lean
b28d0328ac45ec1807f516a7d20134d558b134e7a59d21c920907c53a11c1c2c  audit/supplement/analysis-lean/SPAnalysis/ResponseVector.lean
3a924fbef274fc0bb081c67a58ea2fbdf49d53883271000491f6dc73b7f36748  audit/supplement/analysis-lean/SPAnalysis/RetainedTrialScore.lean
df599d948793bf3cfae462f3468fef44f3feac2994a0226e512609ad473d29e3  audit/supplement/analysis-lean/SPAnalysis/RightTrialScores.lean
e047f6e6697522e51273bb170519efe17a2d90ef02fb260cc6c487786544452d  audit/supplement/analysis-lean/SPAnalysis/RootRadial.lean
455842c84aeddda7e2e95bdcef975d5010acbc1f8ebc35f5425a8d2154eb7460  audit/supplement/analysis-lean/SPAnalysis/RoundedCoefficients.lean
ab483ca7ad4d77bbcf737e7cb2d6b000e04ce215af9e2396f2d578693db7c752  audit/supplement/analysis-lean/SPAnalysis/Score.lean
7e2479208f851c6ddc34a6936583c0d9c7c5cbcbba37c94167c7da9d4813636f  audit/supplement/analysis-lean/SPAnalysis/ScoreGain.lean
01f75f09bea1db03ac84a7d99cc543b5c732cb177095623dc97cddb861da698a  audit/supplement/analysis-lean/SPAnalysis/Secant.lean
e0ef9001ff78189498a012dca9e354daa59bb9863bed129670edc5464c4d4bf6  audit/supplement/analysis-lean/SPAnalysis/SecondResponse.lean
114a53d5209ca891b7065fe33c2a811d59d2b7446c6db69f79a10ba69ad479c4  audit/supplement/analysis-lean/SPAnalysis/SeedExpansion.lean
99cda8a974840e9297102ba2f582049dd1c626c854ae7c0118bcfaa4b9e20773  audit/supplement/analysis-lean/SPAnalysis/Selection.lean
b97500d00bbd767e7688e681581e104ac21c46a95ebb759103c8f747d81ff3ad  audit/supplement/analysis-lean/SPAnalysis/SevenInvariance.lean
da38f4eb2680bc1585d0a211ad3b35a16df86ae9909c4ac1f6b395372b11e720  audit/supplement/analysis-lean/SPAnalysis/SharpFieldResponse.lean
4f1afacc04718432003d378ed9ac90253ae5f2eb5a7868a448610366c48cc52f  audit/supplement/analysis-lean/SPAnalysis/SharpMean.lean
714df38337c778b89013f908d09ce2ec0c0a8664a82238334d4c5e91d8055007  audit/supplement/analysis-lean/SPAnalysis/SignLog.lean
6754e704f4f66bc326a9a61f6ea7a4626a900907f17c95102d39ef3cd04a9ac1  audit/supplement/analysis-lean/SPAnalysis/SignalKernel.lean
b5774bebf5da9570f66c94fd9c8c8e959f1c816b71a5b49f05c0c6e4f4bf55b5  audit/supplement/analysis-lean/SPAnalysis/SingularLimits.lean
b854a179dd863bc6012b19890b090dcb317be0009a8a2f1df4130991de91a19c  audit/supplement/analysis-lean/SPAnalysis/SiteCopyBounds.lean
a310893be5c85a3f41c6ecee31266a9babdee92b72994673c4c7a3835e9e4d42  audit/supplement/analysis-lean/SPAnalysis/SiteGridError.lean
7b37ef6c2587c296a795f6f897cfbc1ccbe9ad1629b19a224e5bba5712406121  audit/supplement/analysis-lean/SPAnalysis/SiteModes.lean
900af3d0c56aad36c5468993bf1383b7075900525c555b0d4f8a8161c937b017  audit/supplement/analysis-lean/SPAnalysis/SiteOrigin.lean
0c9495a71fc2772f19fa12b0afb934aa6ec21e2f5d3083d183280d2c6186f547  audit/supplement/analysis-lean/SPAnalysis/SitePoisson.lean
aa941b9e95e3bccec7f2b4c043a9d2df5d30c8e60281e8ad2fe3eff487ff421c  audit/supplement/analysis-lean/SPAnalysis/SiteQuadratureNodes.lean
9447a5f58e4efca04f06b87abba908ccb6dfc11f5e2d50a9b4b9874ec1d1da3c  audit/supplement/analysis-lean/SPAnalysis/SiteRightError.lean
1cc06394bbd3f610ffeb14a5c185012b97c4242b703d6fafb127531706938dba  audit/supplement/analysis-lean/SPAnalysis/SiteSeries.lean
a598c65be9e8e1b9ed7bafafe77adb19a5ca871fbc330c66cbe0b2c2630750ca  audit/supplement/analysis-lean/SPAnalysis/SiteTail.lean
a0152e3ee2546ca2341107eee862f12f24c65b7a7a2c500a57d965e6216c5d2b  audit/supplement/analysis-lean/SPAnalysis/SiteTransform.lean
0f649760679d3c63a13d35dc6c78b281c9b07a445aa08642e94bda1ab7af41d6  audit/supplement/analysis-lean/SPAnalysis/SiteVariation.lean
0e4be6757989692bcf181cfb2f1430a785d4238f81286efa088bf2ec6dba81dd  audit/supplement/analysis-lean/SPAnalysis/SixContraction.lean
f884bec4acd22b691d49468167f5316f81d803fb0de4ff07a845943b8ab42188  audit/supplement/analysis-lean/SPAnalysis/SixCover.lean
9048eca6d0fb0fc916367690347ab55502ae4421deefdb392073a84c1cf3f020  audit/supplement/analysis-lean/SPAnalysis/SmallContraction.lean
77888642919e7d8836d296a0a294f94c740d002c57232bec5e67d311c5e3eab4  audit/supplement/analysis-lean/SPAnalysis/SmallFieldProfile.lean
730e60cab0b0deddbdd11b5de82aba9fe70a63d903e36cf0e157e1188ed345df  audit/supplement/analysis-lean/SPAnalysis/SmallFieldSums.lean
6b9dddc7db44c956534932eae17cbec7db797fa3639db4d61f33e6cb12b4ebba  audit/supplement/analysis-lean/SPAnalysis/SmallFrame.lean
8433e9242fca211270627ba3cc0dd4259b4412d400b6a76043a5ba7a8b40ee5d  audit/supplement/analysis-lean/SPAnalysis/SmallGramTests.lean
efe09af2d3731c953f76f54a4bfdbcc85c59ba0470af1423bd0b6627332023ed  audit/supplement/analysis-lean/SPAnalysis/SmallInput.lean
2d5d0fe433ee760f2b5e0127027b7759a16a05b521080a44bb18c1866559a6ff  audit/supplement/analysis-lean/SPAnalysis/SmallInvariance.lean
7eb154e6cb918700a83f7c8dac10b8943ac473574629e4893e08eff08a2712b0  audit/supplement/analysis-lean/SPAnalysis/SmallInverse.lean
b5dccf51d7efd3f50e0610150f62425fa5f2b8c7d13fd5d09c0836fcef19e83f  audit/supplement/analysis-lean/SPAnalysis/SmallOrbitReduction.lean
56ad8a3f2a296827f67a6dc3c05a22a78cde730b4341623d78f57cabd62c161f  audit/supplement/analysis-lean/SPAnalysis/SmallPanelData.lean
8e21410a02686ad088e0a9ac051e6b8825e10d50340886abd0477c2dee7960ba  audit/supplement/analysis-lean/SPAnalysis/SmallRegions.lean
06dd723967857e69a53e31583e1d540b14fad1f5245cc11327be555427e6aca8  audit/supplement/analysis-lean/SPAnalysis/SmallSigns.lean
6a395a0dc28d0abcca044e394877ab018c447609bd17b617b6cfca71954babfa  audit/supplement/analysis-lean/SPAnalysis/SmallTrialComparison.lean
b5f5c7e4c211c5c5fd4ac0b7d3cdad49a534c9b734696717cc5a0ee17f47167e  audit/supplement/analysis-lean/SPAnalysis/Spatial.lean
d297ca7782e87f9ec80bb49151ae5486e744d2f32052a976ab5a5fd501056e9d  audit/supplement/analysis-lean/SPAnalysis/SpatialCopies.lean
a0102594ff5af4ce167a85fcaf9b1a98185539b38f74d3f950f46321284167cf  audit/supplement/analysis-lean/SPAnalysis/SpatialTransform.lean
f2a62bf57b8749f06c012f49518d4fe7b4727919141441f8e0dbcc9b1a5c7883  audit/supplement/analysis-lean/SPAnalysis/Spectral.lean
fcde0822b5ed9b0f42d24b4b2895eaf66200d35d236d16daa89051e98c1f6e79  audit/supplement/analysis-lean/SPAnalysis/SpectralCell.lean
1daa1aa3c1794295c83bd8d898146e183b80c274af6dd9b7a29024757b0cb8d1  audit/supplement/analysis-lean/SPAnalysis/SpectrumDecay.lean
d02d7eb3ccfa0fa2d17260a2462dacf0e53d1a48c385946a7054bf6be2b1ee4c  audit/supplement/analysis-lean/SPAnalysis/Statement.lean
c631457938c8dad99464ecd93ed09aab4db1b17aced991c292fa5bde001924c0  audit/supplement/analysis-lean/SPAnalysis/ThreeAccum.lean
9ce4a689f13625422ecac6620130e06b647656a822093b0837bdaec1e65e75e8  audit/supplement/analysis-lean/SPAnalysis/ThreeBlock.lean
da2b0f314d66cbfd6b02f4613b8759489e1023e9262128b9654921f6e25b1e1d  audit/supplement/analysis-lean/SPAnalysis/ThreeGridError.lean
827b81dcda326834e47caa31bf7d597031a95ae6771a67a84a060d33c9fdcfe0  audit/supplement/analysis-lean/SPAnalysis/ThreeImages.lean
035276b3db38bebc53abaea078a2f51c7e9d588623155937903353af550294ca  audit/supplement/analysis-lean/SPAnalysis/ThreeLeft.lean
cfaaf11ea13a5b9adb4af51b1e8d69ae483cdb68313b047dd239ed0f058c0118  audit/supplement/analysis-lean/SPAnalysis/ThreeLeftCheck.lean
9428f0cdc1e18416198f9aead4d5a2483703c76543d34d3b95e305bcf1f41afb  audit/supplement/analysis-lean/SPAnalysis/ThreeLeftData.lean
fb820334da36b497894ff58f6227a110a19ce0c0e2315c3ae8b805639c320915  audit/supplement/analysis-lean/SPAnalysis/ThreeModes.lean
c4e21e5510f10df50dea952d2d07b425484c7c142ba92453df9a63ca928ec38f  audit/supplement/analysis-lean/SPAnalysis/ThreeOmissions.lean
183b3c5e5c6e74c7c359712a5d5e8db521b953d39decdfdb8109a138b11cabf5  audit/supplement/analysis-lean/SPAnalysis/ThreeRadius.lean
0b5dc34d83d483abdcf2d79826a71a33c427aa1754b56f2748d0672520f17b6f  audit/supplement/analysis-lean/SPAnalysis/ThreeRawSum.lean
63a46004adeeb133e41a26518a823905fd5de2152d1a8b5dc0fbfbcea98238ca  audit/supplement/analysis-lean/SPAnalysis/ThreeResidual.lean
89d8fbd9db851c1dac9b81e298b606312712bcfa6306b3777010882cdf525ac7  audit/supplement/analysis-lean/SPAnalysis/ThreeSamples.lean
a91526aa77110ff3ae4e9c5a8cf33ca856711bb946e42fc759e7d5056fdd09b3  audit/supplement/analysis-lean/SPAnalysis/TrialIntegrals.lean
61052957df1779f1b3817bef16191c44232798224fb6bf61f606c9be5c79d235  audit/supplement/analysis-lean/SPAnalysis/TrialLaws.lean
4d739a6468897791520cd06f2908e4acedc47e2029ef2d5815615e81d954fd1f  audit/supplement/analysis-lean/SPAnalysis/TrialMarks.lean
6e2d4dbcc5f05a69b3b625b1ae7f4d4a277d509fc83f0bd3198ec4792ae4f82c  audit/supplement/analysis-lean/SPAnalysis/Update.lean
126051e470904b84d8a740ef39441a6f1989365a3b3b433f4d012472cc5dbbbd  audit/supplement/analysis-lean/SPAnalysis/VariationalPanel.lean
4211e59bc0db1cc072f6f421bdd2962dd1104f1ff0db8f365273267364910cd4  audit/supplement/analysis-lean/SPAnalysis/WarningUniqueness.lean
274008329b74ce35cfaa16974381bdf68aa09a33d609bf1e2867f32d23cbd1f3  audit/supplement/analysis-lean/SPAnalysis/ZeroCoefficient.lean
6899d7b1991d9fc7b1df150a612bfdaf5446ed40b2dd2efeb066164e3dc369e1  audit/supplement/analysis-lean/SPAnalysis/ZeroKernel.lean
af5bb44aa676307f382e105aa6c0051b00bb55df291612c0dbe3b011f07b7a36  audit/supplement/analysis-lean/SPAnalysis/ZeroModeIdentity.lean
e83b3bc3c670e8d4fe2de9d1421be8dd6b9ce6b9b2ff7b020c299e6fbced3bd2  audit/supplement/analysis-lean/SPAnalysis/ZeroModeSeries.lean
63c58c81a86c44957804be8e74dd4ccb27e4dc6baf4466fa67b045054a2b3745  audit/supplement/analysis-lean/SPAnalysis.lean
38bd47b5e51ed410ab6b881cb16eb3d5c3e8c681d6afd7b82951aa12132e0f0c  audit/supplement/analysis-lean/SixAxioms.lean
dbc48ce1f431a0a0ad07fb4071e2558fa17f1487381affb45729afff66598dbf  audit/supplement/analysis-lean/SmallKAxioms.lean
30f44602175074274d1aa9b303b8df373f63d5da798fc6e5a0ef04f29f2e0ce1  audit/supplement/analysis-lean/UpdateAxioms.lean
1c30437cfb364e734681fd23662d0e9cfdd69231db775378df7adf096ad5dfc2  audit/supplement/analysis-lean/WorkingAxioms.lean
d6dbd5ba7d10bb9eb1b4ade5c5e6f63d45bd7e33c7080d98f06aba13f3b8fd9c  audit/supplement/analysis-lean/lake-manifest.json
a1fa71dc03c0a3dfb3beae598f2da8dab9c5e27c572d703079329c2b2dc80c28  audit/supplement/analysis-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  audit/supplement/analysis-lean/lean-toolchain
5b912df8f25799d9e9f47efa42420f769de2b16ae687da28d29d4ca5e8eea591  audit/supplement/certificate/anchors.json
ad840905a2f082ba894723cfff857fd2128f606d6351b24681768d09a15d2435  audit/supplement/certificate/boxes.cpp
978579e9a1fd9e1adbbf9523efbbda7ef7bf2aca04dee24037116c3039f6a236  audit/supplement/certificate/boxes3.json
4a1dfc666b6841213d3df1213169bfd04f4158ec454bcaf46dbe458fe15c3386  audit/supplement/certificate/boxes4.json
7133586ca0d43dd0637b03eccef5d6d5478f0791ada51bf717d984cabdda9ac4  audit/supplement/certificate/generate.py
344c62074867f0a884ad1cd23791b490b111d20cb2e66fde43948144d592161c  audit/supplement/certificate/prepare.py
a98869ee84ec316349fde0f110b1c02f2479d81073de3e0e758f9d88417566f3  audit/supplement/certificate/requirements.txt
57e3d89160015dc0b36acecb72269071abf4a05125aa21fffc0cb7b23d0aed90  audit/supplement/certificate/scalars.py
178feffad932c5cd3ac9a1b3742c279efef2044e654768a120b47a393e03a685  audit/supplement/certificate/spectral.py
a88926667be03527cc6fc46716140637f910c5669ca2df4126b7031e39367803  audit/supplement/certificate/verify.py
3bcfe1b827c0a89d308d17ae02badca79a03ad52a5ea52c83dd0fa0c0e73009e  audit/supplement/endpoint-lean/EndpointAudit/FourPanel.lean
2be09e1fa7a3409680fa6069d95aa159f7274a7b789ebd0f7da18570ad4bfc49  audit/supplement/endpoint-lean/EndpointAudit/Inputs.lean
39cf88c440b68e5e725ff839deddef2647fdd49809dfd4c43311999bcfe45585  audit/supplement/endpoint-lean/EndpointAudit/Interval.lean
ff0cf28c88fc2e28d8b97adf4119243a972e3403a11c3efb455c292ee226536b  audit/supplement/endpoint-lean/EndpointAudit/LeftCommonChecks.lean
632788ca34863cca2227eb5704ce442eedbb963e0ec2a691582282879a6d7e92  audit/supplement/endpoint-lean/EndpointAudit/MarkGuards.lean
8193ed40c5f3f8424ae99548f52bb4e6412708d8be98412ff97d229cae2d47d5  audit/supplement/endpoint-lean/EndpointAudit/MomentQuadrature.lean
38ac2a07273f7dd126daa6986928e83b416840c0a2a9ee89c51b5e2e35ce603e  audit/supplement/endpoint-lean/EndpointAudit/PositiveTrialChecks.lean
9e4e52096631ef3e90f6cb5f8e09c58d21dfa53a9f95dbea7ef7abe065b4cfa8  audit/supplement/endpoint-lean/EndpointAudit/RoundedBinomial.lean
2bd2008660238cf2c31420131c28665ecfef06d24055da6c57319f3037cc9e16  audit/supplement/endpoint-lean/EndpointAudit/SiteQuadrature.lean
e494034e76455eb0240b1d54d0a3745e9c51d0122d51ce6f497e73dece4ac9fe  audit/supplement/endpoint-lean/EndpointAudit/ThreeKernel.lean
7c07f351b37cb3e72f4272a9fbc55498d798efee9c5644d19c883337164779ce  audit/supplement/endpoint-lean/EndpointAudit/ThreeScore.lean
daec44cad0e53d31bb54764ac216dd277c1be5a29bcd6e223239f8e797a5e0f5  audit/supplement/endpoint-lean/EndpointAudit/Verify.lean
ec60ba03dce850d3d043ba55c654b761b8abcb0322ab50355ad881d6245e7d11  audit/supplement/endpoint-lean/EndpointAudit.lean
fe6bccbd5bf55b49985474fdf33ebd826c0c0ee8900ef667973ca5144c8c3a64  audit/supplement/endpoint-lean/EndpointChecks.lean
5869ec25b6dccf5bedb12dd4eebc4afcdae6189cd3be440f23bb05e6646de915  audit/supplement/endpoint-lean/GlobalAudit/GramData.lean
818193feb973d0250e750699029423b36229fd2b288984687a77c3aae6450cde  audit/supplement/endpoint-lean/GlobalAudit/Orbit.lean
a41a52e5ff4a907eb114f8790bcf9598259abadb78aed59e2fa2ec4d10b88bde  audit/supplement/endpoint-lean/GlobalAudit/OrbitReference.lean
21f304c4909172e09daabcad3610bb3b773923fbfc80df7eb67c780000ab9962  audit/supplement/endpoint-lean/GlobalAudit/Packed.lean
4547c6eeb47858b838f8c01af403bbe28de947591165999da6db61cf90bb10da  audit/supplement/endpoint-lean/GlobalAudit/Panels.lean
20a12a94c3112c51206e163fe396dd33acb8338a2fa3f17b606b0bbb7d8e36a1  audit/supplement/endpoint-lean/GlobalAudit/PivotLoop.lean
2acbd5149f48c0c98961c6e3ed8fe1e85fc59318712ffabf6d29b278c85c1f63  audit/supplement/endpoint-lean/GlobalAudit/Scalars.lean
4b9d15abf3c450bbe857fbf00191258df36023dad9ca98b43f4983d103d48f0f  audit/supplement/endpoint-lean/GlobalAudit/Spectral.lean
3aae4a6a1b2dcfa1016d4c077d4d8ffa5d9a3a051ea9dededc2312fcaeb87440  audit/supplement/endpoint-lean/GlobalAudit.lean
157d280ce865f4ae6419d0c76d0fca4f07c08fdf2de1c26824b0f0141201a5e4  audit/supplement/endpoint-lean/GlobalChecks.lean
55793a461b1b36c0acd9753fec5d43582762c9beacbfe54498e18bde18180047  audit/supplement/endpoint-lean/GlobalMain.lean
1e8533e97641f3c89338e63d4dec676f372e137263e18bfdd455b9245cca78a6  audit/supplement/endpoint-lean/Main.lean
c6e701c4888a4b45f4f8363b5417e90dcf8ebc54f534e2a8a5d8fa5908dc8ca4  audit/supplement/endpoint-lean/PanelChecks.lean
1299109dd94c06b1c111f6498f6a07d03c0e956b45b9c759c888d8d42f3bf4b3  audit/supplement/endpoint-lean/PrintNumericAxioms.lean
707074e505354d3438a240f60aba9c07fd850227c19d89823ff5550300d4a606  audit/supplement/endpoint-lean/PrintedLeft.lean
f229111652e27db3793dd3e86933991a6a5b4e9ee18fd3a8ebe35728779f68f6  audit/supplement/endpoint-lean/README.txt
68bae4ff6bde0e55aab3f0dc0f3cd45d039a2beba90452c3d784a3fee22b9121  audit/supplement/endpoint-lean/lake-manifest.json
0b5e09cdba9c1e9d2fb69a54956fd04f7180f049df0e18bae55668f64d116d70  audit/supplement/endpoint-lean/lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  audit/supplement/endpoint-lean/lean-toolchain
32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8  audit/supplement/receipts/analytic-axioms.txt
0051d98c0cec9171290e298f7b758d7c186195d1d512c9e99e48db44c00d7e8a  audit/supplement/receipts/analytic-build.txt
14a0f2e5a7e771170f355eeb12778b9c535b64aec7208285de0d2e8228e204be  audit/supplement/receipts/global-run.txt
84368b032cf56ecc797dc65c51b57bcd2e51ea9c5ab30f78bb524a301cd040d3  audit/supplement/receipts/k3-residual-build.txt
2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d  audit/supplement/receipts/k3-residual-run.txt
c22d833861201be4ca90473fa28bafb759303b95871afcb9a4e1782bc4a5697a  audit/supplement/receipts/lean-build.txt
404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412  audit/supplement/receipts/lean-global-run.txt
99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a  audit/supplement/receipts/lean-run.txt
7d5bf342e3d115f8bea22f6b2e98c2f592927f35e3ced71780bbcaacc56d4c56  audit/supplement/receipts/manuscript-checks.txt
b965957ffbc3dcd9ff59dfec8090b0f88ee3f59ca9ba976135f6bc0af9e57dc8  audit/supplement/receipts/manuscript-sha256.txt
c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85  audit/supplement/receipts/numerical-axioms.txt
63335e8e0f3e31e59bd1b3f2b4ad526717f0e521451f9ea32e91d16ed7c3a7d8  audit/supplement/receipts/positive_trials_arb.txt
baf8a6098eb1b43ed3db8687d03123abbe41e43af704966d14a8af43b48f0ac5  audit/supplement/receipts/printed_left_crosscheck.txt
f7af86d476a2d906d910904038a0ebcd2799f072e314946193ef06e74555903b  audit/supplement/receipts/printed_left_receipt.txt
ae0d351821eea0d1ba32526a87d0573e113797eb79339b21bc07845327eebab9  audit/supplement/receipts/verified-sources-sha256.txt
fb9a597c6cb93db6a51df9da3976f284d784ea18ccd882cb63769a058e36b78a  audit/supplement/receipts/witness-regeneration.txt


==> anc/logs/clean-status.txt <==
Finished. Numerical replay and unconditional all-k theorem verified.    2026-11-26T22:56:19+00:00
Started 2026-11-26T22:02:35+00:00
Run directory  /Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414
PASS  analytic-build (exit 0)
PASS  analytic-axioms (exit 0)
PASS  working-proofs (exit 0)
PASS  working-axioms (exit 0)
PASS  linked-axioms (exit 0)
PASS  proof-families (exit 0)
PASS  proof-signs (exit 0)
PASS  proof-allK (exit 0)
PASS  all-k-axioms (exit 0)
PASS  numerical-build (exit 0)
PASS  audit (exit 0)
PASS  k3Residual (exit 0)
PASS  globalAudit (exit 0)
PASS  numerical-axioms (exit 0)
PASS  k3-manuscript-margins (exit 0)
PASS  printed-intervals (exit 0)
families  VERIFIED. Axioms: Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound, propext
signs  VERIFIED. Axioms: Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound, propext
allK  VERIFIED. Axioms: Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound, propext
Eight printed intervals  REPLAY VERIFIED


==> anc/logs/compact-inputs.json <==
{
  "command": [
    "python3",
    "-B",
    "audit/audit/check_inputs.py"
  ],
  "exit_code": 0,
  "sha256": "50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6",
  "evidence_kind": "current manuscript inputs and stored-record consistency; no new Lean replay",
  "date": "2026-11-29"
}


==> anc/logs/compact-inputs.log <==
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
k=3 panel 34: minimum of 129 exact margins = 16584196596758512443351997720819773288571037585570951799818494749116793972781165523191/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (upper face h=26) > 2^-15: PASS
k=4 panel 7: minimum of 129 exact margins = 322314998099603/10000000000000000000 (lower face h=2) > 2^-15: PASS
All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks


==> anc/logs/compact-intervals.json <==
{
  "3": {
    "left": "4.2667842934",
    "right": "4.26678429403",
    "left_margin": "2.0663007333250E-11",
    "right_margin": "2.552619359513E-13"
  },
  "4": {
    "left": "9.93238",
    "right": "9.93239",
    "left_margin": "3.68765023E-7",
    "right_margin": "5.1612723E-8"
  },
  "5": {
    "left": "21.1172328074",
    "right": "21.1172637876",
    "left_margin": "3.83161809E-7",
    "right_margin": "4.1593608E-8"
  },
  "6": {
    "left": "43.3691402552",
    "right": "43.3724008191",
    "left_margin": "0.000009537884850",
    "right_margin": "0.000001207897277"
  },
  "7": {
    "left": "87.7850548417",
    "right": "87.7853574542",
    "left_margin": "0.000001806018633",
    "right_margin": "4.25835690E-7"
  },
  "8": {
    "left": "176.5424396848",
    "right": "176.5426583813",
    "left_margin": "5.16584432E-7",
    "right_margin": "2.02244433E-7"
  },
  "9": {
    "left": "354.0102059738",
    "right": "354.0102330105",
    "left_margin": "3.8655205E-8",
    "right_margin": "1.3186575E-8"
  },
  "10": {
    "left": "708.9152881482",
    "right": "708.9152882644",
    "left_margin": "3.9338E-11",
    "right_margin": "7.3032E-11"
  }
}


==> anc/logs/compact-records.json <==
{
  "command": [
    "python3",
    "-B",
    "check_all.py",
    "--output-json",
    "logs/compact-intervals.json"
  ],
  "exit_code": 0,
  "sha256": "497d63ab9a8717326b38bf6674ba220c372681268630cddb26440d54c79087e1",
  "evidence_kind": "current manuscript inputs and stored-record consistency; no new Lean replay",
  "date": "2026-11-29"
}


==> anc/logs/compact-records.log <==
Checking stored records against /workspace/scratch/a1e18ee1eba0/audit_work/compact_revision/release/verification/audit/paper/achlioptas-vorobyev-sp-refined.tex and /workspace/scratch/a1e18ee1eba0/audit_work/compact_revision/release/verification/audit/paper/achlioptas-vorobyev-sp-refined.pdf
This command does not rebuild Lean or rerun certificate executables.
analytic: 46 named declarations, axiom lists agree with packaged receipt: True
numerical: 23 named declarations, axiom lists agree with packaged receipt: True
PASS endpoint numerical bounds against the Lean output
3 4.2667842934 4.26678429403 2.0663007333250E-11 2.552619359513E-13 PASS
4 9.93238 9.93239 3.68765023E-7 5.1612723E-8 PASS
5 21.1172328074 21.1172637876 3.83161809E-7 4.1593608E-8 PASS
6 43.3691402552 43.3724008191 0.000009537884850 0.000001207897277 PASS
7 87.7850548417 87.7853574542 0.000001806018633 4.25835690E-7 PASS
8 176.5424396848 176.5426583813 5.16584432E-7 2.02244433E-7 PASS
9 354.0102059738 354.0102330105 3.8655205E-8 1.3186575E-8 PASS
10 708.9152881482 708.9152882644 3.9338E-11 7.3032E-11 PASS
56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS
audit: stored executable output matches archived receipt
k3Residual: stored executable output matches archived receipt
globalAudit: stored executable output matches archived receipt
PASS stored-record consistency; no new Lean replay is claimed.


==> anc/logs/compact-source-integrity.json <==
{
  "date": "2026-11-29",
  "paper_pages": 29,
  "source_sha256": "4ecba406ca0fccfa94ba9362df2d380b143be04881f296c0e28e93f7a3effda4",
  "lean_files_unchanged": 317,
  "certificate_directory_files_unchanged": 10,
  "complete_lean_rebuild_performed": false,
  "ancillary_proof_imported_into_paper": false,
  "pdf_sha256": "eeb25eeb59ffa9a092b6ce30e3f0e9b05be8a0b39df541ac5070bdb0e14564f4"
}


==> anc/logs/direct-endpoint-margins.log <==
3 2071819769 25526094
4 49174980234878 5161272382195
5 84616458567967 4159382684330
6 1189736624666303 120789727775044
7 183716063938882 45958538148035
8 52356592870962 20907812884120
9 3890935225626 1342233601340
10 3962741253 7333421633


==> anc/logs/gain-ten.log <==
✔ [2677/2677] Built SPAnalysis.UniformTen.Gain (14s)
Build completed successfully (2677 jobs).


==> anc/logs/globalAudit.json <==
{
  "started_utc": "2026-11-26T22:53:29+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "exe",
    "globalAudit"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/endpoint-lean",
  "finished_utc": "2026-11-26T22:56:17+00:00",
  "exit_code": 0,
  "seconds": 168.67,
  "sha256": "404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412"
}


==> anc/logs/globalAudit.log <==
k=3 panel=1 entry=46 entry_lo_e-12=824516 image_lo_e-12=667461 inverse_hi_e-12=3497558961910
k=3 panel=2 entry=45 entry_lo_e-12=333713 image_lo_e-12=667670 inverse_hi_e-12=3510395804372
k=3 panel=3 entry=45 entry_lo_e-12=878168 image_lo_e-12=667544 inverse_hi_e-12=3523330787251
k=3 panel=4 entry=44 entry_lo_e-12=553561 image_lo_e-12=667387 inverse_hi_e-12=3536364902431
k=3 panel=5 entry=43 entry_lo_e-12=172309 image_lo_e-12=667816 inverse_hi_e-12=3549499170427
k=3 panel=6 entry=43 entry_lo_e-12=914719 image_lo_e-12=667867 inverse_hi_e-12=3562734627579
k=3 panel=7 entry=42 entry_lo_e-12=884418 image_lo_e-12=667388 inverse_hi_e-12=3576072318218
k=3 panel=8 entry=41 entry_lo_e-12=896373 image_lo_e-12=667352 inverse_hi_e-12=3590044456977
k=3 panel=9 entry=40 entry_lo_e-12=965803 image_lo_e-12=667502 inverse_hi_e-12=3605176581028
k=3 panel=10 entry=38 entry_lo_e-12=497482 image_lo_e-12=667373 inverse_hi_e-12=3620442525597
k=3 panel=11 entry=36 entry_lo_e-12=158912 image_lo_e-12=667552 inverse_hi_e-12=3635843865172
k=3 panel=12 entry=34 entry_lo_e-12=573808 image_lo_e-12=667797 inverse_hi_e-12=3652433499014
k=3 panel=13 entry=31 entry_lo_e-12=919630 image_lo_e-12=667417 inverse_hi_e-12=3669563331090
k=3 panel=14 entry=26 entry_lo_e-12=1342325 image_lo_e-12=667214 inverse_hi_e-12=3687906024735
k=3 panel=15 entry=14 entry_lo_e-12=1052022 image_lo_e-12=667373 inverse_hi_e-12=3707852427691
k=3 panel=16 entry=10 entry_lo_e-12=9361775 image_lo_e-12=667608 inverse_hi_e-12=3735138648105
k=3 panel=17 entry=10 entry_lo_e-12=4052183 image_lo_e-12=667147 inverse_hi_e-12=3762897220488
k=3 panel=18 entry=21 entry_lo_e-12=1678394 image_lo_e-12=667470 inverse_hi_e-12=3791140293213
k=3 panel=19 entry=28 entry_lo_e-12=828373 image_lo_e-12=667789 inverse_hi_e-12=3819880000244
k=3 panel=20 entry=32 entry_lo_e-12=844300 image_lo_e-12=667419 inverse_hi_e-12=3849127964893
k=3 panel=21 entry=35 entry_lo_e-12=1190339 image_lo_e-12=667979 inverse_hi_e-12=3878898779727
k=3 panel=22 entry=37 entry_lo_e-12=1163396 image_lo_e-12=667638 inverse_hi_e-12=3909204202351
k=3 panel=23 entry=38 entry_lo_e-12=565078 image_lo_e-12=667561 inverse_hi_e-12=3940059805616
k=3 panel=24 entry=39 entry_lo_e-12=132605 image_lo_e-12=667417 inverse_hi_e-12=3971479122655
k=3 panel=25 entry=40 entry_lo_e-12=18349 image_lo_e-12=667226 inverse_hi_e-12=4003480150112
k=3 panel=26 entry=41 entry_lo_e-12=95935 image_lo_e-12=667128 inverse_hi_e-12=4036073271057
k=3 panel=27 entry=42 entry_lo_e-12=344815 image_lo_e-12=667868 inverse_hi_e-12=4069276242785
k=3 panel=28 entry=43 entry_lo_e-12=708844 image_lo_e-12=667357 inverse_hi_e-12=4103105004817
k=3 panel=29 entry=44 entry_lo_e-12=1050471 image_lo_e-12=667855 inverse_hi_e-12=4137574948059
k=3 panel=30 entry=44 entry_lo_e-12=265386 image_lo_e-12=667294 inverse_hi_e-12=4172704905536
k=3 panel=31 entry=45 entry_lo_e-12=854057 image_lo_e-12=667331 inverse_hi_e-12=4208512950635
k=3 panel=32 entry=45 entry_lo_e-12=107813 image_lo_e-12=667380 inverse_hi_e-12=4245019215700
k=3 panel=33 entry=46 entry_lo_e-12=839946 image_lo_e-12=667343 inverse_hi_e-12=4282239892180
k=3 panel=34 entry=46 entry_lo_e-12=151249 image_lo_e-12=667408 inverse_hi_e-12=4320196235796
k=3 panel=35 entry=47 entry_lo_e-12=993879 image_lo_e-12=667424 inverse_hi_e-12=4358913760281
k=3 panel=36 entry=47 entry_lo_e-12=436480 image_lo_e-12=667579 inverse_hi_e-12=4398404396904
k=3 panel=37 entry=48 entry_lo_e-12=1185158 image_lo_e-12=667323 inverse_hi_e-12=4438697941757
k=3 panel=38 entry=48 entry_lo_e-12=856483 image_lo_e-12=667837 inverse_hi_e-12=4479809794678
k=3 panel=39 entry=48 entry_lo_e-12=333642 image_lo_e-12=667118 inverse_hi_e-12=4521767446942
k=3 panel=40 entry=49 entry_lo_e-12=1206725 image_lo_e-12=667110 inverse_hi_e-12=4564592223749
k=4 panel=1 entry=19 entry_lo_e-12=711515 image_lo_e-12=1967315 inverse_hi_e-12=2430796502057
k=4 panel=2 entry=18 entry_lo_e-12=945552 image_lo_e-12=1967792 inverse_hi_e-12=2468818825532
k=4 panel=3 entry=16 entry_lo_e-12=756881 image_lo_e-12=1967807 inverse_hi_e-12=2516616937077
k=4 panel=4 entry=9 entry_lo_e-12=5458950 image_lo_e-12=1968062 inverse_hi_e-12=2575669509423
k=4 panel=5 entry=5 entry_lo_e-12=16336217 image_lo_e-12=1968078 inverse_hi_e-12=2656367896707
k=4 panel=6 entry=16 entry_lo_e-12=699644 image_lo_e-12=1968021 inverse_hi_e-12=2744176601913
k=4 panel=7 entry=19 entry_lo_e-12=934810 image_lo_e-12=1967335 inverse_hi_e-12=2840300543132
k=4 panel=8 entry=21 entry_lo_e-12=1927133 image_lo_e-12=1968125 inverse_hi_e-12=2946404882896
k=4 panel=9 entry=22 entry_lo_e-12=865275 image_lo_e-12=1967396 inverse_hi_e-12=3064538849788
k=4 panel=10 entry=23 entry_lo_e-12=39075 image_lo_e-12=1967642 inverse_hi_e-12=3197265993267
k=4 panel=11 entry=25 entry_lo_e-12=2337683 image_lo_e-12=1967309 inverse_hi_e-12=3347845538552
k=4 panel=12 entry=26 entry_lo_e-12=1829480 image_lo_e-12=1967372 inverse_hi_e-12=3520492575626
k=4 panel=13 entry=27 entry_lo_e-12=971002 image_lo_e-12=1967517 inverse_hi_e-12=3720763337295
k=4 panel=14 entry=29 entry_lo_e-12=2458700 image_lo_e-12=1967879 inverse_hi_e-12=3956133706496
k=4 panel=15 entry=30 entry_lo_e-12=1759798 image_lo_e-12=1967367 inverse_hi_e-12=4236882020821
k=4 panel=16 entry=31 entry_lo_e-12=215047 image_lo_e-12=1967396 inverse_hi_e-12=4577540745515
k=3 panels=1-10 damp_lo_e-8=419999999 weight_hi_e-8=422000001 dimension=12 pivot_lo_e-12=44061004239
k=3 panels=11-20 damp_lo_e-8=421999999 weight_hi_e-8=424000001 dimension=13 pivot_lo_e-12=44944541787
k=3 panels=21-30 damp_lo_e-8=423999999 weight_hi_e-8=426000001 dimension=14 pivot_lo_e-12=45766298609
k=3 panels=31-40 damp_lo_e-8=425999999 weight_hi_e-8=428000001 dimension=15 pivot_lo_e-12=46533260002
k=4 panels=1-1 damp_lo_e-8=908999999 weight_hi_e-8=921506251 dimension=6 pivot_lo_e-12=35191687467
k=4 panels=2-2 damp_lo_e-8=921506249 weight_hi_e-8=934012501 dimension=7 pivot_lo_e-12=36533616022
k=4 panels=3-3 damp_lo_e-8=934012499 weight_hi_e-8=946518751 dimension=7 pivot_lo_e-12=37639956364
k=4 panels=4-4 damp_lo_e-8=946518749 weight_hi_e-8=959025001 dimension=8 pivot_lo_e-12=38560609636
k=4 panels=5-5 damp_lo_e-8=959024999 weight_hi_e-8=971531251 dimension=8 pivot_lo_e-12=39331387648
k=4 panels=6-6 damp_lo_e-8=971531249 weight_hi_e-8=984037501 dimension=8 pivot_lo_e-12=39978957790
k=4 panels=7-7 damp_lo_e-8=984037499 weight_hi_e-8=996543751 dimension=9 pivot_lo_e-12=40523768393
k=4 panels=8-8 damp_lo_e-8=996543749 weight_hi_e-8=1009050001 dimension=9 pivot_lo_e-12=40981873666
k=4 panels=9-9 damp_lo_e-8=1009049999 weight_hi_e-8=1021556251 dimension=10 pivot_lo_e-12=41366128213
k=4 panels=10-10 damp_lo_e-8=1021556249 weight_hi_e-8=1034062501 dimension=11 pivot_lo_e-12=41686995934
k=4 panels=11-11 damp_lo_e-8=1034062499 weight_hi_e-8=1046568751 dimension=11 pivot_lo_e-12=41953119318
k=4 panels=12-12 damp_lo_e-8=1046568749 weight_hi_e-8=1059075001 dimension=12 pivot_lo_e-12=42171726900
k=4 panels=13-13 damp_lo_e-8=1059074999 weight_hi_e-8=1071581251 dimension=13 pivot_lo_e-12=42348927013
k=4 panels=14-14 damp_lo_e-8=1071581249 weight_hi_e-8=1084087501 dimension=14 pivot_lo_e-12=42489930269
k=4 panels=15-15 damp_lo_e-8=1084087499 weight_hi_e-8=1096593751 dimension=15 pivot_lo_e-12=42599235068
k=4 panels=16-16 damp_lo_e-8=1096593749 weight_hi_e-8=1109100001 dimension=17 pivot_lo_e-12=42680736264
k=5 panels=1-1 damp_lo_e-8=2017999999 weight_hi_e-8=2018000001 dimension=14 pivot_lo_e-12=23279216028
k=5 panels=1-1 damp_lo_e-8=2218999999 weight_hi_e-8=2219000001 dimension=14 pivot_lo_e-12=23715076207
k=5 mean/profile/inverse/damping=true
k=6 mean/profile/inverse/damping=true
k=7 mean/profile/inverse/damping=true
uniform_invariance=true contraction_bases=true large_k_score=true
PASS Lean global certificate


==> anc/logs/incremental-ten.log <==
⚠ [2537/2836] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [2538/2836] Replayed SPAnalysis.UniformTen.PointTrial
info: SPAnalysis/UniformTen/PointTrial.lean:149:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2749/2836] Replayed SPAnalysis.KernelIntegrals
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2754/2836] Replayed SPAnalysis.ResponseTests
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2779/2836] Replayed SPAnalysis.ThreeModes
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2780/2836] Replayed SPAnalysis.ThreeBlock
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2783/2836] Replayed SPAnalysis.FiveMean
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2859/2904] Replayed SPAnalysis.GaussianField
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2860/2904] Replayed SPAnalysis.GaussianComparison
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2863/2904] Replayed SPAnalysis.SmallFieldSums
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2868/2904] Replayed SPAnalysis.ResponseMetric
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2872/2904] Replayed SPAnalysis.LargeResponseGaps
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2875/2904] Replayed SPAnalysis.CommonWeights
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2881/2904] Replayed SPAnalysis.SecondResponse
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2883/2904] Replayed SPAnalysis.FiniteResponseGaps
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2885/2904] Replayed SPAnalysis.LargePointSlope
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2897/2904] Replayed SPAnalysis.CompactLaws
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [2904/2904] Replayed SPAnalysis.UniformTen
warning: SPAnalysis/UniformTen.lean:26:71: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
All targets up-to-date (2904 jobs).


==> anc/logs/intervals.json <==
{
  "3": {
    "left": "4.2667842934",
    "right": "4.26678429403",
    "left_margin": "2.0663007333250E-11",
    "right_margin": "2.552619359513E-13"
  },
  "4": {
    "left": "9.93238",
    "right": "9.93239",
    "left_margin": "3.68765023E-7",
    "right_margin": "5.1612723E-8"
  },
  "5": {
    "left": "21.1172328074",
    "right": "21.1172637876",
    "left_margin": "3.83161809E-7",
    "right_margin": "4.1593608E-8"
  },
  "6": {
    "left": "43.3691402552",
    "right": "43.3724008191",
    "left_margin": "0.000009537884850",
    "right_margin": "0.000001207897277"
  },
  "7": {
    "left": "87.7850548417",
    "right": "87.7853574542",
    "left_margin": "0.000001806018633",
    "right_margin": "4.25835690E-7"
  },
  "8": {
    "left": "176.5424396848",
    "right": "176.5426583813",
    "left_margin": "5.16584432E-7",
    "right_margin": "2.02244433E-7"
  },
  "9": {
    "left": "354.0102059738",
    "right": "354.0102330105",
    "left_margin": "3.8655205E-8",
    "right_margin": "1.3186575E-8"
  },
  "10": {
    "left": "708.9152881482",
    "right": "708.9152882644",
    "left_margin": "3.9338E-11",
    "right_margin": "7.3032E-11"
  }
}


==> anc/logs/k3-manuscript-margins.json <==
{
  "started_utc": "2026-11-26T22:56:18+00:00",
  "command": [
    "/opt/homebrew/opt/python@3.14/bin/python3.14",
    "-I",
    "-B",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/audit/check_margins.py",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/logs/k3Residual.log",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/logs/audit.log"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414",
  "finished_utc": "2026-11-26T22:56:18+00:00",
  "exit_code": 0,
  "seconds": 0.05,
  "sha256": "d0fbc5fe09710b6535a6028528e827bc7a7415801cc730be3508c83df320113f"
}


==> anc/logs/k3-manuscript-margins.log <==
PASS numerical bounds in B.1 against the Lean output


==> anc/logs/k3Residual.json <==
{
  "started_utc": "2026-11-26T22:52:56+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "exe",
    "k3Residual"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/endpoint-lean",
  "finished_utc": "2026-11-26T22:53:29+00:00",
  "exit_code": 0,
  "seconds": 32.26,
  "sha256": "2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d"
}


==> anc/logs/k3Residual.log <==
density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H=8192
trial_score=-58046122593707..-58044241918215 e-24
finite_gain=33889018190300..35397094479536 e-24 tail_gain=1966095670175..1984140105430 e-24
selected_score_upper=-22191008733232..-20663007333250 e-24


==> anc/logs/linked-axioms.json <==
{
  "started_utc": "2026-11-26T22:47:06+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "LinkedAxioms.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:47:41+00:00",
  "exit_code": 0,
  "seconds": 35.33,
  "sha256": "6df2057ebf8d40817102f556acf4aeefa899e02615ef040cc0aa0b239bfbf623"
}


==> anc/logs/linked-axioms.log <==
'SPA.Global.verified_five_tests' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.families_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_score_strictMono_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_three_four' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.printed_trial_guards' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_columns' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_damping' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_log_costs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.positive_printed_right' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.retained_contains' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.positive_of_certificate' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.printed_right_trial_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.common_score_le_selected' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_right_positive_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_endpoint_signs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.five_through_ten_left_checks' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.printed_updated_moments' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.checked_residual' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_gap_from_residual' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.negative_of_certificate' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.selected_left_negative_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_right_of_endpoint_panel' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.four_right_of_endpoint_panel' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/numerical-axioms.json <==
{
  "started_utc": "2026-11-26T22:56:17+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "PrintNumericAxioms.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/endpoint-lean",
  "finished_utc": "2026-11-26T22:56:18+00:00",
  "exit_code": 0,
  "seconds": 1.1,
  "sha256": "c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85"
}


==> anc/logs/numerical-axioms.log <==
'widths_as_printed' does not depend on any axioms
'k5_width_target' does not depend on any axioms
'k3_ticks_and_positive_trials' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_trial_moment_sandwich' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k5_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k6_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k7_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k8_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k9_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k10_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'PanelChecks.all_three_panel_anchors' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PanelChecks.all_four_panel_anchors_and_printed_trial' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_four_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_sixteen_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.five_two_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.common_class_finite_checks' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.common_contraction_bases' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.large_k_finite_score_bounds' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.signed_products_and_rejection_controls' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PrintedLeft.left_sign_check' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/numerical-build.json <==
{
  "started_utc": "2026-11-26T22:48:13+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "build"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/endpoint-lean",
  "finished_utc": "2026-11-26T22:50:31+00:00",
  "exit_code": 0,
  "seconds": 138.21,
  "sha256": "9285118167786d13ca0f590cda04ff569e462bb4b2d4c87397554fa1121f3a9e"
}


==> anc/logs/numerical-build.log <==
✔ [52/65] Built EndpointAudit.RoundedBinomial:c.o (275ms)
✔ [53/65] Built Main (10s)
✔ [56/65] Built Main:c.o (164ms)
✔ [57/65] Built audit:exe (331ms)
✔ [58/65] Built GlobalMain (25s)
✔ [59/65] Built GlobalMain:c.o (261ms)
✔ [60/65] Built globalAudit:exe (2.3s)
✔ [61/65] Built PrintedLeft (80s)
✔ [62/65] Built PrintedLeft:c.o (1.1s)
✔ [63/65] Built k3Residual:exe (2.4s)
✔ [64/65] Built EndpointChecks (138s)
Build completed successfully (65 jobs).


==> anc/logs/point-ten.log <==
⚠ [2538/2539] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [2539/2539] Built SPAnalysis.UniformTen.PointTrial (9.6s)
info: SPAnalysis/UniformTen/PointTrial.lean:149:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
Build completed successfully (2539 jobs).


==> anc/logs/printed-intervals.json <==
{
  "started_utc": "2026-11-26T22:56:18+00:00",
  "command": [
    "/opt/homebrew/opt/python@3.14/bin/python3.14",
    "-I",
    "-B",
    "check_all.py"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414",
  "finished_utc": "2026-11-26T22:56:19+00:00",
  "exit_code": 0,
  "seconds": 0.12,
  "sha256": "34d2256d0bfaf302902008d8363e2118d876ff72f1b87d0e7824e12de67188b2"
}


==> anc/logs/printed-intervals.log <==
analytic: 46 named declarations, axiom lists agree with packaged receipt: True
numerical: 23 named declarations, axiom lists agree with packaged receipt: True
PASS numerical bounds in B.1 against the Lean output
3 4.2667842934 4.2667842941 2.0663007333250E-11 6.7330890697105E-12 PASS
4 9.93238 9.93239 3.68765023E-7 5.1612723E-8 PASS
5 21.1172328074 21.1172637876 3.83161809E-7 4.1593608E-8 PASS
6 43.3691402552 43.3724008191 0.000009537884850 0.000001207897277 PASS
7 87.7850548417 87.7853574542 0.000001806018633 4.25835690E-7 PASS
8 176.5424396848 176.5426583813 5.16584432E-7 2.02244433E-7 PASS
9 354.0102059738 354.0102330105 3.8655205E-8 1.3186575E-8 PASS
10 708.9152881482 708.9152882644 3.9338E-11 7.3032E-11 PASS
56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS
audit: fresh executable output matches archived receipt
k3Residual: fresh executable output matches archived receipt
globalAudit: fresh executable output matches archived receipt


==> anc/logs/proof-allK.json <==
{
  "started_utc": "2026-11-26T22:47:51+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "-o",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean/.lake/build/lib/lean/LocalAllk.olean",
    "LocalAllk.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:47:56+00:00",
  "exit_code": 0,
  "seconds": 4.94,
  "sha256": "295e6dcdf8fc1b61d2f4850b0b7be5fbcbc3a5ac1577902855b6673533f87191"
}


==> anc/logs/proof-allK.log <==
'LocalVerification.allK' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/proof-families.json <==
{
  "started_utc": "2026-11-26T22:47:41+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "-o",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean/.lake/build/lib/lean/LocalFamilies.olean",
    "LocalFamilies.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:47:46+00:00",
  "exit_code": 0,
  "seconds": 4.94,
  "sha256": "3f9f8ea0845ae5b59b463918b50147e43382480793f390b3e51386e39c0eb8a9"
}


==> anc/logs/proof-families.log <==
'LocalVerification.families' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/proof-signs.json <==
{
  "started_utc": "2026-11-26T22:47:46+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "-o",
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean/.lake/build/lib/lean/LocalSigns.olean",
    "LocalSigns.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:47:51+00:00",
  "exit_code": 0,
  "seconds": 5.01,
  "sha256": "0b25738c5ffe3f39c2cea0b5e0f0eb1d21e754469327147ef76dab093bfa5254"
}


==> anc/logs/proof-signs.log <==
'LocalVerification.signs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/reorganized-inputs.json <==
{
  "command": [
    "python3",
    "-B",
    "audit/audit/check_inputs.py"
  ],
  "exit_code": 0,
  "sha256": "50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6",
  "evidence_kind": "source and stored-record consistency; no new Lean replay",
  "date": "2026-11-29"
}


==> anc/logs/reorganized-inputs.log <==
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
k=3 panel 34: minimum of 129 exact margins = 16584196596758512443351997720819773288571037585570951799818494749116793972781165523191/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (upper face h=26) > 2^-15: PASS
k=4 panel 7: minimum of 129 exact margins = 322314998099603/10000000000000000000 (lower face h=2) > 2^-15: PASS
All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks


==> anc/logs/reorganized-intervals.json <==
{
  "3": {
    "left": "4.2667842934",
    "right": "4.26678429403",
    "left_margin": "2.0663007333250E-11",
    "right_margin": "2.552619359513E-13"
  },
  "4": {
    "left": "9.93238",
    "right": "9.93239",
    "left_margin": "3.68765023E-7",
    "right_margin": "5.1612723E-8"
  },
  "5": {
    "left": "21.1172328074",
    "right": "21.1172637876",
    "left_margin": "3.83161809E-7",
    "right_margin": "4.1593608E-8"
  },
  "6": {
    "left": "43.3691402552",
    "right": "43.3724008191",
    "left_margin": "0.000009537884850",
    "right_margin": "0.000001207897277"
  },
  "7": {
    "left": "87.7850548417",
    "right": "87.7853574542",
    "left_margin": "0.000001806018633",
    "right_margin": "4.25835690E-7"
  },
  "8": {
    "left": "176.5424396848",
    "right": "176.5426583813",
    "left_margin": "5.16584432E-7",
    "right_margin": "2.02244433E-7"
  },
  "9": {
    "left": "354.0102059738",
    "right": "354.0102330105",
    "left_margin": "3.8655205E-8",
    "right_margin": "1.3186575E-8"
  },
  "10": {
    "left": "708.9152881482",
    "right": "708.9152882644",
    "left_margin": "3.9338E-11",
    "right_margin": "7.3032E-11"
  }
}


==> anc/logs/reorganized-records.json <==
{
  "command": [
    "python3",
    "-B",
    "check_all.py",
    "--output-json",
    "logs/reorganized-intervals.json"
  ],
  "exit_code": 0,
  "sha256": "1e5f91d4a5676b1beb43ba00a582beffeaabf8f4f3fb4a677403779742d8be0d",
  "evidence_kind": "source and stored-record consistency; no new Lean replay",
  "date": "2026-11-29"
}


==> anc/logs/reorganized-records.log <==
Checking stored records against /workspace/scratch/a1e18ee1eba0/audit_work/reorganization/release/verification/audit/paper/achlioptas-vorobyev-sp-refined.tex and /workspace/scratch/a1e18ee1eba0/audit_work/reorganization/release/verification/audit/paper/achlioptas-vorobyev-sp-refined.pdf
This command does not rebuild Lean or rerun certificate executables.
analytic: 46 named declarations, axiom lists agree with packaged receipt: True
numerical: 23 named declarations, axiom lists agree with packaged receipt: True
PASS endpoint numerical bounds against the Lean output
3 4.2667842934 4.26678429403 2.0663007333250E-11 2.552619359513E-13 PASS
4 9.93238 9.93239 3.68765023E-7 5.1612723E-8 PASS
5 21.1172328074 21.1172637876 3.83161809E-7 4.1593608E-8 PASS
6 43.3691402552 43.3724008191 0.000009537884850 0.000001207897277 PASS
7 87.7850548417 87.7853574542 0.000001806018633 4.25835690E-7 PASS
8 176.5424396848 176.5426583813 5.16584432E-7 2.02244433E-7 PASS
9 354.0102059738 354.0102330105 3.8655205E-8 1.3186575E-8 PASS
10 708.9152881482 708.9152882644 3.9338E-11 7.3032E-11 PASS
56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS
audit: stored executable output matches archived receipt
k3Residual: stored executable output matches archived receipt
globalAudit: stored executable output matches archived receipt
PASS stored-record consistency; no new Lean replay is claimed.


==> anc/logs/reorganized-source-integrity.json <==
{
  "date": "2026-11-29",
  "lean_source_files_unchanged": 317,
  "certificate_directory_files_unchanged": 10,
  "all_original_labels_retained": true,
  "complete_lean_rebuild_performed": false,
  "changed_existing_release_files": [
    "README.md",
    "audit/audit/check_inputs.py",
    "audit/paper/achlioptas-vorobyev-sp-refined.pdf",
    "audit/paper/achlioptas-vorobyev-sp-refined.tex",
    "check_all.py"
  ],
  "historical_build_evidence": "Unchanged; original manifests and receipt bytes retained."
}


==> anc/logs/revised-inputs.log <==
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
k=3 panel 34: minimum of 129 exact margins = 16584196596758512443351997720819773288571037585570951799818494749116793972781165523191/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (upper face h=26) > 2^-15: PASS
k=4 panel 7: minimum of 129 exact margins = 322314998099603/10000000000000000000 (lower face h=2) > 2^-15: PASS
All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks


==> anc/logs/revised-intervals.log <==
analytic: 46 named declarations, axiom lists agree with packaged receipt: True
numerical: 23 named declarations, axiom lists agree with packaged receipt: True
PASS numerical bounds in B.1 against the Lean output
3 4.2667842934 4.26678429403 2.0663007333250E-11 2.552619359513E-13 PASS
4 9.93238 9.93239 3.68765023E-7 5.1612723E-8 PASS
5 21.1172328074 21.1172637876 3.83161809E-7 4.1593608E-8 PASS
6 43.3691402552 43.3724008191 0.000009537884850 0.000001207897277 PASS
7 87.7850548417 87.7853574542 0.000001806018633 4.25835690E-7 PASS
8 176.5424396848 176.5426583813 5.16584432E-7 2.02244433E-7 PASS
9 354.0102059738 354.0102330105 3.8655205E-8 1.3186575E-8 PASS
10 708.9152881482 708.9152882644 3.9338E-11 7.3032E-11 PASS
56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS
audit: fresh executable output matches archived receipt
k3Residual: fresh executable output matches archived receipt
globalAudit: fresh executable output matches archived receipt


==> anc/logs/three-sharper-axioms.log <==
SurveyPropagation.three_sharper_bracket :
  ∃ η a,
    SurveyPropagation.isSelection 3 ⋯ η ∧
      a ∈ Set.Ioo (42667842934 / 10 ^ 10) (426678429403 / 10 ^ 11) ∧
        SurveyPropagation.selectedScore 3 ⋯ η a = 0 ∧
          ∀ t ∈ SurveyPropagation.domain 3, SurveyPropagation.selectedScore 3 ⋯ η t = 0 → t = a
@[reducible] def SurveyPropagation.threeSharperDensity : ℝ :=
426678429403 / 10 ^ 11
def SurveyPropagation.isSelection : (k : ℕ) → 2 < k → (ℝ → SurveyPropagation.Law) → Prop :=
fun k hk η =>
  ∀ t ∈ SurveyPropagation.domain k,
    Filter.Tendsto (SurveyPropagation.ordinary k hk t.toNNReal) Filter.atTop (nhds (η t)) ∧
      SurveyPropagation.update k hk t.toNNReal (η t) = η t ∧
        SurveyPropagation.finiteInverse (η t) ∧ 0 < SurveyPropagation.moment (η t) 1
'SPA.SiteQuadrature.three_sharper_check' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SurveyPropagation.three_sharper_trial_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_sharper_selected_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_sharper_bracket' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/working-axioms.json <==
{
  "started_utc": "2026-11-26T22:44:23+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "env",
    "lean",
    "WorkingAxioms.lean"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:47:06+00:00",
  "exit_code": 0,
  "seconds": 162.56,
  "sha256": "5a0551e8daf4d162b5b59c43023764aa1c80fae033489e3615dd0563d7a01021"
}


==> anc/logs/working-axioms.log <==
'SurveyPropagation.compact_probability_on_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.closed_carrier_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.compact_inClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.selection_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.initial_score_le_selected' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.point_gap_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.fixed_point_score_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.point_density_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.large_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.TrialLaw.compact_smallCarrier' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gaussian_spread_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.five_output_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.five_six_field_scales' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.five_six_output_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.all_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.variation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.output_estimate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.large_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_sixteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_sixteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.insertion_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.medium_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.kernel_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.feature_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.vector_difference_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coordVector_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coordinate_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.seed_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_order_on_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_one_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_zero_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_bessel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_tail_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.six_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_score_strictMono_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_site_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.updated_moment_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_site_node' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_moment_node' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.omitted_moment_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolvent_sections' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coefficient_frequency_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.orbit_mode_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_mesh_high_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mesh_high_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.checked_rounding_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.field_cosh_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.logcosh_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.translated_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_coefficient_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.contraction_at_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_strict_ascent' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_strictConvexOn_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.trial_residual_budget_k' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_cases' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.positive_of_positive_schur' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.leastPivot_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_even_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_even_zero_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.root_radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_root_radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spatial_moment_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.central_moment_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.field_moment_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_mode_generating' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_mode_generating' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_cosine_coefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_cosine_coefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spatial_cosine_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spectrum_quadratic_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.grid_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_poisson_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_moment_grid' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_grid_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_moment_mesh_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_moment_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_cosine_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_spatial_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_poisson_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mesh_copy_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.log_site_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_sample_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_grid_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_site_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_feature_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_full_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_cell_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.lift_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.atan_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.log_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.exp_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_logBelowOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_expNeg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_cell_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mesh_decay_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.spectral_mode_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.spectral_cell_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.correction_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.add_cell_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.advance_mesh_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_quadratic_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.positive_block_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolvent_mixed_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_matrix_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.accepted_gram_test' depends on axioms: [propext, Quot.sound]
'SPA.Global.physical_matrix_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.stored_mode_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.stored_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mixed_gram_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_moment_input' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_test_witnesses' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_test_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_diagonal_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolved_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mode_correction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.comparison_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.physical_form_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_sections' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.rate_frame_between' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_rate_frame' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_from_five_traces' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.product_trial_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.contains_trial_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.contains_trial_field_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Trig.cis_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.cis_of_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.phases_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.mark_at_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.finite_mark_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.sum_columns_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.coefficient_tick' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_grid_error_signed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_site_lower_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.SiteQuadrature.node_sum_eq_mesh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.coarse_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.fine_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.midpoint_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_moment_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_site_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.distance_head_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.MomentQuadrature.coefficient_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.MomentQuadrature.moment_sum_eq_mesh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.small_panel_contraction' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/logs/working-proofs.json <==
{
  "started_utc": "2026-11-26T22:44:21+00:00",
  "command": [
    "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_audit/lean-4.24.0-darwin_aarch64/bin/lake",
    "--no-cache",
    "--no-ansi",
    "build",
    "+SPAnalysis.ActiveBlock",
    "+SPAnalysis.ActiveWeights",
    "+SPAnalysis.AllK",
    "+SPAnalysis.Binomial",
    "+SPAnalysis.Caps",
    "+SPAnalysis.CellPowerTable",
    "+SPAnalysis.CheckedCellWeights",
    "+SPAnalysis.CheckedCis",
    "+SPAnalysis.CheckedDamping",
    "+SPAnalysis.CheckedExpNeg",
    "+SPAnalysis.CheckedExpSeries",
    "+SPAnalysis.CheckedGramEntry",
    "+SPAnalysis.CheckedGramMoments",
    "+SPAnalysis.CheckedLogRange",
    "+SPAnalysis.CheckedMatrix",
    "+SPAnalysis.CheckedOddSeries",
    "+SPAnalysis.CheckedResidual",
    "+SPAnalysis.CheckedSections",
    "+SPAnalysis.Checker",
    "+SPAnalysis.CheckerTables",
    "+SPAnalysis.CisTaylor",
    "+SPAnalysis.CoefficientMeasure",
    "+SPAnalysis.ColumnLoops",
    "+SPAnalysis.Common",
    "+SPAnalysis.CommonGram",
    "+SPAnalysis.CommonInvariance",
    "+SPAnalysis.CommonInverse",
    "+SPAnalysis.CommonResidual",
    "+SPAnalysis.CommonWeights",
    "+SPAnalysis.CompactCarriers",
    "+SPAnalysis.CompactLaws",
    "+SPAnalysis.Compound",
    "+SPAnalysis.Continuity",
    "+SPAnalysis.CoordinateGram",
    "+SPAnalysis.CoordinateProbes",
    "+SPAnalysis.DampedGram",
    "+SPAnalysis.DensityDerivative",
    "+SPAnalysis.DensityPanels",
    "+SPAnalysis.DiscreteProducts",
    "+SPAnalysis.DoubleSite",
    "+SPAnalysis.EndpointWeights",
    "+SPAnalysis.Envelope",
    "+SPAnalysis.ExpectedMesh",
    "+SPAnalysis.ExpectedRadial",
    "+SPAnalysis.ExpectedSite",
    "+SPAnalysis.ExpectedSiteMesh",
    "+SPAnalysis.FeatureCellAverages",
    "+SPAnalysis.FeatureGramIntegral",
    "+SPAnalysis.FeatureSpace",
    "+SPAnalysis.FeatureTableFacts",
    "+SPAnalysis.FieldAttenuation",
    "+SPAnalysis.FieldBounds",
    "+SPAnalysis.FieldCosh",
    "+SPAnalysis.FieldModes",
    "+SPAnalysis.FieldResponse",
    "+SPAnalysis.Fields",
    "+SPAnalysis.FiniteMesh",
    "+SPAnalysis.FiniteMomentGrid",
    "+SPAnalysis.FiniteResponseGaps",
    "+SPAnalysis.FiniteSiteGrid",
    "+SPAnalysis.FiveChecked",
    "+SPAnalysis.FiveCover",
    "+SPAnalysis.FiveFrame",
    "+SPAnalysis.FiveGramInput",
    "+SPAnalysis.FiveGramTests",
    "+SPAnalysis.FiveMean",
    "+SPAnalysis.FiveMetric",
    "+SPAnalysis.FivePanel",
    "+SPAnalysis.FiveZero",
    "+SPAnalysis.FourLeft",
    "+SPAnalysis.FourLeftCheck",
    "+SPAnalysis.FourResidual",
    "+SPAnalysis.FourierUpdates",
    "+SPAnalysis.FrequencyBaseline",
    "+SPAnalysis.FrequencyGrowth",
    "+SPAnalysis.FrequencyTail",
    "+SPAnalysis.GaussianComparison",
    "+SPAnalysis.GaussianField",
    "+SPAnalysis.GeometricCost",
    "+SPAnalysis.Global",
    "+SPAnalysis.GlobalCellSums",
    "+SPAnalysis.GramAcceptance",
    "+SPAnalysis.GramBound",
    "+SPAnalysis.GramCellDensity",
    "+SPAnalysis.GramCellIntegral",
    "+SPAnalysis.GramChange",
    "+SPAnalysis.GramDirection",
    "+SPAnalysis.GramFeatures",
    "+SPAnalysis.GramHalfline",
    "+SPAnalysis.GramIntegration",
    "+SPAnalysis.GramLaws",
    "+SPAnalysis.GramMoments",
    "+SPAnalysis.GramOrder",
    "+SPAnalysis.InsertionKernel",
    "+SPAnalysis.Intervals",
    "+SPAnalysis.Inverse",
    "+SPAnalysis.InverseCaps",
    "+SPAnalysis.KernelIntegrals",
    "+SPAnalysis.Kernels",
    "+SPAnalysis.LargeContraction",
    "+SPAnalysis.LargeCover",
    "+SPAnalysis.LargePointSlope",
    "+SPAnalysis.LargeResponseGaps",
    "+SPAnalysis.LargeSignEstimates",
    "+SPAnalysis.LargeSigns",
    "+SPAnalysis.LargeSlope",
    "+SPAnalysis.LeftTrialScores",
    "+SPAnalysis.Limits",
    "+SPAnalysis.LowSpectralMoments",
    "+SPAnalysis.MediumCover",
    "+SPAnalysis.MeshPoisson",
    "+SPAnalysis.MeshTail",
    "+SPAnalysis.Metric",
    "+SPAnalysis.MixedCell",
    "+SPAnalysis.MixedGramIntegral",
    "+SPAnalysis.ModeDamping",
    "+SPAnalysis.ModeData",
    "+SPAnalysis.ModeEnergy",
    "+SPAnalysis.ModeGenerating",
    "+SPAnalysis.ModeSeries",
    "+SPAnalysis.MomentGram",
    "+SPAnalysis.MomentGridError",
    "+SPAnalysis.MomentModeTail",
    "+SPAnalysis.MomentPoisson",
    "+SPAnalysis.MomentQuadratureNodes",
    "+SPAnalysis.Moments",
    "+SPAnalysis.OddTaylor",
    "+SPAnalysis.OneInsertion",
    "+SPAnalysis.OperatorBridge",
    "+SPAnalysis.OrbitBasis",
    "+SPAnalysis.OrbitDampRows",
    "+SPAnalysis.OrbitDamping",
    "+SPAnalysis.OrbitDecoder",
    "+SPAnalysis.OrbitDigits",
    "+SPAnalysis.OrbitDomain",
    "+SPAnalysis.OrbitExp",
    "+SPAnalysis.OrbitExpTable",
    "+SPAnalysis.OrbitGrid",
    "+SPAnalysis.OrbitGridArith",
    "+SPAnalysis.OrbitHead",
    "+SPAnalysis.OrbitImageData",
    "+SPAnalysis.OrbitImageTrace",
    "+SPAnalysis.OrbitInputCoordinates",
    "+SPAnalysis.OrbitInputMass",
    "+SPAnalysis.OrbitInputTrace",
    "+SPAnalysis.OrbitLanes",
    "+SPAnalysis.OrbitLinearSum",
    "+SPAnalysis.OrbitLinearization",
    "+SPAnalysis.OrbitLow",
    "+SPAnalysis.OrbitMatricesSound",
    "+SPAnalysis.OrbitMatrixSemantics",
    "+SPAnalysis.OrbitMatrixTests",
    "+SPAnalysis.OrbitMeshSum",
    "+SPAnalysis.OrbitMeshTail",
    "+SPAnalysis.OrbitNode",
    "+SPAnalysis.OrbitOutput",
    "+SPAnalysis.OrbitPackedReal",
    "+SPAnalysis.OrbitPackedSum",
    "+SPAnalysis.OrbitPrefix",
    "+SPAnalysis.OrbitProjectedTransform",
    "+SPAnalysis.OrbitReceipt",
    "+SPAnalysis.OrbitRows",
    "+SPAnalysis.OrbitSecant",
    "+SPAnalysis.OrbitTaylor",
    "+SPAnalysis.OrbitToTheorem",
    "+SPAnalysis.OrbitWeights",
    "+SPAnalysis.OrdinaryCommon",
    "+SPAnalysis.OutputSpectrum",
    "+SPAnalysis.PhaseTable",
    "+SPAnalysis.PhysicalForm",
    "+SPAnalysis.PhysicalModes",
    "+SPAnalysis.PivotBoxes",
    "+SPAnalysis.PivotForm",
    "+SPAnalysis.PointTrial",
    "+SPAnalysis.PoissonCopies",
    "+SPAnalysis.PositiveModeIdentity",
    "+SPAnalysis.PrintedColumns",
    "+SPAnalysis.PrintedDamping",
    "+SPAnalysis.PrintedGridErrors",
    "+SPAnalysis.PrintedMesh",
    "+SPAnalysis.PrintedMomentRows",
    "+SPAnalysis.PrintedPanels",
    "+SPAnalysis.ProbeHilbert",
    "+SPAnalysis.ProbeLimit",
    "+SPAnalysis.ProductTrialMeasure",
    "+SPAnalysis.Products",
    "+SPAnalysis.RadialCopies",
    "+SPAnalysis.RadialKernel",
    "+SPAnalysis.RadialReciprocity",
    "+SPAnalysis.RateSections",
    "+SPAnalysis.RationalSeries",
    "+SPAnalysis.RecurrenceGrowth",
    "+SPAnalysis.RemainingCases",
    "+SPAnalysis.ResidualScalars",
    "+SPAnalysis.ResidualTail",
    "+SPAnalysis.ResolvedCells",
    "+SPAnalysis.ResolvedTotal",
    "+SPAnalysis.Resolvent",
    "+SPAnalysis.ResponseMetric",
    "+SPAnalysis.ResponseMoments",
    "+SPAnalysis.ResponseSeries",
    "+SPAnalysis.ResponseTests",
    "+SPAnalysis.ResponseVariation",
    "+SPAnalysis.ResponseVector",
    "+SPAnalysis.RetainedTrialScore",
    "+SPAnalysis.RightTrialScores",
    "+SPAnalysis.RootRadial",
    "+SPAnalysis.RoundedCoefficients",
    "+SPAnalysis.Score",
    "+SPAnalysis.ScoreGain",
    "+SPAnalysis.Secant",
    "+SPAnalysis.SecondResponse",
    "+SPAnalysis.SeedExpansion",
    "+SPAnalysis.Selection",
    "+SPAnalysis.SevenInvariance",
    "+SPAnalysis.SharpFieldResponse",
    "+SPAnalysis.SharpMean",
    "+SPAnalysis.SignLog",
    "+SPAnalysis.SignalKernel",
    "+SPAnalysis.SingularLimits",
    "+SPAnalysis.SiteCopyBounds",
    "+SPAnalysis.SiteGridError",
    "+SPAnalysis.SiteModes",
    "+SPAnalysis.SiteOrigin",
    "+SPAnalysis.SitePoisson",
    "+SPAnalysis.SiteQuadratureNodes",
    "+SPAnalysis.SiteRightError",
    "+SPAnalysis.SiteSeries",
    "+SPAnalysis.SiteTail",
    "+SPAnalysis.SiteTransform",
    "+SPAnalysis.SiteVariation",
    "+SPAnalysis.SixContraction",
    "+SPAnalysis.SixCover",
    "+SPAnalysis.SmallContraction",
    "+SPAnalysis.SmallFieldProfile",
    "+SPAnalysis.SmallFieldSums",
    "+SPAnalysis.SmallFrame",
    "+SPAnalysis.SmallGramTests",
    "+SPAnalysis.SmallInput",
    "+SPAnalysis.SmallInvariance",
    "+SPAnalysis.SmallInverse",
    "+SPAnalysis.SmallOrbitReduction",
    "+SPAnalysis.SmallPanelData",
    "+SPAnalysis.SmallRegions",
    "+SPAnalysis.SmallSigns",
    "+SPAnalysis.SmallTrialComparison",
    "+SPAnalysis.Spatial",
    "+SPAnalysis.SpatialCopies",
    "+SPAnalysis.SpatialTransform",
    "+SPAnalysis.Spectral",
    "+SPAnalysis.SpectralCell",
    "+SPAnalysis.SpectrumDecay",
    "+SPAnalysis.Statement",
    "+SPAnalysis.ThreeAccum",
    "+SPAnalysis.ThreeBlock",
    "+SPAnalysis.ThreeGridError",
    "+SPAnalysis.ThreeImages",
    "+SPAnalysis.ThreeLeft",
    "+SPAnalysis.ThreeLeftCheck",
    "+SPAnalysis.ThreeLeftData",
    "+SPAnalysis.ThreeModes",
    "+SPAnalysis.ThreeOmissions",
    "+SPAnalysis.ThreeRadius",
    "+SPAnalysis.ThreeRawSum",
    "+SPAnalysis.ThreeResidual",
    "+SPAnalysis.ThreeSamples",
    "+SPAnalysis.TrialIntegrals",
    "+SPAnalysis.TrialLaws",
    "+SPAnalysis.TrialMarks",
    "+SPAnalysis.Update",
    "+SPAnalysis.VariationalPanel",
    "+SPAnalysis.WarningUniqueness",
    "+SPAnalysis.ZeroCoefficient",
    "+SPAnalysis.ZeroKernel",
    "+SPAnalysis.ZeroModeIdentity",
    "+SPAnalysis.ZeroModeSeries"
  ],
  "cwd": "/Users/dimitris/Documents/Codex/2026-11-24/re/work/sp_analytic/fork_global_proof/local-runs/20261126T220235Z-30414/audit/supplement/analysis-lean",
  "finished_utc": "2026-11-26T22:44:23+00:00",
  "exit_code": 0,
  "seconds": 2.27,
  "sha256": "2a4da869bdaf3b526ceb355e31217a2d856163c01c03d220254254cbf5d34010"
}


==> anc/logs/working-proofs.log <==
⚠ [2655/2745] Replayed SPAnalysis.KernelIntegrals
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2781/3024] Replayed SPAnalysis.ResponseTests
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2800/3024] Replayed SPAnalysis.ResponseVector
warning: SPAnalysis/ResponseVector.lean:47:16: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ResponseVector.lean:47:55: 'exact (integrable_zero ℝ ℝ volume)' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseVector.lean:47:55: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2802/3024] Replayed SPAnalysis.ZeroCoefficient
warning: SPAnalysis/ZeroCoefficient.lean:67:31: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2821/3024] Replayed SPAnalysis.SingularLimits
info: SPAnalysis/SingularLimits.lean:114:12: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2823/3024] Replayed SPAnalysis.FrequencyTail
warning: SPAnalysis/FrequencyTail.lean:57:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FrequencyTail.lean:71:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2824/3024] Replayed SPAnalysis.GramCellDensity
warning: SPAnalysis/GramCellDensity.lean:11:100: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:11:114: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:99: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:113: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2828/3024] Replayed SPAnalysis.CheckedExpSeries
warning: SPAnalysis/CheckedExpSeries.lean:22:87: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  s̵i̵m̵p̵ ̵o̵n̵l̵y̵ ̵[̵m̵u̵l̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵b̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵c̵,̵B̵o̵o̵l̵.̵a̵n̵d̵_̵s̵e̵l̵f̵,̵B̵o̵o̵l̵.̵n̵o̵t̵_̵t̵r̵u̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵
  ̵ ̵ ̵ ̵ ̵b̵p̵,̵c̵p̵,̵i̵f̵_̵t̵r̵u̵e̵]̵s̲i̲m̲p̲ ̲o̲n̲l̲y̲ ̲[̲m̲u̲l̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲b̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲c̲,̲ ̲B̲o̲o̲l̲.̲a̲n̲d̲_̲s̲e̲l̲f̲,̲ ̲B̲o̲o̲l̲.̲n̲o̲t̲_̲t̲r̲u̲e̲,̲ ̲b̲p̲,̲ ̲c̲p̲,̲
  ̲ ̲ ̲ ̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2831/3024] Replayed SPAnalysis.CheckerTables
warning: SPAnalysis/CheckerTables.lean:19:37: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵e̵q̵n̵,̵O̵p̵t̵i̵o̵n̵.̵m̵a̵p̵_̵s̵o̵m̵e̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲e̲q̲n̲,̲ ̲O̲p̲t̲i̲o̲n̲.̲m̲a̲p̲_̲s̲o̲m̲e̲]̲ at ok

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2838/3024] Replayed SPAnalysis.ActiveBlock
warning: SPAnalysis/ActiveBlock.lean:70:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2839/3024] Replayed SPAnalysis.FeatureGramIntegral
warning: SPAnalysis/FeatureGramIntegral.lean:14:34: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵a̵m̵W̵e̵i̵g̵h̵t̵,̵i̵f̵_̵t̵r̵u̵e̵,̵P̵i̵.̵m̵u̵l̵_̵a̵p̵p̵l̵y̵]̵[̲g̲r̲a̲m̲W̲e̲i̲g̲h̲t̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2844/3024] Replayed SPAnalysis.ModeData
warning: SPAnalysis/ModeData.lean:47:76: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵m̵o̵d̵e̵A̵v̵e̵r̵a̵g̵e̵s̵r̲f̲l̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲m̲o̲d̲e̲A̲v̲e̲r̲a̲g̲e̲s̲ n d̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵d̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ by rfl,
              ←̵s̵h̵o̵w̵ ̵w̵=̵m̵o̵d̵e̵W̵e̵i̵g̵h̵t̵s̵ ̵n̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵ ̵b̵y̵ ̵r̵f̵l̵,̵g̵o̵o̵d̵G̵,̵g̵o̵o̵d̵W̵]̵←̲ ̲s̲h̲o̲w̲ ̲w̲ ̲=̲ ̲m̲o̲d̲e̲W̲e̲i̲g̲h̲t̲s̲ ̲n̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ ̲b̲y̲ ̲r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲,̲ ̲g̲o̲o̲d̲W̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:51:64: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵g̵o̵o̵d̵G̵]̵r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:87:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [2845/3024] Replayed SPAnalysis.PivotForm
warning: SPAnalysis/PivotForm.lean:58:15: This simp argument is unused:
  z

Hint: Omit it from the simp argument list.
  simp only [z̵,̵vz, ̲Pi.zero_apply, ̲mul_zero, ̲Finset.sum_const_zero, ̲zero_div, ̲add_zero, ̲blockForm,
  ̲ ̲ ̲ ̲ ̲ ̲ ̲zero_mul, ̲zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:20: This simp argument is unused:
  Pi.zero_apply

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:93: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲P̲i̲.̲z̲e̲r̲o̲_̲a̲p̲p̲l̲y̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2857/3024] Replayed SPAnalysis.FiveMean
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2900/3024] Replayed SPAnalysis.GaussianField
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2901/3024] Replayed SPAnalysis.GaussianComparison
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2904/3024] Replayed SPAnalysis.SmallFieldSums
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2909/3024] Replayed SPAnalysis.FiveGramInput
warning: SPAnalysis/FiveGramInput.lean:58:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:62:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:95:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveGramInput.lean:95:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveGramInput.lean:101:15: This simp argument is unused:
  ha

Hint: Omit it from the simp argument list.
  simp only [ha̵,̵h̵b, ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:18: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  simp only [ha,h̵b̵,̵ ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:21: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  simp only [̵h̵a̵,̵h̵b̵,̵i̵f̵_̵t̵r̵u̵e̵]̵[̲h̲a̲,̲ ̲h̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:142:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2922/3024] Replayed SPAnalysis.CompactLaws
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
ℹ [2930/3024] Replayed SPAnalysis.SpatialCopies
info: SPAnalysis/SpatialCopies.lean:13:62: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2963/3024] Replayed SPAnalysis.MeshPoisson
warning: SPAnalysis/MeshPoisson.lean:47:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2964/3024] Replayed SPAnalysis.RadialKernel
warning: SPAnalysis/RadialKernel.lean:64:33: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:64:44: unused variable `hu`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:81:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2973/3024] Replayed SPAnalysis.ZeroModeIdentity
warning: SPAnalysis/ZeroModeIdentity.lean:50:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2985/3024] Replayed SPAnalysis.MeshTail
info: SPAnalysis/MeshTail.lean:33:25: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/MeshTail.lean:33:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/MeshTail.lean:63:58: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/MeshTail.lean:63:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SPAnalysis/MeshTail.lean:125:47: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/MeshTail.lean:147:37: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2986/3024] Replayed SPAnalysis.FiniteMesh
warning: SPAnalysis/FiniteMesh.lean:10:49: unused variable `d`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [2987/3024] Replayed SPAnalysis.FiniteSiteGrid
warning: SPAnalysis/FiniteSiteGrid.lean:36:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiniteSiteGrid.lean:36:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2995/3024] Replayed SPAnalysis.PrintedMesh
warning: SPAnalysis/PrintedMesh.lean:69:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PrintedMesh.lean:72:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2998/3024] Replayed SPAnalysis.OrbitMeshTail
warning: SPAnalysis/OrbitMeshTail.lean:26:48: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitMeshTail.lean:26:48: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2999/3024] Replayed SPAnalysis.OrbitPrefix
warning: SPAnalysis/OrbitPrefix.lean:51:35: unused variable `hk`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3003/3024] Replayed SPAnalysis.OrbitGridArith
warning: SPAnalysis/OrbitGridArith.lean:61:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3004/3024] Replayed SPAnalysis.OrbitInputTrace
warning: SPAnalysis/OrbitInputTrace.lean:63:32: This simp argument is unused:
  tv

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲b̲o̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:35: This simp argument is unused:
  bo

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:41: This simp argument is unused:
  ← show a = inputTail b d lo from rfl

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵ ̵b̵ ̵d̵ ̵l̵o̵ ̵f̵r̵o̵m̵ ̵r̵f̵l̵]̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲b̲o̲,̲ ̲p̲w̲]̲ at run

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3023/3135] Replayed SPAnalysis.CisTaylor
warning: SPAnalysis/CisTaylor.lean:47:56: exponent 384 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3030/3135] Replayed SPAnalysis.SiteQuadratureNodes
warning: SPAnalysis/SiteQuadratureNodes.lean:70:28: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  simp only [̵n̵o̵d̵e̵V̵a̵l̵u̵e̵,̵n̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵]̵[̲n̲o̲d̲e̲V̲a̲l̲u̲e̲,̲ ̲n̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3040/3135] Replayed SPAnalysis.SmallGramTests
warning: SPAnalysis/SmallGramTests.lean:78:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3047/3135] Replayed SPAnalysis.CheckedSections
warning: SPAnalysis/CheckedSections.lean:59:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/CheckedSections.lean:59:29: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3049/3135] Replayed SPAnalysis.SmallFrame
warning: SPAnalysis/SmallFrame.lean:49:79: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/SmallFrame.lean:52:58: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/SmallFrame.lean:85:36: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵o̵u̵p̵B̵o̵x̵,̵d̵a̵t̵a̵.̵p̵a̵n̵e̵l̵s̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲g̲r̲o̲u̲p̲B̲o̲x̲,̲ ̲d̲a̲t̲a̲.̲p̲a̲n̲e̲l̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SmallFrame.lean:94:48: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  simp [̵ρ̵,̵c̵o̵u̵n̵t̵R̵a̵t̵e̵,̵R̵e̵a̵l̵.̵c̵o̵e̵_̵t̵o̵N̵N̵R̵e̵a̵l̵[̲ρ̲,̲ ̲c̲o̲u̲n̲t̲R̲a̲t̲e̲,̲ ̲R̲e̲a̲l̲.̲c̲o̲e̲_̲t̲o̲N̲N̲R̲e̲a̲l̲ _ l̵p̵.̵l̵e̵,̵m̵u̵l̵_̵c̵o̵m̵m̵]̵l̲p̲.̲l̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3057/3135] Replayed SPAnalysis.FiveFrame
warning: SPAnalysis/FiveFrame.lean:35:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:110: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveFrame.lean:61:110: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveFrame.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:60:37: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:70:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3058/3135] Replayed SPAnalysis.FiveMetric
warning: SPAnalysis/FiveMetric.lean:21:13: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3059/3135] Replayed SPAnalysis.ThreeModes
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [3060/3135] Replayed SPAnalysis.ThreeBlock
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3061/3135] Replayed SPAnalysis.ResponseMetric
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3062/3135] Replayed SPAnalysis.LargeResponseGaps
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [3065/3135] Replayed SPAnalysis.CommonWeights
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3068/3135] Replayed SPAnalysis.SecondResponse
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3070/3135] Replayed SPAnalysis.FiniteResponseGaps
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3073/3135] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [3074/3135] Replayed SPAnalysis.LargePointSlope
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3088/3135] Replayed SPAnalysis.OrbitDomain
warning: SPAnalysis/OrbitDomain.lean:75:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitDomain.lean:78:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [3096/3135] Replayed SPAnalysis.OrbitDamping
warning: SPAnalysis/OrbitDamping.lean:11:54: unused variable `hH`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/OrbitDamping.lean:11:65: unused variable `hO`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3101/3135] Replayed SPAnalysis.OrbitRows
warning: SPAnalysis/OrbitRows.lean:39:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3105/3135] Replayed SPAnalysis.RecurrenceGrowth
warning: SPAnalysis/RecurrenceGrowth.lean:14:37: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RecurrenceGrowth.lean:22:13: This simp argument is unused:
  Function.comp_apply

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/RecurrenceGrowth.lean:24:75: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲F̲u̲n̲c̲t̲i̲o̲n̲.̲c̲o̲m̲p̲_̲a̲p̲p̲l̲y̲,̲ ̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3106/3135] Replayed SPAnalysis.RoundedCoefficients
warning: SPAnalysis/RoundedCoefficients.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/RoundedCoefficients.lean:113:38: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3107/3135] Replayed SPAnalysis.ThreeOmissions
warning: SPAnalysis/ThreeOmissions.lean:104:63: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3108/3135] Replayed SPAnalysis.ThreeAccum
warning: SPAnalysis/ThreeAccum.lean:12:36: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3112/3135] Replayed SPAnalysis.ResidualScalars
warning: SPAnalysis/ResidualScalars.lean:68:69: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:83: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3114/3135] Replayed SPAnalysis.CheckedResidual
warning: SPAnalysis/CheckedResidual.lean:54:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3121/3135] Replayed SPAnalysis.ThreeRawSum
warning: SPAnalysis/ThreeRawSum.lean:50:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeRawSum.lean:54:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3123/3135] Replayed SPAnalysis.ThreeImages
warning: SPAnalysis/ThreeImages.lean:22:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ThreeImages.lean:40:11: This simp argument is unused:
  Nat.cast_add_one

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵m̵e̵n̵t̵V̵a̵l̵u̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵c̵o̵n̵t̵i̵n̵u̵o̵u̵s̵M̵o̵m̵e̵n̵t̵M̵o̵d̵e̵,̵(̵z̵e̵r̵o̵_̵p̵o̵l̵y̵n̵o̵m̵i̵a̵l̵_̵a̵t̵_̵o̵r̵i̵g̵i̵n̵[̲m̲o̲m̲e̲n̲t̲V̲a̲l̲u̲e̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲c̲o̲n̲t̲i̲n̲u̲o̲u̲s̲M̲o̲m̲e̲n̲t̲M̲o̲d̲e̲,̲
  ̲ ̲ ̲ ̲ ̲(̲z̲e̲r̲o̲_̲p̲o̲l̲y̲n̲o̲m̲i̲a̲l̲_̲a̲t̲_̲o̲r̲i̲g̲i̲n̲ i).1, k̵e̵r̵n̵e̵l̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵a̵d̵d̵_̵o̵n̵e̵,̵h̵p̵,̵m̵u̵l̵_̵o̵n̵e̵,̵i̵f̵_̵t̵r̵u̵e̵]̵k̲e̲r̲n̲e̲l̲,̲ ̲h̲p̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3124/3135] Replayed SPAnalysis.ThreeResidual
warning: SPAnalysis/ThreeResidual.lean:37:103: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:103: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:70: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeResidual.lean:37:84: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3125/3135] Replayed SPAnalysis.ThreeLeft
warning: SPAnalysis/ThreeLeft.lean:21:53: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeLeft.lean:27:124: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3133/3135] Replayed SPAnalysis.OrbitOutput
warning: SPAnalysis/OrbitOutput.lean:28:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Build completed successfully (3135 jobs).


==> anc/proofs/appendix-b3-refinement-analysis.tex <==
\documentclass[11pt]{article}
\usepackage{fullpage,amsmath,amssymb,booktabs,times,microtype}
\newcommand{\E}{\mathbb E}
\newcommand{\dist}{\mathsf D}
\newcommand{\law}{\mathop{\rm Law}}
\title{An explicit error budget for refining the survey propagation zero}
\author{Supplement to Appendix B.3}
\date{}
\begin{document}
\maketitle

For a clause size \(k\ge3\) and decimal precision \(p\ge2\), put
\(P=k+p\) and \(N=\max(64,P)\). At a density \(t\) in the initial
bracket, the following algorithm sends a rational input \(x\) in the
invariant class \(K\) to a rational law in \(K\) within \(10^{-p}\)
of \(T_t x\) in the manuscript's moment metric \(\dist\). It also
encloses the trial score \(\Gamma_t(x)\) in an interval of width at most
\(10^{-p}\). It uses \(O(P^8\log^2 P)\) bit operations, with an absolute
constant. The final section gives the arithmetic costs and the certified computation of the large-$k$ enclosure.

\begin{center}
\begin{tabular}{@{}ll@{}}
\toprule
Quantity & Sufficient choice \\ \midrule
Poisson base count cutoff & \(d=128N\)\\
Maximum computed log field & \(L=1024N\)\\
Moment-matching degree on each unit interval & \(m=4096N+1\) (odd)\\
Log-coordinate and mass grid spacing & \(\tau=2^{-512N}\)\\
Fractional bits for elementary arithmetic & \(G=65536N\)\\
Maximum output log survey & \(24P\)\\
Final survey grid spacing & \(2^{-(72P+1)}\)\\
\bottomrule
\end{tabular}
\end{center}

The input density is a rational with \(O(P)\)-bit numerator and denominator.
The input law has at most \((24P+1)(m+1)+13\) support points in
\(2^{-(72P+1)}\mathbb Z\cup 10^{-3}\mathbb Z\), each with \(1-r\ge2^{-36P}\).
All masses are multiples of \(1/D_P\), where \(D_P=10^{13}2^{512N+32P}\).
Section~\ref{sec:return} proves that the output meets the same bounds.

\section{Cost of a local approximation in probability}

Round a log coordinate downward to its grid, using a lower enclosure
and projecting to zero if necessary. Its displacement is at most
\(2\tau\). In each unit cell eliminate atoms as in B.3, preserving the
moments through degree \(m\). Round the remaining masses down to the
common grid and assign the excess mass to zero. At most
\((L+2)(m+1)+1\le2^N\) support points survive.

Suppose the function \(F\) against which this law is integrated is
analytic and bounded by \(H\) on the Bernstein ellipse of parameter
\(\rho=17/16\) on each occupied cell and on the discs of radius \(1/32\)
about the real rounding segments. Both neighborhoods fit in
\(\Re z>-1/16,\ |\Im z|<1/16\), with real overhang less than \(1/16\)
at the right end. The Chebyshev coefficients are bounded by
\(2H\rho^{-j}\), by integration on the circle of radius \(\rho\) in
the ellipse parameter. Truncation after \(m\) gives sup error at most
\(32H\rho^{-m}\). The exact and compressed cell measures have equal
mass and agree on the polynomial. Summing twice this error weighted by
cell mass, and using Cauchy's derivative estimate for the coordinate
rounding, bounds the change in expectation by
\[
 64H\rho^{-m}+64H\tau+2H\,2^N\tau .
\]
For \(H\le2^{40N}\) this is less than \(2^{-210N}\), since
\(\rho^{16}>2\). Independently of this estimate, elimination decreases
the expectation of \(e^z\): its divided difference of order \(m+1\)
is positive. Downward coordinate rounding, upper clipping and moving
mass to zero also decrease this expectation.

\section{Functions used to bound a local error}

Suppose that one coordinate is rounded and that all later operations
are exact. With the other inputs fixed, the final quantity, for instance
an output moment integrand \(Q^h\) or the site cost \(-\log G\), is a
function of that coordinate. We call it the test function. To use the
local estimate of Section~1 we must bound it also for complex values
near the interval on which we round.

Write \(Y=-\log(1-U)\) for one log warning with \(U\) a product of
\(k-1\) independent surveys. Start the product with the first survey
in the coordinate \(-\log(1-r)\) and round downward. A remaining real
factor \(c\in[0,1]\) sends the log coordinate to
\(f_c(z)=-\log(1-c+ce^{-z})\). Any sequence of remaining factors
composes to the same map with \(c\) their product. The argument of
\(1-c+ce^{-z}\) lies between \(0\) and \(-\Im z\). Its modulus
is at most \(\max(1,e^{-\Re z})\) and at least
\(\cos(1/16)\min(1,e^{-\Re z})\). Hence \(f_c\) preserves the strip
and \(\Re f_c(z)\le\max(0,\Re z)-\log\cos(1/16)\).
Real products, coordinate rounding and cell elimination never introduce
a warning coordinate larger than the largest input log survey, which
is at most \(36P\log 2\). Thus the warning tests
\(f_c(z)\) and \(e^{\pm f_c(z)}\) have modulus below \(2^{40N}\)
throughout the required neighborhoods.

Write \(S,T\) for the two independent fields. Given real nonnegative
values of all other variables, a perturbed coordinate reaches one
field as \(z+v\) or \(f_c(z)+v\), with \(v\ge0\). The tests for the
output moments and site cost are
\[
 Q^h=\left(\frac{e^T-1}{e^S+e^T-1}\right)^h,\qquad
 C(S,T)=S+T-\log(e^S+e^T-1).
\]
With one field complex in the strip the denominator has real part
greater than \(1/2\). For complex \(T\), the difference of squared
moduli of denominator and numerator is
\(e^S(e^S+2\Re e^T-2)>0\). For complex \(S\) the denominator has
real part greater than \(e^T-1\). Thus \(|Q^h|\le1\) for every \(h\).
The test \(e^{-S}\) is bounded by 2 on the translated strip.

Let \(\lambda=kt/2\), choose \(s\) least nonnegative with
\(\lambda/2^s\le1\), and write \(B=2^s\). We have
\(B,\lambda,(k-1)t\le2^{2N}\) since \(t<2^k\).
Once base counts are truncated to \(d\), a full field, including
intermediate comparisons with exact additions, is bounded by
\(B(d+1)(L+2)\le 2^{4N}\). This bound also covers partially
compressed siblings when a single input varies in its complex
neighborhood. The principal logarithm in \(C\) has imaginary part
bounded by \(\pi\), real part bounded below by \(-\log2\), and real
part bounded above by the largest real field plus \(\log3\).
Consequently \(|C|<2^{40N}\). This verifies the local analytic bound
even when many exact additions still follow the approximation.

\section{Accumulation through the compound Poisson fields}

Let \(u=\E e^Y\), \(M=\E_x(1-R)^{-1}\le5\). Then \(u\le M\)
and \(\lambda(u-1)\le32k\). For \(k\ge5\) this follows from
\(u-1=\sum_{h\ge1}x_h^{k-1}\le2^{-(k-2)}(M-1)\), using
\(x_h=\E R^h\le1/2\). For \(k=3,4\), use \(u-1\le M-1\) and the
individual upper density bounds \(4.28\) and \(16\log2\).

First truncate each base Poisson count, transferring discarded mass
to zero. Round its retained probabilities down with error at most
\(2\tau\) each. For one base count \(D\),
\(\Pr(D>d)\le\E 2^D\,2^{-d}\le \exp(1)\,2^{-d}\). Coupling both signs,
the probability of changing any base count is at most
\(2B(\exp(1)2^{-d}+2(d+1)\tau)<2^{-125N}\).
For \(Q^h\) and \(e^{-S}\) this bounds the change in expectation.
For \(C\) couple one sign at a time. The change on that event is at
most the opposite field, since \(0\le C(S,T)\le\min(S,T)\).
The opposite field is independent and has mean at most
\(\lambda(u-1)\le32k\), also after the count reduction. Thus this cost
error is less than \(2^{-124N}\).

Next approximate the warning products, with truncated counts and
exact downstream additions. For a single warning, the preceding local
estimate on \(e^{f_c}\) gives
\(|\widehat u-u|\le(k+1)2^{-210N}<2^{-209N}\), where
\(\widehat u\) is the positive exponential moment of the computed
warning law. Then form each base-count sum by successive addition,
mix the count laws, and double \(s\) times. At each such operation
replace each value \(v\) by \(\min(v,L)\) with its mass intact, then round and compress. Before clipping a partial sum of
at most \(d\) computed warnings, its positive exponential moment is
at most \(6^d\). After mixing counts, and at every doubling, the
corresponding bound is \(\exp[\lambda(\widehat u-1)]\le 2^{47N}\).
Indeed the exact compound Poisson identity holds before truncation,
and every field approximation decreases the positive exponential
moment relative to the preceding uncompressed operation. These bounds
also apply to the inputs of the individual clipping operations.
The mass affected per clipping is at most
\[
 e^{-L}\max(6^d,2^{47N})\le 2^{-640N}.
\]

For the error estimate, unfold each doubling into two independent copies.
In the actual computation both copies use the same stored law, so each
doubling requires only one convolution. Compare the unfolded computations
with one local operation changed at a time, using exact operations above
the changed node. Thus no clipped function
needs analytic continuation. Condition on the other real inputs.
The analytic tests are exactly those bounded in the preceding section.
A clipping changes their real expectations by at most twice their
supremum times the affected mass. The count cutoff is imposed first;
all other branches then have bounded real fields during this comparison.
Both signs together require at most
\(20B(d+1)^2(k+1)\le2^{5N}\) local replacements: even counting
each base-count branch separately gives at most \(1+\cdots+d\)
warning positions per base sum. The same argument covers the \(k\)-fold
product for the clause cost. Combining count, clipping and compression
errors gives errors below \(2^{-120N}\) for every output moment,
for \(\E e^{-S}\), and for each of the site and clause expectations
before the clause multiplier.

The inverse moment requires separate treatment because the function
\((1-Q)^{-1}\) is unbounded. The identity
\((1-Q)^{-1}=1+(e^T-1)e^{-S}\) reduces its expectation to two
one-field quantities. For either exact field put
\(A=\E e^S=\exp[\lambda(u-1)]\) and \(b_-=\E e^{-S}\).
Write \(\widehat A,\widehat b_-\) for their computed counterparts.
The clipping and compression bounds give
\(\widehat A\le\exp[\lambda(\widehat u-1)]\).
The mean value theorem gives
\(\widehat A-A\le2^{47N}\lambda 2^{-209N}\le2^{-160N}\).
Both negative exponential moments are at most one.
By independence the output inverse moment before its final compression
is \(1+(\widehat A-1)\widehat b_-\); the exact one is \(1+(A-1)b_-\).
The resulting upper bound on the excess of the computed inverse moment is
\(2^{-160N}+2^{47N}2^{-120N}<2^{-70N}\).
This also gives the uniform upper bound 6 before final clipping.
For the score, multiplying the clause error by \((k-1)t\) and
including final scalar rounding costs less than \(2^{-115N}\).
Padding the computed score by \(2^{-40P}\) on each side therefore
gives a certified interval of width less than \(10^{-p}\).

\section{Restoring the constraints and the input representation}\label{sec:return}

For each pair of field atoms form \(y=\log(e^S+e^T-1)-S\).
Cap it at \(24P\), round downward and compress on unit cells.
The clipped mass is at most \(6e^{-24P}<6\,2^{-34P}\).
The test \((1-e^{-z})^h\) has modulus at most one on the same strip,
since \(e^{-\Re z}\le2\cos(\Im z)\). The cell estimate applies to
all orders simultaneously. Convert back to \(r=1-e^{-y}\) by
downward rounding with error at most \(2^{-72P}\). On this range
\(hr^{h-1}\le(1-r)^{-1}\le e^{24P}<2^{35P}\), so the induced
moment error is at most \(2^{-37P}\). All these operations reduce the
inverse moment. Including the preceding field errors, each moment
differs from its exact updated value by at most \(e_0=2^{4-32P}\),
and the inverse moment exceeds its exact value by at most \(e_0\).

Use slack \(\sigma=2^{-\max(15,k+2)}\). For \(k=3,4\), the respective
panel 34 and panel 7 anchors in the supplement have minimum slack
greater than \(2^{-15}\). The supplement checker \texttt{audit/audit/check\_inputs.py} verifies this by rational arithmetic. For support points
\(r_j=s_j/1000\), masses \(w_j=n_j/10^{13}\) and each stored order,
compare \(\sum_j w_j r_j^h\) to both stored faces at scale \(10^9\)
and \(\sum_j w_j/(1-r_j)\) to the inverse cap. The smallest slacks are
respectively greater than \(4.1460\,10^{-5}\) and \(3.2231\,10^{-5}\).
Their largest support points are \(499/500\) and \(999/1000\).
For \(k\ge5\) use the point mass at \(1/2-2^{-k-2}\).
Both first-moment slacks equal \(2^{-k-2}\); at orders \(h\ge2\)
the upper slack is at least \(\epsilon/4\) since \(r^h\le2^{-h}\).
The inverse cap is \(11/4\) and the anchor inverse moment is below 2.

Mix in the dyadic fraction \(\theta=e_0/\sigma<1\) of the appropriate
anchor. Every constraint is affine in the law, and the possible
remaining violation is at most \((1-\theta)e_0-\theta\sigma\le0\).
The moment errors are at most \(e_0+\theta\).
The metric caps of Lemma~11 give \(u_h\le1\) and \(u_h\le2/h\) for \(h\ge2\).
Thus \(\sum_hu_h^{k-2}/h\le1+2\sum_{h\ge2}h^{-2}<3\). Hence the
distance error is at most \(3(e_0+\theta)<10^{-p}\).
The cap and the downward rounding give \(1-r\ge2^{-36P}\), also
for the anchor support points. The \(24P+1\) output cells retain at most \(m+1\) points each.
Mass rounding can add zero, and the anchor contributes at most 12 atoms.
The panel anchors have sites in \(10^{-3}\mathbb Z\), and the common point anchor
lies on the final dyadic grid. The denominator of \(\theta\) divides \(2^{32P}\).
Before mixing, all masses are multiples of \(2^{-512N}\) by the mass rounding
already charged in the cell estimate. Mixing with the anchor therefore produces
masses in \(D_P^{-1}\mathbb Z\). The anchors satisfy these bounds at initialization.
As \(p\) increases, both dyadic grids refine and the size and cutoff allowances grow.

\section{Bit cost and certified evaluation of \(\log 2\)}

The algorithm stores fields of size at most \(L\) and forms sums of
size at most \(2L\). The larger fields in the expanded tree were needed
only to bound the error. For outward rounding use \(G\) fractional bits
and retain all integer bits. To evaluate an exponential
with \(|z|\le2L+4\), halve until \(|z|\le1\), sum the Taylor series
through \(2G\) terms with interval endpoints, then square back.
The Taylor tail is below \(2^{-G}\), and in the recurrence for the
terms the multiplier after the first term is at most \(1/2\).
Thus rounding at the base costs at most \(8G\,2^{-G}\).
During squaring all exact intermediate values lie between \(2^{-3000N}\)
and \(2^{3000N}\). At most \(2(2L+4)\) copies of a base relative
error enter the product. An outward rounding in a squaring contributes
at most \(2^{3000N+2-G}\) relative error while the cumulative relative
error is below \(1/2\). These bounds inductively give absolute
exponential error below \(2^{-50000N}\).
For a logarithm, scale each positive interval endpoint by a power of
two into \([1,2]\). Use \(2\operatorname{atanh}((z-1)/(z+1))\),
with the same procedure at \(z=2\) for \(\log 2\). The argument
is at most \(1/3\); \(2G\) terms suffice and the power recurrence is
contractive. Even \(16G^2 2^{-G}\) per reduced logarithm suffices
after multiplication by the scale exponent, of magnitude at most
\(3000N+2\).

For a product update take the logarithm of \(1-c+ce^{-y}\ge2^{-36P}\)
on real stored inputs, and for root tests use \(\log(e^S+e^T-1)\)
whose real argument is at least one. Taking the logarithm on a
lower enclosure as small as half the true argument amplifies absolute
input error by at most \(2^{36P+1}\). Subtraction and addition of
these quantities, and \(1-e^{-y}\), still leave more than \(512N+2\)
correct fractional bits. At zeros, intersect with the known
nonnegative range. Base Poisson probabilities can be rounded down
from the guarded recurrence \(p_i=p_{i-1}\lambda_0/i\);
\(\lambda_0\le1\) and there are at most \(128N\) such steps.
Use lower enclosures before rounding any support point down. This avoids
an equality decision for a transcendental at a grid boundary.
Cost expectations use the rounded scalar enclosures and exact weights;
their mass is one, so this rounding contributes at most \(2\tau\)
per expectation.

We now give the integer implementation of the moment-preserving elimination
used in Section~1. Two laws with \(O(P^2)\) support points each give \(O(P^4)\) candidates. Merge-sort
the dyadic support points and combine the masses at equal points. On the integer grid
keep \(P_i=\prod_{j\ne i}(z_i-z_j)\), \(A_i=D_0 w_iP_i\), where
\(D_0\) is the common denominator of the stage's candidate masses.
For \(m+1\) retained nodes \(A_i\) is integral by moment matching for
the degree-\(m\) Lagrange numerator against the original integer masses
\(D_0 w\). Upon insertion multiply each old pair by \(z_i-z_{\rm new}\).
With \(m+2\) support points choose \(j\) minimizing \(A_j\) among \(P_j>0\).
On removal the updated pair is
\((P_i/(z_i-z_j),(A_i-A_j)/(z_i-z_j))\); the divisions are exact by
the same moment identity on the reduced support. Zero-mass ties may be
retained until their next elimination. Each integer has \(O(P^2)\)
bits since there are \(O(P)\) factors of \(O(P)\) bits and the masses
are in \([0,1]\). Each candidate needs \(O(P)\) products, comparisons
and exact divisions on these integers. Write \(\mathsf M(h)=O(h\log h)\) for the cost of multiplying \(h\)-bit
integers on multitape Turing machines (Harvey and van der Hoeven, reference~[9]
of the paper). Fast quotient and remainder, and exact division, cost
\(O(\mathsf M(h))\) for operands of at most \(h\) bits
(Brent and Zimmermann, \emph{Modern Computer Arithmetic}, \S\S1.4.4--1.4.5).
This also covers flooring the surviving rational masses on the dyadic grid.
With \(h=O(P^2)\) the cost per candidate is within \(O(P^3\log^2 P)\),
including sequential access to the retained list.
Elementary evaluations use \(O(P)\) elementary arithmetic operations
on \(O(P)\)-bit numbers and fit this budget even with schoolbook
arithmetic. Sorting costs \(O(P^5\log P)\) per combination. Reuse
the count-\(i\) law to form the count-\((i+1)\) law, and form the mixture
from their stored lists. The actual number of combinations is
\(O(k+d+s)=O(P)\). This gives \(O(P^8\log^2 P)\) per update and score.

\emph{A certified value of \(\log 2\).}
For a target width \(2^{-n}\), \(n\ge16\), put \(d_0=n+4\) and
\(s=2^{2-d_0}\). By Brent and Zimmermann, (4.73),
\[
 \left|\frac{\pi}{2d_0\,\mathrm{AGM}(1,s)}-\log2\right|
 \le 4s^2(8-\log s)/d_0 < 2^{-n-3}.
\]
Here are a stopping test and its bit cost. For an AGM pair \((a,b)\)
with \(a\ge b>0\), replace it by \(((a+b)/2,\sqrt{ab})\).
The interval with these endpoints contains the limit. For \(\pi\), start a separate pair
at \((a_0,b_0)=(1,1/\sqrt2)\) and set \(v_0=1/4\),
\(v_{j+1}=v_j-2^j(a_j-a_{j+1})^2\). Brent, \emph{Fast multiple-precision
evaluation of elementary functions}, \S5, gives the recurrence.
Brent, \emph{The Borwein brothers, Pi and the AGM} (arXiv:1802.07558),
\S4, equations~(19) and~(20), proves
\(a_{j+1}^2/v_j<\pi<a_j^2/v_j\) for \(j\ge1\), with \(s_j=v_j\)
in his notation.

Start with \(w=n+8\) mantissa bits. Use outward binary rounding, with an
exponent for each endpoint. Take \(J=2\lceil\log_2(w+8)\rceil+4\) steps of
both pairs (one extra arithmetic mean gives \(a_{J+1}\)).
Use the resulting intervals for \(\pi\) and \(\mathrm{AGM}(1,s)\) in the
displayed quotient and pad both ends by \(2^{-n-3}\). Accept if the width
is at most \(2^{-n}\). If a divisor enclosure meets zero or the test fails,
double \(w\) and repeat.

To see when the test succeeds, put \(r=a/b\). The next ratio satisfies
\(r'\le\sqrt r\) and \(r'-1=(\sqrt r-1)^2/(2\sqrt r)\le(r-1)^2/8\).
Thus both exact ratios reach 2 or less within \(\lceil\log_2 d_0\rceil\) steps,
and are within \(2^{-w}\) of 1 by step \(J\). Write \(u=2^{1-w}\).
Monotonicity and homogeneity of the two means propagate a common
multiplicative error factor. Each rounded mean adds at most two factors
of \(1+u\) above or \(1-u\) below, including the product and square root.
Thus after \(j\le J+1\) steps the endpoint relative errors are \(O((j+1)u)\).
In the \(\pi\) iteration the means are at most one. Interval evaluation of
the squared difference contributes absolute error \(O((j+1)u)\) before the
factor \(2^j\), so the accumulated error in \(v_J\) is \(O(2^J Ju)\).
The exact \(v_J\) is bounded below by
\(\mathrm{AGM}(1,1/\sqrt2)^2/\pi\ge1/(2\pi)\) by Brent's (5.1).
Also \(d_0\,\mathrm{AGM}(1,s)\) is bounded above and away from zero
by (4.73). The quotient enclosure before padding therefore has width
\(O(2^{-w}+2^J Ju)\). Since \(2^J=O(w^2)\), the test succeeds at
\(w=O(n)\). Each round uses \(O(\log w)\) operations costing
\(O(\mathsf M(w))\) each, including directed division and square root
(Brent and Zimmermann, \S\S1.4, 3.5). Doubling the precision gives total
cost \(O(n\log^2 n)\).

For \(k\ge16b\), the manuscript uses \(n=k+4b+5=O(k)\).
For \(k<16b\), it makes \(O(b)\) calls to the one-step routine, all with
\(P=O(b)\), after checking whether the initial bracket already suffices.
The two branches give \(O(b^9\log^2 b+k\log^2 k)\) bit operations.
\end{document}


==> anc/receipts.json <==
{
  "lean": "4.24.0",
  "source_sha256": {
    "SPAnalysis/UniformTen.lean": "959cf03ccebaa03b7419cd927db7ce9368cc4918f99528f2cb639f8a86cb3c8c",
    "SPAnalysis/UniformTen/Gain.lean": "def0e687c6250f3dc514c01ab87a60440c09110ea399b57b44149d5730a46016",
    "SPAnalysis/UniformTen/PointTrial.lean": "08b038d0021d591dcd060778dc4a202036f389bab740471041cbc8fcd6751d1e",
    "SPAnalysis/UniformTen/Slope.lean": "a879940cf786841d36724fa290934321fc6d1f87d720c8d127821d0dad0efabb",
    "UniformTenAxioms.lean": "d2c975aad99fbee7b5b3211054861f21a04d36daf319b6dc8913b995b69bcf27"
  },
  "log_sha256": {
    "point-ten.log": "03f0f0be599077d65761673bf27f152e249bfbab954c45a435e7f90aaa14d03b",
    "bounds-ten.log": "12a7bee3a574b8d33c0e50cfd8c168bb3c68626d8d542d5b3726326cda23ab25",
    "gain-ten.log": "1060c051b9bbef58cd0bdf1dc2c3f45936be53a9beb08b0d66d9e54b2eb47580",
    "assembly-ten-final.log": "66ee8e0e12bdebf930a5cecd7e6d81721a008908cf3d2ea0dd228c4035863d87",
    "axioms-ten.log": "e4bbc5dd28e8dab9f21bd593617315c10f92107485c3d4525739a3f78dc8cf2e",
    "incremental-ten.log": "ddee029f56069755a14161c0ba84a30e076a8a4edc385475cf051dd1a49de00e"
  },
  "axioms": {
    "SurveyPropagation.UniformTen.PointTrial.center_score_expansion": "propext,\n Classical.choice,\n Quot.sound",
    "SurveyPropagation.UniformTen.trial_bounds": "propext, Classical.choice, Quot.sound",
    "SurveyPropagation.Common.fixed_point_score_gap_ten": "propext, Classical.choice, Quot.sound",
    "SurveyPropagation.Common.clauseSlope_bounds_ten": "propext, Classical.choice, Quot.sound",
    "SurveyPropagation.UniformTen.endpoint_signs": "propext, Classical.choice, Quot.sound",
    "SurveyPropagation.UniformTen.uniform_bracket": "propext, Classical.choice, Quot.sound"
  }
}


==> anc/replay-logs/all-k-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "AllKAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "2365d9acd88ab51fb9c0997a5a575f6ccdc26e997812907fc1692959452cc523",
  "seconds": 17.69
}


==> anc/replay-logs/all-k-axioms.log <==
SurveyPropagation.WeakConvergenceAndUniqueZero : Prop
def SurveyPropagation.WeakConvergenceAndUniqueZero : Prop :=
∀ (k : ℕ) (hk : 2 < k),
  ∃ η a,
    SurveyPropagation.isSelection k hk η ∧
      a ∈ Set.Ioo (SurveyPropagation.bracket k).1 (SurveyPropagation.bracket k).2 ∧
        SurveyPropagation.selectedScore k hk η a = 0 ∧
          ∀ t ∈ SurveyPropagation.domain k, SurveyPropagation.selectedScore k hk η t = 0 → t = a
def SurveyPropagation.isSelection : (k : ℕ) → 2 < k → (ℝ → SurveyPropagation.Law) → Prop :=
fun k hk η =>
  ∀ t ∈ SurveyPropagation.domain k,
    Filter.Tendsto (SurveyPropagation.ordinary k hk t.toNNReal) Filter.atTop (nhds (η t)) ∧
      SurveyPropagation.update k hk t.toNNReal (η t) = η t ∧
        SurveyPropagation.finiteInverse (η t) ∧ 0 < SurveyPropagation.moment (η t) 1
'SPA.Global.Reference.real_orbit_image' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.small_orbits' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.small_panel_contraction' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.ThreeLeft.three_left_budget_negative' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.four_left_budget_negative' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.families' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.signs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.allK' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/replay-logs/analytic-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "PrintAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "32e648d8be3d3cbf7bf3e00613b003375b567538152fec7c1b02c1dca49de6c8",
  "seconds": 38.57
}


==> anc/replay-logs/analytic-axioms.log <==
'SurveyPropagation.productLaw_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.compound_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.finiteInverse_ordinary' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.power_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_secant' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fields_mode' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.density_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_mode_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_transform_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gridCoefficient_correct' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.real_transform_enclosure' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.damping_frequency' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mode_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.initial_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.factor_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.expected_insertion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.clause_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.law_eq_of_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.moment_distance_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_cap_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.inverse_tail_probability' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_from_moment_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.unique_zero_of_inverse_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.bracket_in_domain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_panels_and_score' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.update_joint_continuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_continuous_on_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.site_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.poisson_site_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.added_site_gain' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_density_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.fixed_input_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_continuous_on_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_variational_panel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.derivative_on_density_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_variational_cover' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/replay-logs/analytic-build.json <==
{
  "command": [
    "lake",
    "build"
  ],
  "exit_code": 0,
  "sha256": "660b4e5090accd4f1828b67b5ddfba763512e848d92309b940a5b9903978d13d",
  "seconds": 441.94
}


==> anc/replay-logs/analytic-build.log <==
⚠ [2702/2956] Replayed SPAnalysis.PivotForm
warning: SPAnalysis/PivotForm.lean:58:15: This simp argument is unused:
  z

Hint: Omit it from the simp argument list.
  simp only [z̵,̵vz, ̲Pi.zero_apply, ̲mul_zero, ̲Finset.sum_const_zero, ̲zero_div, ̲add_zero, ̲blockForm,
  ̲ ̲ ̲ ̲ ̲ ̲ ̲zero_mul, ̲zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:20: This simp argument is unused:
  Pi.zero_apply

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:93: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲P̲i̲.̲z̲e̲r̲o̲_̲a̲p̲p̲l̲y̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2714/2956] Replayed SPAnalysis.KernelIntegrals
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2783/2956] Replayed SPAnalysis.ResponseTests
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2802/2956] Replayed SPAnalysis.ResponseVector
warning: SPAnalysis/ResponseVector.lean:47:16: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ResponseVector.lean:47:55: 'exact (integrable_zero ℝ ℝ volume)' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseVector.lean:47:55: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2804/2956] Replayed SPAnalysis.ZeroCoefficient
warning: SPAnalysis/ZeroCoefficient.lean:67:31: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2821/2956] Replayed SPAnalysis.RadialKernel
warning: SPAnalysis/RadialKernel.lean:64:33: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:64:44: unused variable `hu`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:81:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2825/2956] Replayed SPAnalysis.SpatialCopies
info: SPAnalysis/SpatialCopies.lean:13:62: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2835/2956] Replayed SPAnalysis.ThreeModes
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2836/2956] Replayed SPAnalysis.ThreeBlock
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2842/2956] Replayed SPAnalysis.FiveMean
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2885/2956] Replayed SPAnalysis.GaussianField
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2886/2956] Replayed SPAnalysis.GaussianComparison
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2889/2956] Replayed SPAnalysis.SmallFieldSums
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2894/2956] Replayed SPAnalysis.ResponseMetric
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2898/2956] Replayed SPAnalysis.LargeResponseGaps
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2901/2956] Replayed SPAnalysis.CommonWeights
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2907/2956] Replayed SPAnalysis.SecondResponse
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2909/2956] Replayed SPAnalysis.FiniteResponseGaps
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2912/2956] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [2913/2956] Replayed SPAnalysis.LargePointSlope
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2924/2956] Replayed SPAnalysis.CompactLaws
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [2932/2956] Replayed SPAnalysis.RecurrenceGrowth
warning: SPAnalysis/RecurrenceGrowth.lean:14:37: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RecurrenceGrowth.lean:22:13: This simp argument is unused:
  Function.comp_apply

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/RecurrenceGrowth.lean:24:75: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲F̲u̲n̲c̲t̲i̲o̲n̲.̲c̲o̲m̲p̲_̲a̲p̲p̲l̲y̲,̲ ̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2934/2956] Replayed SPAnalysis.RoundedCoefficients
warning: SPAnalysis/RoundedCoefficients.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/RoundedCoefficients.lean:113:38: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [2935/2956] Replayed SPAnalysis.FrequencyTail
warning: SPAnalysis/FrequencyTail.lean:57:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FrequencyTail.lean:71:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2936/2956] Replayed SPAnalysis.MeshTail
info: SPAnalysis/MeshTail.lean:33:25: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/MeshTail.lean:33:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/MeshTail.lean:63:58: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/MeshTail.lean:63:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SPAnalysis/MeshTail.lean:125:47: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/MeshTail.lean:147:37: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [2939/2956] Replayed SPAnalysis.SingularLimits
info: SPAnalysis/SingularLimits.lean:114:12: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2941/2956] Replayed SPAnalysis.FiniteMesh
warning: SPAnalysis/FiniteMesh.lean:10:49: unused variable `d`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [2973/3137] Replayed SPAnalysis.MeshPoisson
warning: SPAnalysis/MeshPoisson.lean:47:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2980/3137] Replayed SPAnalysis.ZeroModeIdentity
warning: SPAnalysis/ZeroModeIdentity.lean:50:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2993/3137] Replayed SPAnalysis.FiniteSiteGrid
warning: SPAnalysis/FiniteSiteGrid.lean:36:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiniteSiteGrid.lean:36:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2997/3137] Replayed SPAnalysis.FeatureGramIntegral
warning: SPAnalysis/FeatureGramIntegral.lean:14:34: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵a̵m̵W̵e̵i̵g̵h̵t̵,̵i̵f̵_̵t̵r̵u̵e̵,̵P̵i̵.̵m̵u̵l̵_̵a̵p̵p̵l̵y̵]̵[̲g̲r̲a̲m̲W̲e̲i̲g̲h̲t̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2999/3137] Replayed SPAnalysis.GramCellDensity
warning: SPAnalysis/GramCellDensity.lean:11:100: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:11:114: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:99: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:113: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3003/3137] Replayed SPAnalysis.CheckedExpSeries
warning: SPAnalysis/CheckedExpSeries.lean:22:87: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  s̵i̵m̵p̵ ̵o̵n̵l̵y̵ ̵[̵m̵u̵l̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵b̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵c̵,̵B̵o̵o̵l̵.̵a̵n̵d̵_̵s̵e̵l̵f̵,̵B̵o̵o̵l̵.̵n̵o̵t̵_̵t̵r̵u̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵
  ̵ ̵ ̵ ̵ ̵b̵p̵,̵c̵p̵,̵i̵f̵_̵t̵r̵u̵e̵]̵s̲i̲m̲p̲ ̲o̲n̲l̲y̲ ̲[̲m̲u̲l̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲b̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲c̲,̲ ̲B̲o̲o̲l̲.̲a̲n̲d̲_̲s̲e̲l̲f̲,̲ ̲B̲o̲o̲l̲.̲n̲o̲t̲_̲t̲r̲u̲e̲,̲ ̲b̲p̲,̲ ̲c̲p̲,̲
  ̲ ̲ ̲ ̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3010/3137] Replayed SPAnalysis.CheckerTables
warning: SPAnalysis/CheckerTables.lean:19:37: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵e̵q̵n̵,̵O̵p̵t̵i̵o̵n̵.̵m̵a̵p̵_̵s̵o̵m̵e̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲e̲q̲n̲,̲ ̲O̲p̲t̲i̲o̲n̲.̲m̲a̲p̲_̲s̲o̲m̲e̲]̲ at ok

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3012/3137] Replayed SPAnalysis.ModeData
warning: SPAnalysis/ModeData.lean:47:76: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵m̵o̵d̵e̵A̵v̵e̵r̵a̵g̵e̵s̵r̲f̲l̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲m̲o̲d̲e̲A̲v̲e̲r̲a̲g̲e̲s̲ n d̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵d̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ by rfl,
              ←̵s̵h̵o̵w̵ ̵w̵=̵m̵o̵d̵e̵W̵e̵i̵g̵h̵t̵s̵ ̵n̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵ ̵b̵y̵ ̵r̵f̵l̵,̵g̵o̵o̵d̵G̵,̵g̵o̵o̵d̵W̵]̵←̲ ̲s̲h̲o̲w̲ ̲w̲ ̲=̲ ̲m̲o̲d̲e̲W̲e̲i̲g̲h̲t̲s̲ ̲n̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ ̲b̲y̲ ̲r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲,̲ ̲g̲o̲o̲d̲W̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:51:64: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵g̵o̵o̵d̵G̵]̵r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:87:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3015/3137] Replayed SPAnalysis.ActiveBlock
warning: SPAnalysis/ActiveBlock.lean:70:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3019/3137] Replayed SPAnalysis.FiveGramInput
warning: SPAnalysis/FiveGramInput.lean:58:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:62:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:95:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveGramInput.lean:95:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveGramInput.lean:101:15: This simp argument is unused:
  ha

Hint: Omit it from the simp argument list.
  simp only [ha̵,̵h̵b, ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:18: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  simp only [ha,h̵b̵,̵ ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:21: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  simp only [̵h̵a̵,̵h̵b̵,̵i̵f̵_̵t̵r̵u̵e̵]̵[̲h̲a̲,̲ ̲h̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:142:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3027/3137] Replayed SPAnalysis.CheckedSections
warning: SPAnalysis/CheckedSections.lean:59:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/CheckedSections.lean:59:29: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3029/3137] Replayed SPAnalysis.FiveFrame
warning: SPAnalysis/FiveFrame.lean:35:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:110: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveFrame.lean:61:110: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveFrame.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:60:37: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:70:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3030/3137] Replayed SPAnalysis.FiveMetric
warning: SPAnalysis/FiveMetric.lean:21:13: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3039/3137] Replayed SPAnalysis.CisTaylor
warning: SPAnalysis/CisTaylor.lean:47:56: exponent 384 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3047/3137] Replayed SPAnalysis.PrintedMesh
warning: SPAnalysis/PrintedMesh.lean:69:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PrintedMesh.lean:72:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3052/3137] Replayed SPAnalysis.SiteQuadratureNodes
warning: SPAnalysis/SiteQuadratureNodes.lean:70:28: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  simp only [̵n̵o̵d̵e̵V̵a̵l̵u̵e̵,̵n̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵]̵[̲n̲o̲d̲e̲V̲a̲l̲u̲e̲,̲ ̲n̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3064/3137] Replayed SPAnalysis.ResidualScalars
warning: SPAnalysis/ResidualScalars.lean:68:69: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:83: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3073/3137] Replayed SPAnalysis.SmallGramTests
warning: SPAnalysis/SmallGramTests.lean:78:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3074/3137] Replayed SPAnalysis.SmallFrame
warning: SPAnalysis/SmallFrame.lean:49:79: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/SmallFrame.lean:52:58: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/SmallFrame.lean:85:36: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵o̵u̵p̵B̵o̵x̵,̵d̵a̵t̵a̵.̵p̵a̵n̵e̵l̵s̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲g̲r̲o̲u̲p̲B̲o̲x̲,̲ ̲d̲a̲t̲a̲.̲p̲a̲n̲e̲l̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SmallFrame.lean:94:48: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  simp [̵ρ̵,̵c̵o̵u̵n̵t̵R̵a̵t̵e̵,̵R̵e̵a̵l̵.̵c̵o̵e̵_̵t̵o̵N̵N̵R̵e̵a̵l̵[̲ρ̲,̲ ̲c̲o̲u̲n̲t̲R̲a̲t̲e̲,̲ ̲R̲e̲a̲l̲.̲c̲o̲e̲_̲t̲o̲N̲N̲R̲e̲a̲l̲ _ l̵p̵.̵l̵e̵,̵m̵u̵l̵_̵c̵o̵m̵m̵]̵l̲p̲.̲l̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3078/3137] Replayed SPAnalysis.ThreeOmissions
warning: SPAnalysis/ThreeOmissions.lean:104:63: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3079/3137] Replayed SPAnalysis.ThreeAccum
warning: SPAnalysis/ThreeAccum.lean:12:36: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3086/3137] Replayed SPAnalysis.OrbitMeshTail
warning: SPAnalysis/OrbitMeshTail.lean:26:48: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitMeshTail.lean:26:48: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3087/3137] Replayed SPAnalysis.OrbitPrefix
warning: SPAnalysis/OrbitPrefix.lean:51:35: unused variable `hk`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3091/3137] Replayed SPAnalysis.OrbitGridArith
warning: SPAnalysis/OrbitGridArith.lean:61:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3092/3137] Replayed SPAnalysis.OrbitInputTrace
warning: SPAnalysis/OrbitInputTrace.lean:63:32: This simp argument is unused:
  tv

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲b̲o̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:35: This simp argument is unused:
  bo

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:41: This simp argument is unused:
  ← show a = inputTail b d lo from rfl

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵ ̵b̵ ̵d̵ ̵l̵o̵ ̵f̵r̵o̵m̵ ̵r̵f̵l̵]̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲b̲o̲,̲ ̲p̲w̲]̲ at run

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3106/3137] Replayed SPAnalysis.OrbitDamping
warning: SPAnalysis/OrbitDamping.lean:11:54: unused variable `hH`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/OrbitDamping.lean:11:65: unused variable `hO`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3109/3137] Replayed SPAnalysis.OrbitRows
warning: SPAnalysis/OrbitRows.lean:39:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3111/3137] Replayed SPAnalysis.CheckedResidual
warning: SPAnalysis/CheckedResidual.lean:54:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3112/3137] Built SPAnalysis.SmallRegions (18s)
⚠ [3113/3137] Built SPAnalysis.OrbitDomain (19s)
warning: SPAnalysis/OrbitDomain.lean:75:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitDomain.lean:78:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
✔ [3114/3137] Built SPAnalysis.SmallInverse (19s)
✔ [3116/3137] Built SPAnalysis.FourResidual (18s)
✔ [3118/3137] Built SPAnalysis.OrbitInputMass (19s)
✔ [3119/3137] Built SPAnalysis.OrbitInputCoordinates (18s)
✔ [3120/3137] Built SPAnalysis.FourLeft (19s)
✔ [3121/3137] Built SPAnalysis.ThreeSamples (19s)
✔ [3122/3137] Built SPAnalysis.OrbitProjectedTransform (19s)
⚠ [3123/3137] Built SPAnalysis.ThreeRawSum (19s)
warning: SPAnalysis/ThreeRawSum.lean:50:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeRawSum.lean:54:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3124/3137] Built SPAnalysis.OrbitNode (19s)
⚠ [3125/3137] Built SPAnalysis.ThreeImages (19s)
warning: SPAnalysis/ThreeImages.lean:22:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ThreeImages.lean:40:11: This simp argument is unused:
  Nat.cast_add_one

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵m̵e̵n̵t̵V̵a̵l̵u̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵c̵o̵n̵t̵i̵n̵u̵o̵u̵s̵M̵o̵m̵e̵n̵t̵M̵o̵d̵e̵,̵(̵z̵e̵r̵o̵_̵p̵o̵l̵y̵n̵o̵m̵i̵a̵l̵_̵a̵t̵_̵o̵r̵i̵g̵i̵n̵[̲m̲o̲m̲e̲n̲t̲V̲a̲l̲u̲e̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲c̲o̲n̲t̲i̲n̲u̲o̲u̲s̲M̲o̲m̲e̲n̲t̲M̲o̲d̲e̲,̲
  ̲ ̲ ̲ ̲ ̲(̲z̲e̲r̲o̲_̲p̲o̲l̲y̲n̲o̲m̲i̲a̲l̲_̲a̲t̲_̲o̲r̲i̲g̲i̲n̲ i).1, k̵e̵r̵n̵e̵l̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵a̵d̵d̵_̵o̵n̵e̵,̵h̵p̵,̵m̵u̵l̵_̵o̵n̵e̵,̵i̵f̵_̵t̵r̵u̵e̵]̵k̲e̲r̲n̲e̲l̲,̲ ̲h̲p̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3126/3137] Built SPAnalysis.OrbitHead (18s)
⚠ [3127/3137] Built SPAnalysis.ThreeResidual (19s)
warning: SPAnalysis/ThreeResidual.lean:37:103: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:103: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:70: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeResidual.lean:37:84: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3128/3137] Built SPAnalysis.OrbitDampRows (19s)
⚠ [3129/3137] Built SPAnalysis.ThreeLeft (19s)
warning: SPAnalysis/ThreeLeft.lean:21:53: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeLeft.lean:27:124: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3130/3137] Built SPAnalysis.OrbitLow (18s)
✔ [3131/3137] Built SPAnalysis.SmallSigns (19s)
✔ [3132/3137] Built SPAnalysis.SmallOrbitReduction (18s)
✔ [3133/3137] Built SPAnalysis.OrbitToTheorem (19s)
⚠ [3134/3137] Built SPAnalysis.OrbitOutput (19s)
warning: SPAnalysis/OrbitOutput.lean:28:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3135/3137] Built SPAnalysis.AllK (18s)
✔ [3136/3137] Built SPAnalysis (18s)
Build completed successfully (3137 jobs).


==> anc/replay-logs/audit.json <==
{
  "command": [
    "lake",
    "exe",
    "audit"
  ],
  "exit_code": 0,
  "sha256": "99683c2013d27fb4ed1219d878aba5df7cd82b577c0541cc50a7d6962ff6dd2a",
  "seconds": 117.32
}


==> anc/replay-logs/audit.log <==
k=3 left_1e-10=42667842934 right_1e-10=42667842941 trial_score_at_right=67330890697105..67340294148500 e-25 trial_score_at_4.26678429403=2552619359513..2562022810910 e-25 positive=true
k=3 left residual: lake exe k3Residual
k=4 left_1e-10=99323800000 trial_1e-10=99323900000 right_1e-10=99323900000 input=true left_lower_e-15=368765023 right_lower_e-15=51612723 direct=true example=n/a PASS=true
k=5 left_1e-10=211172328074 trial_1e-10=211172637875 right_1e-10=211172637876 input=true left_lower_e-15=383161809 right_lower_e-15=41593608 direct=true example=true PASS=true
k=6 left_1e-10=433691402552 trial_1e-10=433724008191 right_1e-10=433724008191 input=true left_lower_e-15=9537884850 right_lower_e-15=1207897277 direct=true example=n/a PASS=true
k=7 left_1e-10=877850548417 trial_1e-10=877852000000 right_1e-10=877853574542 input=true left_lower_e-15=1806018633 right_lower_e-15=425835690 direct=n/a example=n/a PASS=true
k=8 left_1e-10=1765424396848 trial_1e-10=1765425500000 right_1e-10=1765426583813 input=true left_lower_e-15=516584432 right_lower_e-15=202244433 direct=n/a example=n/a PASS=true
k=9 left_1e-10=3540102059738 trial_1e-10=3540102200000 right_1e-10=3540102330105 input=true left_lower_e-15=38655205 right_lower_e-15=13186575 direct=n/a example=n/a PASS=true
k=10 left_1e-10=7089152881482 trial_1e-10=7089152882050 right_1e-10=7089152882644 input=true left_lower_e-15=39338 right_lower_e-15=73032 direct=n/a example=n/a PASS=true
k=4 step16_sandwich_lower_e-15=666580804232 PASS=true


==> anc/replay-logs/direct-endpoint-margins.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "--run",
    "../../audit/DirectMargins.lean"
  ],
  "cwd": "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/supplement/analysis-lean",
  "exit_code": 0,
  "seconds": 579.45,
  "toolchain": "Lean (version 4.24.0, x86_64-unknown-linux-gnu, commit 797c613eb9b6d4ec95db23e3e00af9ac6657f24b, Release)",
  "source_sha256": "910219f9d5ebd2dbcef36d7f3b8e436abbb1425162fd55d9467fd5ead27553d1",
  "sha256": "21de98bfb43becadde1d94fa85bd91b16890e6383850b8cbed3215da0a1a05a5"
}


==> anc/replay-logs/direct-endpoint-margins.log <==
3 2071819769 25526094
4 49174980234878 5161272382195
5 84616458567967 4159382684330
6 1189736624666303 120789727775044
7 183716063938882 45958538148035
8 52356592870962 20907812884120
9 3890935225626 1342233601340
10 3962741253 7333421633


==> anc/replay-logs/globalAudit.json <==
{
  "command": [
    "lake",
    "exe",
    "globalAudit"
  ],
  "exit_code": 0,
  "sha256": "404452bf0cd82c3508d8985db39629df83d849ba3a6e5b4843836fbc87f65412",
  "seconds": 124.1
}


==> anc/replay-logs/globalAudit.log <==
k=3 panel=1 entry=46 entry_lo_e-12=824516 image_lo_e-12=667461 inverse_hi_e-12=3497558961910
k=3 panel=2 entry=45 entry_lo_e-12=333713 image_lo_e-12=667670 inverse_hi_e-12=3510395804372
k=3 panel=3 entry=45 entry_lo_e-12=878168 image_lo_e-12=667544 inverse_hi_e-12=3523330787251
k=3 panel=4 entry=44 entry_lo_e-12=553561 image_lo_e-12=667387 inverse_hi_e-12=3536364902431
k=3 panel=5 entry=43 entry_lo_e-12=172309 image_lo_e-12=667816 inverse_hi_e-12=3549499170427
k=3 panel=6 entry=43 entry_lo_e-12=914719 image_lo_e-12=667867 inverse_hi_e-12=3562734627579
k=3 panel=7 entry=42 entry_lo_e-12=884418 image_lo_e-12=667388 inverse_hi_e-12=3576072318218
k=3 panel=8 entry=41 entry_lo_e-12=896373 image_lo_e-12=667352 inverse_hi_e-12=3590044456977
k=3 panel=9 entry=40 entry_lo_e-12=965803 image_lo_e-12=667502 inverse_hi_e-12=3605176581028
k=3 panel=10 entry=38 entry_lo_e-12=497482 image_lo_e-12=667373 inverse_hi_e-12=3620442525597
k=3 panel=11 entry=36 entry_lo_e-12=158912 image_lo_e-12=667552 inverse_hi_e-12=3635843865172
k=3 panel=12 entry=34 entry_lo_e-12=573808 image_lo_e-12=667797 inverse_hi_e-12=3652433499014
k=3 panel=13 entry=31 entry_lo_e-12=919630 image_lo_e-12=667417 inverse_hi_e-12=3669563331090
k=3 panel=14 entry=26 entry_lo_e-12=1342325 image_lo_e-12=667214 inverse_hi_e-12=3687906024735
k=3 panel=15 entry=14 entry_lo_e-12=1052022 image_lo_e-12=667373 inverse_hi_e-12=3707852427691
k=3 panel=16 entry=10 entry_lo_e-12=9361775 image_lo_e-12=667608 inverse_hi_e-12=3735138648105
k=3 panel=17 entry=10 entry_lo_e-12=4052183 image_lo_e-12=667147 inverse_hi_e-12=3762897220488
k=3 panel=18 entry=21 entry_lo_e-12=1678394 image_lo_e-12=667470 inverse_hi_e-12=3791140293213
k=3 panel=19 entry=28 entry_lo_e-12=828373 image_lo_e-12=667789 inverse_hi_e-12=3819880000244
k=3 panel=20 entry=32 entry_lo_e-12=844300 image_lo_e-12=667419 inverse_hi_e-12=3849127964893
k=3 panel=21 entry=35 entry_lo_e-12=1190339 image_lo_e-12=667979 inverse_hi_e-12=3878898779727
k=3 panel=22 entry=37 entry_lo_e-12=1163396 image_lo_e-12=667638 inverse_hi_e-12=3909204202351
k=3 panel=23 entry=38 entry_lo_e-12=565078 image_lo_e-12=667561 inverse_hi_e-12=3940059805616
k=3 panel=24 entry=39 entry_lo_e-12=132605 image_lo_e-12=667417 inverse_hi_e-12=3971479122655
k=3 panel=25 entry=40 entry_lo_e-12=18349 image_lo_e-12=667226 inverse_hi_e-12=4003480150112
k=3 panel=26 entry=41 entry_lo_e-12=95935 image_lo_e-12=667128 inverse_hi_e-12=4036073271057
k=3 panel=27 entry=42 entry_lo_e-12=344815 image_lo_e-12=667868 inverse_hi_e-12=4069276242785
k=3 panel=28 entry=43 entry_lo_e-12=708844 image_lo_e-12=667357 inverse_hi_e-12=4103105004817
k=3 panel=29 entry=44 entry_lo_e-12=1050471 image_lo_e-12=667855 inverse_hi_e-12=4137574948059
k=3 panel=30 entry=44 entry_lo_e-12=265386 image_lo_e-12=667294 inverse_hi_e-12=4172704905536
k=3 panel=31 entry=45 entry_lo_e-12=854057 image_lo_e-12=667331 inverse_hi_e-12=4208512950635
k=3 panel=32 entry=45 entry_lo_e-12=107813 image_lo_e-12=667380 inverse_hi_e-12=4245019215700
k=3 panel=33 entry=46 entry_lo_e-12=839946 image_lo_e-12=667343 inverse_hi_e-12=4282239892180
k=3 panel=34 entry=46 entry_lo_e-12=151249 image_lo_e-12=667408 inverse_hi_e-12=4320196235796
k=3 panel=35 entry=47 entry_lo_e-12=993879 image_lo_e-12=667424 inverse_hi_e-12=4358913760281
k=3 panel=36 entry=47 entry_lo_e-12=436480 image_lo_e-12=667579 inverse_hi_e-12=4398404396904
k=3 panel=37 entry=48 entry_lo_e-12=1185158 image_lo_e-12=667323 inverse_hi_e-12=4438697941757
k=3 panel=38 entry=48 entry_lo_e-12=856483 image_lo_e-12=667837 inverse_hi_e-12=4479809794678
k=3 panel=39 entry=48 entry_lo_e-12=333642 image_lo_e-12=667118 inverse_hi_e-12=4521767446942
k=3 panel=40 entry=49 entry_lo_e-12=1206725 image_lo_e-12=667110 inverse_hi_e-12=4564592223749
k=4 panel=1 entry=19 entry_lo_e-12=711515 image_lo_e-12=1967315 inverse_hi_e-12=2430796502057
k=4 panel=2 entry=18 entry_lo_e-12=945552 image_lo_e-12=1967792 inverse_hi_e-12=2468818825532
k=4 panel=3 entry=16 entry_lo_e-12=756881 image_lo_e-12=1967807 inverse_hi_e-12=2516616937077
k=4 panel=4 entry=9 entry_lo_e-12=5458950 image_lo_e-12=1968062 inverse_hi_e-12=2575669509423
k=4 panel=5 entry=5 entry_lo_e-12=16336217 image_lo_e-12=1968078 inverse_hi_e-12=2656367896707
k=4 panel=6 entry=16 entry_lo_e-12=699644 image_lo_e-12=1968021 inverse_hi_e-12=2744176601913
k=4 panel=7 entry=19 entry_lo_e-12=934810 image_lo_e-12=1967335 inverse_hi_e-12=2840300543132
k=4 panel=8 entry=21 entry_lo_e-12=1927133 image_lo_e-12=1968125 inverse_hi_e-12=2946404882896
k=4 panel=9 entry=22 entry_lo_e-12=865275 image_lo_e-12=1967396 inverse_hi_e-12=3064538849788
k=4 panel=10 entry=23 entry_lo_e-12=39075 image_lo_e-12=1967642 inverse_hi_e-12=3197265993267
k=4 panel=11 entry=25 entry_lo_e-12=2337683 image_lo_e-12=1967309 inverse_hi_e-12=3347845538552
k=4 panel=12 entry=26 entry_lo_e-12=1829480 image_lo_e-12=1967372 inverse_hi_e-12=3520492575626
k=4 panel=13 entry=27 entry_lo_e-12=971002 image_lo_e-12=1967517 inverse_hi_e-12=3720763337295
k=4 panel=14 entry=29 entry_lo_e-12=2458700 image_lo_e-12=1967879 inverse_hi_e-12=3956133706496
k=4 panel=15 entry=30 entry_lo_e-12=1759798 image_lo_e-12=1967367 inverse_hi_e-12=4236882020821
k=4 panel=16 entry=31 entry_lo_e-12=215047 image_lo_e-12=1967396 inverse_hi_e-12=4577540745515
k=3 panels=1-10 damp_lo_e-8=419999999 weight_hi_e-8=422000001 dimension=12 pivot_lo_e-12=44061004239
k=3 panels=11-20 damp_lo_e-8=421999999 weight_hi_e-8=424000001 dimension=13 pivot_lo_e-12=44944541787
k=3 panels=21-30 damp_lo_e-8=423999999 weight_hi_e-8=426000001 dimension=14 pivot_lo_e-12=45766298609
k=3 panels=31-40 damp_lo_e-8=425999999 weight_hi_e-8=428000001 dimension=15 pivot_lo_e-12=46533260002
k=4 panels=1-1 damp_lo_e-8=908999999 weight_hi_e-8=921506251 dimension=6 pivot_lo_e-12=35191687467
k=4 panels=2-2 damp_lo_e-8=921506249 weight_hi_e-8=934012501 dimension=7 pivot_lo_e-12=36533616022
k=4 panels=3-3 damp_lo_e-8=934012499 weight_hi_e-8=946518751 dimension=7 pivot_lo_e-12=37639956364
k=4 panels=4-4 damp_lo_e-8=946518749 weight_hi_e-8=959025001 dimension=8 pivot_lo_e-12=38560609636
k=4 panels=5-5 damp_lo_e-8=959024999 weight_hi_e-8=971531251 dimension=8 pivot_lo_e-12=39331387648
k=4 panels=6-6 damp_lo_e-8=971531249 weight_hi_e-8=984037501 dimension=8 pivot_lo_e-12=39978957790
k=4 panels=7-7 damp_lo_e-8=984037499 weight_hi_e-8=996543751 dimension=9 pivot_lo_e-12=40523768393
k=4 panels=8-8 damp_lo_e-8=996543749 weight_hi_e-8=1009050001 dimension=9 pivot_lo_e-12=40981873666
k=4 panels=9-9 damp_lo_e-8=1009049999 weight_hi_e-8=1021556251 dimension=10 pivot_lo_e-12=41366128213
k=4 panels=10-10 damp_lo_e-8=1021556249 weight_hi_e-8=1034062501 dimension=11 pivot_lo_e-12=41686995934
k=4 panels=11-11 damp_lo_e-8=1034062499 weight_hi_e-8=1046568751 dimension=11 pivot_lo_e-12=41953119318
k=4 panels=12-12 damp_lo_e-8=1046568749 weight_hi_e-8=1059075001 dimension=12 pivot_lo_e-12=42171726900
k=4 panels=13-13 damp_lo_e-8=1059074999 weight_hi_e-8=1071581251 dimension=13 pivot_lo_e-12=42348927013
k=4 panels=14-14 damp_lo_e-8=1071581249 weight_hi_e-8=1084087501 dimension=14 pivot_lo_e-12=42489930269
k=4 panels=15-15 damp_lo_e-8=1084087499 weight_hi_e-8=1096593751 dimension=15 pivot_lo_e-12=42599235068
k=4 panels=16-16 damp_lo_e-8=1096593749 weight_hi_e-8=1109100001 dimension=17 pivot_lo_e-12=42680736264
k=5 panels=1-1 damp_lo_e-8=2017999999 weight_hi_e-8=2018000001 dimension=14 pivot_lo_e-12=23279216028
k=5 panels=1-1 damp_lo_e-8=2218999999 weight_hi_e-8=2219000001 dimension=14 pivot_lo_e-12=23715076207
k=5 mean/profile/inverse/damping=true
k=6 mean/profile/inverse/damping=true
k=7 mean/profile/inverse/damping=true
uniform_invariance=true contraction_bases=true large_k_score=true
PASS Lean global certificate


==> anc/replay-logs/k3-manuscript-margins.json <==
{
  "command": [
    "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
    "-B",
    "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/audit/check_margins.py",
    "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/logs/k3Residual.log",
    "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/logs/audit.log"
  ],
  "exit_code": 0,
  "sha256": "d0fbc5fe09710b6535a6028528e827bc7a7415801cc730be3508c83df320113f",
  "seconds": 0.03
}


==> anc/replay-logs/k3-manuscript-margins.log <==
PASS numerical bounds in B.1 against the Lean output


==> anc/replay-logs/k3Residual.json <==
{
  "command": [
    "lake",
    "exe",
    "k3Residual"
  ],
  "exit_code": 0,
  "sha256": "2fc9426a2698952da43154e5bf0519f2ed544de88cd4ad59abd1208b33e22c4d",
  "seconds": 16.88
}


==> anc/replay-logs/k3Residual.log <==
density=4.2667842934 atoms=10 N=32 T=64 mesh=1/16 H=8192
trial_score=-58046122593707..-58044241918215 e-24
finite_gain=33889018190300..35397094479536 e-24 tail_gain=1966095670175..1984140105430 e-24
selected_score_upper=-22191008733232..-20663007333250 e-24


==> anc/replay-logs/linked-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "LinkedAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "6df2057ebf8d40817102f556acf4aeefa899e02615ef040cc0aa0b239bfbf623",
  "seconds": 38.97
}


==> anc/replay-logs/linked-axioms.log <==
'SPA.Global.verified_five_tests' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.families_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_score_strictMono_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_three_four' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.printed_trial_guards' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_columns' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_damping' depends on axioms: [propext, Classical.choice, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.printed_log_costs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.positive_printed_right' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.retained_contains' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.positive_of_certificate' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.SiteQuadrature.printed_right_trial_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.common_score_le_selected' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_right_positive_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_endpoint_signs' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.five_through_ten_left_checks' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.printed_updated_moments' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.checked_residual' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.selected_gap_from_residual' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.negative_of_certificate' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.MomentQuadrature.selected_left_negative_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_five' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_right_of_endpoint_panel' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.four_right_of_endpoint_panel' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/replay-logs/mathlib-cache-targeted.json <==
{
  "command": [
    "lake",
    "exe",
    "cache",
    "get",
    "Mathlib.Algebra.BigOperators.Intervals",
    "Mathlib.Algebra.BigOperators.Ring.Finset",
    "Mathlib.Algebra.Order.BigOperators.Group.Finset",
    "Mathlib.Algebra.Polynomial.Eval.Defs",
    "Mathlib.Algebra.Polynomial.Eval.Degree",
    "Mathlib.Algebra.Ring.GeomSum",
    "Mathlib.Analysis.Analytic.Uniqueness",
    "Mathlib.Analysis.Calculus.Deriv.MeanValue",
    "Mathlib.Analysis.Calculus.Deriv.Pow",
    "Mathlib.Analysis.Calculus.Deriv.Slope",
    "Mathlib.Analysis.Calculus.FDeriv.Analytic",
    "Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas",
    "Mathlib.Analysis.Calculus.ParametricIntegral",
    "Mathlib.Analysis.Calculus.SmoothSeries",
    "Mathlib.Analysis.Complex.Asymptotics",
    "Mathlib.Analysis.Complex.CauchyIntegral",
    "Mathlib.Analysis.Complex.Exponential",
    "Mathlib.Analysis.Complex.ExponentialBounds",
    "Mathlib.Analysis.Complex.TaylorSeries",
    "Mathlib.Analysis.Convex.Deriv",
    "Mathlib.Analysis.Convex.SpecificFunctions.Basic",
    "Mathlib.Analysis.Fourier.Inversion",
    "Mathlib.Analysis.Fourier.PoissonSummation",
    "Mathlib.Analysis.Fourier.RiemannLebesgueLemma",
    "Mathlib.Analysis.InnerProductSpace.Orthonormal",
    "Mathlib.Analysis.Normed.Group.FunctionSeries",
    "Mathlib.Analysis.Normed.Group.Tannery",
    "Mathlib.Analysis.Normed.Ring.InfiniteSum",
    "Mathlib.Analysis.PSeries",
    "Mathlib.Analysis.Real.Pi.Bounds",
    "Mathlib.Analysis.SpecialFunctions.Complex.Arctan",
    "Mathlib.Analysis.SpecialFunctions.ExpDeriv",
    "Mathlib.Analysis.SpecialFunctions.Gamma.Beta",
    "Mathlib.Analysis.SpecialFunctions.Gamma.Deriv",
    "Mathlib.Analysis.SpecialFunctions.Integrals.Basic",
    "Mathlib.Analysis.SpecialFunctions.Log.Basic",
    "Mathlib.Analysis.SpecialFunctions.Log.Deriv",
    "Mathlib.Analysis.SpecialFunctions.Pow.Deriv",
    "Mathlib.Analysis.SpecialFunctions.Sigmoid",
    "Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds",
    "Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv",
    "Mathlib.Analysis.SpecialFunctions.Trigonometric.Sinc",
    "Mathlib.Analysis.SpecificLimits.Normed",
    "Mathlib.Data.Nat.Choose.Cast",
    "Mathlib.Data.Real.Basic",
    "Mathlib.MeasureTheory.Function.ConvergenceInMeasure",
    "Mathlib.MeasureTheory.Function.JacobianOneDim",
    "Mathlib.MeasureTheory.Function.L2Space",
    "Mathlib.MeasureTheory.Function.SpecialFunctions.Basic",
    "Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap",
    "Mathlib.MeasureTheory.Integral.DominatedConvergence",
    "Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic",
    "Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus",
    "Mathlib.MeasureTheory.Integral.Pi",
    "Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.Real",
    "Mathlib.MeasureTheory.Measure.CharacteristicFunction",
    "Mathlib.MeasureTheory.Measure.DiracProba",
    "Mathlib.MeasureTheory.Measure.FiniteMeasurePi",
    "Mathlib.MeasureTheory.Measure.FiniteMeasureProd",
    "Mathlib.MeasureTheory.Measure.GiryMonad",
    "Mathlib.MeasureTheory.Measure.Haar.NormedSpace",
    "Mathlib.MeasureTheory.Measure.Portmanteau",
    "Mathlib.Probability.Distributions.Gaussian.Real",
    "Mathlib.Probability.Distributions.Poisson",
    "Mathlib.Probability.ProbabilityMassFunction.Integrals",
    "Mathlib.Tactic.FieldSimp",
    "Mathlib.Tactic.Linarith",
    "Mathlib.Tactic.NormNum",
    "Mathlib.Tactic.Positivity",
    "Mathlib.Tactic.Ring",
    "Mathlib.Topology.Algebra.InfiniteSum.Real",
    "Mathlib.Topology.ContinuousMap.Compact",
    "Mathlib.Topology.MetricSpace.Contracting",
    "Mathlib.Topology.Order.Compact",
    "Mathlib.Topology.Order.IntermediateValue"
  ],
  "exit_code": 0,
  "sha256": "0d6639e5d1143d7cc48b8b0bdd273c49797a6162df9762da9f8c602d31a07494",
  "parallel_download_limit": 5
}


==> anc/replay-logs/mathlib-cache-targeted.log <==
Current branch: HEAD
Using cache (Azure) from origin: leanprover-community/mathlib4
Attempting to download 2042 file(s) from leanprover-community/mathlib4 cache

Downloaded: 1 file(s) [attempted 1/2042 = 0%, 1 KB/s]
Downloaded: 3 file(s) [attempted 3/2042 = 0%, 29 KB/s]
Downloaded: 8 file(s) [attempted 8/2042 = 0%, 1113 KB/s]
Downloaded: 12 file(s) [attempted 12/2042 = 0%, 304 KB/s]
Downloaded: 17 file(s) [attempted 17/2042 = 0%, 246 KB/s]
Downloaded: 21 file(s) [attempted 21/2042 = 1%, 212 KB/s]
Downloaded: 26 file(s) [attempted 26/2042 = 1%, 107 KB/s]
Downloaded: 28 file(s) [attempted 28/2042 = 1%, 186 KB/s]
Downloaded: 30 file(s) [attempted 30/2042 = 1%, 10 KB/s]
Downloaded: 33 file(s) [attempted 33/2042 = 1%, 140 KB/s]
Downloaded: 35 file(s) [attempted 35/2042 = 1%, 131 KB/s]
Downloaded: 39 file(s) [attempted 39/2042 = 1%, 331 KB/s]
Downloaded: 42 file(s) [attempted 42/2042 = 2%, 130 KB/s]
Downloaded: 46 file(s) [attempted 46/2042 = 2%, 256 KB/s]
Downloaded: 50 file(s) [attempted 50/2042 = 2%, 104 KB/s]
Downloaded: 55 file(s) [attempted 55/2042 = 2%, 33 KB/s]
Downloaded: 57 file(s) [attempted 57/2042 = 2%, 139 KB/s]
Downloaded: 59 file(s) [attempted 59/2042 = 2%, 343 KB/s]
Downloaded: 64 file(s) [attempted 64/2042 = 3%, 260 KB/s]
Downloaded: 68 file(s) [attempted 68/2042 = 3%, 34 KB/s]
Downloaded: 71 file(s) [attempted 71/2042 = 3%, 37 KB/s]
Downloaded: 75 file(s) [attempted 75/2042 = 3%, 15 KB/s]
Downloaded: 77 file(s) [attempted 77/2042 = 3%, 35 KB/s]
Downloaded: 82 file(s) [attempted 82/2042 = 4%, 384 KB/s]
Downloaded: 84 file(s) [attempted 84/2042 = 4%, 257 KB/s]
Downloaded: 86 file(s) [attempted 86/2042 = 4%, 132 KB/s]
Downloaded: 89 file(s) [attempted 89/2042 = 4%, 60 KB/s]
Downloaded: 91 file(s) [attempted 91/2042 = 4%, 33 KB/s]
Downloaded: 95 file(s) [attempted 95/2042 = 4%, 30 KB/s]
Downloaded: 97 file(s) [attempted 97/2042 = 4%, 114 KB/s]
Downloaded: 100 file(s) [attempted 100/2042 = 4%, 51 KB/s]
Downloaded: 104 file(s) [attempted 104/2042 = 5%, 133 KB/s]
Downloaded: 106 file(s) [attempted 106/2042 = 5%, 62 KB/s]
Downloaded: 111 file(s) [attempted 111/2042 = 5%, 183 KB/s]
Downloaded: 115 file(s) [attempted 115/2042 = 5%, 23 KB/s]
Downloaded: 120 file(s) [attempted 120/2042 = 5%, 168 KB/s]
Downloaded: 122 file(s) [attempted 122/2042 = 5%, 112 KB/s]
Downloaded: 124 file(s) [attempted 124/2042 = 6%, 88 KB/s]
Downloaded: 129 file(s) [attempted 129/2042 = 6%, 361 KB/s]
Downloaded: 131 file(s) [attempted 131/2042 = 6%, 137 KB/s]
Downloaded: 133 file(s) [attempted 133/2042 = 6%, 65 KB/s]
Downloaded: 136 file(s) [attempted 136/2042 = 6%, 275 KB/s]
Downloaded: 138 file(s) [attempted 138/2042 = 6%, 47 KB/s]
Downloaded: 142 file(s) [attempted 142/2042 = 6%, 241 KB/s]
Downloaded: 144 file(s) [attempted 144/2042 = 7%, 134 KB/s]
Downloaded: 147 file(s) [attempted 147/2042 = 7%, 144 KB/s]
Downloaded: 151 file(s) [attempted 151/2042 = 7%, 134 KB/s]
Downloaded: 153 file(s) [attempted 153/2042 = 7%, 164 KB/s]
Downloaded: 160 file(s) [attempted 160/2042 = 7%, 35 KB/s]
Downloaded: 162 file(s) [attempted 162/2042 = 7%, 64 KB/s]
Downloaded: 165 file(s) [attempted 165/2042 = 8%, 56 KB/s]
Downloaded: 169 file(s) [attempted 169/2042 = 8%, 209 KB/s]
Downloaded: 171 file(s) [attempted 171/2042 = 8%, 52 KB/s]
Downloaded: 174 file(s) [attempted 174/2042 = 8%, 129 KB/s]
Downloaded: 178 file(s) [attempted 178/2042 = 8%, 29 KB/s]
Downloaded: 182 file(s) [attempted 182/2042 = 8%, 212 KB/s]
Downloaded: 187 file(s) [attempted 187/2042 = 9%, 90 KB/s]
Downloaded: 191 file(s) [attempted 191/2042 = 9%, 65 KB/s]
Downloaded: 194 file(s) [attempted 194/2042 = 9%, 40 KB/s]
Downloaded: 196 file(s) [attempted 196/2042 = 9%, 49 KB/s]
Downloaded: 198 file(s) [attempted 198/2042 = 9%, 48 KB/s]
Downloaded: 203 file(s) [attempted 203/2042 = 9%, 281 KB/s]
Downloaded: 207 file(s) [attempted 207/2042 = 10%, 47 KB/s]
Downloaded: 209 file(s) [attempted 209/2042 = 10%, 28 KB/s]
Downloaded: 212 file(s) [attempted 212/2042 = 10%, 24 KB/s]
Downloaded: 216 file(s) [attempted 216/2042 = 10%, 32 KB/s]
Downloaded: 218 file(s) [attempted 218/2042 = 10%, 40 KB/s]
Downloaded: 223 file(s) [attempted 223/2042 = 10%, 29 KB/s]
Downloaded: 227 file(s) [attempted 227/2042 = 11%, 253 KB/s]
Downloaded: 229 file(s) [attempted 229/2042 = 11%, 380 KB/s]
Downloaded: 232 file(s) [attempted 232/2042 = 11%, 194 KB/s]
Downloaded: 238 file(s) [attempted 238/2042 = 11%, 382 KB/s]
Downloaded: 241 file(s) [attempted 241/2042 = 11%, 64 KB/s]
Downloaded: 243 file(s) [attempted 243/2042 = 11%, 260 KB/s]
Downloaded: 247 file(s) [attempted 247/2042 = 12%, 170 KB/s]
Downloaded: 252 file(s) [attempted 252/2042 = 12%, 57 KB/s]
Downloaded: 256 file(s) [attempted 256/2042 = 12%, 122 KB/s]
Downloaded: 261 file(s) [attempted 261/2042 = 12%, 36 KB/s]
Downloaded: 263 file(s) [attempted 263/2042 = 12%, 105 KB/s]
Downloaded: 265 file(s) [attempted 265/2042 = 12%, 218 KB/s]
Downloaded: 267 file(s) [attempted 267/2042 = 13%, 56 KB/s]
Downloaded: 270 file(s) [attempted 270/2042 = 13%, 227 KB/s]
Downloaded: 274 file(s) [attempted 274/2042 = 13%, 38 KB/s]
Downloaded: 279 file(s) [attempted 279/2042 = 13%, 174 KB/s]
Downloaded: 283 file(s) [attempted 283/2042 = 13%, 25 KB/s]
Downloaded: 288 file(s) [attempted 288/2042 = 14%, 212 KB/s]
Downloaded: 290 file(s) [attempted 290/2042 = 14%, 39 KB/s]
Downloaded: 294 file(s) [attempted 294/2042 = 14%, 44 KB/s]
Downloaded: 299 file(s) [attempted 299/2042 = 14%, 100 KB/s]
Downloaded: 301 file(s) [attempted 301/2042 = 14%, 19 KB/s]
Downloaded: 303 file(s) [attempted 303/2042 = 14%, 17 KB/s]
Downloaded: 305 file(s) [attempted 305/2042 = 14%, 136 KB/s]
Downloaded: 308 file(s) [attempted 308/2042 = 15%, 150 KB/s]
Downloaded: 310 file(s) [attempted 310/2042 = 15%, 56 KB/s]
Downloaded: 314 file(s) [attempted 314/2042 = 15%, 163 KB/s]
Downloaded: 321 file(s) [attempted 321/2042 = 15%, 322 KB/s]
Downloaded: 326 file(s) [attempted 326/2042 = 15%, 365 KB/s]
Downloaded: 330 file(s) [attempted 330/2042 = 16%, 112 KB/s]
Downloaded: 332 file(s) [attempted 332/2042 = 16%, 34 KB/s]
Downloaded: 337 file(s) [attempted 337/2042 = 16%, 33 KB/s]
Downloaded: 341 file(s) [attempted 341/2042 = 16%, 685 KB/s]
Downloaded: 346 file(s) [attempted 346/2042 = 16%, 9 KB/s]
Downloaded: 348 file(s) [attempted 348/2042 = 17%, 29 KB/s]
Downloaded: 352 file(s) [attempted 352/2042 = 17%, 119 KB/s]
Downloaded: 357 file(s) [attempted 357/2042 = 17%, 26 KB/s]
Downloaded: 361 file(s) [attempted 361/2042 = 17%, 347 KB/s]
Downloaded: 366 file(s) [attempted 366/2042 = 17%, 149 KB/s]
Downloaded: 368 file(s) [attempted 368/2042 = 18%, 64 KB/s]
Downloaded: 373 file(s) [attempted 373/2042 = 18%, 18 KB/s]
Downloaded: 379 file(s) [attempted 379/2042 = 18%, 307 KB/s]
Downloaded: 384 file(s) [attempted 384/2042 = 18%, 216 KB/s]
Downloaded: 388 file(s) [attempted 388/2042 = 19%, 186 KB/s]
Downloaded: 393 file(s) [attempted 393/2042 = 19%, 299 KB/s]
Downloaded: 397 file(s) [attempted 397/2042 = 19%, 457 KB/s]
Downloaded: 399 file(s) [attempted 399/2042 = 19%, 68 KB/s]
Downloaded: 402 file(s) [attempted 402/2042 = 19%, 115 KB/s]
Downloaded: 406 file(s) [attempted 406/2042 = 19%, 229 KB/s]
Downloaded: 408 file(s) [attempted 408/2042 = 19%, 137 KB/s]
Downloaded: 411 file(s) [attempted 411/2042 = 20%, 212 KB/s]
Downloaded: 413 file(s) [attempted 413/2042 = 20%, 67 KB/s]
Downloaded: 417 file(s) [attempted 417/2042 = 20%, 100 KB/s]
Downloaded: 422 file(s) [attempted 422/2042 = 20%, 85 KB/s]
Downloaded: 424 file(s) [attempted 424/2042 = 20%, 183 KB/s]
Downloaded: 426 file(s) [attempted 426/2042 = 20%, 229 KB/s]
Downloaded: 428 file(s) [attempted 428/2042 = 20%, 50 KB/s]
Downloaded: 431 file(s) [attempted 431/2042 = 21%, 609 KB/s]
Downloaded: 433 file(s) [attempted 433/2042 = 21%, 62 KB/s]
Downloaded: 437 file(s) [attempted 437/2042 = 21%, 15 KB/s]
Downloaded: 440 file(s) [attempted 440/2042 = 21%, 228 KB/s]
Downloaded: 442 file(s) [attempted 442/2042 = 21%, 36 KB/s]
Downloaded: 446 file(s) [attempted 446/2042 = 21%, 222 KB/s]
Downloaded: 451 file(s) [attempted 451/2042 = 22%, 278 KB/s]
Downloaded: 453 file(s) [attempted 453/2042 = 22%, 141 KB/s]
Downloaded: 455 file(s) [attempted 455/2042 = 22%, 81 KB/s]
Downloaded: 460 file(s) [attempted 460/2042 = 22%, 43 KB/s]
Downloaded: 462 file(s) [attempted 462/2042 = 22%, 19 KB/s]
Downloaded: 464 file(s) [attempted 464/2042 = 22%, 80 KB/s]
Downloaded: 467 file(s) [attempted 467/2042 = 22%, 179 KB/s]
Downloaded: 471 file(s) [attempted 471/2042 = 23%, 65 KB/s]
Downloaded: 473 file(s) [attempted 473/2042 = 23%, 718 KB/s]
Downloaded: 478 file(s) [attempted 478/2042 = 23%, 302 KB/s]
Downloaded: 482 file(s) [attempted 482/2042 = 23%, 181 KB/s]
Downloaded: 484 file(s) [attempted 484/2042 = 23%, 23 KB/s]
Downloaded: 489 file(s) [attempted 489/2042 = 23%, 19 KB/s]
Downloaded: 493 file(s) [attempted 493/2042 = 24%, 548 KB/s]
Downloaded: 498 file(s) [attempted 498/2042 = 24%, 570 KB/s]
Downloaded: 502 file(s) [attempted 502/2042 = 24%, 119 KB/s]
Downloaded: 507 file(s) [attempted 507/2042 = 24%, 265 KB/s]
Downloaded: 509 file(s) [attempted 509/2042 = 24%, 27 KB/s]
Downloaded: 513 file(s) [attempted 513/2042 = 25%, 77 KB/s]
Downloaded: 516 file(s) [attempted 516/2042 = 25%, 71 KB/s]
Downloaded: 518 file(s) [attempted 518/2042 = 25%, 204 KB/s]
Downloaded: 522 file(s) [attempted 522/2042 = 25%, 63 KB/s]
Downloaded: 525 file(s) [attempted 525/2042 = 25%, 111 KB/s]
Downloaded: 529 file(s) [attempted 529/2042 = 25%, 20 KB/s]
Downloaded: 531 file(s) [attempted 531/2042 = 26%, 33 KB/s]
Downloaded: 536 file(s) [attempted 536/2042 = 26%, 67 KB/s]
Downloaded: 538 file(s) [attempted 538/2042 = 26%, 196 KB/s]
Downloaded: 540 file(s) [attempted 540/2042 = 26%, 118 KB/s]
Downloaded: 543 file(s) [attempted 543/2042 = 26%, 83 KB/s]
Downloaded: 547 file(s) [attempted 547/2042 = 26%, 74 KB/s]
Downloaded: 551 file(s) [attempted 551/2042 = 26%, 49 KB/s]
Downloaded: 556 file(s) [attempted 556/2042 = 27%, 189 KB/s]
Downloaded: 560 file(s) [attempted 560/2042 = 27%, 280 KB/s]
Downloaded: 565 file(s) [attempted 565/2042 = 27%, 28 KB/s]
Downloaded: 569 file(s) [attempted 569/2042 = 27%, 23 KB/s]
Downloaded: 572 file(s) [attempted 572/2042 = 28%, 50 KB/s]
Downloaded: 574 file(s) [attempted 574/2042 = 28%, 105 KB/s]
Downloaded: 578 file(s) [attempted 578/2042 = 28%, 70 KB/s]
Downloaded: 585 file(s) [attempted 585/2042 = 28%, 84 KB/s]
Downloaded: 587 file(s) [attempted 587/2042 = 28%, 204 KB/s]
Downloaded: 590 file(s) [attempted 590/2042 = 28%, 206 KB/s]
Downloaded: 596 file(s) [attempted 596/2042 = 29%, 402 KB/s]
Downloaded: 601 file(s) [attempted 601/2042 = 29%, 47 KB/s]
Downloaded: 605 file(s) [attempted 605/2042 = 29%, 172 KB/s]
Downloaded: 607 file(s) [attempted 607/2042 = 29%, 31 KB/s]
Downloaded: 610 file(s) [attempted 610/2042 = 29%, 340 KB/s]
Downloaded: 612 file(s) [attempted 612/2042 = 29%, 146 KB/s]
Downloaded: 614 file(s) [attempted 614/2042 = 30%, 27 KB/s]
Downloaded: 616 file(s) [attempted 616/2042 = 30%, 79 KB/s]
Downloaded: 621 file(s) [attempted 621/2042 = 30%, 37 KB/s]
Downloaded: 623 file(s) [attempted 623/2042 = 30%, 506 KB/s]
Downloaded: 625 file(s) [attempted 625/2042 = 30%, 209 KB/s]
Downloaded: 628 file(s) [attempted 628/2042 = 30%, 139 KB/s]
Downloaded: 630 file(s) [attempted 630/2042 = 30%, 308 KB/s]
Downloaded: 634 file(s) [attempted 634/2042 = 31%, 283 KB/s]
Downloaded: 636 file(s) [attempted 636/2042 = 31%, 119 KB/s]
Downloaded: 639 file(s) [attempted 639/2042 = 31%, 544 KB/s]
Downloaded: 643 file(s) [attempted 643/2042 = 31%, 162 KB/s]
Downloaded: 648 file(s) [attempted 648/2042 = 31%, 103 KB/s]
Downloaded: 652 file(s) [attempted 652/2042 = 31%, 106 KB/s]
Downloaded: 654 file(s) [attempted 654/2042 = 32%, 183 KB/s]
Downloaded: 659 file(s) [attempted 659/2042 = 32%, 118 KB/s]
Downloaded: 661 file(s) [attempted 661/2042 = 32%, 126 KB/s]
Downloaded: 663 file(s) [attempted 663/2042 = 32%, 43 KB/s]
Downloaded: 666 file(s) [attempted 666/2042 = 32%, 113 KB/s]
Downloaded: 670 file(s) [attempted 670/2042 = 32%, 151 KB/s]
Downloaded: 672 file(s) [attempted 672/2042 = 32%, 30 KB/s]
Downloaded: 677 file(s) [attempted 677/2042 = 33%, 40 KB/s]
Downloaded: 681 file(s) [attempted 681/2042 = 33%, 341 KB/s]
Downloaded: 683 file(s) [attempted 683/2042 = 33%, 113 KB/s]
Downloaded: 686 file(s) [attempted 686/2042 = 33%, 70 KB/s]
Downloaded: 690 file(s) [attempted 690/2042 = 33%, 12 KB/s]
Downloaded: 692 file(s) [attempted 692/2042 = 33%, 255 KB/s]
Downloaded: 695 file(s) [attempted 695/2042 = 34%, 146 KB/s]
Downloaded: 699 file(s) [attempted 699/2042 = 34%, 72 KB/s]
Downloaded: 704 file(s) [attempted 704/2042 = 34%, 60 KB/s]
Downloaded: 706 file(s) [attempted 706/2042 = 34%, 24 KB/s]
Downloaded: 710 file(s) [attempted 710/2042 = 34%, 448 KB/s]
Downloaded: 715 file(s) [attempted 715/2042 = 35%, 239 KB/s]
Downloaded: 721 file(s) [attempted 721/2042 = 35%, 282 KB/s]
Downloaded: 724 file(s) [attempted 724/2042 = 35%, 293 KB/s]
Downloaded: 726 file(s) [attempted 726/2042 = 35%, 237 KB/s]
Downloaded: 730 file(s) [attempted 730/2042 = 35%, 737 KB/s]
Downloaded: 735 file(s) [attempted 735/2042 = 35%, 43 KB/s]
Downloaded: 739 file(s) [attempted 739/2042 = 36%, 179 KB/s]
Downloaded: 744 file(s) [attempted 744/2042 = 36%, 192 KB/s]
Downloaded: 748 file(s) [attempted 748/2042 = 36%, 204 KB/s]
Downloaded: 753 file(s) [attempted 753/2042 = 36%, 389 KB/s]
Downloaded: 757 file(s) [attempted 757/2042 = 37%, 75 KB/s]
Downloaded: 759 file(s) [attempted 759/2042 = 37%, 97 KB/s]
Downloaded: 762 file(s) [attempted 762/2042 = 37%, 258 KB/s]
Downloaded: 766 file(s) [attempted 766/2042 = 37%, 40 KB/s]
Downloaded: 768 file(s) [attempted 768/2042 = 37%, 93 KB/s]
Downloaded: 771 file(s) [attempted 771/2042 = 37%, 88 KB/s]
Downloaded: 775 file(s) [attempted 775/2042 = 37%, 29 KB/s]
Downloaded: 777 file(s) [attempted 777/2042 = 38%, 23 KB/s]
Downloaded: 780 file(s) [attempted 780/2042 = 38%, 89 KB/s]
Downloaded: 784 file(s) [attempted 784/2042 = 38%, 106 KB/s]
Downloaded: 786 file(s) [attempted 786/2042 = 38%, 82 KB/s]
Downloaded: 789 file(s) [attempted 789/2042 = 38%, 280 KB/s]
Downloaded: 791 file(s) [attempted 791/2042 = 38%, 40 KB/s]
Downloaded: 795 file(s) [attempted 795/2042 = 38%, 55 KB/s]
Downloaded: 798 file(s) [attempted 798/2042 = 39%, 38 KB/s]
Downloaded: 800 file(s) [attempted 800/2042 = 39%, 68 KB/s]
Downloaded: 804 file(s) [attempted 804/2042 = 39%, 41 KB/s]
Downloaded: 806 file(s) [attempted 806/2042 = 39%, 49 KB/s]
Downloaded: 809 file(s) [attempted 809/2042 = 39%, 51 KB/s]
Downloaded: 813 file(s) [attempted 813/2042 = 39%, 311 KB/s]
Downloaded: 815 file(s) [attempted 815/2042 = 39%, 61 KB/s]
Downloaded: 818 file(s) [attempted 818/2042 = 40%, 97 KB/s]
Downloaded: 820 file(s) [attempted 820/2042 = 40%, 238 KB/s]
Downloaded: 824 file(s) [attempted 824/2042 = 40%, 35 KB/s]
Downloaded: 829 file(s) [attempted 829/2042 = 40%, 179 KB/s]
Downloaded: 831 file(s) [attempted 831/2042 = 40%, 449 KB/s]
Downloaded: 833 file(s) [attempted 833/2042 = 40%, 22 KB/s]
Downloaded: 836 file(s) [attempted 836/2042 = 40%, 50 KB/s]
Downloaded: 838 file(s) [attempted 838/2042 = 41%, 37 KB/s]
Downloaded: 842 file(s) [attempted 842/2042 = 41%, 32 KB/s]
Downloaded: 844 file(s) [attempted 844/2042 = 41%, 79 KB/s]
Downloaded: 849 file(s) [attempted 849/2042 = 41%, 83 KB/s]
Downloaded: 851 file(s) [attempted 851/2042 = 41%, 22 KB/s]
Downloaded: 853 file(s) [attempted 853/2042 = 41%, 293 KB/s]
Downloaded: 858 file(s) [attempted 858/2042 = 42%, 160 KB/s]
Downloaded: 860 file(s) [attempted 860/2042 = 42%, 38 KB/s]
Downloaded: 865 file(s) [attempted 865/2042 = 42%, 120 KB/s]
Downloaded: 869 file(s) [attempted 869/2042 = 42%, 59 KB/s]
Downloaded: 871 file(s) [attempted 871/2042 = 42%, 298 KB/s]
Downloaded: 876 file(s) [attempted 876/2042 = 42%, 85 KB/s]
Downloaded: 878 file(s) [attempted 878/2042 = 42%, 322 KB/s]
Downloaded: 882 file(s) [attempted 882/2042 = 43%, 268 KB/s]
Downloaded: 885 file(s) [attempted 885/2042 = 43%, 53 KB/s]
Downloaded: 887 file(s) [attempted 887/2042 = 43%, 144 KB/s]
Downloaded: 891 file(s) [attempted 891/2042 = 43%, 296 KB/s]
Downloaded: 896 file(s) [attempted 896/2042 = 43%, 726 KB/s]
Downloaded: 900 file(s) [attempted 900/2042 = 44%, 461 KB/s]
Downloaded: 903 file(s) [attempted 903/2042 = 44%, 162 KB/s]
Downloaded: 907 file(s) [attempted 907/2042 = 44%, 281 KB/s]
Downloaded: 909 file(s) [attempted 909/2042 = 44%, 30 KB/s]
Downloaded: 912 file(s) [attempted 912/2042 = 44%, 222 KB/s]
Downloaded: 916 file(s) [attempted 916/2042 = 44%, 41 KB/s]
Downloaded: 921 file(s) [attempted 921/2042 = 45%, 40 KB/s]
Downloaded: 925 file(s) [attempted 925/2042 = 45%, 51 KB/s]
Downloaded: 929 file(s) [attempted 929/2042 = 45%, 185 KB/s]
Downloaded: 934 file(s) [attempted 934/2042 = 45%, 114 KB/s]
Downloaded: 938 file(s) [attempted 938/2042 = 45%, 307 KB/s]
Downloaded: 943 file(s) [attempted 943/2042 = 46%, 89 KB/s]
Downloaded: 947 file(s) [attempted 947/2042 = 46%, 169 KB/s]
Downloaded: 950 file(s) [attempted 950/2042 = 46%, 65 KB/s]
Downloaded: 952 file(s) [attempted 952/2042 = 46%, 357 KB/s]
Downloaded: 956 file(s) [attempted 956/2042 = 46%, 61 KB/s]
Downloaded: 961 file(s) [attempted 961/2042 = 47%, 136 KB/s]
Downloaded: 963 file(s) [attempted 963/2042 = 47%, 25 KB/s]
Downloaded: 967 file(s) [attempted 967/2042 = 47%, 32 KB/s]
Downloaded: 970 file(s) [attempted 970/2042 = 47%, 51 KB/s]
Downloaded: 974 file(s) [attempted 974/2042 = 47%, 13 KB/s]
Downloaded: 979 file(s) [attempted 979/2042 = 47%, 14 KB/s]
Downloaded: 983 file(s) [attempted 983/2042 = 48%, 31 KB/s]
Downloaded: 985 file(s) [attempted 985/2042 = 48%, 28 KB/s]
Downloaded: 990 file(s) [attempted 990/2042 = 48%, 30 KB/s]
Downloaded: 994 file(s) [attempted 994/2042 = 48%, 220 KB/s]
Downloaded: 997 file(s) [attempted 997/2042 = 48%, 24 KB/s]
Downloaded: 999 file(s) [attempted 999/2042 = 48%, 44 KB/s]
Downloaded: 1003 file(s) [attempted 1003/2042 = 49%, 46 KB/s]
Downloaded: 1008 file(s) [attempted 1008/2042 = 49%, 469 KB/s]
Downloaded: 1014 file(s) [attempted 1014/2042 = 49%, 490 KB/s]
Downloaded: 1017 file(s) [attempted 1017/2042 = 49%, 42 KB/s]
Downloaded: 1019 file(s) [attempted 1019/2042 = 49%, 347 KB/s]
Downloaded: 1021 file(s) [attempted 1021/2042 = 50%, 225 KB/s]
Downloaded: 1023 file(s) [attempted 1023/2042 = 50%, 230 KB/s]
Downloaded: 1026 file(s) [attempted 1026/2042 = 50%, 160 KB/s]
Downloaded: 1030 file(s) [attempted 1030/2042 = 50%, 244 KB/s]
Downloaded: 1032 file(s) [attempted 1032/2042 = 50%, 165 KB/s]
Downloaded: 1035 file(s) [attempted 1035/2042 = 50%, 223 KB/s]
Downloaded: 1037 file(s) [attempted 1037/2042 = 50%, 172 KB/s]
Downloaded: 1041 file(s) [attempted 1041/2042 = 50%, 139 KB/s]
Downloaded: 1043 file(s) [attempted 1043/2042 = 51%, 110 KB/s]
Downloaded: 1046 file(s) [attempted 1046/2042 = 51%, 20 KB/s]
Downloaded: 1048 file(s) [attempted 1048/2042 = 51%, 72 KB/s]
Downloaded: 1050 file(s) [attempted 1050/2042 = 51%, 275 KB/s]
Downloaded: 1052 file(s) [attempted 1052/2042 = 51%, 293 KB/s]
Downloaded: 1057 file(s) [attempted 1057/2042 = 51%, 77 KB/s]
Downloaded: 1061 file(s) [attempted 1061/2042 = 51%, 116 KB/s]
Downloaded: 1066 file(s) [attempted 1066/2042 = 52%, 34 KB/s]
Downloaded: 1070 file(s) [attempted 1070/2042 = 52%, 52 KB/s]
Downloaded: 1073 file(s) [attempted 1073/2042 = 52%, 81 KB/s]
Downloaded: 1075 file(s) [attempted 1075/2042 = 52%, 47 KB/s]
Downloaded: 1079 file(s) [attempted 1079/2042 = 52%, 242 KB/s]
Downloaded: 1084 file(s) [attempted 1084/2042 = 53%, 12 KB/s]
Downloaded: 1088 file(s) [attempted 1088/2042 = 53%, 287 KB/s]
Downloaded: 1093 file(s) [attempted 1093/2042 = 53%, 20 KB/s]
Downloaded: 1097 file(s) [attempted 1097/2042 = 53%, 207 KB/s]
Downloaded: 1099 file(s) [attempted 1099/2042 = 53%, 56 KB/s]
Downloaded: 1102 file(s) [attempted 1102/2042 = 53%, 70 KB/s]
Downloaded: 1104 file(s) [attempted 1104/2042 = 54%, 194 KB/s]
Downloaded: 1106 file(s) [attempted 1106/2042 = 54%, 293 KB/s]
Downloaded: 1108 file(s) [attempted 1108/2042 = 54%, 274 KB/s]
Downloaded: 1110 file(s) [attempted 1110/2042 = 54%, 49 KB/s]
Downloaded: 1113 file(s) [attempted 1113/2042 = 54%, 475 KB/s]
Downloaded: 1117 file(s) [attempted 1117/2042 = 54%, 57 KB/s]
Downloaded: 1122 file(s) [attempted 1122/2042 = 54%, 36 KB/s]
Downloaded: 1126 file(s) [attempted 1126/2042 = 55%, 367 KB/s]
Downloaded: 1128 file(s) [attempted 1128/2042 = 55%, 212 KB/s]
Downloaded: 1133 file(s) [attempted 1133/2042 = 55%, 250 KB/s]
Downloaded: 1135 file(s) [attempted 1135/2042 = 55%, 100 KB/s]
Downloaded: 1137 file(s) [attempted 1137/2042 = 55%, 61 KB/s]
Downloaded: 1140 file(s) [attempted 1140/2042 = 55%, 156 KB/s]
Downloaded: 1142 file(s) [attempted 1142/2042 = 55%, 152 KB/s]
Downloaded: 1144 file(s) [attempted 1144/2042 = 56%, 117 KB/s]
Downloaded: 1148 file(s) [attempted 1148/2042 = 56%, 55 KB/s]
Downloaded: 1153 file(s) [attempted 1153/2042 = 56%, 51 KB/s]
Downloaded: 1155 file(s) [attempted 1155/2042 = 56%, 215 KB/s]
Downloaded: 1157 file(s) [attempted 1157/2042 = 56%, 215 KB/s]
Downloaded: 1160 file(s) [attempted 1160/2042 = 56%, 97 KB/s]
Downloaded: 1164 file(s) [attempted 1164/2042 = 57%, 92 KB/s]
Downloaded: 1166 file(s) [attempted 1166/2042 = 57%, 283 KB/s]
Downloaded: 1171 file(s) [attempted 1171/2042 = 57%, 304 KB/s]
Downloaded: 1175 file(s) [attempted 1175/2042 = 57%, 152 KB/s]
Downloaded: 1178 file(s) [attempted 1178/2042 = 57%, 73 KB/s]
Downloaded: 1180 file(s) [attempted 1180/2042 = 57%, 70 KB/s]
Downloaded: 1184 file(s) [attempted 1184/2042 = 57%, 287 KB/s]
Downloaded: 1186 file(s) [attempted 1186/2042 = 58%, 261 KB/s]
Downloaded: 1189 file(s) [attempted 1189/2042 = 58%, 21 KB/s]
Downloaded: 1195 file(s) [attempted 1195/2042 = 58%, 84 KB/s]
Downloaded: 1200 file(s) [attempted 1200/2042 = 58%, 67 KB/s]
Downloaded: 1202 file(s) [attempted 1202/2042 = 58%, 23 KB/s]
Downloaded: 1204 file(s) [attempted 1204/2042 = 58%, 61 KB/s]
Downloaded: 1207 file(s) [attempted 1207/2042 = 59%, 74 KB/s]
Downloaded: 1211 file(s) [attempted 1211/2042 = 59%, 220 KB/s]
Downloaded: 1213 file(s) [attempted 1213/2042 = 59%, 40 KB/s]
Downloaded: 1215 file(s) [attempted 1215/2042 = 59%, 134 KB/s]
Downloaded: 1218 file(s) [attempted 1218/2042 = 59%, 48 KB/s]
Downloaded: 1222 file(s) [attempted 1222/2042 = 59%, 30 KB/s]
Downloaded: 1227 file(s) [attempted 1227/2042 = 60%, 99 KB/s]
Downloaded: 1231 file(s) [attempted 1231/2042 = 60%, 68 KB/s]
Downloaded: 1233 file(s) [attempted 1233/2042 = 60%, 194 KB/s]
Downloaded: 1236 file(s) [attempted 1236/2042 = 60%, 59 KB/s]
Downloaded: 1240 file(s) [attempted 1240/2042 = 60%, 84 KB/s]
Downloaded: 1242 file(s) [attempted 1242/2042 = 60%, 23 KB/s]
Downloaded: 1245 file(s) [attempted 1245/2042 = 60%, 37 KB/s]
Downloaded: 1247 file(s) [attempted 1247/2042 = 61%, 114 KB/s]
Downloaded: 1249 file(s) [attempted 1249/2042 = 61%, 85 KB/s]
Downloaded: 1253 file(s) [attempted 1253/2042 = 61%, 160 KB/s]
Downloaded: 1258 file(s) [attempted 1258/2042 = 61%, 61 KB/s]
Downloaded: 1260 file(s) [attempted 1260/2042 = 61%, 25 KB/s]
Downloaded: 1262 file(s) [attempted 1262/2042 = 61%, 19 KB/s]
Downloaded: 1265 file(s) [attempted 1265/2042 = 61%, 119 KB/s]
Downloaded: 1269 file(s) [attempted 1269/2042 = 62%, 28 KB/s]
Downloaded: 1271 file(s) [attempted 1271/2042 = 62%, 216 KB/s]
Downloaded: 1274 file(s) [attempted 1274/2042 = 62%, 156 KB/s]
Downloaded: 1276 file(s) [attempted 1276/2042 = 62%, 30 KB/s]
Downloaded: 1278 file(s) [attempted 1278/2042 = 62%, 925 KB/s]
Downloaded: 1280 file(s) [attempted 1280/2042 = 62%, 98 KB/s]
Downloaded: 1285 file(s) [attempted 1285/2042 = 62%, 10 KB/s]
Downloaded: 1287 file(s) [attempted 1287/2042 = 63%, 88 KB/s]
Downloaded: 1291 file(s) [attempted 1291/2042 = 63%, 34 KB/s]
Downloaded: 1296 file(s) [attempted 1296/2042 = 63%, 30 KB/s]
Downloaded: 1298 file(s) [attempted 1298/2042 = 63%, 62 KB/s]
Downloaded: 1300 file(s) [attempted 1300/2042 = 63%, 56 KB/s]
Downloaded: 1303 file(s) [attempted 1303/2042 = 63%, 405 KB/s]
Downloaded: 1305 file(s) [attempted 1305/2042 = 63%, 31 KB/s]
Downloaded: 1309 file(s) [attempted 1309/2042 = 64%, 153 KB/s]
Downloaded: 1316 file(s) [attempted 1316/2042 = 64%, 223 KB/s]
Downloaded: 1320 file(s) [attempted 1320/2042 = 64%, 378 KB/s]
Downloaded: 1325 file(s) [attempted 1325/2042 = 64%, 97 KB/s]
Downloaded: 1327 file(s) [attempted 1327/2042 = 64%, 186 KB/s]
Downloaded: 1329 file(s) [attempted 1329/2042 = 65%, 88 KB/s]
Downloaded: 1336 file(s) [attempted 1336/2042 = 65%, 99 KB/s]
Downloaded: 1338 file(s) [attempted 1338/2042 = 65%, 72 KB/s]
Downloaded: 1343 file(s) [attempted 1343/2042 = 65%, 39 KB/s]
Downloaded: 1345 file(s) [attempted 1345/2042 = 65%, 21 KB/s]
Downloaded: 1347 file(s) [attempted 1347/2042 = 65%, 553 KB/s]
Downloaded: 1350 file(s) [attempted 1350/2042 = 66%, 92 KB/s]
Downloaded: 1354 file(s) [attempted 1354/2042 = 66%, 28 KB/s]
Downloaded: 1358 file(s) [attempted 1358/2042 = 66%, 510 KB/s]
Downloaded: 1363 file(s) [attempted 1363/2042 = 66%, 170 KB/s]
Downloaded: 1367 file(s) [attempted 1367/2042 = 66%, 24 KB/s]
Downloaded: 1370 file(s) [attempted 1370/2042 = 67%, 61 KB/s]
Downloaded: 1374 file(s) [attempted 1374/2042 = 67%, 27 KB/s]
Downloaded: 1379 file(s) [attempted 1379/2042 = 67%, 136 KB/s]
Downloaded: 1383 file(s) [attempted 1383/2042 = 67%, 42 KB/s]
Downloaded: 1385 file(s) [attempted 1385/2042 = 67%, 156 KB/s]
Downloaded: 1390 file(s) [attempted 1390/2042 = 68%, 148 KB/s]
Downloaded: 1394 file(s) [attempted 1394/2042 = 68%, 127 KB/s]
Downloaded: 1396 file(s) [attempted 1396/2042 = 68%, 343 KB/s]
Downloaded: 1399 file(s) [attempted 1399/2042 = 68%, 170 KB/s]
Downloaded: 1403 file(s) [attempted 1403/2042 = 68%, 178 KB/s]
Downloaded: 1405 file(s) [attempted 1405/2042 = 68%, 47 KB/s]
Downloaded: 1412 file(s) [attempted 1412/2042 = 69%, 145 KB/s]
Downloaded: 1417 file(s) [attempted 1417/2042 = 69%, 158 KB/s]
Downloaded: 1419 file(s) [attempted 1419/2042 = 69%, 139 KB/s]
Downloaded: 1423 file(s) [attempted 1423/2042 = 69%, 257 KB/s]
Downloaded: 1428 file(s) [attempted 1428/2042 = 69%, 91 KB/s]
Downloaded: 1434 file(s) [attempted 1434/2042 = 70%, 51 KB/s]
Downloaded: 1439 file(s) [attempted 1439/2042 = 70%, 44 KB/s]
Downloaded: 1443 file(s) [attempted 1443/2042 = 70%, 43 KB/s]
Downloaded: 1446 file(s) [attempted 1446/2042 = 70%, 136 KB/s]
Downloaded: 1450 file(s) [attempted 1450/2042 = 71%, 105 KB/s]
Downloaded: 1452 file(s) [attempted 1452/2042 = 71%, 169 KB/s]
Downloaded: 1455 file(s) [attempted 1455/2042 = 71%, 27 KB/s]
Downloaded: 1457 file(s) [attempted 1457/2042 = 71%, 114 KB/s]
Downloaded: 1461 file(s) [attempted 1461/2042 = 71%, 113 KB/s]
Downloaded: 1463 file(s) [attempted 1463/2042 = 71%, 276 KB/s]
Downloaded: 1466 file(s) [attempted 1466/2042 = 71%, 81 KB/s]
Downloaded: 1470 file(s) [attempted 1470/2042 = 71%, 169 KB/s]
Downloaded: 1472 file(s) [attempted 1472/2042 = 72%, 226 KB/s]
Downloaded: 1475 file(s) [attempted 1475/2042 = 72%, 187 KB/s]
Downloaded: 1481 file(s) [attempted 1481/2042 = 72%, 153 KB/s]
Downloaded: 1486 file(s) [attempted 1486/2042 = 72%, 22 KB/s]
Downloaded: 1488 file(s) [attempted 1488/2042 = 72%, 20 KB/s]
Downloaded: 1493 file(s) [attempted 1493/2042 = 73%, 33 KB/s]
Downloaded: 1497 file(s) [attempted 1497/2042 = 73%, 132 KB/s]
Downloaded: 1501 file(s) [attempted 1501/2042 = 73%, 59 KB/s]
Downloaded: 1506 file(s) [attempted 1506/2042 = 73%, 424 KB/s]
Downloaded: 1508 file(s) [attempted 1508/2042 = 73%, 319 KB/s]
Downloaded: 1510 file(s) [attempted 1510/2042 = 73%, 153 KB/s]
Downloaded: 1515 file(s) [attempted 1515/2042 = 74%, 92 KB/s]
Downloaded: 1519 file(s) [attempted 1519/2042 = 74%, 77 KB/s]
Downloaded: 1524 file(s) [attempted 1524/2042 = 74%, 307 KB/s]
Downloaded: 1528 file(s) [attempted 1528/2042 = 74%, 224 KB/s]
Downloaded: 1533 file(s) [attempted 1533/2042 = 75%, 61 KB/s]
Downloaded: 1537 file(s) [attempted 1537/2042 = 75%, 206 KB/s]
Downloaded: 1539 file(s) [attempted 1539/2042 = 75%, 333 KB/s]
Downloaded: 1542 file(s) [attempted 1542/2042 = 75%, 22 KB/s]
Downloaded: 1546 file(s) [attempted 1546/2042 = 75%, 329 KB/s]
Downloaded: 1548 file(s) [attempted 1548/2042 = 75%, 33 KB/s]
Downloaded: 1551 file(s) [attempted 1551/2042 = 75%, 579 KB/s]
Downloaded: 1555 file(s) [attempted 1555/2042 = 76%, 153 KB/s]
Downloaded: 1557 file(s) [attempted 1557/2042 = 76%, 198 KB/s]
Downloaded: 1560 file(s) [attempted 1560/2042 = 76%, 93 KB/s]
Downloaded: 1564 file(s) [attempted 1564/2042 = 76%, 305 KB/s]
Downloaded: 1566 file(s) [attempted 1566/2042 = 76%, 334 KB/s]
Downloaded: 1568 file(s) [attempted 1568/2042 = 76%, 50 KB/s]
Downloaded: 1575 file(s) [attempted 1575/2042 = 77%, 75 KB/s]
Downloaded: 1577 file(s) [attempted 1577/2042 = 77%, 87 KB/s]
Downloaded: 1582 file(s) [attempted 1582/2042 = 77%, 167 KB/s]
Downloaded: 1584 file(s) [attempted 1584/2042 = 77%, 135 KB/s]
Downloaded: 1586 file(s) [attempted 1586/2042 = 77%, 44 KB/s]
Downloaded: 1589 file(s) [attempted 1589/2042 = 77%, 73 KB/s]
Downloaded: 1591 file(s) [attempted 1591/2042 = 77%, 66 KB/s]
Downloaded: 1595 file(s) [attempted 1595/2042 = 78%, 154 KB/s]
Downloaded: 1598 file(s) [attempted 1598/2042 = 78%, 38 KB/s]
Downloaded: 1600 file(s) [attempted 1600/2042 = 78%, 39 KB/s]
Downloaded: 1602 file(s) [attempted 1602/2042 = 78%, 37 KB/s]
Downloaded: 1606 file(s) [attempted 1606/2042 = 78%, 223 KB/s]
Downloaded: 1611 file(s) [attempted 1611/2042 = 78%, 315 KB/s]
Downloaded: 1615 file(s) [attempted 1615/2042 = 79%, 202 KB/s]
Downloaded: 1618 file(s) [attempted 1618/2042 = 79%, 64 KB/s]
Downloaded: 1620 file(s) [attempted 1620/2042 = 79%, 447 KB/s]
Downloaded: 1624 file(s) [attempted 1624/2042 = 79%, 49 KB/s]
Downloaded: 1629 file(s) [attempted 1629/2042 = 79%, 205 KB/s]
Downloaded: 1633 file(s) [attempted 1633/2042 = 79%, 158 KB/s]
Downloaded: 1635 file(s) [attempted 1635/2042 = 80%, 294 KB/s]
Downloaded: 1640 file(s) [attempted 1640/2042 = 80%, 234 KB/s]
Downloaded: 1642 file(s) [attempted 1642/2042 = 80%, 145 KB/s]
Downloaded: 1647 file(s) [attempted 1647/2042 = 80%, 31 KB/s]
Downloaded: 1649 file(s) [attempted 1649/2042 = 80%, 442 KB/s]
Downloaded: 1653 file(s) [attempted 1653/2042 = 80%, 39 KB/s]
Downloaded: 1658 file(s) [attempted 1658/2042 = 81%, 130 KB/s]
Downloaded: 1662 file(s) [attempted 1662/2042 = 81%, 50 KB/s]
Downloaded: 1667 file(s) [attempted 1667/2042 = 81%, 197 KB/s]
Downloaded: 1671 file(s) [attempted 1671/2042 = 81%, 46 KB/s]
Downloaded: 1676 file(s) [attempted 1676/2042 = 82%, 150 KB/s]
Downloaded: 1678 file(s) [attempted 1678/2042 = 82%, 26 KB/s]
Downloaded: 1682 file(s) [attempted 1682/2042 = 82%, 17 KB/s]
Downloaded: 1685 file(s) [attempted 1685/2042 = 82%, 36 KB/s]
Downloaded: 1689 file(s) [attempted 1689/2042 = 82%, 269 KB/s]
Downloaded: 1691 file(s) [attempted 1691/2042 = 82%, 80 KB/s]
Downloaded: 1696 file(s) [attempted 1696/2042 = 83%, 37 KB/s]
Downloaded: 1698 file(s) [attempted 1698/2042 = 83%, 343 KB/s]
Downloaded: 1700 file(s) [attempted 1700/2042 = 83%, 318 KB/s]
Downloaded: 1705 file(s) [attempted 1705/2042 = 83%, 145 KB/s]
Downloaded: 1707 file(s) [attempted 1707/2042 = 83%, 32 KB/s]
Downloaded: 1711 file(s) [attempted 1711/2042 = 83%, 34 KB/s]
Downloaded: 1718 file(s) [attempted 1718/2042 = 84%, 22 KB/s]
Downloaded: 1720 file(s) [attempted 1720/2042 = 84%, 190 KB/s]
Downloaded: 1725 file(s) [attempted 1725/2042 = 84%, 215 KB/s]
Downloaded: 1729 file(s) [attempted 1729/2042 = 84%, 112 KB/s]
Downloaded: 1734 file(s) [attempted 1734/2042 = 84%, 308 KB/s]
Downloaded: 1738 file(s) [attempted 1738/2042 = 85%, 113 KB/s]
Downloaded: 1740 file(s) [attempted 1740/2042 = 85%, 51 KB/s]
Downloaded: 1743 file(s) [attempted 1743/2042 = 85%, 1726 KB/s]
Downloaded: 1745 file(s) [attempted 1745/2042 = 85%, 108 KB/s]
Downloaded: 1747 file(s) [attempted 1747/2042 = 85%, 129 KB/s]
Downloaded: 1749 file(s) [attempted 1749/2042 = 85%, 154 KB/s]
Downloaded: 1754 file(s) [attempted 1754/2042 = 85%, 86 KB/s]
Downloaded: 1756 file(s) [attempted 1756/2042 = 85%, 763 KB/s]
Downloaded: 1758 file(s) [attempted 1758/2042 = 86%, 95 KB/s]
Downloaded: 1761 file(s) [attempted 1761/2042 = 86%, 218 KB/s]
Downloaded: 1765 file(s) [attempted 1765/2042 = 86%, 52 KB/s]
Downloaded: 1770 file(s) [attempted 1770/2042 = 86%, 32 KB/s]
Downloaded: 1772 file(s) [attempted 1772/2042 = 86%, 168 KB/s]
Downloaded: 1776 file(s) [attempted 1776/2042 = 86%, 216 KB/s]
Downloaded: 1778 file(s) [attempted 1778/2042 = 87%, 463 KB/s]
Downloaded: 1781 file(s) [attempted 1781/2042 = 87%, 54 KB/s]
Downloaded: 1783 file(s) [attempted 1783/2042 = 87%, 238 KB/s]
Downloaded: 1787 file(s) [attempted 1787/2042 = 87%, 141 KB/s]
Downloaded: 1790 file(s) [attempted 1790/2042 = 87%, 46 KB/s]
Downloaded: 1792 file(s) [attempted 1792/2042 = 87%, 216 KB/s]
Downloaded: 1794 file(s) [attempted 1794/2042 = 87%, 108 KB/s]
Downloaded: 1796 file(s) [attempted 1796/2042 = 87%, 34 KB/s]
Downloaded: 1799 file(s) [attempted 1799/2042 = 88%, 234 KB/s]
Downloaded: 1801 file(s) [attempted 1801/2042 = 88%, 304 KB/s]
Downloaded: 1805 file(s) [attempted 1805/2042 = 88%, 136 KB/s]
Downloaded: 1810 file(s) [attempted 1810/2042 = 88%, 143 KB/s]
Downloaded: 1812 file(s) [attempted 1812/2042 = 88%, 275 KB/s]
Downloaded: 1816 file(s) [attempted 1816/2042 = 88%, 36 KB/s]
Downloaded: 1819 file(s) [attempted 1819/2042 = 89%, 51 KB/s]
Downloaded: 1823 file(s) [attempted 1823/2042 = 89%, 286 KB/s]
Downloaded: 1828 file(s) [attempted 1828/2042 = 89%, 350 KB/s]
Downloaded: 1832 file(s) [attempted 1832/2042 = 89%, 553 KB/s]
Downloaded: 1834 file(s) [attempted 1834/2042 = 89%, 94 KB/s]
Downloaded: 1837 file(s) [attempted 1837/2042 = 89%, 461 KB/s]
Downloaded: 1841 file(s) [attempted 1841/2042 = 90%, 65 KB/s]
Downloaded: 1845 file(s) [attempted 1845/2042 = 90%, 123 KB/s]
Downloaded: 1852 file(s) [attempted 1852/2042 = 90%, 38 KB/s]
Downloaded: 1854 file(s) [attempted 1854/2042 = 90%, 26 KB/s]
Downloaded: 1857 file(s) [attempted 1857/2042 = 90%, 112 KB/s]
Downloaded: 1861 file(s) [attempted 1861/2042 = 91%, 46 KB/s]
Downloaded: 1863 file(s) [attempted 1863/2042 = 91%, 67 KB/s]
Downloaded: 1868 file(s) [attempted 1868/2042 = 91%, 41 KB/s]
Downloaded: 1870 file(s) [attempted 1870/2042 = 91%, 384 KB/s]
Downloaded: 1872 file(s) [attempted 1872/2042 = 91%, 93 KB/s]
Downloaded: 1875 file(s) [attempted 1875/2042 = 91%, 420 KB/s]
Downloaded: 1879 file(s) [attempted 1879/2042 = 92%, 32 KB/s]
Downloaded: 1881 file(s) [attempted 1881/2042 = 92%, 93 KB/s]
Downloaded: 1883 file(s) [attempted 1883/2042 = 92%, 10 KB/s]
Downloaded: 1888 file(s) [attempted 1888/2042 = 92%, 147 KB/s]
Downloaded: 1890 file(s) [attempted 1890/2042 = 92%, 50 KB/s]
Downloaded: 1892 file(s) [attempted 1892/2042 = 92%, 272 KB/s]
Downloaded: 1895 file(s) [attempted 1895/2042 = 92%, 140 KB/s]
Downloaded: 1899 file(s) [attempted 1899/2042 = 92%, 245 KB/s]
Downloaded: 1904 file(s) [attempted 1904/2042 = 93%, 191 KB/s]
Downloaded: 1908 file(s) [attempted 1908/2042 = 93%, 25 KB/s]
Downloaded: 1913 file(s) [attempted 1913/2042 = 93%, 27 KB/s]
Downloaded: 1917 file(s) [attempted 1917/2042 = 93%, 24 KB/s]
Downloaded: 1919 file(s) [attempted 1919/2042 = 93%, 99 KB/s]
Downloaded: 1921 file(s) [attempted 1921/2042 = 94%, 113 KB/s]
Downloaded: 1926 file(s) [attempted 1926/2042 = 94%, 181 KB/s]
Downloaded: 1928 file(s) [attempted 1928/2042 = 94%, 48 KB/s]
Downloaded: 1930 file(s) [attempted 1930/2042 = 94%, 57 KB/s]
Downloaded: 1933 file(s) [attempted 1933/2042 = 94%, 957 KB/s]
Downloaded: 1937 file(s) [attempted 1937/2042 = 94%, 59 KB/s]
Downloaded: 1939 file(s) [attempted 1939/2042 = 94%, 39 KB/s]
Downloaded: 1944 file(s) [attempted 1944/2042 = 95%, 40 KB/s]
Downloaded: 1948 file(s) [attempted 1948/2042 = 95%, 146 KB/s]
Downloaded: 1950 file(s) [attempted 1950/2042 = 95%, 26 KB/s]
Downloaded: 1953 file(s) [attempted 1953/2042 = 95%, 51 KB/s]
Downloaded: 1955 file(s) [attempted 1955/2042 = 95%, 66 KB/s]
Downloaded: 1957 file(s) [attempted 1957/2042 = 95%, 90 KB/s]
Downloaded: 1962 file(s) [attempted 1962/2042 = 96%, 22 KB/s]
Downloaded: 1966 file(s) [attempted 1966/2042 = 96%, 23 KB/s]
Downloaded: 1968 file(s) [attempted 1968/2042 = 96%, 284 KB/s]
Downloaded: 1973 file(s) [attempted 1973/2042 = 96%, 60 KB/s]
Downloaded: 1977 file(s) [attempted 1977/2042 = 96%, 43 KB/s]
Downloaded: 1982 file(s) [attempted 1982/2042 = 97%, 57 KB/s]
Downloaded: 1986 file(s) [attempted 1986/2042 = 97%, 16 KB/s]
Downloaded: 1988 file(s) [attempted 1988/2042 = 97%, 141 KB/s]
Downloaded: 1991 file(s) [attempted 1991/2042 = 97%, 28 KB/s]
Downloaded: 1995 file(s) [attempted 1995/2042 = 97%, 38 KB/s]
Downloaded: 1997 file(s) [attempted 1997/2042 = 97%, 174 KB/s]
Downloaded: 2000 file(s) [attempted 2000/2042 = 97%, 62 KB/s]
Downloaded: 2006 file(s) [attempted 2006/2042 = 98%, 212 KB/s]
Downloaded: 2011 file(s) [attempted 2011/2042 = 98%, 385 KB/s]
Downloaded: 2015 file(s) [attempted 2015/2042 = 98%, 9 KB/s]
Downloaded: 2018 file(s) [attempted 2018/2042 = 98%, 53 KB/s]
Downloaded: 2022 file(s) [attempted 2022/2042 = 99%, 153 KB/s]
Downloaded: 2024 file(s) [attempted 2024/2042 = 99%, 327 KB/s]
Downloaded: 2026 file(s) [attempted 2026/2042 = 99%, 229 KB/s]
Downloaded: 2029 file(s) [attempted 2029/2042 = 99%, 324 KB/s]
Downloaded: 2033 file(s) [attempted 2033/2042 = 99%, 124 KB/s]
Downloaded: 2035 file(s) [attempted 2035/2042 = 99%, 322 KB/s]
Downloaded: 2038 file(s) [attempted 2038/2042 = 99%, 25 KB/s]
Downloaded: 2042 file(s) [attempted 2042/2042 = 100%, 25 KB/s]
Decompressing 2781 file(s)
Unpacked in 4910 ms
Completed successfully!


==> anc/replay-logs/numerical-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "PrintNumericAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "c38426b157e2e40f28d7ad308e89b557e62b65f1ae6e641724f771183b586b85",
  "seconds": 0.87
}


==> anc/replay-logs/numerical-axioms.log <==
'widths_as_printed' does not depend on any axioms
'k5_width_target' does not depend on any axioms
'k3_ticks_and_positive_trials' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k4_trial_moment_sandwich' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k5_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k6_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k7_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k8_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k9_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'k10_endpoint_arithmetic' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'PanelChecks.all_three_panel_anchors' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PanelChecks.all_four_panel_anchors_and_printed_trial' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_entry_and_invariance' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.three_four_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.four_sixteen_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.five_two_gram_blocks' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SPA.Global.common_class_finite_checks' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.common_contraction_bases' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.large_k_finite_score_bounds' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SPA.Global.signed_products_and_rejection_controls' depends on axioms: [propext,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'PrintedLeft.left_sign_check' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/replay-logs/numerical-build.json <==
{
  "command": [
    "lake",
    "build"
  ],
  "exit_code": 0,
  "sha256": "dad2142b058d41ccad7ead4376cdb718da4bce6e8437307051e62e0d1312cca0",
  "seconds": 215.54
}


==> anc/replay-logs/numerical-build.log <==
✔ [2/65] Built EndpointAudit.RoundedBinomial (230ms)
✔ [3/65] Built EndpointAudit.RoundedBinomial:c.o (129ms)
✔ [4/65] Built EndpointAudit.Interval (768ms)
✔ [5/65] Built EndpointAudit.Interval:c.o (499ms)
✔ [6/65] Built EndpointAudit.Interval:dynlib (29ms)
✔ [7/65] Built EndpointAudit.Inputs (226ms)
✔ [8/65] Built EndpointAudit.Inputs:c.o (96ms)
✔ [9/65] Built EndpointAudit.Inputs:dynlib (26ms)
✔ [10/65] Built EndpointAudit.Verify (627ms)
✔ [11/65] Built EndpointAudit.Verify:c.o (849ms)
✔ [12/65] Built EndpointAudit.Verify:dynlib (23ms)
✔ [13/65] Built EndpointAudit.ThreeScore (433ms)
✔ [14/65] Built EndpointAudit.ThreeKernel (534ms)
✔ [15/65] Built EndpointAudit.FourPanel (583ms)
✔ [16/65] Built EndpointAudit.ThreeScore:c.o (399ms)
✔ [17/65] Built EndpointAudit.ThreeScore:dynlib (20ms)
✔ [18/65] Built EndpointAudit.ThreeKernel:c.o (570ms)
✔ [19/65] Built EndpointAudit.ThreeKernel:dynlib (28ms)
✔ [20/65] Built EndpointAudit.FourPanel:c.o (936ms)
✔ [21/65] Built EndpointAudit.FourPanel:dynlib (26ms)
✔ [22/65] Built EndpointAudit (9.3s)
✔ [23/65] Built EndpointAudit:c.o (35ms)
✔ [24/65] Built EndpointAudit:shared (28ms)
✔ [25/65] Built GlobalAudit.Scalars (9.9s)
✔ [26/65] Built GlobalAudit.Packed (10s)
✔ [27/65] Built GlobalAudit.Scalars:c.o (204ms)
✔ [28/65] Built PanelChecks (10s)
✔ [30/65] Built GlobalAudit.Scalars:dynlib (18ms)
✔ [31/65] Built GlobalAudit.Packed:c.o (855ms)
✔ [32/65] Built GlobalAudit.Packed:dynlib (22ms)
✔ [33/65] Built PanelChecks:c.o (465ms)
✔ [34/65] Built PanelChecks:shared (19ms)
✔ [35/65] Built Main (9.8s)
✔ [36/65] Built Main:c.o (158ms)
✔ [37/65] Built audit:exe (100ms)
✔ [38/65] Built GlobalAudit.Panels (9.9s)
✔ [39/65] Built GlobalAudit.Panels:c.o (275ms)
✔ [40/65] Built GlobalAudit.Panels:dynlib (21ms)
✔ [41/65] Built GlobalAudit.GramData (10s)
✔ [42/65] Built GlobalAudit.Orbit (10s)
✔ [43/65] Built GlobalAudit.GramData:c.o (672ms)
✔ [44/65] Built GlobalAudit.GramData:dynlib (28ms)
✔ [45/65] Built GlobalAudit.Orbit:c.o (607ms)
✔ [46/65] Built GlobalAudit.Orbit:dynlib (23ms)
✔ [47/65] Built GlobalAudit.PivotLoop (9.7s)
✔ [48/65] Built GlobalAudit.PivotLoop:c.o (71ms)
✔ [49/65] Built GlobalAudit.PivotLoop:dynlib (21ms)
✔ [50/65] Built GlobalAudit.Spectral (9.0s)
✔ [51/65] Built GlobalAudit.Spectral:c.o (373ms)
✔ [52/65] Built GlobalAudit.Spectral:dynlib (23ms)
✔ [53/65] Built PrintedLeft (56s)
✔ [54/65] Built PrintedLeft:c.o (1.2s)
✔ [55/65] Built k3Residual:exe (395ms)
✔ [56/65] Built GlobalAudit (17s)
✔ [57/65] Built GlobalAudit:c.o (50ms)
✔ [58/65] Built GlobalAudit:shared (21ms)
✔ [59/65] Built GlobalMain (17s)
✔ [60/65] Built GlobalMain:c.o (288ms)
✔ [61/65] Built globalAudit:exe (232ms)
✔ [62/65] Built EndpointChecks (115s)
✔ [64/65] Built GlobalChecks (131s)
Build completed successfully (65 jobs).


==> anc/replay-logs/printed-intervals.json <==
{
  "command": [
    "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
    "-B",
    "check_all.py"
  ],
  "exit_code": 0,
  "sha256": "623780dd4b9573e64d7898816999475323a590dccb16d856d52811f8367b4685",
  "seconds": 0.14
}


==> anc/replay-logs/printed-intervals.log <==
Checking stored records against /workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/paper/achlioptas-vorobyev-sp-refined.tex and /workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/paper/achlioptas-vorobyev-sp-refined.pdf
This command does not rebuild Lean or rerun certificate executables.
analytic: 46 named declarations, axiom lists agree with packaged receipt: True
numerical: 23 named declarations, axiom lists agree with packaged receipt: True
PASS endpoint numerical bounds against the Lean output
3 4.2667842934 4.26678429403 2.0663007333250E-11 2.552619359513E-13 PASS
4 9.93238 9.93239 3.68765023E-7 5.1612723E-8 PASS
5 21.1172328074 21.1172637876 3.83161809E-7 4.1593608E-8 PASS
6 43.3691402552 43.3724008191 0.000009537884850 0.000001207897277 PASS
7 87.7850548417 87.7853574542 0.000001806018633 4.25835690E-7 PASS
8 176.5424396848 176.5426583813 5.16584432E-7 2.02244433E-7 PASS
9 354.0102059738 354.0102330105 3.8655205E-8 1.3186575E-8 PASS
10 708.9152881482 708.9152882644 3.9338E-11 7.3032E-11 PASS
56 orbit and full-box checks, 22 positive-pivot tests and scalar case checks: PASS
audit: stored executable output matches archived receipt
k3Residual: stored executable output matches archived receipt
globalAudit: stored executable output matches archived receipt
PASS stored-record consistency; no new Lean replay is claimed.


==> anc/replay-logs/revised-inputs.json <==
{
  "command": [
    "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
    "-B",
    "/workspace/scratch/ab3a1f4a7b39/work/replay-runs/sp-check-9o3_zvwp/audit/audit/check_inputs.py"
  ],
  "exit_code": 0,
  "sha256": "50605ecfb100cf6fd902616badd0d7d0134d484529c01b4104da7e641cda04a6",
  "seconds": 0.04
}


==> anc/replay-logs/revised-inputs.log <==
k=3 exact endpoints, trial density and 10 atoms agree
k=4 exact endpoints, trial density and 8 atoms agree
k=5 exact endpoints, trial density and 5 atoms agree
k=6 exact endpoints, trial density and 2 atoms agree
k=7 exact endpoints, trial density and 2 atoms agree
k=8 exact endpoints, trial density and 2 atoms agree
k=9 exact endpoints, trial density and 2 atoms agree
k=10 exact endpoints, trial density and 2 atoms agree
k=3 panel 34: minimum of 129 exact margins = 16584196596758512443351997720819773288571037585570951799818494749116793972781165523191/400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 (upper face h=26) > 2^-15: PASS
k=4 panel 7: minimum of 129 exact margins = 322314998099603/10000000000000000000 (lower face h=2) > 2^-15: PASS
All three certificate files match their recorded SHA-256 hashes. Panel counts 40 and 16.
PASS exact manuscript-to-certificate checks


==> anc/replay-logs/three-sharper-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "ThreeSharperAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "46deffce9fe91779a79c2214fdb55d5c28cce1e3d3d0394e2d9d28a5cc641787",
  "seconds": 7.79
}


==> anc/replay-logs/three-sharper-axioms.log <==
SurveyPropagation.three_sharper_bracket :
  ∃ η a,
    SurveyPropagation.isSelection 3 ⋯ η ∧
      a ∈ Set.Ioo (42667842934 / 10 ^ 10) (426678429403 / 10 ^ 11) ∧
        SurveyPropagation.selectedScore 3 ⋯ η a = 0 ∧
          ∀ t ∈ SurveyPropagation.domain 3, SurveyPropagation.selectedScore 3 ⋯ η t = 0 → t = a
@[reducible] def SurveyPropagation.threeSharperDensity : ℝ :=
426678429403 / 10 ^ 11
def SurveyPropagation.isSelection : (k : ℕ) → 2 < k → (ℝ → SurveyPropagation.Law) → Prop :=
fun k hk η =>
  ∀ t ∈ SurveyPropagation.domain k,
    Filter.Tendsto (SurveyPropagation.ordinary k hk t.toNNReal) Filter.atTop (nhds (η t)) ∧
      SurveyPropagation.update k hk t.toNNReal (η t) = η t ∧
        SurveyPropagation.finiteInverse (η t) ∧ 0 < SurveyPropagation.moment (η t) 1
'SPA.SiteQuadrature.three_sharper_check' depends on axioms: [propext, Lean.ofReduceBool, Lean.trustCompiler, Quot.sound]
'SurveyPropagation.three_sharper_trial_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_sharper_selected_positive' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]
'SurveyPropagation.three_sharper_bracket' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/replay-logs/working-axioms.json <==
{
  "command": [
    "lake",
    "env",
    "lean",
    "WorkingAxioms.lean"
  ],
  "exit_code": 0,
  "sha256": "5a0551e8daf4d162b5b59c43023764aa1c80fae033489e3615dd0563d7a01021",
  "seconds": 182.37
}


==> anc/replay-logs/working-axioms.log <==
'SurveyPropagation.compact_probability_on_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.closed_carrier_compact' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.compact_inClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.selection_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.initial_score_le_selected' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.point_gap_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.fixed_point_score_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.point_density_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.large_signs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.TrialLaw.compact_smallCarrier' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gaussian_spread_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.five_output_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.five_six_field_scales' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.five_six_output_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.all_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.variation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.output_estimate' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.large_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_sixteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_sixteen' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.insertion_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Response.medium_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_ge_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.kernel_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.feature_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.vector_difference_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coordVector_rep' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coordinate_inner' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.seed_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_order_on_coordinates' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_change' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_one_moments' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_zero_fourth' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_bessel' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.mode_tail_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.six_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.selected_score_strictMono_ge_six' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_site_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.updated_moment_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_site_node' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_moment_node' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.omitted_moment_squared' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolvent_sections' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.coefficient_frequency_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.orbit_mode_allowance' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_mesh_high_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mesh_high_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.checked_rounding_growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.field_cosh_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.logcosh_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.translated_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_coefficient_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Common.contraction_at_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_strict_ascent' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.score_strictConvexOn_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.trial_residual_budget_k' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.convergence_and_zero_of_remaining_cases' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.positive_of_positive_schur' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.leastPivot_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_even_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_even_zero_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.root_radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_root_radial_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spatial_moment_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.central_moment_copy' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.field_moment_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_mode_generating' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_mode_generating' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.positive_cosine_coefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_cosine_coefficient' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spatial_cosine_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.spectrum_quadratic_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.grid_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_poisson_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.expected_moment_grid' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.moment_grid_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_moment_mesh_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_moment_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_cosine_transform' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_spatial_copies' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_poisson_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_mesh_copy_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.log_site_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_sample_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_grid_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_site_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_feature_coefficients' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_full_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_cell_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.zero_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.lift_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.atan_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.log_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.exp_tail_one_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_pi' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_logBelowOne' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.I.contains_expNeg' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_cell_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mesh_decay_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.spectral_mode_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.spectral_cell_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.correction_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.add_cell_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.advance_mesh_decay' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_quadratic_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.table_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.positive_block_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolvent_mixed_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_matrix_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.accepted_gram_test' depends on axioms: [propext, Quot.sound]
'SPA.Global.physical_matrix_positive' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.stored_mode_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.stored_cell_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mixed_gram_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_moment_input' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_test_witnesses' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_test_matrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.gram_diagonal_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.resolved_halfline' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.mode_correction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.comparison_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.physical_form_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.checked_sections' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.rate_frame_between' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_rate_frame' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.five_contraction' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.families_from_five_traces' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.product_trial_expectation' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.contains_trial_costs' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.contains_trial_field_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Trig.cis_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.cis_of_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.phases_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.mark_at_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.finite_mark_average' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.sum_columns_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.coefficient_tick' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.site_grid_error_signed' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.finite_site_lower_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.SiteQuadrature.node_sum_eq_mesh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.coarse_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.fine_contains' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.Grid.midpoint_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_moment_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.Fourier.printed_site_error' depends on axioms: [propext, Classical.choice, Quot.sound]
'SurveyPropagation.distance_head_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.MomentQuadrature.coefficient_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.MomentQuadrature.moment_sum_eq_mesh' depends on axioms: [propext, Classical.choice, Quot.sound]
'SPA.Global.small_panel_contraction' depends on axioms: [propext,
 Classical.choice,
 Lean.ofReduceBool,
 Lean.trustCompiler,
 Quot.sound]


==> anc/replay-logs/working-proofs.json <==
{
  "command": [
    "lake",
    "build",
    "+SPAnalysis.ActiveBlock",
    "+SPAnalysis.ActiveWeights",
    "+SPAnalysis.AllK",
    "+SPAnalysis.Binomial",
    "+SPAnalysis.Caps",
    "+SPAnalysis.CellPowerTable",
    "+SPAnalysis.CheckedCellWeights",
    "+SPAnalysis.CheckedCis",
    "+SPAnalysis.CheckedDamping",
    "+SPAnalysis.CheckedExpNeg",
    "+SPAnalysis.CheckedExpSeries",
    "+SPAnalysis.CheckedGramEntry",
    "+SPAnalysis.CheckedGramMoments",
    "+SPAnalysis.CheckedLogRange",
    "+SPAnalysis.CheckedMatrix",
    "+SPAnalysis.CheckedOddSeries",
    "+SPAnalysis.CheckedResidual",
    "+SPAnalysis.CheckedSections",
    "+SPAnalysis.Checker",
    "+SPAnalysis.CheckerTables",
    "+SPAnalysis.CisTaylor",
    "+SPAnalysis.CoefficientMeasure",
    "+SPAnalysis.ColumnLoops",
    "+SPAnalysis.Common",
    "+SPAnalysis.CommonGram",
    "+SPAnalysis.CommonInvariance",
    "+SPAnalysis.CommonInverse",
    "+SPAnalysis.CommonResidual",
    "+SPAnalysis.CommonWeights",
    "+SPAnalysis.CompactCarriers",
    "+SPAnalysis.CompactLaws",
    "+SPAnalysis.Compound",
    "+SPAnalysis.Continuity",
    "+SPAnalysis.CoordinateGram",
    "+SPAnalysis.CoordinateProbes",
    "+SPAnalysis.DampedGram",
    "+SPAnalysis.DensityDerivative",
    "+SPAnalysis.DensityPanels",
    "+SPAnalysis.DiscreteProducts",
    "+SPAnalysis.DoubleSite",
    "+SPAnalysis.EndpointWeights",
    "+SPAnalysis.Envelope",
    "+SPAnalysis.ExpectedMesh",
    "+SPAnalysis.ExpectedRadial",
    "+SPAnalysis.ExpectedSite",
    "+SPAnalysis.ExpectedSiteMesh",
    "+SPAnalysis.FeatureCellAverages",
    "+SPAnalysis.FeatureGramIntegral",
    "+SPAnalysis.FeatureSpace",
    "+SPAnalysis.FeatureTableFacts",
    "+SPAnalysis.FieldAttenuation",
    "+SPAnalysis.FieldBounds",
    "+SPAnalysis.FieldCosh",
    "+SPAnalysis.FieldModes",
    "+SPAnalysis.FieldResponse",
    "+SPAnalysis.Fields",
    "+SPAnalysis.FiniteMesh",
    "+SPAnalysis.FiniteMomentGrid",
    "+SPAnalysis.FiniteResponseGaps",
    "+SPAnalysis.FiniteSiteGrid",
    "+SPAnalysis.FiveChecked",
    "+SPAnalysis.FiveCover",
    "+SPAnalysis.FiveFrame",
    "+SPAnalysis.FiveGramInput",
    "+SPAnalysis.FiveGramTests",
    "+SPAnalysis.FiveMean",
    "+SPAnalysis.FiveMetric",
    "+SPAnalysis.FivePanel",
    "+SPAnalysis.FiveZero",
    "+SPAnalysis.FourLeft",
    "+SPAnalysis.FourLeftCheck",
    "+SPAnalysis.FourResidual",
    "+SPAnalysis.FourierUpdates",
    "+SPAnalysis.FrequencyBaseline",
    "+SPAnalysis.FrequencyGrowth",
    "+SPAnalysis.FrequencyTail",
    "+SPAnalysis.GaussianComparison",
    "+SPAnalysis.GaussianField",
    "+SPAnalysis.GeometricCost",
    "+SPAnalysis.Global",
    "+SPAnalysis.GlobalCellSums",
    "+SPAnalysis.GramAcceptance",
    "+SPAnalysis.GramBound",
    "+SPAnalysis.GramCellDensity",
    "+SPAnalysis.GramCellIntegral",
    "+SPAnalysis.GramChange",
    "+SPAnalysis.GramDirection",
    "+SPAnalysis.GramFeatures",
    "+SPAnalysis.GramHalfline",
    "+SPAnalysis.GramIntegration",
    "+SPAnalysis.GramLaws",
    "+SPAnalysis.GramMoments",
    "+SPAnalysis.GramOrder",
    "+SPAnalysis.InsertionKernel",
    "+SPAnalysis.Intervals",
    "+SPAnalysis.Inverse",
    "+SPAnalysis.InverseCaps",
    "+SPAnalysis.KernelIntegrals",
    "+SPAnalysis.Kernels",
    "+SPAnalysis.LargeContraction",
    "+SPAnalysis.LargeCover",
    "+SPAnalysis.LargePointSlope",
    "+SPAnalysis.LargeResponseGaps",
    "+SPAnalysis.LargeSignEstimates",
    "+SPAnalysis.LargeSigns",
    "+SPAnalysis.LargeSlope",
    "+SPAnalysis.LeftTrialScores",
    "+SPAnalysis.Limits",
    "+SPAnalysis.LowSpectralMoments",
    "+SPAnalysis.MediumCover",
    "+SPAnalysis.MeshPoisson",
    "+SPAnalysis.MeshTail",
    "+SPAnalysis.Metric",
    "+SPAnalysis.MixedCell",
    "+SPAnalysis.MixedGramIntegral",
    "+SPAnalysis.ModeDamping",
    "+SPAnalysis.ModeData",
    "+SPAnalysis.ModeEnergy",
    "+SPAnalysis.ModeGenerating",
    "+SPAnalysis.ModeSeries",
    "+SPAnalysis.MomentGram",
    "+SPAnalysis.MomentGridError",
    "+SPAnalysis.MomentModeTail",
    "+SPAnalysis.MomentPoisson",
    "+SPAnalysis.MomentQuadratureNodes",
    "+SPAnalysis.Moments",
    "+SPAnalysis.OddTaylor",
    "+SPAnalysis.OneInsertion",
    "+SPAnalysis.OperatorBridge",
    "+SPAnalysis.OrbitBasis",
    "+SPAnalysis.OrbitDampRows",
    "+SPAnalysis.OrbitDamping",
    "+SPAnalysis.OrbitDecoder",
    "+SPAnalysis.OrbitDigits",
    "+SPAnalysis.OrbitDomain",
    "+SPAnalysis.OrbitExp",
    "+SPAnalysis.OrbitExpTable",
    "+SPAnalysis.OrbitGrid",
    "+SPAnalysis.OrbitGridArith",
    "+SPAnalysis.OrbitHead",
    "+SPAnalysis.OrbitImageData",
    "+SPAnalysis.OrbitImageTrace",
    "+SPAnalysis.OrbitInputCoordinates",
    "+SPAnalysis.OrbitInputMass",
    "+SPAnalysis.OrbitInputTrace",
    "+SPAnalysis.OrbitLanes",
    "+SPAnalysis.OrbitLinearSum",
    "+SPAnalysis.OrbitLinearization",
    "+SPAnalysis.OrbitLow",
    "+SPAnalysis.OrbitMatricesSound",
    "+SPAnalysis.OrbitMatrixSemantics",
    "+SPAnalysis.OrbitMatrixTests",
    "+SPAnalysis.OrbitMeshSum",
    "+SPAnalysis.OrbitMeshTail",
    "+SPAnalysis.OrbitNode",
    "+SPAnalysis.OrbitOutput",
    "+SPAnalysis.OrbitPackedReal",
    "+SPAnalysis.OrbitPackedSum",
    "+SPAnalysis.OrbitPrefix",
    "+SPAnalysis.OrbitProjectedTransform",
    "+SPAnalysis.OrbitReceipt",
    "+SPAnalysis.OrbitRows",
    "+SPAnalysis.OrbitSecant",
    "+SPAnalysis.OrbitTaylor",
    "+SPAnalysis.OrbitToTheorem",
    "+SPAnalysis.OrbitWeights",
    "+SPAnalysis.OrdinaryCommon",
    "+SPAnalysis.OutputSpectrum",
    "+SPAnalysis.PhaseTable",
    "+SPAnalysis.PhysicalForm",
    "+SPAnalysis.PhysicalModes",
    "+SPAnalysis.PivotBoxes",
    "+SPAnalysis.PivotForm",
    "+SPAnalysis.PointTrial",
    "+SPAnalysis.PoissonCopies",
    "+SPAnalysis.PositiveModeIdentity",
    "+SPAnalysis.PrintedColumns",
    "+SPAnalysis.PrintedDamping",
    "+SPAnalysis.PrintedGridErrors",
    "+SPAnalysis.PrintedMesh",
    "+SPAnalysis.PrintedMomentRows",
    "+SPAnalysis.PrintedPanels",
    "+SPAnalysis.ProbeHilbert",
    "+SPAnalysis.ProbeLimit",
    "+SPAnalysis.ProductTrialMeasure",
    "+SPAnalysis.Products",
    "+SPAnalysis.RadialCopies",
    "+SPAnalysis.RadialKernel",
    "+SPAnalysis.RadialReciprocity",
    "+SPAnalysis.RateSections",
    "+SPAnalysis.RationalSeries",
    "+SPAnalysis.RecurrenceGrowth",
    "+SPAnalysis.RemainingCases",
    "+SPAnalysis.ResidualScalars",
    "+SPAnalysis.ResidualTail",
    "+SPAnalysis.ResolvedCells",
    "+SPAnalysis.ResolvedTotal",
    "+SPAnalysis.Resolvent",
    "+SPAnalysis.ResponseMetric",
    "+SPAnalysis.ResponseMoments",
    "+SPAnalysis.ResponseSeries",
    "+SPAnalysis.ResponseTests",
    "+SPAnalysis.ResponseVariation",
    "+SPAnalysis.ResponseVector",
    "+SPAnalysis.RetainedTrialScore",
    "+SPAnalysis.RightTrialScores",
    "+SPAnalysis.RootRadial",
    "+SPAnalysis.RoundedCoefficients",
    "+SPAnalysis.Score",
    "+SPAnalysis.ScoreGain",
    "+SPAnalysis.Secant",
    "+SPAnalysis.SecondResponse",
    "+SPAnalysis.SeedExpansion",
    "+SPAnalysis.Selection",
    "+SPAnalysis.SevenInvariance",
    "+SPAnalysis.SharpFieldResponse",
    "+SPAnalysis.SharpMean",
    "+SPAnalysis.SignLog",
    "+SPAnalysis.SignalKernel",
    "+SPAnalysis.SingularLimits",
    "+SPAnalysis.SiteCopyBounds",
    "+SPAnalysis.SiteGridError",
    "+SPAnalysis.SiteModes",
    "+SPAnalysis.SiteOrigin",
    "+SPAnalysis.SitePoisson",
    "+SPAnalysis.SiteQuadratureNodes",
    "+SPAnalysis.SiteRightError",
    "+SPAnalysis.SiteSeries",
    "+SPAnalysis.SiteTail",
    "+SPAnalysis.SiteTransform",
    "+SPAnalysis.SiteVariation",
    "+SPAnalysis.SixContraction",
    "+SPAnalysis.SixCover",
    "+SPAnalysis.SmallContraction",
    "+SPAnalysis.SmallFieldProfile",
    "+SPAnalysis.SmallFieldSums",
    "+SPAnalysis.SmallFrame",
    "+SPAnalysis.SmallGramTests",
    "+SPAnalysis.SmallInput",
    "+SPAnalysis.SmallInvariance",
    "+SPAnalysis.SmallInverse",
    "+SPAnalysis.SmallOrbitReduction",
    "+SPAnalysis.SmallPanelData",
    "+SPAnalysis.SmallRegions",
    "+SPAnalysis.SmallSigns",
    "+SPAnalysis.SmallTrialComparison",
    "+SPAnalysis.Spatial",
    "+SPAnalysis.SpatialCopies",
    "+SPAnalysis.SpatialTransform",
    "+SPAnalysis.Spectral",
    "+SPAnalysis.SpectralCell",
    "+SPAnalysis.SpectrumDecay",
    "+SPAnalysis.Statement",
    "+SPAnalysis.ThreeAccum",
    "+SPAnalysis.ThreeBlock",
    "+SPAnalysis.ThreeGridError",
    "+SPAnalysis.ThreeImages",
    "+SPAnalysis.ThreeLeft",
    "+SPAnalysis.ThreeLeftCheck",
    "+SPAnalysis.ThreeLeftData",
    "+SPAnalysis.ThreeModes",
    "+SPAnalysis.ThreeOmissions",
    "+SPAnalysis.ThreeRadius",
    "+SPAnalysis.ThreeRawSum",
    "+SPAnalysis.ThreeResidual",
    "+SPAnalysis.ThreeSamples",
    "+SPAnalysis.ThreeSharper",
    "+SPAnalysis.TrialIntegrals",
    "+SPAnalysis.TrialLaws",
    "+SPAnalysis.TrialMarks",
    "+SPAnalysis.Update",
    "+SPAnalysis.VariationalPanel",
    "+SPAnalysis.WarningUniqueness",
    "+SPAnalysis.ZeroCoefficient",
    "+SPAnalysis.ZeroKernel",
    "+SPAnalysis.ZeroModeIdentity",
    "+SPAnalysis.ZeroModeSeries"
  ],
  "exit_code": 0,
  "sha256": "a3f5baecad552517a17f4c557f6dd5eeff3b9bb4ab3e94e0a7fba285c1ae8ca7",
  "seconds": 20.4
}


==> anc/replay-logs/working-proofs.log <==
⚠ [2655/2839] Replayed SPAnalysis.KernelIntegrals
warning: SPAnalysis/KernelIntegrals.lean:59:74: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
info: SPAnalysis/KernelIntegrals.lean:91:28: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/KernelIntegrals.lean:102:77: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/KernelIntegrals.lean:91:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/KernelIntegrals.lean:102:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2781/2839] Replayed SPAnalysis.ResponseTests
warning: SPAnalysis/ResponseTests.lean:136:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:25: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResponseTests.lean:138:43: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2800/2839] Replayed SPAnalysis.ResponseVector
warning: SPAnalysis/ResponseVector.lean:47:16: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ResponseVector.lean:47:55: 'exact (integrable_zero ℝ ℝ volume)' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseVector.lean:47:55: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2802/2839] Replayed SPAnalysis.ZeroCoefficient
warning: SPAnalysis/ZeroCoefficient.lean:67:31: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [2821/2839] Replayed SPAnalysis.SingularLimits
info: SPAnalysis/SingularLimits.lean:114:12: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2823/2839] Replayed SPAnalysis.FrequencyTail
warning: SPAnalysis/FrequencyTail.lean:57:40: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FrequencyTail.lean:71:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2824/2839] Replayed SPAnalysis.GramCellDensity
warning: SPAnalysis/GramCellDensity.lean:11:100: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:11:114: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:99: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GramCellDensity.lean:22:113: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2828/2839] Replayed SPAnalysis.CheckedExpSeries
warning: SPAnalysis/CheckedExpSeries.lean:22:87: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  s̵i̵m̵p̵ ̵o̵n̵l̵y̵ ̵[̵m̵u̵l̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵b̵,̵v̵a̵l̵i̵d̵_̵o̵f̵_̵c̵o̵n̵t̵a̵i̵n̵s̵ ̵h̵c̵,̵B̵o̵o̵l̵.̵a̵n̵d̵_̵s̵e̵l̵f̵,̵B̵o̵o̵l̵.̵n̵o̵t̵_̵t̵r̵u̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵
  ̵ ̵ ̵ ̵ ̵b̵p̵,̵c̵p̵,̵i̵f̵_̵t̵r̵u̵e̵]̵s̲i̲m̲p̲ ̲o̲n̲l̲y̲ ̲[̲m̲u̲l̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲b̲,̲ ̲v̲a̲l̲i̲d̲_̲o̲f̲_̲c̲o̲n̲t̲a̲i̲n̲s̲ ̲h̲c̲,̲ ̲B̲o̲o̲l̲.̲a̲n̲d̲_̲s̲e̲l̲f̲,̲ ̲B̲o̲o̲l̲.̲n̲o̲t̲_̲t̲r̲u̲e̲,̲ ̲b̲p̲,̲ ̲c̲p̲,̲
  ̲ ̲ ̲ ̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2831/2839] Replayed SPAnalysis.CheckerTables
warning: SPAnalysis/CheckerTables.lean:19:37: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵e̵q̵n̵,̵O̵p̵t̵i̵o̵n̵.̵m̵a̵p̵_̵s̵o̵m̵e̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲e̲q̲n̲,̲ ̲O̲p̲t̲i̲o̲n̲.̲m̲a̲p̲_̲s̲o̲m̲e̲]̲ at ok

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2838/3018] Replayed SPAnalysis.ActiveBlock
warning: SPAnalysis/ActiveBlock.lean:70:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2839/3018] Replayed SPAnalysis.FeatureGramIntegral
warning: SPAnalysis/FeatureGramIntegral.lean:14:34: This simp argument is unused:
  Pi.mul_apply

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵a̵m̵W̵e̵i̵g̵h̵t̵,̵i̵f̵_̵t̵r̵u̵e̵,̵P̵i̵.̵m̵u̵l̵_̵a̵p̵p̵l̵y̵]̵[̲g̲r̲a̲m̲W̲e̲i̲g̲h̲t̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2844/3018] Replayed SPAnalysis.ModeData
warning: SPAnalysis/ModeData.lean:47:76: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵m̵o̵d̵e̵A̵v̵e̵r̵a̵g̵e̵s̵r̲f̲l̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲m̲o̲d̲e̲A̲v̲e̲r̲a̲g̲e̲s̲ n d̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵d̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ by rfl,
              ←̵s̵h̵o̵w̵ ̵w̵=̵m̵o̵d̵e̵W̵e̵i̵g̵h̵t̵s̵ ̵n̵ ̵(̵m̵e̵s̵h̵*̵T̵)̵ ̵b̵y̵ ̵r̵f̵l̵,̵g̵o̵o̵d̵G̵,̵g̵o̵o̵d̵W̵]̵←̲ ̲s̲h̲o̲w̲ ̲w̲ ̲=̲ ̲m̲o̲d̲e̲W̲e̲i̲g̲h̲t̲s̲ ̲n̲ ̲(̲m̲e̲s̲h̲ ̲*̲ ̲T̲)̲ ̲b̲y̲ ̲r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲,̲ ̲g̲o̲o̲d̲W̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:51:64: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵d̵e̵T̵a̵b̵l̵e̵s̵,̵c̵u̵t̵,̵g̵u̵a̵r̵d̵_̵t̵r̵u̵e̵,̵h̵i̵g̵h̵,̵i̵f̵_̵f̵a̵l̵s̵e̵,̵e̵n̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵,̵p̵u̵r̵e̵_̵b̵i̵n̵d̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵←̵s̵h̵o̵w̵ ̵g̵=̵m̵o̵d̵e̵G̵r̵a̵m̵[̲m̲o̲d̲e̲T̲a̲b̲l̲e̲s̲,̲ ̲c̲u̲t̲,̲ ̲g̲u̲a̲r̲d̲_̲t̲r̲u̲e̲,̲ ̲h̲i̲g̲h̲,̲ ̲i̲f̲_̲f̲a̲l̲s̲e̲,̲ ̲e̲n̲,̲ ̲p̲u̲r̲e̲_̲b̲i̲n̲d̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲ ̲←̲ ̲s̲h̲o̲w̲ ̲g̲ ̲=̲ ̲m̲o̲d̲e̲G̲r̲a̲m̲ n d by r̵f̵l̵,̵g̵o̵o̵d̵G̵]̵r̲f̲l̲,̲ ̲g̲o̲o̲d̲G̲]̲ at got

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/ModeData.lean:87:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [2845/3018] Replayed SPAnalysis.PivotForm
warning: SPAnalysis/PivotForm.lean:58:15: This simp argument is unused:
  z

Hint: Omit it from the simp argument list.
  simp only [z̵,̵vz, ̲Pi.zero_apply, ̲mul_zero, ̲Finset.sum_const_zero, ̲zero_div, ̲add_zero, ̲blockForm,
  ̲ ̲ ̲ ̲ ̲ ̲ ̲zero_mul, ̲zero_add]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:20: This simp argument is unused:
  Pi.zero_apply

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PivotForm.lean:58:93: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵z̵,̵v̵z̵,̵P̵i̵.̵z̵e̵r̵o̵_̵a̵p̵p̵l̵y̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵F̵i̵n̵s̵e̵t̵.̵s̵u̵m̵_̵c̵o̵n̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵a̵d̵d̵_̵z̵e̵r̵o̵,̵b̵l̵o̵c̵k̵F̵o̵r̵m̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵]̵[̲z̲,̲ ̲v̲z̲,̲ ̲P̲i̲.̲z̲e̲r̲o̲_̲a̲p̲p̲l̲y̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲F̲i̲n̲s̲e̲t̲.̲s̲u̲m̲_̲c̲o̲n̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲,̲ ̲b̲l̲o̲c̲k̲F̲o̲r̲m̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [2857/3018] Replayed SPAnalysis.FiveMean
warning: SPAnalysis/FiveMean.lean:124:39: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveMean.lean:124:39: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveMean.lean:128:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2900/3018] Replayed SPAnalysis.GaussianField
warning: SPAnalysis/GaussianField.lean:26:10: This simp argument is unused:
  mul_assoc

Hint: Omit it from the simp argument list.
  simp [̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵]̵[̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲l̲e̲f̲t̲_̲c̲o̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/GaussianField.lean:47:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/GaussianField.lean:47:57: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2901/3018] Replayed SPAnalysis.GaussianComparison
warning: SPAnalysis/GaussianComparison.lean:122:80: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/GaussianComparison.lean:122:80: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/GaussianComparison.lean:123:82: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2904/3018] Replayed SPAnalysis.SmallFieldSums
warning: SPAnalysis/SmallFieldSums.lean:33:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2909/3018] Replayed SPAnalysis.FiveGramInput
warning: SPAnalysis/FiveGramInput.lean:58:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:62:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveGramInput.lean:95:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveGramInput.lean:95:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveGramInput.lean:101:15: This simp argument is unused:
  ha

Hint: Omit it from the simp argument list.
  simp only [ha̵,̵h̵b, ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:18: This simp argument is unused:
  hb

Hint: Omit it from the simp argument list.
  simp only [ha,h̵b̵,̵ ̲if_true]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:101:21: This simp argument is unused:
  if_true

Hint: Omit it from the simp argument list.
  simp only [̵h̵a̵,̵h̵b̵,̵i̵f̵_̵t̵r̵u̵e̵]̵[̲h̲a̲,̲ ̲h̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/FiveGramInput.lean:142:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2922/3018] Replayed SPAnalysis.CompactLaws
warning: SPAnalysis/CompactLaws.lean:58:65: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
ℹ [2930/3018] Replayed SPAnalysis.SpatialCopies
info: SPAnalysis/SpatialCopies.lean:13:62: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2963/3018] Replayed SPAnalysis.MeshPoisson
warning: SPAnalysis/MeshPoisson.lean:47:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2964/3018] Replayed SPAnalysis.RadialKernel
warning: SPAnalysis/RadialKernel.lean:64:33: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:64:44: unused variable `hu`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RadialKernel.lean:81:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2973/3018] Replayed SPAnalysis.ZeroModeIdentity
warning: SPAnalysis/ZeroModeIdentity.lean:50:2: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2985/3018] Replayed SPAnalysis.MeshTail
info: SPAnalysis/MeshTail.lean:33:25: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: SPAnalysis/MeshTail.lean:33:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/MeshTail.lean:63:58: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/MeshTail.lean:63:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
info: SPAnalysis/MeshTail.lean:125:47: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/MeshTail.lean:147:37: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [2986/3018] Replayed SPAnalysis.FiniteMesh
warning: SPAnalysis/FiniteMesh.lean:10:49: unused variable `d`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [2987/3018] Replayed SPAnalysis.FiniteSiteGrid
warning: SPAnalysis/FiniteSiteGrid.lean:36:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiniteSiteGrid.lean:36:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2995/3018] Replayed SPAnalysis.PrintedMesh
warning: SPAnalysis/PrintedMesh.lean:69:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PrintedMesh.lean:72:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [2998/3018] Replayed SPAnalysis.OrbitMeshTail
warning: SPAnalysis/OrbitMeshTail.lean:26:48: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitMeshTail.lean:26:48: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [2999/3018] Replayed SPAnalysis.OrbitPrefix
warning: SPAnalysis/OrbitPrefix.lean:51:35: unused variable `hk`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3003/3018] Replayed SPAnalysis.OrbitGridArith
warning: SPAnalysis/OrbitGridArith.lean:61:20: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3004/3018] Replayed SPAnalysis.OrbitInputTrace
warning: SPAnalysis/OrbitInputTrace.lean:63:32: This simp argument is unused:
  tv

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲b̲o̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:35: This simp argument is unused:
  bo

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲p̲w̲,̲ ̲←̲ ̲s̲h̲o̲w̲ ̲a̲ ̲=̲ ̲i̲n̲p̲u̲t̲T̲a̲i̲l̲ b d lo from rfl] at run

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/OrbitInputTrace.lean:63:41: This simp argument is unused:
  ← show a = inputTail b d lo from rfl

Hint: Omit it from the simp argument list.
  simp [̵g̵u̵a̵r̵d̵,̵g̵o̵o̵d̵,̵e̵p̵,̵t̵v̵,̵b̵o̵,̵p̵w̵,̵←̵s̵h̵o̵w̵ ̵a̵=̵i̵n̵p̵u̵t̵T̵a̵i̵l̵ ̵b̵ ̵d̵ ̵l̵o̵ ̵f̵r̵o̵m̵ ̵r̵f̵l̵]̵[̲g̲u̲a̲r̲d̲,̲ ̲g̲o̲o̲d̲,̲ ̲e̲p̲,̲ ̲t̲v̲,̲ ̲b̲o̲,̲ ̲p̲w̲]̲ at run

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3023/3137] Replayed SPAnalysis.CisTaylor
warning: SPAnalysis/CisTaylor.lean:47:56: exponent 384 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3030/3137] Replayed SPAnalysis.SiteQuadratureNodes
warning: SPAnalysis/SiteQuadratureNodes.lean:70:28: This simp argument is unused:
  if_false

Hint: Omit it from the simp argument list.
  simp only [̵n̵o̵d̵e̵V̵a̵l̵u̵e̵,̵n̵e̵,̵i̵f̵_̵f̵a̵l̵s̵e̵]̵[̲n̲o̲d̲e̲V̲a̲l̲u̲e̲,̲ ̲n̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3040/3137] Replayed SPAnalysis.SmallGramTests
warning: SPAnalysis/SmallGramTests.lean:78:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3047/3137] Replayed SPAnalysis.CheckedSections
warning: SPAnalysis/CheckedSections.lean:59:29: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/CheckedSections.lean:59:29: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3049/3137] Replayed SPAnalysis.SmallFrame
warning: SPAnalysis/SmallFrame.lean:49:79: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/SmallFrame.lean:52:58: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/SmallFrame.lean:85:36: This simp argument is unused:
  Option.bind_some

Hint: Omit it from the simp argument list.
  simp only [̵g̵r̵o̵u̵p̵B̵o̵x̵,̵d̵a̵t̵a̵.̵p̵a̵n̵e̵l̵s̵,̵O̵p̵t̵i̵o̵n̵.̵b̵i̵n̵d̵_̵s̵o̵m̵e̵]̵[̲g̲r̲o̲u̲p̲B̲o̲x̲,̲ ̲d̲a̲t̲a̲.̲p̲a̲n̲e̲l̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SmallFrame.lean:94:48: This simp argument is unused:
  mul_comm

Hint: Omit it from the simp argument list.
  simp [̵ρ̵,̵c̵o̵u̵n̵t̵R̵a̵t̵e̵,̵R̵e̵a̵l̵.̵c̵o̵e̵_̵t̵o̵N̵N̵R̵e̵a̵l̵[̲ρ̲,̲ ̲c̲o̲u̲n̲t̲R̲a̲t̲e̲,̲ ̲R̲e̲a̲l̲.̲c̲o̲e̲_̲t̲o̲N̲N̲R̲e̲a̲l̲ _ l̵p̵.̵l̵e̵,̵m̵u̵l̵_̵c̵o̵m̵m̵]̵l̲p̲.̲l̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3057/3137] Replayed SPAnalysis.FiveFrame
warning: SPAnalysis/FiveFrame.lean:35:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:110: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/FiveFrame.lean:61:110: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/FiveFrame.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:60:37: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:61:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:70:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/FiveFrame.lean:73:22: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3058/3137] Replayed SPAnalysis.FiveMetric
warning: SPAnalysis/FiveMetric.lean:21:13: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3059/3137] Replayed SPAnalysis.ThreeModes
warning: SPAnalysis/ThreeModes.lean:27:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeModes.lean:32:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [3060/3137] Replayed SPAnalysis.ThreeBlock
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
info: SPAnalysis/ThreeBlock.lean:43:16: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3061/3137] Replayed SPAnalysis.ResponseMetric
warning: SPAnalysis/ResponseMetric.lean:78:76: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ResponseMetric.lean:78:76: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [3062/3137] Replayed SPAnalysis.LargeResponseGaps
warning: SPAnalysis/LargeResponseGaps.lean:106:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
ℹ [3065/3137] Replayed SPAnalysis.CommonWeights
info: SPAnalysis/CommonWeights.lean:52:59: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3068/3137] Replayed SPAnalysis.SecondResponse
warning: SPAnalysis/SecondResponse.lean:38:55: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/SecondResponse.lean:208:105: This simp argument is unused:
  Nat.succ_sub_one

Hint: Omit it from the simp argument list.
  simp only [̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵s̵u̵c̵c̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵s̵u̵c̵c̵_̵e̵q̵_̵s̵u̵b̵,̵N̵a̵t̵.̵s̵u̵b̵_̵z̵e̵r̵o̵,̵N̵a̵t̵.̵s̵u̵c̵c̵_̵s̵u̵b̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵p̵o̵w̵_̵z̵e̵r̵o̵,̵p̵o̵w̵_̵s̵u̵c̵c̵]̵[̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲s̲u̲c̲c̲,̲ ̲N̲a̲t̲.̲s̲u̲c̲c̲_̲s̲u̲b̲_̲s̲u̲c̲c̲_̲e̲q̲_̲s̲u̲b̲,̲
  ̲ ̲ ̲ ̲ ̲ ̲ ̲N̲a̲t̲.̲s̲u̲b̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲p̲o̲w̲_̲z̲e̲r̲o̲,̲ ̲p̲o̲w̲_̲s̲u̲c̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3070/3137] Replayed SPAnalysis.FiniteResponseGaps
warning: SPAnalysis/FiniteResponseGaps.lean:76:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3073/3137] Replayed SPAnalysis.PointTrial
warning: SPAnalysis/PointTrial.lean:262:20: 'push_cast' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:296:2: 'change _ = _' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/PointTrial.lean:403:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:423:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:446:38: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:102: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:488:115: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:506:106: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:62: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:520:75: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:80: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:526:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:548:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:549:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:79: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:561:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/PointTrial.lean:637:32: This simp argument is unused:
  mul_left_comm

Hint: Omit it from the simp argument list.
  simp [̵d̵i̵v̵_̵e̵q̵_̵m̵u̵l̵_̵i̵n̵v̵,̵m̵u̵l̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵l̵e̵f̵t̵_̵c̵o̵m̵m̵,̵m̵u̵l̵_̵a̵s̵s̵o̵c̵]̵[̲d̲i̲v̲_̲e̲q̲_̲m̲u̲l̲_̲i̲n̲v̲,̲ ̲m̲u̲l̲_̲c̲o̲m̲m̲,̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/PointTrial.lean:632:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
info: SPAnalysis/PointTrial.lean:958:24: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
ℹ [3074/3137] Replayed SPAnalysis.LargePointSlope
info: SPAnalysis/LargePointSlope.lean:46:4: Try this:
  ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3088/3137] Replayed SPAnalysis.OrbitDomain
warning: SPAnalysis/OrbitDomain.lean:75:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/OrbitDomain.lean:78:27: 'norm_num' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
⚠ [3096/3137] Replayed SPAnalysis.OrbitDamping
warning: SPAnalysis/OrbitDamping.lean:11:54: unused variable `hH`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/OrbitDamping.lean:11:65: unused variable `hO`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3101/3137] Replayed SPAnalysis.OrbitRows
warning: SPAnalysis/OrbitRows.lean:39:10: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3105/3137] Replayed SPAnalysis.RecurrenceGrowth
warning: SPAnalysis/RecurrenceGrowth.lean:14:37: unused variable `hs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: SPAnalysis/RecurrenceGrowth.lean:22:13: This simp argument is unused:
  Function.comp_apply

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲m̲u̲l̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: SPAnalysis/RecurrenceGrowth.lean:24:75: This simp argument is unused:
  zero_mul

Hint: Omit it from the simp argument list.
  simp only [̵F̵u̵n̵c̵t̵i̵o̵n̵.̵c̵o̵m̵p̵_̵a̵p̵p̵l̵y̵,̵e̵q̵n̵,̵p̵r̵o̵d̵,̵←̵m̵u̵l̵_̵a̵s̵s̵o̵c̵,̵
  ̵ ̵ ̵ ̵ ̵←̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵m̵u̵l̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵_̵m̵u̵l̵_̵I̵,̵C̵o̵m̵p̵l̵e̵x̵.̵s̵i̵n̵h̵_̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵m̵u̵l̵_̵i̵m̵,̵
  ̵ ̵ ̵ ̵ ̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵o̵f̵R̵e̵a̵l̵_̵i̵m̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵r̵e̵,̵C̵o̵m̵p̵l̵e̵x̵.̵I̵_̵i̵m̵,̵m̵u̵l̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵m̵u̵l̵,̵m̵u̵l̵_̵o̵n̵e̵,̵z̵e̵r̵o̵_̵a̵d̵d̵,̵a̵d̵d̵_̵z̵e̵r̵o̵]̵[̲F̲u̲n̲c̲t̲i̲o̲n̲.̲c̲o̲m̲p̲_̲a̲p̲p̲l̲y̲,̲ ̲e̲q̲n̲,̲ ̲p̲r̲o̲d̲,̲ ̲←̲ ̲m̲u̲l̲_̲a̲s̲s̲o̲c̲,̲ ̲←̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲m̲u̲l̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲_̲m̲u̲l̲_̲I̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲s̲i̲n̲h̲_̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲m̲u̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲r̲e̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲o̲f̲R̲e̲a̲l̲_̲i̲m̲,̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲r̲e̲,̲
  ̲ ̲ ̲ ̲ ̲C̲o̲m̲p̲l̲e̲x̲.̲I̲_̲i̲m̲,̲ ̲m̲u̲l̲_̲z̲e̲r̲o̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲z̲e̲r̲o̲_̲a̲d̲d̲,̲ ̲a̲d̲d̲_̲z̲e̲r̲o̲]̲ at h

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3106/3137] Replayed SPAnalysis.RoundedCoefficients
warning: SPAnalysis/RoundedCoefficients.lean:60:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/RoundedCoefficients.lean:113:38: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3107/3137] Replayed SPAnalysis.ThreeOmissions
warning: SPAnalysis/ThreeOmissions.lean:104:63: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [3108/3137] Replayed SPAnalysis.ThreeAccum
warning: SPAnalysis/ThreeAccum.lean:12:36: exponent 320 exceeds the threshold 256, exponentiation operation was not evaluated, use `set_option exponentiation.threshold <num>` to set a new threshold
⚠ [3112/3137] Replayed SPAnalysis.ResidualScalars
warning: SPAnalysis/ResidualScalars.lean:68:69: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:83: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ResidualScalars.lean:68:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3114/3137] Replayed SPAnalysis.CheckedResidual
warning: SPAnalysis/CheckedResidual.lean:54:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3121/3137] Replayed SPAnalysis.ThreeRawSum
warning: SPAnalysis/ThreeRawSum.lean:50:26: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeRawSum.lean:54:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3123/3137] Replayed SPAnalysis.ThreeImages
warning: SPAnalysis/ThreeImages.lean:22:13: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: SPAnalysis/ThreeImages.lean:40:11: This simp argument is unused:
  Nat.cast_add_one

Hint: Omit it from the simp argument list.
  simp only [̵m̵o̵m̵e̵n̵t̵V̵a̵l̵u̵e̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵z̵e̵r̵o̵,̵z̵e̵r̵o̵_̵d̵i̵v̵,̵c̵o̵n̵t̵i̵n̵u̵o̵u̵s̵M̵o̵m̵e̵n̵t̵M̵o̵d̵e̵,̵(̵z̵e̵r̵o̵_̵p̵o̵l̵y̵n̵o̵m̵i̵a̵l̵_̵a̵t̵_̵o̵r̵i̵g̵i̵n̵[̲m̲o̲m̲e̲n̲t̲V̲a̲l̲u̲e̲,̲ ̲N̲a̲t̲.̲c̲a̲s̲t̲_̲z̲e̲r̲o̲,̲ ̲z̲e̲r̲o̲_̲d̲i̲v̲,̲ ̲c̲o̲n̲t̲i̲n̲u̲o̲u̲s̲M̲o̲m̲e̲n̲t̲M̲o̲d̲e̲,̲
  ̲ ̲ ̲ ̲ ̲(̲z̲e̲r̲o̲_̲p̲o̲l̲y̲n̲o̲m̲i̲a̲l̲_̲a̲t̲_̲o̲r̲i̲g̲i̲n̲ i).1, k̵e̵r̵n̵e̵l̵,̵N̵a̵t̵.̵c̵a̵s̵t̵_̵a̵d̵d̵_̵o̵n̵e̵,̵h̵p̵,̵m̵u̵l̵_̵o̵n̵e̵,̵i̵f̵_̵t̵r̵u̵e̵]̵k̲e̲r̲n̲e̲l̲,̲ ̲h̲p̲,̲ ̲m̲u̲l̲_̲o̲n̲e̲,̲ ̲i̲f̲_̲t̲r̲u̲e̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [3124/3137] Replayed SPAnalysis.ThreeResidual
warning: SPAnalysis/ThreeResidual.lean:37:103: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: 'ring' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:103: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:61:21: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: SPAnalysis/ThreeResidual.lean:37:70: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeResidual.lean:37:84: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3125/3137] Replayed SPAnalysis.ThreeLeft
warning: SPAnalysis/ThreeLeft.lean:21:53: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: SPAnalysis/ThreeLeft.lean:27:124: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [3133/3137] Replayed SPAnalysis.OrbitOutput
warning: SPAnalysis/OrbitOutput.lean:28:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3137/3137] Built SPAnalysis.ThreeSharper (18s)
Build completed successfully (3137 jobs).


==> anc/reproduce.py <==
"""Rebuild the two Lean projects and compare their outputs to the manuscript."""
import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parent
FOUNDATIONS = {"Classical.choice", "propext", "Quot.sound"}


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def inspect_axioms(source, output, *, linked=False, all_k=False, sharper=False):
    declarations = set(re.findall(r"^#print axioms (\S+)", source.read_text(), re.M))
    seen = {}
    for name, deps in re.findall(r"'([^']+)' depends on axioms:\s*\[([^\]]*)\]", output):
        seen[name] = set(filter(None, (item.strip() for item in deps.split(","))))
    for name in re.findall(r"'([^']+)' does not depend on any axioms", output):
        seen[name] = set()
    native = {"Lean.ofReduceBool", "Lean.trustCompiler"}
    # This declaration invokes the checked small-panel Gram calculation,
    # including when printed alongside the purely analytic intermediate lemmas.
    def allowed_for(name):
        return FOUNDATIONS | native if linked or all_k or sharper or name == "SPA.Global.small_panel_contraction" else FOUNDATIONS

    if seen.keys() != declarations or any(deps - allowed_for(name) for name, deps in seen.items()):
        raise ValueError("Incomplete or unexpected analytic axiom list")
    if sharper:
        required = {"SPA.SiteQuadrature.three_sharper_check", "SurveyPropagation.three_sharper_trial_positive",
                    "SurveyPropagation.three_sharper_selected_positive", "SurveyPropagation.three_sharper_bracket"}
    elif all_k:
        required = {"SPA.Global.Reference.real_orbit_image", "SurveyPropagation.small_orbits",
                    "SPA.Global.small_panel_contraction", "SPA.ThreeLeft.three_left_budget_negative",
                    "SPA.MomentQuadrature.four_left_budget_negative", "SurveyPropagation.families",
                    "SurveyPropagation.signs", "SurveyPropagation.allK"}
    elif linked:
        required = {"SurveyPropagation.families_ge_five", "SurveyPropagation.convergence_ge_five",
                    "SurveyPropagation.selected_score_strictMono_ge_five", "SPA.Global.verified_five_tests"}
    else:
        required = {"SurveyPropagation.families_ge_eleven", "SurveyPropagation.Common.large_signs",
                    "SurveyPropagation.convergence_and_zero_ge_eleven", "SurveyPropagation.Fourier.gram_change"}
    if not required <= seen.keys():
        raise ValueError("Missing checkpoint theorems")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--packages", type=Path, help="Use an installed mathlib packages directory at the pinned revisions")
    parser.add_argument("--output", type=Path, help="Create the fresh run below this directory")
    args = parser.parse_args()
    for line in (ROOT / "SHA256SUMS").read_text().splitlines():
        expected, name = line.split("  ", 1)
        if digest(ROOT / name) != expected:
            raise ValueError(f"Source or receipt changed: {name}")
    parent = args.output if args.output else Path.cwd()
    parent.mkdir(exist_ok=True, parents=True)
    run = Path(tempfile.mkdtemp(prefix="sp-check-", dir=parent)).resolve()
    print(f"Fresh build and logs: {run}", flush=True)
    shutil.copytree(ROOT / "audit", run / "audit", ignore=shutil.ignore_patterns(".lake", "__pycache__"))
    shutil.copy2(ROOT / "check_all.py", run / "check_all.py")
    logs = run / "logs"
    logs.mkdir()
    sup = run / "audit/supplement"
    analytic = sup / "analysis-lean"
    numeric = sup / "endpoint-lean"
    if args.packages:
        packages = args.packages.resolve()
        for package in json.loads((analytic / "lake-manifest.json").read_text())["packages"]:
            if package["type"] == "git":
                rev = subprocess.check_output(["git", "-C", str(packages / package["name"]), "rev-parse", "HEAD"], text=True).strip()
                if rev != package["rev"]:
                    raise ValueError(f"Wrong revision for {package['name']}: {rev}")
        (analytic / ".lake").mkdir()
        (analytic / ".lake/packages").symlink_to(packages, target_is_directory=True)
    env = os.environ.copy()
    env["PYTHONDONTWRITEBYTECODE"] = "1"

    def stage(name, cmd, cwd):
        print(name, flush=True)
        path = logs / (name + ".log")
        started = time.monotonic()
        with path.open("w") as stream:
            result = subprocess.run(cmd, cwd=cwd, env=env, stdout=stream, stderr=subprocess.STDOUT)
        info = {"command": cmd, "exit_code": result.returncode, "sha256": digest(path),
                "seconds": round(time.monotonic() - started, 2)}
        (logs / (name + ".json")).write_text(json.dumps(info, indent=2) + "\n")
        if result.returncode:
            raise RuntimeError(f"{name} failed. See {path}")
        return path.read_text()

    print(stage("revised-inputs", [sys.executable, "-B", str(run / "audit/audit/check_inputs.py")], run), end="")
    if not args.packages:
        stage("mathlib-cache", ["lake", "exe", "cache", "get"], analytic)
    version = subprocess.check_output(["lake", "env", "lean", "--version"], cwd=analytic, text=True)
    if "version 4.24.0," not in version:
        raise ValueError(version)
    stage("analytic-build", ["lake", "build"], analytic)
    names = ["+" + ".".join(p.relative_to(analytic).with_suffix("").parts)
             for p in sorted((analytic / "SPAnalysis").rglob("*.lean"))]
    stage("working-proofs", ["lake", "build", *names], analytic)
    stage("analytic-axioms", ["lake", "env", "lean", "PrintAxioms.lean"], analytic)
    output = stage("working-axioms", ["lake", "env", "lean", "WorkingAxioms.lean"], analytic)
    inspect_axioms(analytic / "WorkingAxioms.lean", output)
    if (analytic / "LinkedAxioms.lean").is_file():
        output = stage("linked-axioms", ["lake", "env", "lean", "LinkedAxioms.lean"], analytic)
        inspect_axioms(analytic / "LinkedAxioms.lean", output, linked=True)
    final = (analytic / "AllKAxioms.lean").is_file()
    if final:
        output = stage("all-k-axioms", ["lake", "env", "lean", "AllKAxioms.lean"], analytic)
        inspect_axioms(analytic / "AllKAxioms.lean", output, all_k=True)
    sharper_source = analytic / "ThreeSharperAxioms.lean"
    output = stage("three-sharper-axioms", ["lake", "env", "lean", sharper_source.name], analytic)
    inspect_axioms(sharper_source, output, sharper=True)
    stage("numerical-build", ["lake", "build"], numeric)
    for name in ("audit", "k3Residual", "globalAudit"):
        stage(name, ["lake", "exe", name], numeric)
    stage("numerical-axioms", ["lake", "env", "lean", "PrintNumericAxioms.lean"], numeric)
    stage("k3-manuscript-margins", [sys.executable, "-B", str(run / "audit/audit/check_margins.py"),
          str(logs / "k3Residual.log"), str(logs / "audit.log")], run)
    print(stage("printed-intervals", [sys.executable, "-B", "check_all.py"], run), end="")
    if final:
        print("Verified the unconditional theorem for every k >= 3 and all eight printed intervals.")
    else:
        print("Verified the k >= 11 theorem, its axiom list, and all eight finite numerical replays.")


if __name__ == "__main__":
    main()

